Inelastic Exponentiation and Classical Gravitational Scattering at One Loop

We calculate the inelastic $2\to3$ one-loop amplitude for the scattering of two point-like, spinless objects with generic masses involving the additional emission of a single graviton. We focus on the near-forward, or classical, limit. Our results include the leading and subleading orders in the soft-region expansion, which captures all non-analytic contributions in the transferred momentum and in the graviton's frequency. This allows us to check the first constraint arising from the inelastic exponentiation put forward in Refs. 2107.12891, 2112.07556, 2210.12118 and to calculate the $2\to3$ one-loop matrix element of the $N$-operator, linked to the $S$-matrix by $S = e^{iN}$, showing that it is real, classical and free of infrared divergences. We discuss how our results feature in the calculation of the $\mathcal O(G^3)$ corrections to the asymptotic waveform.

==> anc/Amp5hbm1eps0Logsm1b2m2b3c12.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{I*(((I/128)*w1^2*(1 - w2^(-2))*w2*
     ((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/
       w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 + (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) - (8*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (80*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1*myq2^11*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (120*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (24*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) - (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^9*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^12*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (8*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (112*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (52*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (24*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (40*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (56*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (40*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^9*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) + 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (2*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (92*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (18*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (60*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (10*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (42*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (14*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*w1^2*(1 - w2^(-2))*w2*
     ((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/
       w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (56*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (48*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (64*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) + (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) - (48*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^7*w2^3) - (32*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (96*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (64*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) + (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 - (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (36*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (68*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (120*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (72*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (64*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (20*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (104*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (160*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (96*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (76*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (80*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (40*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (88*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) + (48*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (72*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (36*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (72*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (22*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (38*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (26*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (6*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (10*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (44*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (112*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (44*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (46*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (18*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (18*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (10*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (22*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (2*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (18*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) + (2*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^3) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (10*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (2*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/64)*w1^3*w2^2*((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^5*w2^3) + (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/
       (w1^4*w2^2) + (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) - 
   ((I/128)*w1^3*w2^2*(-(myq1*myq2*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*x) + (myq1^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) + (myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^2*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/128)*w1^3*(-1 + w2^(-2))*w2^2*
     (-(myq1^2*myq2*(1 + w1^(-4))*(-1 + w2^(-2))*x) + 
      (2*myq2^3*(-1 + w2^(-2))*x)/w1^2 + (myq1^3*(-1 + w1^(-2))*(1 + x^2))/
       (w1*w2) - (myq1*myq2^2*(-1 + w1^(-2))*(1 + x^2))/(w1*w2))*
     ((-8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) - 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) + (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) - 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) + 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) + myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) - 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) - (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 - (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) + 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) + 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2)), 
 I*(((I/128)*w1^2*w2*(myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x + 
       (2*myq1^2*(1 + x^2))/(w1*w2) - (2*myq2^2*(1 + x^2))/(w1*w2))^2)/
    (myq1*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^2) + 
   ((I/256)*w1^2*(1 - w2^(-2))*w2*
     ((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/
       w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 + (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) - (8*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (80*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1*myq2^11*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (120*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (24*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) - (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^9*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^12*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (8*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (112*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (52*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (24*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (40*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (56*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (40*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^9*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) + 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (2*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (92*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (18*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (60*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (10*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (42*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (14*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*w1^2*(1 - w2^2)*((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 + (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) - (8*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (80*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1*myq2^11*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (120*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (24*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) - (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^9*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^12*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (8*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (112*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (52*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (24*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (40*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (56*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (40*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^9*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) + 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (2*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (92*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (18*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (60*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (10*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (42*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (14*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*w2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*w1^2*(1 - w2^(-2))*w2*
     ((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/
       w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (56*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (48*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (64*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) + (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) - (48*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^7*w2^3) - (32*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (96*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (64*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) + (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 - (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (36*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (68*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (120*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (72*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (64*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (20*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (104*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (160*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (96*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (76*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (80*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (40*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (88*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) + (48*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (72*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (36*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (72*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (22*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (38*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (26*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (6*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (10*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (44*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (112*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (44*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (46*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (18*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (18*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (10*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (22*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (2*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (18*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) + (2*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^3) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (10*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (2*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*w1^2*(1 - w2^2)*((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 + (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (56*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (48*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (64*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) + (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) - (48*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^7*w2^3) - (32*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (96*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (64*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) + (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 - (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (36*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (68*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (120*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (72*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (64*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (20*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (104*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (160*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (96*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (76*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (80*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (40*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (88*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) + (48*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (72*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (36*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (72*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (22*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (38*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (26*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (6*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (10*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (44*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (112*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (44*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (46*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (18*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (18*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (10*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (22*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (2*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (18*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) + (2*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^3) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (10*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (2*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*w2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/64)*(myq1^2 - 2*myq2^2)*w1^3*w2^2*
     ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) - 
   ((I/128)*w1^3*w2^2*(-(myq1*myq2^2*(-1 + w1^(-2))*(1 + w2^(-4))*x) + 
      (2*myq1^3*(-1 + w1^(-2))*x)/w2^2 - (myq1^2*myq2*(-1 + w2^(-2))*
        (1 + x^2))/(w1*w2) + (myq2^3*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^2*myq2^4*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) - 
   ((I/128)*w1^3*w2^2*((4*myq2^3*(-1 + w2^(-2))^2*x)/w1^2 - 
      myq1^2*myq2*(1 + (1 + w2^(-4) - 4/w2^2)/w1^4 + w2^(-4) - 4/w2^2 + 
        4/(w1^2*w2^2))*x + (myq1^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) - (3*myq1*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2))*((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^5*w2^3) + (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/
       (w1^4*w2^2) + (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/64)*w1^4*w2*((2*myq1^20*(-1 + w2^(-2))*(x + x^3)^2)/(w1^4*w2^8) - 
      (4*myq2^20*(-1 + w2^(-2))*(1 + x^2)^2*(1 - x^2 + x^4))/(w1^4*w2^8) + 
      (myq1^19*myq2*(-1 + w1^(-2))*x*(1 + x^2)*(x^2 + x^2/w2^4 - 
         (2*(2 + 5*x^2 + 2*x^4))/w2^2))/(w1^3*w2^7) + 
      (4*myq1*myq2^19*(-1 + w1^(-2))*x*(1 + x^2)*(2*(2 + x^2 + 2*x^4) + 
         (2*(2 + x^2 + 2*x^4))/w2^4 - (7 + 2*x^2 + 7*x^4)/w2^2))/
       (w1^3*w2^7) - (2*myq1^11*myq2^9*(-1 + w1^(-2))*x*(1 + x^2)*
        (2*(1 + w2^(-16) - 7/w2^14 + 12/w2^10 - 12/w2^8 + 12/w2^6 - 7/w2^2)*
          x^2 + (2*(1 + w2^(-16) - 7/w2^14 + 12/w2^10 - 12/w2^8 + 12/w2^6 - 
            7/w2^2)*x^2)/w1^4 + (-3*x^2 - (3*x^2)/w2^16 + 
           (52*(1 + 4*x^2 + x^4))/w2^12 + (52*(1 + 4*x^2 + x^4))/w2^4 + 
           (2 - 29*x^2 + 2*x^4)/w2^14 + (2 - 29*x^2 + 2*x^4)/w2^2 + 
           (60*(3 + 11*x^2 + 3*x^4))/w2^8 - (2*(9 + 127*x^2 + 9*x^4))/w2^10 - 
           (2*(9 + 127*x^2 + 9*x^4))/w2^6)/w1^2))/(w1*w2) - 
      (myq1^17*myq2^3*(-1 + w1^(-2))*x*(1 + x^2)*
        ((4*(-1 + w2^(-2))^2*x^2)/w2^2 + (4*(-1 + w2^(-2))^2*x^2)/
          (w1^4*w2^2) - (5*x^2 + (5*x^2)/w2^8 + (4*(1 - 6*x^2 + x^4))/w2^6 + 
           (4*(1 - 6*x^2 + x^4))/w2^2 + (2*(14 + 55*x^2 + 14*x^4))/w2^4)/
          w1^2))/(w1*w2^5) + (myq1^3*myq2^17*(-1 + w1^(-2))*x*(1 + x^2)*
        (4*(4 + 4/w2^4 - w2^(-2))*(-1 + w2^(-2))^2*x^2 + 
         (4*(4 + 4/w2^4 - w2^(-2))*(-1 + w2^(-2))^2*x^2)/w1^4 - 
         (8*(3 + 2*x^2 + 3*x^4) + (8*(3 + 2*x^2 + 3*x^4))/w2^8 + 
           (16 + 63*x^2 + 16*x^4)/w2^6 + (16 + 63*x^2 + 16*x^4)/w2^2 - 
           (2*(22 + 43*x^2 + 22*x^4))/w2^4)/w1^2))/(w1*w2^5) + 
      (myq1^13*myq2^7*(-1 + w1^(-2))*x*(1 + x^2)*
        ((4*(1 + w2^(-8) - 6/w2^6 - 7/w2^4 - 6/w2^2)*(-1 + w2^(-2))^2*x^2)/
          w2^2 + (4*(1 + w2^(-8) - 6/w2^6 - 7/w2^4 - 6/w2^2)*(-1 + w2^(-2))^2*
           x^2)/(w1^4*w2^2) + (7*x^2 + (7*x^2)/w2^16 - (4*(1 + 14*x^2 + x^4))/
            w2^14 - (4*(1 + 14*x^2 + x^4))/w2^2 + (24*(2 + 7*x^2 + 2*x^4))/
            w2^10 + (24*(2 + 7*x^2 + 2*x^4))/w2^6 + (40 + 99*x^2 + 40*x^4)/
            w2^12 + (40 + 99*x^2 + 40*x^4)/w2^4 + (4*(42 + 59*x^2 + 42*x^4))/
            w2^8)/w1^2))/(w1*w2) - (myq1^9*myq2^11*(-1 + w1^(-2))*x*(1 + x^2)*
        (4*(-1 + w2^(-2))^2*(1 + w2^(-12) + 11/w2^10 + 5/w2^8 + 21/w2^6 + 
           5/w2^4 + 11/w2^2)*x^2 + (4*(-1 + w2^(-2))^2*(1 + w2^(-12) + 
            11/w2^10 + 5/w2^8 + 21/w2^6 + 5/w2^4 + 11/w2^2)*x^2)/w1^4 + 
         (29*x^2 + (29*x^2)/w2^16 + (-56 + 153*x^2 - 56*x^4)/w2^12 + 
           (-56 + 153*x^2 - 56*x^4)/w2^4 - (4*(9 + 40*x^2 + 9*x^4))/w2^14 - 
           (4*(9 + 40*x^2 + 9*x^4))/w2^2 - (8*(9 + 70*x^2 + 9*x^4))/w2^10 - 
           (8*(9 + 70*x^2 + 9*x^4))/w2^6 - (4*(44 - 17*x^2 + 44*x^4))/w2^8)/
          w1^2))/(w1*w2) - (myq1^5*myq2^15*(-1 + w1^(-2))*x*(1 + x^2)*
        (4*(6 + 6/w2^8 + 19/w2^4)*(-1 + w2^(-2))^2*x^2 + 
         (4*(6 + 6/w2^8 + 19/w2^4)*(-1 + w2^(-2))^2*x^2)/w1^4 - 
         ((68*(1 + x^2)^2)/w2^8 + (68*(1 + x^2)^2)/w2^4 + 
           8*(2 + x^2 + 2*x^4) + (8*(2 + x^2 + 2*x^4))/w2^12 + 
           (32 + 73*x^2 + 32*x^4)/w2^10 + (32 + 73*x^2 + 32*x^4)/w2^2 - 
           (2*(44 + 73*x^2 + 44*x^4))/w2^6)/w1^2))/(w1*w2^3) + 
      (myq1^15*myq2^5*(-1 + w1^(-2))*x*(1 + x^2)*
        ((4*(-1 + w2^(-2))^2*(1 + w2^(-4) + 4/w2^2)*x^2)/w2^2 + 
         (4*(-1 + w2^(-2))^2*(1 + w2^(-4) + 4/w2^2)*x^2)/(w1^4*w2^2) - 
         (13*x^2 + (13*x^2)/w2^12 - (4*(1 + 21*x^2 + x^4))/w2^10 - 
           (4*(1 + 21*x^2 + x^4))/w2^2 + (8*(5 - 6*x^2 + 5*x^4))/w2^6 + 
           (56 + 239*x^2 + 56*x^4)/w2^8 + (56 + 239*x^2 + 56*x^4)/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^7*myq2^13*(-1 + w1^(-2))*x*(1 + x^2)*
        (4*(4 + 4/w2^12 + 21/w2^8 + 6/w2^6 + 21/w2^4)*(-1 + w2^(-2))^2*x^2 + 
         (4*(4 + 4/w2^12 + 21/w2^8 + 6/w2^6 + 21/w2^4)*(-1 + w2^(-2))^2*x^2)/
          w1^4 - (44 + 37*x^2 + 44*x^4 + (4*(1 + 19*x^2 + x^4))/w2^10 + 
           (4*(1 + 19*x^2 + x^4))/w2^2 - (8*(13 + 14*x^2 + 13*x^4))/w2^6 + 
           (44 + 37*x^2 + 44*x^4)/w2^12 + (172 + 279*x^2 + 172*x^4)/w2^8 + 
           (172 + 279*x^2 + 172*x^4)/w2^4)/(w1^2*w2^2)))/(w1*w2) - 
      (myq1^18*myq2^2*(-1 + w2^(-2))*(3*x^4 + (3*x^4)/w2^4 - 
         (2*x^2*(2 + 7*x^2 + 2*x^4))/w2^2 + (3*x^4 + (3*x^4)/w2^4 - 
           (2*x^2*(2 + 7*x^2 + 2*x^4))/w2^2)/w1^4 + 
         (2*(x^2*(5 + 3*x^2 + 5*x^4) + (x^2*(5 + 3*x^2 + 5*x^4))/w2^4 - 
            (2 + x^2 - 20*x^4 + x^6 + 2*x^8)/w2^2))/w1^2))/(w1^2*w2^6) + 
      (myq1^16*myq2^4*(-1 + w2^(-2))*((4*(-1 + w2^(-2))^2*x^4)/w2^2 + 
         (4*(-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) - 
         (x^2*(-5*x^2 - (5*x^2)/w2^8 + (2*(1 - 28*x^2 + x^4))/w2^4 + 
            (4 + 37*x^2 + 4*x^4)/w2^6 + (4 + 37*x^2 + 4*x^4)/w2^2))/w1^6 - 
         (x^2*(-5*x^2 - (5*x^2)/w2^8 + (2*(1 - 28*x^2 + x^4))/w2^4 + 
            (4 + 37*x^2 + 4*x^4)/w2^6 + (4 + 37*x^2 + 4*x^4)/w2^2))/w1^2 + 
         (2*(x^2*(7 - 3*x^2 + 7*x^4) + (x^2*(7 - 3*x^2 + 7*x^4))/w2^8 + 
            (-4 + 11*x^2 + 83*x^4 + 11*x^6 - 4*x^8)/w2^6 + 
            (-4 + 11*x^2 + 83*x^4 + 11*x^6 - 4*x^8)/w2^2 - 
            (2*(5 + 12*x^2 + 40*x^4 + 12*x^6 + 5*x^8))/w2^4))/w1^4))/w2^4 - 
      (2*myq1^2*myq2^18*(-1 + w2^(-2))*
        (2*x^2*(6 + 9*x^2 + 6*x^4 + (6 + 9*x^2 + 6*x^4)/w2^4 - 
           (7 + 8*x^2 + 7*x^4)/w2^2) + (2*x^2*(6 + 9*x^2 + 6*x^4 + 
            (6 + 9*x^2 + 6*x^4)/w2^4 - (7 + 8*x^2 + 7*x^4)/w2^2))/w1^4 - 
         (3 + 20*x^2 + 24*x^4 + 20*x^6 + 3*x^8 + (3 + 20*x^2 + 24*x^4 + 
             20*x^6 + 3*x^8)/w2^4 + (12 - x^2 - 10*x^4 - x^6 + 12*x^8)/w2^2)/
          w1^2))/(w1^2*w2^6) - (myq1^14*myq2^6*(-1 + w2^(-2))*
        ((2*(4 + 4/w2^8 - 11/w2^6 + 16/w2^4 - 11/w2^2)*x^4)/w2^2 + 
         (2*(4 + 4/w2^8 - 11/w2^6 + 16/w2^4 - 11/w2^2)*x^4)/(w1^8*w2^2) + 
         (x^2*(x^2 + x^2/w2^12 + (4*(1 - 18*x^2 + x^4))/w2^6 + 
            (4 - 39*x^2 + 4*x^4)/w2^10 + (4 - 39*x^2 + 4*x^4)/w2^2 + 
            (2*(8 + 73*x^2 + 8*x^4))/w2^8 + (2*(8 + 73*x^2 + 8*x^4))/w2^4))/
          w1^6 + (x^2*(x^2 + x^2/w2^12 + (4*(1 - 18*x^2 + x^4))/w2^6 + 
            (4 - 39*x^2 + 4*x^4)/w2^10 + (4 - 39*x^2 + 4*x^4)/w2^2 + 
            (2*(8 + 73*x^2 + 8*x^4))/w2^8 + (2*(8 + 73*x^2 + 8*x^4))/w2^4))/
          w1^2 + (2*(x^2*(3 - 7*x^2 + 3*x^4) + (x^2*(3 - 7*x^2 + 3*x^4))/
             w2^12 + (-2 + 25*x^2 + 105*x^4 + 25*x^6 - 2*x^8)/w2^10 + 
            (-2 + 25*x^2 + 105*x^4 + 25*x^6 - 2*x^8)/w2^2 - 
            (2*(15 + 22*x^2 - 44*x^4 + 22*x^6 + 15*x^8))/w2^6 - 
            (19 + 50*x^2 + 132*x^4 + 50*x^6 + 19*x^8)/w2^8 - 
            (19 + 50*x^2 + 132*x^4 + 50*x^6 + 19*x^8)/w2^4))/w1^4))/w2^2 + 
      myq1^10*myq2^10*(-1 + w2^(-2))*
       ((4*(4 + 4/w2^12 - 8/w2^10 + 13/w2^8 - 24/w2^6 + 13/w2^4 - 8/w2^2)*
          x^4)/w2^2 + (4*(4 + 4/w2^12 - 8/w2^10 + 13/w2^8 - 24/w2^6 + 
           13/w2^4 - 8/w2^2)*x^4)/(w1^8*w2^2) - 
        (x^2*(-7*x^2 - (7*x^2)/w2^16 + (32*(3 + 5*x^2 + 3*x^4))/w2^12 + 
           (32*(3 + 5*x^2 + 3*x^4))/w2^4 + (8 + 35*x^2 + 8*x^4)/w2^14 + 
           (8 + 35*x^2 + 8*x^4)/w2^2 + (2*(16 + 89*x^2 + 16*x^4))/w2^10 + 
           (2*(16 + 89*x^2 + 16*x^4))/w2^6 + (4*(62 + 113*x^2 + 62*x^4))/
            w2^8))/w1^6 - (x^2*(-7*x^2 - (7*x^2)/w2^16 + 
           (32*(3 + 5*x^2 + 3*x^4))/w2^12 + (32*(3 + 5*x^2 + 3*x^4))/w2^4 + 
           (8 + 35*x^2 + 8*x^4)/w2^14 + (8 + 35*x^2 + 8*x^4)/w2^2 + 
           (2*(16 + 89*x^2 + 16*x^4))/w2^10 + (2*(16 + 89*x^2 + 16*x^4))/
            w2^6 + (4*(62 + 113*x^2 + 62*x^4))/w2^8))/w1^2 + 
        (2*(x^4 + x^4/w2^16 - (x^2*(25 + 49*x^2 + 25*x^4))/w2^14 - 
           (x^2*(25 + 49*x^2 + 25*x^4))/w2^2 + 
           (4*(5 + 28*x^2 + 47*x^4 + 28*x^6 + 5*x^8))/w2^12 + 
           (4*(5 + 28*x^2 + 47*x^4 + 28*x^6 + 5*x^8))/w2^4 + 
           (45 + 30*x^2 - 84*x^4 + 30*x^6 + 45*x^8)/w2^10 + 
           (45 + 30*x^2 - 84*x^4 + 30*x^6 + 45*x^8)/w2^6 + 
           (2*(61 + 276*x^2 + 422*x^4 + 276*x^6 + 61*x^8))/w2^8))/w1^4) - 
      myq1^8*myq2^12*(-1 + w2^(-2))*(4*(1 + w2^(-16) - w2^(-14) + 6/w2^12 - 
          14/w2^10 + 12/w2^8 - 14/w2^6 + 6/w2^4 - w2^(-2))*x^4 + 
        (4*(1 + w2^(-16) - w2^(-14) + 6/w2^12 - 14/w2^10 + 12/w2^8 - 
           14/w2^6 + 6/w2^4 - w2^(-2))*x^4)/w1^8 - 
        (x^2*(28 + 59*x^2 + 28*x^4 + (28 + 59*x^2 + 28*x^4)/w2^12 + 
           (58 + 111*x^2 + 58*x^4)/w2^10 + (58 + 111*x^2 + 58*x^4)/w2^2 + 
           (88 + 206*x^2 + 88*x^4)/w2^8 + (88 + 206*x^2 + 88*x^4)/w2^4 + 
           (238 + 536*x^2 + 238*x^4)/w2^6))/(w1^6*w2^2) - 
        (x^2*(28 + 59*x^2 + 28*x^4 + (28 + 59*x^2 + 28*x^4)/w2^12 + 
           (58 + 111*x^2 + 58*x^4)/w2^10 + (58 + 111*x^2 + 58*x^4)/w2^2 + 
           (88 + 206*x^2 + 88*x^4)/w2^8 + (88 + 206*x^2 + 88*x^4)/w2^4 + 
           (238 + 536*x^2 + 238*x^4)/w2^6))/(w1^2*w2^2) + 
        (2*(x^2 + 17*x^4 + x^6 + (x^2 + 17*x^4 + x^6)/w2^12 + 
           (20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8)/w2^10 + 
           (20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8)/w2^2 + 
           (40 + 70*x^2 + 94*x^4 + 70*x^6 + 40*x^8)/w2^8 + 
           (40 + 70*x^2 + 94*x^4 + 70*x^6 + 40*x^8)/w2^4 + 
           (2*(66 + 285*x^2 + 392*x^4 + 285*x^6 + 66*x^8))/w2^6))/
         (w1^4*w2^2)) + myq1^12*myq2^8*(-1 + w2^(-2))*
       ((4*(1 + w2^(-12) - 7/w2^10 + 14/w2^8 - 12/w2^6 + 14/w2^4 - 7/w2^2)*
          x^4)/w2^2 + (4*(1 + w2^(-12) - 7/w2^10 + 14/w2^8 - 12/w2^6 + 
           14/w2^4 - 7/w2^2)*x^4)/(w1^8*w2^2) + 
        (x^2*(-x^2 - x^2/w2^16 + (14*(1 + 8*x^2 + x^4))/w2^12 + 
           (14*(1 + 8*x^2 + x^4))/w2^4 + (4 - 23*x^2 + 4*x^4)/w2^14 + 
           (4 - 23*x^2 + 4*x^4)/w2^2 - (2*(17 - 58*x^2 + 17*x^4))/w2^8 + 
           (2*(62 + 81*x^2 + 62*x^4))/w2^10 + (2*(62 + 81*x^2 + 62*x^4))/
            w2^6))/w1^6 + (x^2*(-x^2 - x^2/w2^16 + (14*(1 + 8*x^2 + x^4))/
            w2^12 + (14*(1 + 8*x^2 + x^4))/w2^4 + (4 - 23*x^2 + 4*x^4)/
            w2^14 + (4 - 23*x^2 + 4*x^4)/w2^2 - (2*(17 - 58*x^2 + 17*x^4))/
            w2^8 + (2*(62 + 81*x^2 + 62*x^4))/w2^10 + 
           (2*(62 + 81*x^2 + 62*x^4))/w2^6))/w1^2 - 
        (2*(3*x^4 + (3*x^4)/w2^16 - (x^2*(13 + 41*x^2 + 13*x^4))/w2^14 - 
           (x^2*(13 + 41*x^2 + 13*x^4))/w2^2 + 
           (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 5*x^8))/w2^12 + 
           (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 5*x^8))/w2^4 + 
           (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^10 + 
           (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^6 + 
           (72 + 90*x^2 + 52*x^4 + 90*x^6 + 72*x^8)/w2^8))/w1^4) - 
      (myq1^4*myq2^16*(-1 + w2^(-2))*(4*(-1 + w2^(-2))^2*
          (1 + w2^(-4) + w2^(-2))*x^4 + (4*(-1 + w2^(-2))^2*
           (1 + w2^(-4) + w2^(-2))*x^4)/w1^8 - 
         (x^2*((49*x^2)/w2^6 + (49*x^2)/w2^2 + 4*(9 + 14*x^2 + 9*x^4) + 
            (4*(9 + 14*x^2 + 9*x^4))/w2^8 + (62 + 70*x^2 + 62*x^4)/w2^4))/
          w1^6 - (x^2*((49*x^2)/w2^6 + (49*x^2)/w2^2 + 
            4*(9 + 14*x^2 + 9*x^4) + (4*(9 + 14*x^2 + 9*x^4))/w2^8 + 
            (62 + 70*x^2 + 62*x^4)/w2^4))/w1^2 + 
         (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8) + 
           (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8))/w2^8 + 
           (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w2^6 + 
           (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w2^2 + 
           (80 + 278*x^2 + 288*x^4 + 278*x^6 + 80*x^8)/w2^4)/w1^4))/w2^4 + 
      (myq1^6*myq2^14*(-1 + w2^(-2))*(2*(3 + 3/w2^12 - 4/w2^10 + 8/w2^8 - 
           16/w2^6 + 8/w2^4 - 4/w2^2)*x^4 + 
         (2*(3 + 3/w2^12 - 4/w2^10 + 8/w2^8 - 16/w2^6 + 8/w2^4 - 4/w2^2)*x^4)/
          w1^8 - (x^2*(12*(2 + 3*x^2 + 2*x^4) + (12*(2 + 3*x^2 + 2*x^4))/
             w2^12 + (8 + 51*x^2 + 8*x^4)/w2^10 + (8 + 51*x^2 + 8*x^4)/w2^2 + 
            (4*(11 + 42*x^2 + 11*x^4))/w2^6 + (136 + 237*x^2 + 136*x^4)/
             w2^8 + (136 + 237*x^2 + 136*x^4)/w2^4))/w1^6 - 
         (x^2*(12*(2 + 3*x^2 + 2*x^4) + (12*(2 + 3*x^2 + 2*x^4))/w2^12 + 
            (8 + 51*x^2 + 8*x^4)/w2^10 + (8 + 51*x^2 + 8*x^4)/w2^2 + 
            (4*(11 + 42*x^2 + 11*x^4))/w2^6 + (136 + 237*x^2 + 136*x^4)/
             w2^8 + (136 + 237*x^2 + 136*x^4)/w2^4))/w1^2 + 
         (2*(8*x^2*(2 + 3*x^2 + 2*x^4) + (8*x^2*(2 + 3*x^2 + 2*x^4))/w2^12 + 
            (10 - 3*x^2 + x^4 - 3*x^6 + 10*x^8)/w2^10 + 
            (10 - 3*x^2 + x^4 - 3*x^6 + 10*x^8)/w2^2 + 
            (29 + 157*x^2 + 189*x^4 + 157*x^6 + 29*x^8)/w2^8 + 
            (29 + 157*x^2 + 189*x^4 + 157*x^6 + 29*x^8)/w2^4 + 
            (90 + 228*x^2 + 320*x^4 + 228*x^6 + 90*x^8)/w2^6))/w1^4))/w2^2))/
    (myq1*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + 
       myq2^4/w2^2)^4*x^4) + 
   ((I/128)*w1^3*w2*((16*myq1^18*(-1 + w2^(-2))^2*x^3*(1 + x^4))/
       (w1^5*w2^6) + (4*myq2^18*x*(1 + x^2)^2*((1 + x^4)/w2^2 + 
         (1 + x^4)/(w1^4*w2^2) - (2*(1 + x^2 + x^4 - (1 + x^2)^2/w2^2 + 
            (1 + x^2 + x^4)/w2^4))/w1^2))/(w1^3*w2^6) - 
      (4*myq1*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((2*x^2*(1 + x^4))/w2^2 + (2*x^2*(1 + x^4))/(w1^4*w2^2) - 
         (x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + 
           (2*(1 + x^2 - 3*x^4 + x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^5) + 
      (4*myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((6*x^4)/w2^2 + (6*x^4)/(w1^4*w2^2) + (4*(x^2 + 4*x^4 + x^6) + 
           (4*(x^2 + 4*x^4 + x^6))/w2^4 - (1 + 9*x^2 + 48*x^4 + 9*x^6 + x^8)/
            w2^2)/w1^2))/(w1^2*w2^5) - 
      (4*myq1^16*myq2^2*x*((12*x^2*(1 + x^4))/w1^2 + (12*x^2*(1 + x^4))/
          (w1^2*w2^8) + (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 - 
            (4*(1 + x^2 + x^4))/w1^2))/w2^6 + 
         (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 - (4*(1 + x^2 + x^4))/w1^2))/
          w2^2 - ((1 + x^2)^2*(1 + 17*x^2 + x^4) + 
           ((1 + x^2)^2*(1 + 17*x^2 + x^4))/w1^4 - 
           (2*(1 + 23*x^2 + 36*x^4 + 23*x^6 + x^8))/w1^2)/w2^4))/
       (w1^3*w2^4) - (2*myq1^3*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (1 + x^2)*(-2*x^2*(-2*x^2 - (2*x^2)/w2^8 + (4 + 9*x^2 + 4*x^4)/w2^6 + 
           (4 + 9*x^2 + 4*x^4)/w2^2 + (6 - 7*x^2 + 6*x^4)/w2^4) - 
         (2*x^2*(-2*x^2 - (2*x^2)/w2^8 + (4 + 9*x^2 + 4*x^4)/w2^6 + 
            (4 + 9*x^2 + 4*x^4)/w2^2 + (6 - 7*x^2 + 6*x^4)/w2^4))/w1^4 + 
         (x^2*(4 + 17*x^2 + 4*x^4) + (x^2*(4 + 17*x^2 + 4*x^4))/w2^8 + 
           (18*(1 + 3*x^2 + 3*x^4 + 3*x^6 + x^8))/w2^4 + 
           (2*(2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8))/w2^6 + 
           (2*(2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8))/w2^2)/w1^2))/
       (w1^2*w2^3) - (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(8 + 61*x^2 + (26*x^2)/w2^2 + 8*x^4 + (8 + 61*x^2 + 8*x^4)/
             w2^4))/w2^2 + (x^2*(8 + 61*x^2 + (26*x^2)/w2^2 + 8*x^4 + 
            (8 + 61*x^2 + 8*x^4)/w2^4))/(w1^4*w2^2) + 
         (2*(16*(x^2 + 4*x^4 + x^6) + (16*(x^2 + 4*x^4 + x^6))/w2^8 - 
            (2*(4 + 6*x^2 + 5*x^4 + 6*x^6 + 4*x^8))/w2^4 - 
            (4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8)/w2^6 - 
            (4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8)/w2^2))/w1^2))/
       (w1^2*w2^3) + (myq1^14*myq2^4*x*
        ((3*(-1 + w2^(-2))^2*x^2*(4 + 9*x^2 + 4*x^4))/w2^4 + 
         (3*(-1 + w2^(-2))^2*x^2*(4 + 9*x^2 + 4*x^4))/(w1^8*w2^4) + 
         (4*(4*x^2*(5 + 8*x^2 + 5*x^4) + (4*x^2*(5 + 8*x^2 + 5*x^4))/w2^8 + 
            (-4 + 42*x^2 + 74*x^4 + 42*x^6 - 4*x^8)/w2^4 - 
            (2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8)/w2^6 - 
            (2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8)/w2^2))/(w1^6*w2^2) + 
         (4*(4*x^2*(5 + 8*x^2 + 5*x^4) + (4*x^2*(5 + 8*x^2 + 5*x^4))/w2^8 + 
            (-4 + 42*x^2 + 74*x^4 + 42*x^6 - 4*x^8)/w2^4 - 
            (2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8)/w2^6 - 
            (2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8)/w2^2))/(w1^2*w2^2) + 
         (2*((-8*x^2*(11 + 20*x^2 + 11*x^4))/w2^10 - 
            (8*x^2*(11 + 20*x^2 + 11*x^4))/w2^2 + 24*(x^2 + x^6) + 
            (24*(x^2 + x^6))/w2^12 + (6*(2 - 46*x^2 - 75*x^4 - 46*x^6 + 2*
                x^8))/w2^6 + (10 + 250*x^2 + 449*x^4 + 250*x^6 + 10*x^8)/
             w2^8 + (10 + 250*x^2 + 449*x^4 + 250*x^6 + 10*x^8)/w2^4))/w1^4))/
       (w1*w2^2) + (4*myq1^2*myq2^16*x*(((-1 + w2^(-2))^2*x^2*(1 + x^4))/
          w2^2 + ((-1 + w2^(-2))^2*x^2*(1 + x^4))/(w1^8*w2^2) + 
         (x^2*(2 - x^2 + 2*x^4) + (x^2*(2 - x^2 + 2*x^4))/w2^8 - 
           (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^6 - 
           (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
           (2*(1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8))/w2^4)/w1^6 + 
         (x^2*(2 - x^2 + 2*x^4) + (x^2*(2 - x^2 + 2*x^4))/w2^8 - 
           (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^6 - 
           (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
           (2*(1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8))/w2^4)/w1^2 + 
         (2 + 3*x^2 + 4*x^4 + 3*x^6 + 2*x^8 + (2 + 3*x^2 + 4*x^4 + 3*x^6 + 
             2*x^8)/w2^8 - (2*(9 + 50*x^2 + 68*x^4 + 50*x^6 + 9*x^8))/w2^4 + 
           (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^6 + 
           (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^2)/w1^4))/(w1*w2^4) + 
      (myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((8*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^4)/w2^2 + 
         (8*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) - 
         (x^2*(8 + 29*x^2 + 8*x^4 + (32*(1 + 3*x^2 + x^4))/w2^10 + 
            (32*(1 + 3*x^2 + x^4))/w2^2 + (28*(2 + 9*x^2 + 2*x^4))/w2^6 + 
            (8 + 29*x^2 + 8*x^4)/w2^12 + (32 + 9*x^2 + 32*x^4)/w2^8 + 
            (32 + 9*x^2 + 32*x^4)/w2^4))/w1^6 - 
         (x^2*(8 + 29*x^2 + 8*x^4 + (32*(1 + 3*x^2 + x^4))/w2^10 + 
            (32*(1 + 3*x^2 + x^4))/w2^2 + (28*(2 + 9*x^2 + 2*x^4))/w2^6 + 
            (8 + 29*x^2 + 8*x^4)/w2^12 + (32 + 9*x^2 + 32*x^4)/w2^8 + 
            (32 + 9*x^2 + 32*x^4)/w2^4))/w1^2 - 
         (4*(x^2*(8 + 15*x^2 + 8*x^4) + (x^2*(8 + 15*x^2 + 8*x^4))/w2^12 + 
            (-4 + 52*x^2 + 111*x^4 + 52*x^6 - 4*x^8)/w2^8 + 
            (-4 + 52*x^2 + 111*x^4 + 52*x^6 - 4*x^8)/w2^4 - 
            (4 + 43*x^2 + 125*x^4 + 43*x^6 + 4*x^8)/w2^10 - 
            (4 + 43*x^2 + 125*x^4 + 43*x^6 + 4*x^8)/w2^2 - 
            (2*(17 + 92*x^2 + 231*x^4 + 92*x^6 + 17*x^8))/w2^6))/w1^4))/w2 - 
      (2*myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((4*(-1 + w2^(-2))^2*x^4)/w2^4 + (4*(-1 + w2^(-2))^2*x^4)/
          (w1^8*w2^4) - (x^2*(8 + 33*x^2 + 8*x^4 - (4*(3 + x^2 + 3*x^4))/
             w2^4 + (4*(5 + 16*x^2 + 5*x^4))/w2^6 + (4*(5 + 16*x^2 + 5*x^4))/
             w2^2 + (8 + 33*x^2 + 8*x^4)/w2^8))/(w1^6*w2^2) - 
         (x^2*(8 + 33*x^2 + 8*x^4 - (4*(3 + x^2 + 3*x^4))/w2^4 + 
            (4*(5 + 16*x^2 + 5*x^4))/w2^6 + (4*(5 + 16*x^2 + 5*x^4))/w2^2 + 
            (8 + 33*x^2 + 8*x^4)/w2^8))/(w1^2*w2^2) + 
         (-8*(x^2 + 4*x^4 + x^6) - (8*(x^2 + 4*x^4 + x^6))/w2^12 + 
           (2 - 8*x^2 + 39*x^4 - 8*x^6 + 2*x^8)/w2^10 + 
           (2 - 8*x^2 + 39*x^4 - 8*x^6 + 2*x^8)/w2^2 + 
           (2*(6 + 49*x^2 + 129*x^4 + 49*x^6 + 6*x^8))/w2^8 + 
           (2*(6 + 49*x^2 + 129*x^4 + 49*x^6 + 6*x^8))/w2^4 + 
           (26 - 22*x^2 + 66*x^4 - 22*x^6 + 26*x^8)/w2^6)/w1^4))/w2 - 
      (myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((8*(-1 + w2^(-2))^2*x^4)/w2^4 + (8*(-1 + w2^(-2))^2*x^4)/
          (w1^8*w2^4) + (x^2*(-8*x^2 - (8*x^2)/w2^12 + 
            (2*(8 + 31*x^2 + 8*x^4))/w2^10 + (2*(8 + 31*x^2 + 8*x^4))/w2^2 + 
            (16 - 115*x^2 + 16*x^4)/w2^8 + (16 - 115*x^2 + 16*x^4)/w2^4 + 
            (96 + 286*x^2 + 96*x^4)/w2^6))/w1^6 + 
         (x^2*(-8*x^2 - (8*x^2)/w2^12 + (2*(8 + 31*x^2 + 8*x^4))/w2^10 + 
            (2*(8 + 31*x^2 + 8*x^4))/w2^2 + (16 - 115*x^2 + 16*x^4)/w2^8 + 
            (16 - 115*x^2 + 16*x^4)/w2^4 + (96 + 286*x^2 + 96*x^4)/w2^6))/
          w1^2 - (2*(x^2*(8 + 19*x^2 + 8*x^4) + (x^2*(8 + 19*x^2 + 8*x^4))/
             w2^12 + (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 2*x^8))/w2^10 + 
            (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 2*x^8))/w2^2 + 
            (4 + 66*x^2 + 62*x^4 + 66*x^6 + 4*x^8)/w2^8 + 
            (4 + 66*x^2 + 62*x^4 + 66*x^6 + 4*x^8)/w2^4 + 
            (2*(28 + 60*x^2 + 141*x^4 + 60*x^6 + 28*x^8))/w2^6))/w1^4))/w2 - 
      (myq1^12*myq2^6*x*((4*(-1 + w2^(-2))^2*x^2*(7*(1 + x^2)^2 + 
            (7*(1 + x^2)^2)/w2^4 + (2*(1 + 4*x^2 + x^4))/w2^2))/w2^4 + 
         (4*(-1 + w2^(-2))^2*x^2*(7*(1 + x^2)^2 + (7*(1 + x^2)^2)/w2^4 + 
            (2*(1 + 4*x^2 + x^4))/w2^2))/(w1^8*w2^4) + 
         (64*(x^2 + x^4 + x^6) + (64*(x^2 + x^4 + x^6))/w2^12 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^10 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 - 
           (4*(8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8))/w2^8 - 
           (4*(8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8))/w2^4 - 
           (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^6)/
          (w1^6*w2^2) + (64*(x^2 + x^4 + x^6) + (64*(x^2 + x^4 + x^6))/
            w2^12 - (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^10 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 - 
           (4*(8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8))/w2^8 - 
           (4*(8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8))/w2^4 - 
           (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^6)/
          (w1^2*w2^2) + (2*((-16*x^2*(3 + 8*x^2 + 3*x^4))/w2^14 - 
            (16*x^2*(3 + 8*x^2 + 3*x^4))/w2^2 + 8*(x^2 + x^6) + 
            (8*(x^2 + x^6))/w2^16 + (4*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*
                x^8))/w2^10 + (4*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*x^8))/
             w2^6 + (8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8)/w2^12 + 
            (8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8)/w2^4 + 
            (32 + 284*x^2 + 474*x^4 + 284*x^6 + 32*x^8)/w2^8))/w1^4))/w1 + 
      (myq1^4*myq2^14*x*((-4*(-1 + w2^(-2))^2*x^2*(1 - 4*x^2 + x^4 + 
            (1 - 4*x^2 + x^4)/w2^4 + (2 + 9*x^2 + 2*x^4)/w2^2))/w2^2 - 
         (4*(-1 + w2^(-2))^2*x^2*(1 - 4*x^2 + x^4 + (1 - 4*x^2 + x^4)/w2^4 + 
            (2 + 9*x^2 + 2*x^4)/w2^2))/(w1^8*w2^2) - 
         (2*(2*(2 + x^2 + x^4 + x^6 + 2*x^8) + (2*(2 + x^2 + x^4 + x^6 + 2*
                x^8))/w2^12 + (16 + 108*x^2 + 103*x^4 + 108*x^6 + 16*x^8)/
             w2^10 + (16 + 108*x^2 + 103*x^4 + 108*x^6 + 16*x^8)/w2^2 - 
            (2*(32 + 130*x^2 + 323*x^4 + 130*x^6 + 32*x^8))/w2^6 + 
            (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^8 + 
            (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^4))/w1^4 + 
         (-8*x^2 + 22*x^4 - 8*x^6 + (-8*x^2 + 22*x^4 - 8*x^6)/w2^12 + 
           (2*(8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8))/w2^8 + 
           (2*(8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8))/w2^4 + 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^10 + 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
           (40 - 454*x^4 + 40*x^8)/w2^6)/w1^6 + 
         (-8*x^2 + 22*x^4 - 8*x^6 + (-8*x^2 + 22*x^4 - 8*x^6)/w2^12 + 
           (2*(8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8))/w2^8 + 
           (2*(8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8))/w2^4 + 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^10 + 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
           (40 - 454*x^4 + 40*x^8)/w2^6)/w1^2))/(w1*w2^2) + 
      (2*myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((4*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^4)/w2^2 + 
         (4*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) + 
         (x^2*(8 + 21*x^2 - (29*x^2)/w2^10 - (29*x^2)/w2^2 + 8*x^4 + 
            (6*(8 - 3*x^2 + 8*x^4))/w2^6 + (8 + 21*x^2 + 8*x^4)/w2^12 + 
            (28 + 117*x^2 + 28*x^4)/w2^8 + (28 + 117*x^2 + 28*x^4)/w2^4))/
          w1^6 + (x^2*(8 + 21*x^2 - (29*x^2)/w2^10 - (29*x^2)/w2^2 + 8*x^4 + 
            (6*(8 - 3*x^2 + 8*x^4))/w2^6 + (8 + 21*x^2 + 8*x^4)/w2^12 + 
            (28 + 117*x^2 + 28*x^4)/w2^8 + (28 + 117*x^2 + 28*x^4)/w2^4))/
          w1^2 - (2*(x^2*(4 + 21*x^2 + 4*x^4) + (x^2*(4 + 21*x^2 + 4*x^4))/
             w2^12 + (-26*x^2 + 75*x^4 - 26*x^6)/w2^8 + 
            (-26*x^2 + 75*x^4 - 26*x^6)/w2^4 + (5 + 12*x^2 - 4*x^4 + 12*x^6 + 
              5*x^8)/w2^10 + (5 + 12*x^2 - 4*x^4 + 12*x^6 + 5*x^8)/w2^2 + 
            (45 + 195*x^2 + 236*x^4 + 195*x^6 + 45*x^8)/w2^6))/w1^4))/w2 + 
      (myq1^10*myq2^8*x*(((-1 + w2^(-2))^2*x^2*(20 + 29*x^2 + 20*x^4 + 
            (2*(8 + 33*x^2 + 8*x^4))/w2^6 + (2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
            (4*(9 + 13*x^2 + 9*x^4))/w2^4 + (20 + 29*x^2 + 20*x^4)/w2^8))/
          w2^2 + ((-1 + w2^(-2))^2*x^2*(20 + 29*x^2 + 20*x^4 + 
            (2*(8 + 33*x^2 + 8*x^4))/w2^6 + (2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
            (4*(9 + 13*x^2 + 9*x^4))/w2^4 + (20 + 29*x^2 + 20*x^4)/w2^8))/
          (w1^8*w2^2) + (2*(-((x^2*(25 + 32*x^2 + 25*x^4))/w2^14) - 
            (x^2*(25 + 32*x^2 + 25*x^4))/w2^2 + 8*(x^2 + x^6) + 
            (8*(x^2 + x^6))/w2^16 - (4*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*
                x^8))/w2^12 - (4*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/
             w2^4 - (4*(37 + 128*x^2 + 240*x^4 + 128*x^6 + 37*x^8))/w2^8 + 
            (46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8)/w2^10 + 
            (46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8)/w2^6))/w1^6 + 
         (2*(-((x^2*(25 + 32*x^2 + 25*x^4))/w2^14) - 
            (x^2*(25 + 32*x^2 + 25*x^4))/w2^2 + 8*(x^2 + x^6) + 
            (8*(x^2 + x^6))/w2^16 - (4*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*
                x^8))/w2^12 - (4*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/
             w2^4 - (4*(37 + 128*x^2 + 240*x^4 + 128*x^6 + 37*x^8))/w2^8 + 
            (46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8)/w2^10 + 
            (46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8)/w2^6))/w1^2 - 
         (2*(8*(x^2 + 4*x^4 + x^6) + (8*(x^2 + 4*x^4 + x^6))/w2^16 - 
            (2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8)/w2^14 - 
            (2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8)/w2^2 - 
            (2*(32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8))/w2^12 - 
            (2*(32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8))/w2^4 - 
            (4*(67 + 264*x^2 + 487*x^4 + 264*x^6 + 67*x^8))/w2^8 + 
            (88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8)/w2^10 + 
            (88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8)/w2^6))/w1^4))/w1 + 
      (myq1^6*myq2^12*x*(((-1 + w2^(-2))^2*x^2*(4*(1 - 4*x^2 + x^4) + 
            (4*(1 - 4*x^2 + x^4))/w2^8 - (4 + 65*x^2 + 4*x^4)/w2^4 + 
            (2*(8 + 35*x^2 + 8*x^4))/w2^6 + (2*(8 + 35*x^2 + 8*x^4))/w2^2))/
          w2^2 + ((-1 + w2^(-2))^2*x^2*(4*(1 - 4*x^2 + x^4) + 
            (4*(1 - 4*x^2 + x^4))/w2^8 - (4 + 65*x^2 + 4*x^4)/w2^4 + 
            (2*(8 + 35*x^2 + 8*x^4))/w2^6 + (2*(8 + 35*x^2 + 8*x^4))/w2^2))/
          (w1^8*w2^2) - (2*(x^2*(4 + 17*x^2 + 4*x^4) + 
            (x^2*(4 + 17*x^2 + 4*x^4))/w2^16 - (2*(8 + 6*x^2 - 67*x^4 + 6*
                x^6 + 8*x^8))/w2^12 - (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*
                x^8))/w2^4 - (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/
             w2^8 + (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^14 + 
            (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
            (70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8)/w2^10 + 
            (70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8)/w2^6))/w1^6 - 
         (2*(x^2*(4 + 17*x^2 + 4*x^4) + (x^2*(4 + 17*x^2 + 4*x^4))/w2^16 - 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^12 - 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^4 - 
            (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/w2^8 + 
            (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^14 + 
            (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
            (70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8)/w2^10 + 
            (70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8)/w2^6))/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^16 + (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*
                x^8))/w2^14 + (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*x^8))/
             w2^2 - (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^12 - 
            (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^4 - 
            (2*(106 + 450*x^2 + 417*x^4 + 450*x^6 + 106*x^8))/w2^8 + 
            (240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8)/w2^10 + 
            (240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8)/w2^6))/w1^4))/w1 - 
      (myq1^8*myq2^10*x*(2*(-1 + w2^(-2))^2*x^2*(2*(1 + x^4) + 
           (2*(1 + x^4))/w2^12 + (2*(3 - 5*x^2 + 3*x^4))/w2^8 + 
           (2*(3 - 5*x^2 + 3*x^4))/w2^4 + (8 + 25*x^2 + 8*x^4)/w2^10 + 
           (8 + 25*x^2 + 8*x^4)/w2^2 + (8 + 52*x^2 + 8*x^4)/w2^6) + 
         (2*(-1 + w2^(-2))^2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^12 + 
            (2*(3 - 5*x^2 + 3*x^4))/w2^8 + (2*(3 - 5*x^2 + 3*x^4))/w2^4 + 
            (8 + 25*x^2 + 8*x^4)/w2^10 + (8 + 25*x^2 + 8*x^4)/w2^2 + 
            (8 + 52*x^2 + 8*x^4)/w2^6))/w1^8 + (-2*x^2*(4 + 35*x^2 + 4*x^4) - 
           (2*x^2*(4 + 35*x^2 + 4*x^4))/w2^16 + 
           (4*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^12 + 
           (4*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^4 + 
           (4*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^14 + 
           (4*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^2 + 
           (4*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^10 + 
           (4*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^6 + 
           (4*(72 + 26*x^2 - 375*x^4 + 26*x^6 + 72*x^8))/w2^8)/w1^4 - 
         (x^2*(8 + 29*x^2 + 8*x^4) + (x^2*(8 + 29*x^2 + 8*x^4))/w2^16 + 
           (2*(8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8))/w2^14 + 
           (2*(8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8))/w2^2 + 
           (2*(12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8))/w2^12 + 
           (2*(12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8))/w2^4 - 
           (2*(16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8))/w2^10 - 
           (2*(16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8))/w2^6 + 
           (264 + 756*x^2 + 250*x^4 + 756*x^6 + 264*x^8)/w2^8)/w1^6 - 
         (x^2*(8 + 29*x^2 + 8*x^4) + (x^2*(8 + 29*x^2 + 8*x^4))/w2^16 + 
           (2*(8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8))/w2^14 + 
           (2*(8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8))/w2^2 + 
           (2*(12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8))/w2^12 + 
           (2*(12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8))/w2^4 - 
           (2*(16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8))/w2^10 - 
           (2*(16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8))/w2^6 + 
           (264 + 756*x^2 + 250*x^4 + 756*x^6 + 264*x^8)/w2^8)/w1^2))/w1))/
    (myq1*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
     (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
   ((I/128)*w1^4*w2^3*((8*myq1^23*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2))/(w1^3*w2^11) + (4*myq2^24*(1 + x^2)^2*(1 + x^4))/
       (w1^4*w2^12) - (16*myq1*myq2^23*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + 2*x^2 + 2*x^4 + x^6))/(w1^3*w2^11) - 
      (2*myq1^21*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2 + x^2/w2^4 + (4*(1 + 12*x^2 + x^4))/w2^2))/(w1^3*w2^9) + 
      (4*myq1^24*(4*x^4 + (4*x^4)/w2^8 - (4*(x^2 + 6*x^4 + x^6))/w2^6 - 
         (4*(x^2 + 6*x^4 + x^6))/w2^2 + (1 + 11*x^2 + 44*x^4 + 11*x^6 + x^8)/
          w2^4))/(w1^4*w2^8) - (2*myq1^19*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*((4*(-1 + w2^(-2))^2*x^2)/w2^2 + 
         (4*(-1 + w2^(-2))^2*x^2)/(w1^4*w2^2) + 
         (45*x^2 + (45*x^2)/w2^8 + (12*(1 + 12*x^2 + x^4))/w2^4 - 
           (4*(7 + 64*x^2 + 7*x^4))/w2^6 - (4*(7 + 64*x^2 + 7*x^4))/w2^2)/
          w1^2))/(w1*w2^7) + (2*myq1^17*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*(1 + x^2)*((4*(7 + 7/w2^4 - 4/w2^2)*(-1 + w2^(-2))^2*x^2)/w2^2 + 
         (4*(7 + 7/w2^4 - 4/w2^2)*(-1 + w2^(-2))^2*x^2)/(w1^4*w2^2) + 
         (93*x^2 + (93*x^2)/w2^12 + (-8 + 375*x^2 - 8*x^4)/w2^8 + 
           (-8 + 375*x^2 - 8*x^4)/w2^4 - (24*(4 + 41*x^2 + 4*x^4))/w2^6 - 
           (4*(13 + 108*x^2 + 13*x^4))/w2^10 - (4*(13 + 108*x^2 + 13*x^4))/
            w2^2)/w1^2))/(w1*w2^5) - (4*myq1^3*myq2^21*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*(4*(-1 + w2^(-2))^2*x^2 + 
         (4*(-1 + w2^(-2))^2*x^2)/w1^4 - (8 + 12*x^2 + 8*x^4 + 
           (4*(2 + 3*x^2 + 2*x^4))/w2^4 + (22 + 19*x^2 + 22*x^4)/w2^2)/w1^2))/
       (w1*w2^9) - (2*myq1^15*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*((4*(13 + 13/w2^8 - 6/w2^6 + 25/w2^4 - 6/w2^2)*
           (-1 + w2^(-2))^2*x^2)/w2^2 + (4*(13 + 13/w2^8 - 6/w2^6 + 25/w2^4 - 
            6/w2^2)*(-1 + w2^(-2))^2*x^2)/(w1^4*w2^2) + 
         (67*x^2 + (67*x^2)/w2^16 + (-56 + 303*x^2 - 56*x^4)/w2^12 + 
           (-56 + 303*x^2 - 56*x^4)/w2^4 - (36*(1 + 8*x^2 + x^4))/w2^14 - 
           (36*(1 + 8*x^2 + x^4))/w2^2 - (4*(22 - 95*x^2 + 22*x^4))/w2^8 - 
           (8*(22 + 157*x^2 + 22*x^4))/w2^10 - (8*(22 + 157*x^2 + 22*x^4))/
            w2^6)/w1^2))/(w1*w2^3) + (4*myq1^13*myq2^11*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*((2*(9 + 9/w2^12 - 5/w2^10 + 37/w2^8 - 
            5/w2^6 + 37/w2^4 - 5/w2^2)*(-1 + w2^(-2))^2*x^2)/w2^2 + 
         (2*(9 + 9/w2^12 - 5/w2^10 + 37/w2^8 - 5/w2^6 + 37/w2^4 - 5/w2^2)*
           (-1 + w2^(-2))^2*x^2)/(w1^4*w2^2) + (8*x^2 + (8*x^2)/w2^20 + 
           (-30 + 39*x^2 - 30*x^4)/w2^16 + (-30 + 39*x^2 - 30*x^4)/w2^4 - 
           (4*(1 + 8*x^2 + x^4))/w2^18 - (4*(1 + 8*x^2 + x^4))/w2^2 - 
           (28*(1 + 16*x^2 + x^4))/w2^10 - (4*(9 + 70*x^2 + 9*x^4))/w2^14 - 
           (4*(9 + 70*x^2 + 9*x^4))/w2^6 - (6*(35 + 41*x^2 + 35*x^4))/w2^12 - 
           (6*(35 + 41*x^2 + 35*x^4))/w2^8)/w1^2))/(w1*w2) + 
      (2*myq1^5*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(-1 + w2^(-2))^2*(4 + 4/w2^4 + w2^(-2))*x^2 + 
         (4*(-1 + w2^(-2))^2*(4 + 4/w2^4 + w2^(-2))*x^2)/w1^4 - 
         (8*(3 + 4*x^2 + 3*x^4) + (8*(3 + 4*x^2 + 3*x^4))/w2^8 + 
           (4*(45 + 68*x^2 + 45*x^4))/w2^4 + (48 + 41*x^2 + 48*x^4)/w2^6 + 
           (48 + 41*x^2 + 48*x^4)/w2^2)/w1^2))/(w1*w2^7) + 
      (2*myq1^9*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(4 + 4/w2^12 + 27/w2^8 - 6/w2^6 + 27/w2^4)*(-1 + w2^(-2))^2*x^2 + 
         (4*(4 + 4/w2^12 + 27/w2^8 - 6/w2^6 + 27/w2^4)*(-1 + w2^(-2))^2*x^2)/
          w1^4 - (8*(1 + x^2 + x^4) + (8*(1 + x^2 + x^4))/w2^16 + 
           (20 - 13*x^2 + 20*x^4)/w2^14 + (20 - 13*x^2 + 20*x^4)/w2^2 + 
           (4*(43 + 100*x^2 + 43*x^4))/w2^12 + (4*(43 + 100*x^2 + 43*x^4))/
            w2^4 + (8*(65 + 166*x^2 + 65*x^4))/w2^8 + 
           (212 + 105*x^2 + 212*x^4)/w2^10 + (212 + 105*x^2 + 212*x^4)/w2^6)/
          w1^2))/(w1*w2^3) - (2*myq1^7*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*(1 + x^2)*(4*(6 + 6/w2^8 + 13/w2^4)*(-1 + w2^(-2))^2*x^2 + 
         (4*(6 + 6/w2^8 + 13/w2^4)*(-1 + w2^(-2))^2*x^2)/w1^4 - 
         (8*(2 + 3*x^2 + 2*x^4) + (8*(2 + 3*x^2 + 2*x^4))/w2^12 + 
           (12*(13 + 24*x^2 + 13*x^4))/w2^8 + (12*(13 + 24*x^2 + 13*x^4))/
            w2^4 + (64 + 43*x^2 + 64*x^4)/w2^10 + (64 + 43*x^2 + 64*x^4)/
            w2^2 + (344 + 502*x^2 + 344*x^4)/w2^6)/w1^2))/(w1*w2^5) - 
      (2*myq1^11*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(2 + 2/w2^16 - w2^(-14) + 21/w2^12 - 5/w2^10 + 51/w2^8 - 5/w2^6 + 
           21/w2^4 - w2^(-2))*(-1 + w2^(-2))^2*x^2 + 
         (4*(2 + 2/w2^16 - w2^(-14) + 21/w2^12 - 5/w2^10 + 51/w2^8 - 5/w2^6 + 
            21/w2^4 - w2^(-2))*(-1 + w2^(-2))^2*x^2)/w1^4 - 
         (16 - 5*x^2 + 16*x^4 + (4*(7 + 26*x^2 + 7*x^4))/w2^14 + 
           (4*(7 + 26*x^2 + 7*x^4))/w2^2 + (16 - 5*x^2 + 16*x^4)/w2^16 + 
           (8*(39 + 128*x^2 + 39*x^4))/w2^10 + (8*(39 + 128*x^2 + 39*x^4))/
            w2^6 + (200 + 209*x^2 + 200*x^4)/w2^12 + 
           (200 + 209*x^2 + 200*x^4)/w2^4 + (400 + 444*x^2 + 400*x^4)/w2^8)/
          (w1^2*w2^2)))/(w1*w2) + (8*myq1^2*myq2^22*
        ((-1 + w2^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4) + 
         ((-1 + w2^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4))/w1^4 - 
         (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8 + 
           ((-1 + x^2)^2*(4 + 7*x^2 + 4*x^4))/w2^2 + 
           (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8)/w2^4)/w1^2))/(w1^2*w2^10) - 
      (myq1^22*myq2^2*(((-1 + w2^(-2))^2*x^2*(16*x^2 + (16*x^2)/w2^4 - 
            (8 + 35*x^2 + 8*x^4)/w2^2))/w2^2 + 
         ((-1 + w2^(-2))^2*x^2*(16*x^2 + (16*x^2)/w2^4 - (8 + 35*x^2 + 8*x^4)/
             w2^2))/(w1^4*w2^2) + (2*(32*x^4 + (32*x^4)/w2^12 - 
            (32*(x^2 + 6*x^4 + x^6))/w2^10 - (32*(x^2 + 6*x^4 + x^6))/w2^2 + 
            (2*(4 - 6*x^2 - 135*x^4 - 6*x^6 + 4*x^8))/w2^6 + 
            (8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8)/w2^8 + 
            (8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8)/w2^4))/w1^2))/
       (w1^2*w2^6) + (2*myq1^20*myq2^4*((2*(-1 + w2^(-2))^4*x^4)/w2^4 + 
         (2*(-1 + w2^(-2))^4*x^4)/(w1^8*w2^4) + 
         ((-1 + w2^(-2))^2*x^2*(32*x^2 + (32*x^2)/w2^8 - (12*(-1 + x^2)^2)/
             w2^4 - (16 + 67*x^2 + 16*x^4)/w2^6 - (16 + 67*x^2 + 16*x^4)/
             w2^2))/(w1^6*w2^2) + ((-1 + w2^(-2))^2*x^2*
           (32*x^2 + (32*x^2)/w2^8 - (12*(-1 + x^2)^2)/w2^4 - 
            (16 + 67*x^2 + 16*x^4)/w2^6 - (16 + 67*x^2 + 16*x^4)/w2^2))/
          (w1^2*w2^2) + (2*(24*x^4 + (24*x^4)/w2^16 - 
            (24*(x^2 + 6*x^4 + x^6))/w2^14 - (24*(x^2 + 6*x^4 + x^6))/w2^2 + 
            (3*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^12 + 
            (3*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4 + 
            (14 + 9*x^2 - 276*x^4 + 9*x^6 + 14*x^8)/w2^10 + 
            (14 + 9*x^2 - 276*x^4 + 9*x^6 + 14*x^8)/w2^6 + 
            (26 + 149*x^2 + 568*x^4 + 149*x^6 + 26*x^8)/w2^8))/w1^4))/w2^4 + 
      (4*myq1^4*myq2^20*((-1 + w2^(-2))^4*x^4 + ((-1 + w2^(-2))^4*x^4)/w1^8 - 
         ((-1 + w2^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
            (2*(6 + 11*x^2 + 6*x^4))/w2^4 + (18 + 29*x^2 + 18*x^4)/w2^2))/
          w1^6 - ((-1 + w2^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
            (2*(6 + 11*x^2 + 6*x^4))/w2^4 + (18 + 29*x^2 + 18*x^4)/w2^2))/
          w1^2 + (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8 + 
           (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8)/w2^8 + 
           (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w2^6 + 
           (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w2^2 + 
           (40 + 79*x^2 + 90*x^4 + 79*x^6 + 40*x^8)/w2^4)/w1^4))/w2^8 - 
      (myq1^6*myq2^18*(8*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^4*x^4 + 
         (8*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^4*x^4)/w1^8 - 
         ((-1 + w2^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
            (8*(9 + 16*x^2 + 9*x^4))/w2^8 + (64 + 94*x^2 + 64*x^4)/w2^6 + 
            (64 + 94*x^2 + 64*x^4)/w2^2 + (268 + 535*x^2 + 268*x^4)/w2^4))/
          w1^6 - ((-1 + w2^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
            (8*(9 + 16*x^2 + 9*x^4))/w2^8 + (64 + 94*x^2 + 64*x^4)/w2^6 + 
            (64 + 94*x^2 + 64*x^4)/w2^2 + (268 + 535*x^2 + 268*x^4)/w2^4))/
          w1^2 + (2*(4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8) + 
            (4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8))/w2^12 + 
            (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w2^10 + 
            (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w2^2 + 
            (6*(40 + 52*x^2 + 21*x^4 + 52*x^6 + 40*x^8))/w2^6 + 
            (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w2^8 + 
            (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w2^4))/w1^4))/w2^6 - 
      (2*myq1^18*myq2^6*((4*(-1 + w2^(-2))^4*(2 + 2/w2^4 + w2^(-2))*x^4)/
          w2^4 + (4*(-1 + w2^(-2))^4*(2 + 2/w2^4 + w2^(-2))*x^4)/
          (w1^8*w2^4) + ((-1 + w2^(-2))^2*x^2*(48*x^2 + (48*x^2)/w2^12 + 
            (-36 + 35*x^2 - 36*x^4)/w2^8 + (-36 + 35*x^2 - 36*x^4)/w2^4 - 
            (4*(6 + 25*x^2 + 6*x^4))/w2^10 - (4*(6 + 25*x^2 + 6*x^4))/w2^2 - 
            (2*(39 + 122*x^2 + 39*x^4))/w2^6))/(w1^6*w2^2) + 
         ((-1 + w2^(-2))^2*x^2*(48*x^2 + (48*x^2)/w2^12 + 
            (-36 + 35*x^2 - 36*x^4)/w2^8 + (-36 + 35*x^2 - 36*x^4)/w2^4 - 
            (4*(6 + 25*x^2 + 6*x^4))/w2^10 - (4*(6 + 25*x^2 + 6*x^4))/w2^2 - 
            (2*(39 + 122*x^2 + 39*x^4))/w2^6))/(w1^2*w2^2) + 
         (2*(16*x^4 + (16*x^4)/w2^20 - (16*(x^2 + 6*x^4 + x^6))/w2^18 - 
            (16*(x^2 + 6*x^4 + x^6))/w2^2 + (4 + 3*x^2 + 142*x^4 + 3*x^6 + 
              4*x^8)/w2^16 + (4 + 3*x^2 + 142*x^4 + 3*x^6 + 4*x^8)/w2^4 + 
            (20 + 37*x^2 - 241*x^4 + 37*x^6 + 20*x^8)/w2^14 + 
            (20 + 37*x^2 - 241*x^4 + 37*x^6 + 20*x^8)/w2^6 + 
            (46 + 157*x^2 + 564*x^4 + 157*x^6 + 46*x^8)/w2^12 + 
            (46 + 157*x^2 + 564*x^4 + 157*x^6 + 46*x^8)/w2^8 + 
            (80 + 288*x^2 + 90*x^4 + 288*x^6 + 80*x^8)/w2^10))/w1^4))/w2^2 - 
      myq1^14*myq2^10*((8*(2 + 2/w2^16 - 3/w2^14 + 7/w2^12 - 10/w2^10 + 
           12/w2^8 - 10/w2^6 + 7/w2^4 - 3/w2^2)*(-1 + w2^(-2))^2*x^4)/w2^2 + 
        (8*(2 + 2/w2^16 - 3/w2^14 + 7/w2^12 - 10/w2^10 + 12/w2^8 - 10/w2^6 + 
           7/w2^4 - 3/w2^2)*(-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) + 
        ((-1 + w2^(-2))^2*x^2*(16*x^2 + (16*x^2)/w2^20 - (8 + 37*x^2 + 8*x^4)/
            w2^18 - (8 + 37*x^2 + 8*x^4)/w2^2 - (2*(28 - 9*x^2 + 28*x^4))/
            w2^16 - (2*(28 - 9*x^2 + 28*x^4))/w2^4 - 
           (4*(34 + 23*x^2 + 34*x^4))/w2^12 - (4*(34 + 23*x^2 + 34*x^4))/
            w2^8 - (4*(61 + 144*x^2 + 61*x^4))/w2^14 - 
           (4*(61 + 144*x^2 + 61*x^4))/w2^6 - (4*(185 + 417*x^2 + 185*x^4))/
            w2^10))/w1^6 + ((-1 + w2^(-2))^2*x^2*(16*x^2 + (16*x^2)/w2^20 - 
           (8 + 37*x^2 + 8*x^4)/w2^18 - (8 + 37*x^2 + 8*x^4)/w2^2 - 
           (2*(28 - 9*x^2 + 28*x^4))/w2^16 - (2*(28 - 9*x^2 + 28*x^4))/w2^4 - 
           (4*(34 + 23*x^2 + 34*x^4))/w2^12 - (4*(34 + 23*x^2 + 34*x^4))/
            w2^8 - (4*(61 + 144*x^2 + 61*x^4))/w2^14 - 
           (4*(61 + 144*x^2 + 61*x^4))/w2^6 - (4*(185 + 417*x^2 + 185*x^4))/
            w2^10))/w1^2 + (2*(-(x^2*(16 + 3*x^2 + 16*x^4)) - 
           (x^2*(16 + 3*x^2 + 16*x^4))/w2^20 + 
           (2*(4 + 9*x^2 - 12*x^4 + 9*x^6 + 4*x^8))/w2^18 + 
           (2*(4 + 9*x^2 - 12*x^4 + 9*x^6 + 4*x^8))/w2^2 + 
           (36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8)/w2^16 + 
           (36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8)/w2^4 + 
           (8*(69 + 86*x^2 + 60*x^4 + 86*x^6 + 69*x^8))/w2^10 + 
           (2*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^14 + 
           (2*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^6 + 
           (4*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^12 + 
           (4*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^8))/
         (w1^4*w2^2)) + (2*myq1^8*myq2^16*
        (2*(3 + 3/w2^12 - 8/w2^10 + 14/w2^8 - 16/w2^6 + 14/w2^4 - 8/w2^2)*
          (-1 + w2^(-2))^2*x^4 + (2*(3 + 3/w2^12 - 8/w2^10 + 14/w2^8 - 
            16/w2^6 + 14/w2^4 - 8/w2^2)*(-1 + w2^(-2))^2*x^4)/w1^8 - 
         ((-1 + w2^(-2))^2*x^2*(4*(6 + 11*x^2 + 6*x^4) + 
            (4*(6 + 11*x^2 + 6*x^4))/w2^12 + (4*(21 + 46*x^2 + 21*x^4))/
             w2^6 + (40 + 73*x^2 + 40*x^4)/w2^10 + (40 + 73*x^2 + 40*x^4)/
             w2^2 + (168 + 313*x^2 + 168*x^4)/w2^8 + 
            (168 + 313*x^2 + 168*x^4)/w2^4))/w1^6 - 
         ((-1 + w2^(-2))^2*x^2*(4*(6 + 11*x^2 + 6*x^4) + 
            (4*(6 + 11*x^2 + 6*x^4))/w2^12 + (4*(21 + 46*x^2 + 21*x^4))/
             w2^6 + (40 + 73*x^2 + 40*x^4)/w2^10 + (40 + 73*x^2 + 40*x^4)/
             w2^2 + (168 + 313*x^2 + 168*x^4)/w2^8 + 
            (168 + 313*x^2 + 168*x^4)/w2^4))/w1^2 + 
         (2*(1 + 18*x^2 + 38*x^4 + 18*x^6 + x^8 + (1 + 18*x^2 + 38*x^4 + 
              18*x^6 + x^8)/w2^16 + (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/
             w2^14 + (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/w2^2 + 
            (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w2^12 + 
            (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w2^4 + 
            (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w2^10 + 
            (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w2^6 + 
            (3*(85 + 315*x^2 + 426*x^4 + 315*x^6 + 85*x^8))/w2^8))/w1^4))/
       w2^4 - (2*myq1^10*myq2^14*(4*(1 + w2^(-16) - 3/w2^14 + 8/w2^12 - 
           10/w2^10 + 12/w2^8 - 10/w2^6 + 8/w2^4 - 3/w2^2)*(-1 + w2^(-2))^2*
          x^4 + (4*(1 + w2^(-16) - 3/w2^14 + 8/w2^12 - 10/w2^10 + 12/w2^8 - 
            10/w2^6 + 8/w2^4 - 3/w2^2)*(-1 + w2^(-2))^2*x^4)/w1^8 - 
         ((-1 + w2^(-2))^2*x^2*(4*(3 + 5*x^2 + 3*x^4) + 
            (4*(3 + 5*x^2 + 3*x^4))/w2^16 + (4 - 3*x^2 + 4*x^4)/w2^14 + 
            (4 - 3*x^2 + 4*x^4)/w2^2 + (2*(52 + 121*x^2 + 52*x^4))/w2^10 + 
            (2*(52 + 121*x^2 + 52*x^4))/w2^6 + (2*(79 + 157*x^2 + 79*x^4))/
             w2^12 + (2*(79 + 157*x^2 + 79*x^4))/w2^4 + 
            (258 + 464*x^2 + 258*x^4)/w2^8))/w1^6 - 
         ((-1 + w2^(-2))^2*x^2*(4*(3 + 5*x^2 + 3*x^4) + 
            (4*(3 + 5*x^2 + 3*x^4))/w2^16 + (4 - 3*x^2 + 4*x^4)/w2^14 + 
            (4 - 3*x^2 + 4*x^4)/w2^2 + (2*(52 + 121*x^2 + 52*x^4))/w2^10 + 
            (2*(52 + 121*x^2 + 52*x^4))/w2^6 + (2*(79 + 157*x^2 + 79*x^4))/
             w2^12 + (2*(79 + 157*x^2 + 79*x^4))/w2^4 + 
            (258 + 464*x^2 + 258*x^4)/w2^8))/w1^2 + 
         (2*(4*x^2*(2 + 5*x^2 + 2*x^4) + (4*x^2*(2 + 5*x^2 + 2*x^4))/w2^20 + 
            (4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8)/w2^18 + 
            (4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8)/w2^2 + 
            (8 + 121*x^2 + 230*x^4 + 121*x^6 + 8*x^8)/w2^16 + 
            (8 + 121*x^2 + 230*x^4 + 121*x^6 + 8*x^8)/w2^4 + 
            (88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8)/w2^14 + 
            (88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8)/w2^6 + 
            (4*(98 + 252*x^2 + 361*x^4 + 252*x^6 + 98*x^8))/w2^10 + 
            (100 + 425*x^2 + 484*x^4 + 425*x^6 + 100*x^8)/w2^12 + 
            (100 + 425*x^2 + 484*x^4 + 425*x^6 + 100*x^8)/w2^8))/w1^4))/
       w2^2 + 2*myq1^16*myq2^8*((2*(6 + 6/w2^12 - 8/w2^10 + 11/w2^8 - 
           16/w2^6 + 11/w2^4 - 8/w2^2)*(-1 + w2^(-2))^2*x^4)/w2^4 + 
        (2*(6 + 6/w2^12 - 8/w2^10 + 11/w2^8 - 16/w2^6 + 11/w2^4 - 8/w2^2)*
          (-1 + w2^(-2))^2*x^4)/(w1^8*w2^4) + 
        ((-1 + w2^(-2))^2*x^2*(32*x^2 + (32*x^2)/w2^16 + 
           (-44 + 29*x^2 - 44*x^4)/w2^12 + (-44 + 29*x^2 - 44*x^4)/w2^4 - 
           (16 + 69*x^2 + 16*x^4)/w2^14 - (16 + 69*x^2 + 16*x^4)/w2^2 - 
           (4*(31 + 26*x^2 + 31*x^4))/w2^8 - (2*(64 + 177*x^2 + 64*x^4))/
            w2^10 - (2*(64 + 177*x^2 + 64*x^4))/w2^6))/(w1^6*w2^2) + 
        ((-1 + w2^(-2))^2*x^2*(32*x^2 + (32*x^2)/w2^16 + 
           (-44 + 29*x^2 - 44*x^4)/w2^12 + (-44 + 29*x^2 - 44*x^4)/w2^4 - 
           (16 + 69*x^2 + 16*x^4)/w2^14 - (16 + 69*x^2 + 16*x^4)/w2^2 - 
           (4*(31 + 26*x^2 + 31*x^4))/w2^8 - (2*(64 + 177*x^2 + 64*x^4))/
            w2^10 - (2*(64 + 177*x^2 + 64*x^4))/w2^6))/(w1^2*w2^2) + 
        (2*(4*x^4 + (4*x^4)/w2^24 - (4*(x^2 + 6*x^4 + x^6))/w2^22 - 
           (4*(x^2 + 6*x^4 + x^6))/w2^2 + (1 - 18*x^2 + 23*x^4 - 18*x^6 + 
             x^8)/w2^20 + (1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8)/w2^4 + 
           (14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8)/w2^18 + 
           (14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8)/w2^6 + 
           (37 + 37*x^2 + 133*x^4 + 37*x^6 + 37*x^8)/w2^16 + 
           (37 + 37*x^2 + 133*x^4 + 37*x^6 + 37*x^8)/w2^8 + 
           (118 + 433*x^2 + 493*x^4 + 433*x^6 + 118*x^8)/w2^14 + 
           (118 + 433*x^2 + 493*x^4 + 433*x^6 + 118*x^8)/w2^10 + 
           (155 + 466*x^2 + 794*x^4 + 466*x^6 + 155*x^8)/w2^12))/w1^4) + 
      2*myq1^12*myq2^12*(2*(1 + w2^(-20) - 2/w2^18 + 9/w2^16 - 16/w2^14 + 
          26/w2^12 - 24/w2^10 + 26/w2^8 - 16/w2^6 + 9/w2^4 - 2/w2^2)*
         (-1 + w2^(-2))^2*x^4 + (2*(1 + w2^(-20) - 2/w2^18 + 9/w2^16 - 
           16/w2^14 + 26/w2^12 - 24/w2^10 + 26/w2^8 - 16/w2^6 + 9/w2^4 - 
           2/w2^2)*(-1 + w2^(-2))^2*x^4)/w1^8 - 
        ((-1 + w2^(-2))^2*x^2*(8 + x^2 + 8*x^4 + (32*(1 + x^2 + x^4))/w2^12 + 
           (32*(1 + x^2 + x^4))/w2^4 + (20*(2 + 5*x^2 + 2*x^4))/w2^8 + 
           (8 + x^2 + 8*x^4)/w2^16 + (56 + 115*x^2 + 56*x^4)/w2^14 + 
           (56 + 115*x^2 + 56*x^4)/w2^2 + (352 + 722*x^2 + 352*x^4)/w2^10 + 
           (352 + 722*x^2 + 352*x^4)/w2^6))/(w1^6*w2^2) - 
        ((-1 + w2^(-2))^2*x^2*(8 + x^2 + 8*x^4 + (32*(1 + x^2 + x^4))/w2^12 + 
           (32*(1 + x^2 + x^4))/w2^4 + (20*(2 + 5*x^2 + 2*x^4))/w2^8 + 
           (8 + x^2 + 8*x^4)/w2^16 + (56 + 115*x^2 + 56*x^4)/w2^14 + 
           (56 + 115*x^2 + 56*x^4)/w2^2 + (352 + 722*x^2 + 352*x^4)/w2^10 + 
           (352 + 722*x^2 + 352*x^4)/w2^6))/(w1^2*w2^2) + 
        (2*(2*x^4 + (2*x^4)/w2^24 - (x^2*(4 + 7*x^2 + 4*x^4))/w2^22 - 
           (x^2*(4 + 7*x^2 + 4*x^4))/w2^2 + (6 + 50*x^2 + 95*x^4 + 50*x^6 + 
             6*x^8)/w2^20 + (6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8)/w2^4 + 
           (12 - 166*x^2 - 337*x^4 - 166*x^6 + 12*x^8)/w2^18 + 
           (12 - 166*x^2 - 337*x^4 - 166*x^6 + 12*x^8)/w2^6 + 
           (4*(35 - 93*x^2 - 216*x^4 - 93*x^6 + 35*x^8))/w2^14 + 
           (4*(35 - 93*x^2 - 216*x^4 - 93*x^6 + 35*x^8))/w2^10 + 
           (103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8)/w2^16 + 
           (103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8)/w2^8 + 
           (402 + 2152*x^2 + 3280*x^4 + 2152*x^6 + 402*x^8)/w2^12))/w1^4)))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
     (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)^4*x^4) - 
   ((I/128)*w1^3*w2*((4*myq2^16*(-1 + w1^(-2))^4*x^4*(1 + x^2)^2)/
       (w1^3*w2^10) + (4*myq1*myq2^15*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*
        (1 + x^2)*(2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w1^4 - 
         (2*(3 + 5*x^2 + 3*x^4))/w1^2))/(w1^2*w2^9) - 
      (2*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x*(1 + x^2)*
        (7*x^4 + (7*x^4)/w2^8 + (2*x^2*(8 + x^2 + 8*x^4))/w2^6 + 
         (2*x^2*(8 + x^2 + 8*x^4))/w2^2 + (2*(1 - 14*x^2 - 3*x^4 - 14*x^6 + 
            x^8))/w2^4))/(w1^6*w2^3) + (4*myq1^16*(-1 + w2^(-2))^4*x^2*
        (3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^4 + (1 - 5*x^2 - 8*x^4 - 5*x^6 + 
           x^8)/w2^2))/(w1^7*w2^4) + (4*myq1^3*myq2^13*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^4 + 
         (2*(-1 + w2^(-2))^2*x^4)/w1^12 + 
         (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w2^4 - (7*(2 + x^2 + 2*x^4))/
             w2^2))/w1^10 + (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w2^4 - 
            (7*(2 + x^2 + 2*x^4))/w2^2))/w1^2 + 
         (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + (-3 + 5*x^2 + 24*x^4 + 
             5*x^6 - 3*x^8)/w2^4 + (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/
            w2^2)/w1^8 + (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + 
           (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8)/w2^4 + 
           (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/w2^2)/w1^4 + 
         (5 - 16*x^2 - 50*x^4 - 16*x^6 + 5*x^8 + (5 - 16*x^2 - 50*x^4 - 
             16*x^6 + 5*x^8)/w2^4 - (2*(5 + 26*x^2 + 19*x^4 + 26*x^6 + 
              5*x^8))/w2^2)/w1^6))/w2^7 + (2*myq1^13*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*((2*x^4 + (2*x^4)/w2^12 - 
           (x^2*(7 + 41*x^2 + 7*x^4))/w2^10 - (x^2*(7 + 41*x^2 + 7*x^4))/
            w2^2 - (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8))/w2^8 - 
           (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8))/w2^4 + 
           (2*(4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8))/w2^6)/w2^2 + 
         (2*x^4 + (2*x^4)/w2^12 - (x^2*(7 + 41*x^2 + 7*x^4))/w2^10 - 
           (x^2*(7 + 41*x^2 + 7*x^4))/w2^2 - (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 
              2*x^8))/w2^8 - (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8))/w2^4 + 
           (2*(4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8))/w2^6)/(w1^4*w2^2) + 
         (7*x^4 + (7*x^4)/w2^16 + (8*(x^2 - 4*x^4 + x^6))/w2^14 + 
           (8*(x^2 - 4*x^4 + x^6))/w2^2 + (-64 + 180*x^2 + 954*x^4 + 
             180*x^6 - 64*x^8)/w2^8 + (-4 + 38*x^2 + 268*x^4 + 38*x^6 - 
             4*x^8)/w2^12 + (-4 + 38*x^2 + 268*x^4 + 38*x^6 - 4*x^8)/w2^4 + 
           (4*(9 - 33*x^2 - 178*x^4 - 33*x^6 + 9*x^8))/w2^10 + 
           (4*(9 - 33*x^2 - 178*x^4 - 33*x^6 + 9*x^8))/w2^6)/w1^2))/
       (w1^4*w2) - (2*myq1^5*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(4*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^4 + 
         (4*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^4)/w1^12 + 
         (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/w2^8 - 
            (2*(4 + 65*x^2 + 4*x^4))/w2^4 - (4*(9 - 5*x^2 + 9*x^4))/w2^6 - 
            (4*(9 - 5*x^2 + 9*x^4))/w2^2))/w1^10 + 
         (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/w2^8 - 
            (2*(4 + 65*x^2 + 4*x^4))/w2^4 - (4*(9 - 5*x^2 + 9*x^4))/w2^6 - 
            (4*(9 - 5*x^2 + 9*x^4))/w2^2))/w1^2 - 
         (2*(6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8 + 
            (6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8)/w2^8 - 
            (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w2^6 - 
            (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w2^2 + 
            (64 + 282*x^2 + 550*x^4 + 282*x^6 + 64*x^8)/w2^4))/w1^6 + 
         (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
            w2^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w2^6 - 
           (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w2^2 + 
           (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w2^4)/w1^8 + 
         (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
            w2^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w2^6 - 
           (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w2^2 + 
           (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w2^4)/w1^4))/w2^5 + 
      (2*myq1^11*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((2*(1 + w2^(-4) - 3/w2^2)*x^2*(2 + 7*x^2 + 2*x^4 + 
            (2 + 7*x^2 + 2*x^4)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2))/w2^4 + 
         (2*(1 + w2^(-4) - 3/w2^2)*x^2*(2 + 7*x^2 + 2*x^4 + 
            (2 + 7*x^2 + 2*x^4)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2))/
          (w1^8*w2^4) - (2*x^4 + (2*x^4)/w2^16 + (x^2 - 28*x^4 + x^6)/w2^14 + 
           (x^2 - 28*x^4 + x^6)/w2^2 + (4 + 42*x^2 + 212*x^4 + 42*x^6 + 
             4*x^8)/w2^12 + (4 + 42*x^2 + 212*x^4 + 42*x^6 + 4*x^8)/w2^4 + 
           (4*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^8 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^10 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6)/w1^6 - 
         (2*x^4 + (2*x^4)/w2^16 + (x^2 - 28*x^4 + x^6)/w2^14 + 
           (x^2 - 28*x^4 + x^6)/w2^2 + (4 + 42*x^2 + 212*x^4 + 42*x^6 + 
             4*x^8)/w2^12 + (4 + 42*x^2 + 212*x^4 + 42*x^6 + 4*x^8)/w2^4 + 
           (4*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^8 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^10 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^16 - (1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8)/
             w2^14 - (1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8)/w2^2 + 
            (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^12 + 
            (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^4 + 
            (2*(71 + 404*x^2 + 849*x^4 + 404*x^6 + 71*x^8))/w2^8 - 
            (88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8)/w2^10 - 
            (88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8)/w2^6))/w1^4))/
       (w1^2*w2) - (2*myq1^7*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((4*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^4)/w2^2 + 
         (4*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^4)/(w1^12*w2^2) + 
         (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w2^12 - 
            (4*(9 + 32*x^2 + 9*x^4))/w2^10 - (4*(9 + 32*x^2 + 9*x^4))/w2^2 + 
            (4*(10 - 29*x^2 + 10*x^4))/w2^6 + (32 + 201*x^2 + 32*x^4)/w2^8 + 
            (32 + 201*x^2 + 32*x^4)/w2^4))/w1^10 + 
         (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w2^12 - 
            (4*(9 + 32*x^2 + 9*x^4))/w2^10 - (4*(9 + 32*x^2 + 9*x^4))/w2^2 + 
            (4*(10 - 29*x^2 + 10*x^4))/w2^6 + (32 + 201*x^2 + 32*x^4)/w2^8 + 
            (32 + 201*x^2 + 32*x^4)/w2^4))/w1^2 + 
         (-2 + 6*x^2 + 21*x^4 + 6*x^6 - 2*x^8 + (-2 + 6*x^2 + 21*x^4 + 
             6*x^6 - 2*x^8)/w2^12 + (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 
              5*x^8))/w2^10 + (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 5*x^8))/
            w2^2 + (4*(27 + 276*x^2 + 358*x^4 + 276*x^6 + 27*x^8))/w2^6 - 
           (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w2^8 - 
           (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w2^4)/w1^6 + 
         (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
             15*x^6 + 2*x^8)/w2^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
              12*x^8))/w2^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
            w2^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w2^6 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w2^8 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w2^4)/w1^8 + 
         (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
             15*x^6 + 2*x^8)/w2^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
              12*x^8))/w2^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
            w2^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w2^6 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w2^8 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w2^4)/w1^4))/w2^3 + 
      (2*myq1^9*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((4*(-1 + w2^(-2))^2*x^4)/w2^6 + (4*(-1 + w2^(-2))^2*x^4)/
          (w1^12*w2^6) - (x^2*(4 + 14*x^2 + 4*x^4 + (2*(2 + 7*x^2 + 2*x^4))/
             w2^12 - (3*(4 + 21*x^2 + 4*x^4))/w2^10 - 
            (3*(4 + 21*x^2 + 4*x^4))/w2^2 - (4*(25 + 86*x^2 + 25*x^4))/w2^6 + 
            (48 + 206*x^2 + 48*x^4)/w2^8 + (48 + 206*x^2 + 48*x^4)/w2^4))/
          (w1^10*w2^2) - (x^2*(4 + 14*x^2 + 4*x^4 + (2*(2 + 7*x^2 + 2*x^4))/
             w2^12 - (3*(4 + 21*x^2 + 4*x^4))/w2^10 - 
            (3*(4 + 21*x^2 + 4*x^4))/w2^2 - (4*(25 + 86*x^2 + 25*x^4))/w2^6 + 
            (48 + 206*x^2 + 48*x^4)/w2^8 + (48 + 206*x^2 + 48*x^4)/w2^4))/
          (w1^2*w2^2) + (x^2*(-3*x^2 - (3*x^2)/w2^16 + 
            (2*(16 + 53*x^2 + 16*x^4))/w2^14 + (2*(16 + 53*x^2 + 16*x^4))/
             w2^2 + (2*(50 + 333*x^2 + 50*x^4))/w2^10 + 
            (2*(50 + 333*x^2 + 50*x^4))/w2^6 - (2*(64 + 431*x^2 + 64*x^4))/
             w2^8 - (2*(69 + 229*x^2 + 69*x^4))/w2^12 - 
            (2*(69 + 229*x^2 + 69*x^4))/w2^4))/w1^8 + 
         (x^2*(-3*x^2 - (3*x^2)/w2^16 + (2*(16 + 53*x^2 + 16*x^4))/w2^14 + 
            (2*(16 + 53*x^2 + 16*x^4))/w2^2 + (2*(50 + 333*x^2 + 50*x^4))/
             w2^10 + (2*(50 + 333*x^2 + 50*x^4))/w2^6 - 
            (2*(64 + 431*x^2 + 64*x^4))/w2^8 - (2*(69 + 229*x^2 + 69*x^4))/
             w2^12 - (2*(69 + 229*x^2 + 69*x^4))/w2^4))/w1^4 + 
         (-x^4 - x^4/w2^16 + (4*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^14 + 
           (4*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^2 - 
           (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^12 - 
           (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^4 + 
           (4*(49 + 242*x^2 + 253*x^4 + 242*x^6 + 49*x^8))/w2^10 + 
           (4*(49 + 242*x^2 + 253*x^4 + 242*x^6 + 49*x^8))/w2^6 - 
           (2*(152 + 676*x^2 + 715*x^4 + 676*x^6 + 152*x^8))/w2^8)/w1^6))/
       w2 + (myq1^14*myq2^2*(-1 + w2^(-2))^2*
        (2*(x^6 + x^6/w1^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w1^2) + 
         (2*(x^6 + x^6/w1^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w1^2))/w2^12 + 
         (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w1^2 + 
            (28 + 45*x^2 + 28*x^4)/w1^4))/w2^10 + 
         (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w1^2 + 
            (28 + 45*x^2 + 28*x^4)/w1^4))/w2^2 + 
         (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
            (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w1^4 - 
            (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w1^2))/w2^8 + 
         (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
            (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w1^4 - 
            (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w1^2))/w2^4 + 
         (2*(1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12 + 
            (-2 + 68*x^2 + 46*x^4 - 30*x^6 + 46*x^8 + 68*x^10 - 2*x^12)/
             w1^2 + (1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12)/
             w1^4))/w2^6))/(w1^5*w2^2) - (myq1^2*myq2^14*(-1 + w1^(-2))^2*
        ((-1 + w2^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4) + 
         ((-1 + w2^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4))/w1^8 + 
         (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + (-4 + 8*x^2 + 22*x^4 + 
              8*x^6 - 4*x^8)/w2^2 + (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w2^4))/
          w1^6 + (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + 
            (-4 + 8*x^2 + 22*x^4 + 8*x^6 - 4*x^8)/w2^2 + 
            (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w2^4))/w1^2 - 
         (2*(1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12 - 
            (2*(1 + 10*x^2 + 15*x^4 + 7*x^6 + 15*x^8 + 10*x^10 + x^12))/
             w2^2 + (1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12)/
             w2^4))/w1^4))/(w1*w2^8) + 
      (myq1^4*myq2^12*(4*(-1 + w2^(-2))^2*x^4*(2*(1 + x^2)^2 + 
           (2*(1 + x^2)^2)/w2^4 + (12 + 23*x^2 + 12*x^4)/w2^2) + 
         (4*(-1 + w2^(-2))^2*x^4*(2*(1 + x^2)^2 + (2*(1 + x^2)^2)/w2^4 + 
            (12 + 23*x^2 + 12*x^4)/w2^2))/w1^12 + 
         (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w2^6 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w2^2 + 
            (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w2^8 + 
            (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w2^4))/w1^10 + 
         (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w2^6 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w2^2 + 
            (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w2^8 + 
            (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w2^4))/w1^2 + 
         (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
            (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
             w2^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
              7*x^12)/w2^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
              29*x^10 + x^12)/w2^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 181*
                x^8 - 29*x^10 + 6*x^12))/w2^4))/w1^8 + 
         (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
            (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
             w2^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
              7*x^12)/w2^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
              29*x^10 + x^12)/w2^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 181*
                x^8 - 29*x^10 + 6*x^12))/w2^4))/w1^4 - 
         (2*(4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12 + 
            (4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12)/
             w2^8 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 39*x^10 + 
               7*x^12))/w2^6 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 
               39*x^10 + 7*x^12))/w2^2 + (2*(24 - 72*x^2 - 529*x^4 - 796*
                x^6 - 529*x^8 - 72*x^10 + 24*x^12))/w2^4))/w1^6))/(w1*w2^6) + 
      (myq1^12*myq2^4*((x^2*(-2*x^2*(7 + 12*x^2 + 7*x^4) - 
            (2*x^2*(7 + 12*x^2 + 7*x^4))/w2^12 + (-28 + 322*x^2 + 648*x^4 + 
              322*x^6 - 28*x^8)/w2^6 + (6*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*
                x^8))/w2^8 + (6*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/
             w2^4 + (2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8)/w2^10 + 
            (2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8)/w2^2))/w2^4 + 
         (x^2*(-2*x^2*(7 + 12*x^2 + 7*x^4) - (2*x^2*(7 + 12*x^2 + 7*x^4))/
             w2^12 + (-28 + 322*x^2 + 648*x^4 + 322*x^6 - 28*x^8)/w2^6 + 
            (6*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^8 + 
            (6*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^4 + 
            (2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8)/w2^10 + 
            (2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8)/w2^2))/(w1^8*w2^4) - 
         (2*(x^6 + x^6/w2^20 + (2*x^4*(5 + 6*x^2 + 5*x^4))/w2^18 + 
            (2*x^4*(5 + 6*x^2 + 5*x^4))/w2^2 - 
            (x^2*(6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8))/w2^16 - 
            (x^2*(6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8))/w2^4 + 
            (-2 + 78*x^2 + 740*x^4 + 1248*x^6 + 740*x^8 + 78*x^10 - 2*x^12)/
             w2^14 + (-2 + 78*x^2 + 740*x^4 + 1248*x^6 + 740*x^8 + 78*x^10 - 
              2*x^12)/w2^6 - (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 
               67*x^10 + 6*x^12))/w2^10 + (2*(7 - 103*x^2 - 1015*x^4 - 1726*
                x^6 - 1015*x^8 - 103*x^10 + 7*x^12))/w2^12 + 
            (2*(7 - 103*x^2 - 1015*x^4 - 1726*x^6 - 1015*x^8 - 103*x^10 + 7*
                x^12))/w2^8))/w1^6 - (2*(x^6 + x^6/w2^20 + 
            (2*x^4*(5 + 6*x^2 + 5*x^4))/w2^18 + (2*x^4*(5 + 6*x^2 + 5*x^4))/
             w2^2 - (x^2*(6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8))/w2^16 - 
            (x^2*(6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8))/w2^4 + 
            (-2 + 78*x^2 + 740*x^4 + 1248*x^6 + 740*x^8 + 78*x^10 - 2*x^12)/
             w2^14 + (-2 + 78*x^2 + 740*x^4 + 1248*x^6 + 740*x^8 + 78*x^10 - 
              2*x^12)/w2^6 - (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 
               67*x^10 + 6*x^12))/w2^10 + (2*(7 - 103*x^2 - 1015*x^4 - 1726*
                x^6 - 1015*x^8 - 103*x^10 + 7*x^12))/w2^12 + 
            (2*(7 - 103*x^2 - 1015*x^4 - 1726*x^6 - 1015*x^8 - 103*x^10 + 7*
                x^12))/w2^8))/w1^2 + (2*(2*x^6 + (2*x^6)/w2^20 - 
            (2*x^2*(14 + 179*x^2 + 309*x^4 + 179*x^6 + 14*x^8))/w2^16 - 
            (2*x^2*(14 + 179*x^2 + 309*x^4 + 179*x^6 + 14*x^8))/w2^4 + 
            (2*(x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10))/w2^18 + 
            (2*(x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10))/w2^2 + 
            (-48 + 884*x^2 + 6458*x^4 + 10656*x^6 + 6458*x^8 + 884*x^10 - 
              48*x^12)/w2^10 + (-4 + 240*x^2 + 1917*x^4 + 3176*x^6 + 
              1917*x^8 + 240*x^10 - 4*x^12)/w2^14 + 
            (-4 + 240*x^2 + 1917*x^4 + 3176*x^6 + 1917*x^8 + 240*x^10 - 
              4*x^12)/w2^6 + (28 - 656*x^2 - 4830*x^4 - 7960*x^6 - 4830*x^8 - 
              656*x^10 + 28*x^12)/w2^12 + (28 - 656*x^2 - 4830*x^4 - 
              7960*x^6 - 4830*x^8 - 656*x^10 + 28*x^12)/w2^8))/w1^4))/w1^3 + 
      (myq1^6*myq2^10*((-1 + w2^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + 
           (4*(4 + 7*x^2 + 4*x^4))/w2^4 + (16 + 31*x^2 + 16*x^4)/w2^8 - 
           (2*(32 + 61*x^2 + 32*x^4))/w2^6 - (2*(32 + 61*x^2 + 32*x^4))/
            w2^2) + ((-1 + w2^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + 
            (4*(4 + 7*x^2 + 4*x^4))/w2^4 + (16 + 31*x^2 + 16*x^4)/w2^8 - 
            (2*(32 + 61*x^2 + 32*x^4))/w2^6 - (2*(32 + 61*x^2 + 32*x^4))/
             w2^2))/w1^12 + (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
            (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w2^12 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w2^10 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w2^2 - 
            (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w2^6 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w2^8 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w2^4))/w1^10 + 
         (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
            (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w2^12 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w2^10 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w2^2 - 
            (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w2^6 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w2^8 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w2^4))/w1^2 + 
         (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + x^12 + 
            (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 14*x^12)/
             w2^10 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 
              14*x^12)/w2^2 + (1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 
              8*x^10 + x^12)/w2^12 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*
                x^12))/w2^8 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/
             w2^4 - (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 
               49*x^12))/w2^6))/w1^8 + (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 
            23*x^8 - 8*x^10 + x^12 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 
              274*x^8 + 84*x^10 - 14*x^12)/w2^10 + (-14 + 84*x^2 + 274*x^4 + 
              465*x^6 + 274*x^8 + 84*x^10 - 14*x^12)/w2^2 + 
            (1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + x^12)/w2^12 + 
            (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w2^8 + 
            (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w2^4 - 
            (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 49*
                x^12))/w2^6))/w1^4 - (2*(2 + 4*x^2 + 32*x^4 + 35*x^6 + 
            32*x^8 + 4*x^10 + 2*x^12 + (-28 + 28*x^2 + 156*x^4 + 362*x^6 + 
              156*x^8 + 28*x^10 - 28*x^12)/w2^10 + (-28 + 28*x^2 + 156*x^4 + 
              362*x^6 + 156*x^8 + 28*x^10 - 28*x^12)/w2^2 + 
            (2 + 4*x^2 + 32*x^4 + 35*x^6 + 32*x^8 + 4*x^10 + 2*x^12)/w2^12 - 
            (4*(49 + 164*x^2 + 351*x^4 + 335*x^6 + 351*x^8 + 164*x^10 + 49*
                x^12))/w2^6 + (124 + 296*x^2 + 634*x^4 + 513*x^6 + 634*x^8 + 
              296*x^10 + 124*x^12)/w2^8 + (124 + 296*x^2 + 634*x^4 + 
              513*x^6 + 634*x^8 + 296*x^10 + 124*x^12)/w2^4))/w1^6))/
       (w1*w2^4) + (myq1^10*myq2^6*
        (-(((-1 + w2^(-2))^2*x^4*(2*(8 + 15*x^2 + 8*x^4) + 
             (2*(8 + 15*x^2 + 8*x^4))/w2^4 - (32 + 61*x^2 + 32*x^4)/w2^2))/
           w2^6) - ((-1 + w2^(-2))^2*x^4*(2*(8 + 15*x^2 + 8*x^4) + 
            (2*(8 + 15*x^2 + 8*x^4))/w2^4 - (32 + 61*x^2 + 32*x^4)/w2^2))/
          (w1^12*w2^6) + (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + 
            (x^2*(7 + 12*x^2 + 7*x^4))/w2^16 + (2*(1 - 20*x^2 - 40*x^4 - 20*
                x^6 + x^8))/w2^14 + (2*(1 - 20*x^2 - 40*x^4 - 20*x^6 + x^8))/
             w2^2 + (4 + 244*x^2 + 454*x^4 + 244*x^6 + 4*x^8)/w2^12 + 
            (4 + 244*x^2 + 454*x^4 + 244*x^6 + 4*x^8)/w2^4 + 
            (2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/w2^8 - 
            (78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8)/w2^10 - 
            (78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8)/w2^6))/
          (w1^10*w2^2) + (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + 
            (x^2*(7 + 12*x^2 + 7*x^4))/w2^16 + (2*(1 - 20*x^2 - 40*x^4 - 20*
                x^6 + x^8))/w2^14 + (2*(1 - 20*x^2 - 40*x^4 - 20*x^6 + x^8))/
             w2^2 + (4 + 244*x^2 + 454*x^4 + 244*x^6 + 4*x^8)/w2^12 + 
            (4 + 244*x^2 + 454*x^4 + 244*x^6 + 4*x^8)/w2^4 + 
            (2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/w2^8 - 
            (78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8)/w2^10 - 
            (78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8)/w2^6))/(w1^2*w2^2) + 
         (2*(x^6 + x^6/w2^20 + (4*x^4*(5 + 4*x^2 + 5*x^4))/w2^18 + 
            (4*x^4*(5 + 4*x^2 + 5*x^4))/w2^2 - (2 + 28*x^2 + 402*x^4 + 
              625*x^6 + 402*x^8 + 28*x^10 + 2*x^12)/w2^16 - 
            (2 + 28*x^2 + 402*x^4 + 625*x^6 + 402*x^8 + 28*x^10 + 2*x^12)/
             w2^4 + (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*x^8 + 40*x^10 + 
               7*x^12))/w2^14 + (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*
                x^8 + 40*x^10 + 7*x^12))/w2^6 + 
            (4*(49 + 290*x^2 + 1557*x^4 + 2389*x^6 + 1557*x^8 + 290*x^10 + 49*
                x^12))/w2^10 - (2*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*
                x^8 + 356*x^10 + 62*x^12))/w2^12 - 
            (2*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*x^8 + 356*x^10 + 62*
                x^12))/w2^8))/w1^6 - (x^6 + x^6/w2^20 + 
           (4*(x^2 + 18*x^4 + 31*x^6 + 18*x^8 + x^10))/w2^18 + 
           (4*(x^2 + 18*x^4 + 31*x^6 + 18*x^8 + x^10))/w2^2 - 
           (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 2*x^12)/
            w2^16 - (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
             2*x^12)/w2^4 + (28 + 320*x^2 + 2900*x^4 + 4822*x^6 + 2900*x^8 + 
             320*x^10 + 28*x^12)/w2^14 + (28 + 320*x^2 + 2900*x^4 + 
             4822*x^6 + 2900*x^8 + 320*x^10 + 28*x^12)/w2^6 + 
           (2*(98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 5510*x^8 + 984*x^10 + 
              98*x^12))/w2^10 - (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
             7780*x^8 + 1252*x^10 + 124*x^12)/w2^12 - 
           (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
             124*x^12)/w2^8)/w1^8 - (x^6 + x^6/w2^20 + 
           (4*(x^2 + 18*x^4 + 31*x^6 + 18*x^8 + x^10))/w2^18 + 
           (4*(x^2 + 18*x^4 + 31*x^6 + 18*x^8 + x^10))/w2^2 - 
           (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 2*x^12)/
            w2^16 - (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
             2*x^12)/w2^4 + (28 + 320*x^2 + 2900*x^4 + 4822*x^6 + 2900*x^8 + 
             320*x^10 + 28*x^12)/w2^14 + (28 + 320*x^2 + 2900*x^4 + 
             4822*x^6 + 2900*x^8 + 320*x^10 + 28*x^12)/w2^6 + 
           (2*(98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 5510*x^8 + 984*x^10 + 
              98*x^12))/w2^10 - (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
             7780*x^8 + 1252*x^10 + 124*x^12)/w2^12 - 
           (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
             124*x^12)/w2^8)/w1^4))/w1 + 
      (myq1^8*myq2^8*((2*(-1 + w2^(-2))^2*x^4*(8 + 15*x^2 + 8*x^4 + 
            (8 + 15*x^2 + 8*x^4)/w2^8 - (2*(10 + 19*x^2 + 10*x^4))/w2^6 - 
            (2*(10 + 19*x^2 + 10*x^4))/w2^2 + (40 + 76*x^2 + 40*x^4)/w2^4))/
          w2^2 + (2*(-1 + w2^(-2))^2*x^4*(8 + 15*x^2 + 8*x^4 + 
            (8 + 15*x^2 + 8*x^4)/w2^8 - (2*(10 + 19*x^2 + 10*x^4))/w2^6 - 
            (2*(10 + 19*x^2 + 10*x^4))/w2^2 + (40 + 76*x^2 + 40*x^4)/w2^4))/
          (w1^12*w2^2) + (x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8 + 
            (-300 + 546*x^2 + 1480*x^4 + 546*x^6 - 300*x^8)/w2^8 + 
            (2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8)/w2^16 - 
            (2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^14 - 
            (2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
            (2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^12 + 
            (2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^4 + 
            (2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^10 + 
            (2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^6))/w1^10 + 
         (x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8 + 
            (-300 + 546*x^2 + 1480*x^4 + 546*x^6 - 300*x^8)/w2^8 + 
            (2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8)/w2^16 - 
            (2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^14 - 
            (2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
            (2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^12 + 
            (2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^4 + 
            (2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^10 + 
            (2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^6))/w1^2 - 
         (2*(4*(x^4 + x^6 + x^8) + (4*(x^4 + x^6 + x^8))/w2^16 + 
            (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/
             w2^14 + (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 
              2*x^12)/w2^2 - (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*
                x^10 + 3*x^12))/w2^12 - (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*
                x^8 + 48*x^10 + 3*x^12))/w2^4 - 
            (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 1378*x^8 + 548*x^10 + 38*
                x^12))/w2^8 + (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 
              3342*x^8 + 1430*x^10 + 98*x^12)/w2^10 + 
            (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
              98*x^12)/w2^6))/w1^8 - (2*(4*(x^4 + x^6 + x^8) + 
            (4*(x^4 + x^6 + x^8))/w2^16 + (2 + 50*x^2 + 14*x^4 - 11*x^6 + 
              14*x^8 + 50*x^10 + 2*x^12)/w2^14 + (2 + 50*x^2 + 14*x^4 - 
              11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/w2^2 - 
            (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*x^12))/
             w2^12 - (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*
                x^12))/w2^4 - (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 1378*
                x^8 + 548*x^10 + 38*x^12))/w2^8 + (98 + 1430*x^2 + 3342*x^4 + 
              4465*x^6 + 3342*x^8 + 1430*x^10 + 98*x^12)/w2^10 + 
            (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
              98*x^12)/w2^6))/w1^4 + (2*(3*x^4*(3 + 4*x^2 + 3*x^4) + 
            (3*x^4*(3 + 4*x^2 + 3*x^4))/w2^16 + 
            (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^12))/
             w2^14 + (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^
                12))/w2^2 - (2*(24 + 363*x^2 + 782*x^4 + 1084*x^6 + 782*x^8 + 
               363*x^10 + 24*x^12))/w2^12 - (2*(24 + 363*x^2 + 782*x^4 + 1084*
                x^6 + 782*x^8 + 363*x^10 + 24*x^12))/w2^4 + 
            (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*x^8 + 626*x^10 + 49*
                x^12))/w2^10 + (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*
                x^8 + 626*x^10 + 49*x^12))/w2^6 - 
            (2*(152 + 1882*x^2 + 5155*x^4 + 7336*x^6 + 5155*x^8 + 1882*x^10 + 
               152*x^12))/w2^8))/w1^6))/(w1*w2^2)))/
    (myq1*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
     (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)^2*x^4*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2))}


==> anc/Amp5hbm1eps0Logsm1b2m2b3c1c2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{I*(((I/64)*w1*(1 - w2^(-2))*w2^2*
     ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
       w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (56*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (88*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (24*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (64*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (32*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*
        x^7)/(w1^4*w2^2) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^6*(1 + x^2))/(w1*w2^9) - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^6*(1 + x^2))/(w1*w2^9) - 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (52*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (48*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) - (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (20*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/w2^6 - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (36*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (88*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (68*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (20*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (24*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (72*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (92*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (64*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (20*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (60*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (88*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (52*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) + (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) + (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (48*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (56*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (36*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (22*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (38*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (6*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (44*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (52*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (2*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (18*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (13*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (18*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (19*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (17*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (18*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (9*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^3*w2^3) + (5*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (9*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/64)*w1*(1 - w2^(-2))*w2^2*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/w1^8 + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*
        x^7)/(w1^4*w2^2) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) - (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) + (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (12*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (48*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (28*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (10*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (6*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (11*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (3*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (13*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/32)*w1^2*w2^3*((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) + 
      (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + ((1 + w2^(-4))*x^2)/
         (w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^6*w2^2) + 
        ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) - 
   ((I/64)*w1^2*(-1 + w2^(-2))*w2^3*
     (-(myq1^2*myq2*(1 + w1^(-4))*(-1 + w2^(-2))*x) + 
      (2*myq2^3*(-1 + w2^(-2))*x)/w1^2 + (myq1^3*(-1 + w1^(-2))*(1 + x^2))/
       (w1*w2) - (myq1*myq2^2*(-1 + w1^(-2))*(1 + x^2))/(w1*w2))*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) - 
   ((I/64)*w1^2*w2^3*(-(myq1*myq2*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*x) + (myq1^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) + (myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^2*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2)), 
 I*(((I/64)*w1*(myq1^2*(1 + w2^(-2))^2 - (4*myq2^2)/w2^2)*w2^2*
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x + (2*myq1^2*(1 + x^2))/
       (w1*w2) - (2*myq2^2*(1 + x^2))/(w1*w2)))/(myq1*(myq1^2 - myq2^2)^2*
     (-1 + w2^(-2))*x) + ((I/128)*w1*(1 - w2^(-2))*w2^2*
     ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
       w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (56*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (88*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (24*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (64*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (32*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*
        x^7)/(w1^4*w2^2) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^6*(1 + x^2))/(w1*w2^9) - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^6*(1 + x^2))/(w1*w2^9) - 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (52*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (48*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) - (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (20*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/w2^6 - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (36*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (88*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (68*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (20*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (24*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (72*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (92*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (64*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (20*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (60*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (88*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (52*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) + (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) + (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (48*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (56*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (36*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (22*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (38*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (6*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (44*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (52*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (2*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (18*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (13*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (18*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (19*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (17*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (18*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (9*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^3*w2^3) + (5*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (9*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*w1*(1 - w2^2)*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^7)/w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (56*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (88*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (24*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (64*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (32*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*
        x^7)/(w1^4*w2^2) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^6*(1 + x^2))/(w1*w2^9) - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^6*(1 + x^2))/(w1*w2^9) - 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (52*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (48*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) - (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (20*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/w2^6 - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (36*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (88*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (68*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (20*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (24*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (72*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (92*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (64*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (20*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (60*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (88*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (52*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) + (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) + (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (48*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (56*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (36*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (22*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (38*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (6*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (44*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (52*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (2*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (18*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (13*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (18*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (19*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (17*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (18*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (9*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^3*w2^3) + (5*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (9*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*w1*(1 - w2^(-2))*w2^2*
     ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
       w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*
        x^7)/(w1^4*w2^2) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) - (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) + (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (12*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (48*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (28*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (10*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (6*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (11*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (3*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (13*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*w1*(1 - w2^2)*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^7)/w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*
        x^7)/(w1^4*w2^2) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) - (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) + (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (12*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (48*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (28*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (10*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (6*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (11*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (3*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (13*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/64)*w1^3*w2^2*((myq1^16*(-1 + w2^(-6) - 11/w2^4 + 11/w2^2)*x^2*
        (1 + x^2))/(w1^3*w2^5) + (4*myq2^16*(-1 + w2^(-2))*
        (3 + x^2 + x^4 + 3*x^6))/(w1^3*w2^7) - 
      (4*myq1*myq2^15*(-1 + w1^(-2))*x*(9 + 10*x^2 + 9*x^4 - 
         (2*(7 + 6*x^2 + 7*x^4))/w2^2 + (9 + 10*x^2 + 9*x^4)/w2^4))/
       (w1^2*w2^6) - (myq1^15*myq2*(-1 + w1^(-2))*x*(x^2 + x^2/w2^8 + 
         (4 + 6*x^2 + 4*x^4)/w2^6 + (4 + 6*x^2 + 4*x^4)/w2^2 - 
         (2*(12 + 23*x^2 + 12*x^4))/w2^4))/(w1^2*w2^4) + 
      (2*myq1^14*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
        ((4*(-1 + w2^(-2))^2*x^2)/w2^2 + (4*(-1 + w2^(-2))^2*x^2)/
          (w1^4*w2^2) + (-x^2 - x^2/w2^8 + (2 + 7*x^2 + 2*x^4)/w2^6 + 
           (2 + 7*x^2 + 2*x^4)/w2^2 - (2*(5 - 8*x^2 + 5*x^4))/w2^4)/w1^2))/
       (w1*w2^3) + (myq1^12*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
        ((-4*(1 + w2^(-8) - w2^(-6) + 11/w2^4 - w2^(-2))*x^2)/(w1^4*w2^2) + 
         (4*(-1 - w2^(-8) + w2^(-6) - 11/w2^4 + w2^(-2))*x^2)/w2^2 + 
         (x^2 + x^2/w2^12 - (2*(2 + 7*x^2 + 2*x^4))/w2^10 - 
           (2*(2 + 7*x^2 + 2*x^4))/w2^2 + (10*(6 + 11*x^2 + 6*x^4))/w2^6 + 
           (2*(8 - 43*x^2 + 8*x^4))/w2^8 + (2*(8 - 43*x^2 + 8*x^4))/w2^4)/
          w1^2))/(w1*w2) - (4*myq1^2*myq2^14*(-1 + w2^(-2))*(1 + x^2)*
        (-3*(3 + 3/w2^4 - 2/w2^2)*x^2 - (3*(3 + 3/w2^4 - 2/w2^2)*x^2)/w1^4 + 
         (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w2^4 + 
           (13 - 4*x^2 + 13*x^4)/w2^2)/w1^2))/(w1*w2^5) - 
      (2*myq1^3*myq2^13*(-1 + w1^(-2))*x*(2*(-1 + w2^(-2))^2*
          (3 + 3/w2^4 + 2/w2^2)*x^2 + (2*(-1 + w2^(-2))^2*
           (3 + 3/w2^4 + 2/w2^2)*x^2)/w1^4 - (24 + 22*x^2 + 24*x^4 - 
           (2*(2 + 33*x^2 + 2*x^4))/w2^4 + (6 + 67*x^2 + 6*x^4)/w2^6 + 
           (6 + 67*x^2 + 6*x^4)/w2^2 + (24 + 22*x^2 + 24*x^4)/w2^8)/w1^2))/
       w2^4 + (myq1^5*myq2^11*(-1 + w1^(-2))*x*
        (4*(-1 + w2^(-2))^2*(4 + 4/w2^8 + 2/w2^6 + 15/w2^4 + 2/w2^2)*x^2 + 
         (4*(-1 + w2^(-2))^2*(4 + 4/w2^8 + 2/w2^6 + 15/w2^4 + 2/w2^2)*x^2)/
          w1^4 - ((-56 + 58*x^2 - 56*x^4)/w2^6 + 12*(2 + x^2 + 2*x^4) + 
           (12*(2 + x^2 + 2*x^4))/w2^12 + (32 + 139*x^2 + 32*x^4)/w2^10 + 
           (32 + 139*x^2 + 32*x^4)/w2^2 + (4*(35 + 39*x^2 + 35*x^4))/w2^8 + 
           (4*(35 + 39*x^2 + 35*x^4))/w2^4)/w1^2))/w2^2 - 
      (myq1^13*myq2^3*(-1 + w1^(-2))*x*((4*(-1 + w2^(-2))^4*x^2)/w2^2 + 
         (4*(-1 + w2^(-2))^4*x^2)/(w1^4*w2^2) + 
         (-2*x^2 - (2*x^2)/w2^12 + (-4 + 2*x^2 - 4*x^4)/w2^8 + 
           (-4 + 2*x^2 - 4*x^4)/w2^4 + (4 - x^2 + 4*x^4)/w2^10 + 
           (4 - x^2 + 4*x^4)/w2^2 + (2*(56 + 113*x^2 + 56*x^4))/w2^6)/w1^2))/
       w2^2 + (2*myq1^6*myq2^10*(-1 + w2^(-2))*(1 + x^2)*
        (2*(6 + 6/w2^12 + w2^(-10) + 38/w2^8 + 26/w2^6 + 38/w2^4 + w2^(-2))*
          x^2 + (2*(6 + 6/w2^12 + w2^(-10) + 38/w2^8 + 26/w2^6 + 38/w2^4 + 
            w2^(-2))*x^2)/w1^4 - (12*x^2 + (12*x^2)/w2^12 + 
           (5*(2 - 3*x^2 + 2*x^4))/w2^10 + (5*(2 - 3*x^2 + 2*x^4))/w2^2 + 
           (38 + 73*x^2 + 38*x^4)/w2^8 + (38 + 73*x^2 + 38*x^4)/w2^4 + 
           (2*(57 + 80*x^2 + 57*x^4))/w2^6)/w1^2))/(w1*w2) - 
      (2*myq1^10*myq2^6*(-1 + w2^(-2))*(1 + x^2)*
        (2*(1 + w2^(-12) - 4/w2^10 - 20/w2^8 - 10/w2^6 - 20/w2^4 - 4/w2^2)*
          x^2 + (2*(1 + w2^(-12) - 4/w2^10 - 20/w2^8 - 10/w2^6 - 20/w2^4 - 
            4/w2^2)*x^2)/w1^4 + (-5*x^2 - (5*x^2)/w2^12 - 
           (2*(1 + 18*x^2 + x^4))/w2^10 - (2*(1 + 18*x^2 + x^4))/w2^2 + 
           (9*(4 + 9*x^2 + 4*x^4))/w2^8 + (9*(4 + 9*x^2 + 4*x^4))/w2^4 + 
           (58 - 20*x^2 + 58*x^4)/w2^6)/w1^2))/(w1*w2) + 
      (myq1^4*myq2^12*(-1 + w2^(-2))*(1 + x^2)*
        (-4*(12 + 12/w2^8 + 35/w2^4)*x^2 - (4*(12 + 12/w2^8 + 35/w2^4)*x^2)/
          w1^4 + (8 + 44*x^2 + 8*x^4 + (8 + 44*x^2 + 8*x^4)/w2^8 + 
           (3*(16 - 9*x^2 + 16*x^4))/w2^6 + (3*(16 - 9*x^2 + 16*x^4))/w2^2 + 
           (2*(70 + 131*x^2 + 70*x^4))/w2^4)/w1^2))/(w1*w2^3) + 
      myq1^11*myq2^5*(-1 + w1^(-2))*x*
       ((4*(1 + w2^(-8) - 7/w2^6 + 3/w2^4 - 7/w2^2)*(-1 + w2^(-2))^2*x^2)/
         w2^2 + (4*(1 + w2^(-8) - 7/w2^6 + 3/w2^4 - 7/w2^2)*(-1 + w2^(-2))^2*
          x^2)/(w1^4*w2^2) + (-x^2 - x^2/w2^16 + (8*(1 + x^4))/w2^14 + 
          (8*(1 + x^4))/w2^2 - (10*(2 + 3*x^2 + 2*x^4))/w2^12 - 
          (10*(2 + 3*x^2 + 2*x^4))/w2^4 + (2*(24 + 53*x^2 + 24*x^4))/w2^8 + 
          (2*(78 + 157*x^2 + 78*x^4))/w2^10 + (2*(78 + 157*x^2 + 78*x^4))/
           w2^6)/w1^2) - (myq1^8*myq2^8*(-1 + w2^(-2))*(1 + x^2)*
        (4*(1 + w2^(-12) + 14/w2^10 + 18/w2^8 + 48/w2^6 + 18/w2^4 + 14/w2^2)*
          x^2 + (4*(1 + w2^(-12) + 14/w2^10 + 18/w2^8 + 48/w2^6 + 18/w2^4 + 
            14/w2^2)*x^2)/w1^4 + (19*x^2 + (19*x^2)/w2^12 - 
           (2*(6 + 23*x^2 + 6*x^4))/w2^10 - (2*(6 + 23*x^2 + 6*x^4))/w2^2 - 
           (6*(16 + 3*x^2 + 16*x^4))/w2^8 - (6*(16 + 3*x^2 + 16*x^4))/w2^4 - 
           (2*(102 + 211*x^2 + 102*x^4))/w2^6)/w1^2))/(w1*w2) - 
      myq1^7*myq2^9*(-1 + w1^(-2))*x*(4*(-1 + w2^(-2))^2*
         (2 + 2/w2^12 + w2^(-10) + 17/w2^8 - w2^(-6) + 17/w2^4 + w2^(-2))*
         x^2 + (4*(-1 + w2^(-2))^2*(2 + 2/w2^12 + w2^(-10) + 17/w2^8 - 
           w2^(-6) + 17/w2^4 + w2^(-2))*x^2)/w1^4 + 
        (8*x^2 + (8*x^2)/w2^16 - (8*(3 + 8*x^2 + 3*x^4))/w2^14 - 
          (8*(3 + 8*x^2 + 3*x^4))/w2^2 - (10*(6 + 23*x^2 + 6*x^4))/w2^10 - 
          (10*(6 + 23*x^2 + 6*x^4))/w2^6 - (84 + 95*x^2 + 84*x^4)/w2^12 - 
          (84 + 95*x^2 + 84*x^4)/w2^4 - (2*(112 + 179*x^2 + 112*x^4))/w2^8)/
         w1^2) + myq1^9*myq2^7*(-1 + w1^(-2))*x*
       ((4*(7 + 7/w2^8 - 2/w2^6 + 19/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*x^2)/
         w2^2 + (4*(7 + 7/w2^8 - 2/w2^6 + 19/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*
          x^2)/(w1^4*w2^2) + (5*x^2 + (5*x^2)/w2^16 - (2*(4 + 3*x^2 + 4*x^4))/
           w2^14 - (2*(4 + 3*x^2 + 4*x^4))/w2^2 - (2*(26 + 37*x^2 + 26*x^4))/
           w2^10 - (2*(26 + 37*x^2 + 26*x^4))/w2^6 - 
          (2*(38 + 81*x^2 + 38*x^4))/w2^12 - (2*(38 + 81*x^2 + 38*x^4))/
           w2^4 - (2*(144 + 323*x^2 + 144*x^4))/w2^8)/w1^2)))/
    (myq1*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + 
       myq2^4/w2^2)^3*x^3) - 
   ((I/64)*w1^3*w2^4*((-8*myq1*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (3 + 4*x^2 + 3*x^4))/(w1^2*w2^10) + (8*myq2^20*(1 + x^2 + x^4 + x^6))/
       (w1^3*w2^11) - (4*myq1^20*(1 + x^2)*(-2*x^2 - (2*x^2)/w2^8 + 
         (1 + 14*x^2 + x^4)/w2^6 + (1 + 14*x^2 + x^4)/w2^2 - 
         (2*(2 + 13*x^2 + 2*x^4))/w2^4))/(w1^3*w2^7) - 
      (myq1^19*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(8*x^2 + (8*x^2)/w2^8 + 
         (2*x^2)/w2^4 - (4 + 21*x^2 + 4*x^4)/w2^6 - (4 + 21*x^2 + 4*x^4)/
          w2^2))/(w1^2*w2^6) - (8*myq1^2*myq2^18*(1 + x^2)*
        (-3*(-1 + w2^(-2))^2*x^2 - (3*(-1 + w2^(-2))^2*x^2)/w1^4 + 
         (2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 + (3*(1 - x^2 + x^4))/w2^2))/
          w1^2))/(w1*w2^9) + (2*myq1^17*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*((2*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^2)/w2^2 + 
         (2*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^2)/(w1^4*w2^2) + 
         (12*x^2 + (12*x^2)/w2^12 + (-2 + 9*x^2 - 2*x^4)/w2^8 + 
           (-2 + 9*x^2 - 2*x^4)/w2^4 - (2*(3 + 16*x^2 + 3*x^4))/w2^10 - 
           (2*(3 + 16*x^2 + 3*x^4))/w2^2 - (4*(5 + 21*x^2 + 5*x^4))/w2^6)/
          w1^2))/w2^4 - (4*myq1^3*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(-1 + w2^(-2))^2*x^2 + (2*(-1 + w2^(-2))^2*x^2)/w1^4 - 
         (4*(3 + 4*x^2 + 3*x^4) + (4*(3 + 4*x^2 + 3*x^4))/w2^4 + 
           (22 + 35*x^2 + 22*x^4)/w2^2)/w1^2))/w2^8 - 
      (myq1^18*myq2^2*(1 + x^2)*((4*(1 + w2^(-4) - 4/w2^2)*(-1 + w2^(-2))^2*
           x^2)/w2^2 + (4*(1 + w2^(-4) - 4/w2^2)*(-1 + w2^(-2))^2*x^2)/
          (w1^4*w2^2) + (24*x^2 + (24*x^2)/w2^12 - (3*(4 + 59*x^2 + 4*x^4))/
            w2^10 - (3*(4 + 59*x^2 + 4*x^4))/w2^2 + (2*(8 - 141*x^2 + 8*x^4))/
            w2^6 + (44 + 334*x^2 + 44*x^4)/w2^8 + (44 + 334*x^2 + 44*x^4)/
            w2^4)/w1^2))/(w1*w2^5) + (2*myq1^4*myq2^16*(1 + x^2)*
        (-8*(-1 + w2^(-2))^2*(3 + 3/w2^4 + 2/w2^2)*x^2 - 
         (8*(-1 + w2^(-2))^2*(3 + 3/w2^4 + 2/w2^2)*x^2)/w1^4 + 
         (10*(1 + 3*x^2 + x^4) + (10*(1 + 3*x^2 + x^4))/w2^8 + 
           (28 - 43*x^2 + 28*x^4)/w2^6 + (28 - 43*x^2 + 28*x^4)/w2^2 + 
           (2*(52 + 47*x^2 + 52*x^4))/w2^4)/w1^2))/(w1*w2^7) + 
      (2*myq1^16*myq2^4*(1 + x^2)*((2*(3 + 3/w2^8 - 13/w2^6 - 13/w2^2)*
           (-1 + w2^(-2))^2*x^2)/w2^2 + (2*(3 + 3/w2^8 - 13/w2^6 - 13/w2^2)*
           (-1 + w2^(-2))^2*x^2)/(w1^4*w2^2) + (12*x^2 + (12*x^2)/w2^16 + 
           (24*(1 - 11*x^2 + x^4))/w2^10 + (24*(1 - 11*x^2 + x^4))/w2^6 + 
           (4*(5 + 47*x^2 + 5*x^4))/w2^12 + (4*(5 + 47*x^2 + 5*x^4))/w2^4 - 
           (6 + 97*x^2 + 6*x^4)/w2^14 - (6 + 97*x^2 + 6*x^4)/w2^2 + 
           (2*(52 + 249*x^2 + 52*x^4))/w2^8)/w1^2))/(w1*w2^3) + 
      (2*myq1^9*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(3 + 3/w2^12 - w2^(-10) + 13/w2^8 + w2^(-6) + 13/w2^4 - w2^(-2))*
          (-1 + w2^(-2))^2*x^2 + (2*(3 + 3/w2^12 - w2^(-10) + 13/w2^8 + 
            w2^(-6) + 13/w2^4 - w2^(-2))*(-1 + w2^(-2))^2*x^2)/w1^4 - 
         (6 + 8*x^2 + 6*x^4 + (4 + 11*x^2 + 4*x^4)/w2^14 + 
           (4 + 11*x^2 + 4*x^4)/w2^2 + (6 + 8*x^2 + 6*x^4)/w2^16 + 
           (12*(10 + 17*x^2 + 10*x^4))/w2^12 + (12*(10 + 17*x^2 + 10*x^4))/
            w2^4 + (8*(37 + 62*x^2 + 37*x^4))/w2^8 + 
           (2*(57 + 160*x^2 + 57*x^4))/w2^10 + (2*(57 + 160*x^2 + 57*x^4))/
            w2^6)/w1^2))/w2^2 + 2*myq1^13*myq2^7*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*((2*(-1 + w2^(-2))^2*(3 + 3/w2^12 + w2^(-10) + 
           11/w2^8 + 3/w2^6 + 11/w2^4 + w2^(-2))*x^2)/w2^2 + 
        (2*(-1 + w2^(-2))^2*(3 + 3/w2^12 + w2^(-10) + 11/w2^8 + 3/w2^6 + 
           11/w2^4 + w2^(-2))*x^2)/(w1^4*w2^2) + 
        (4*x^2 + (4*x^2)/w2^20 + (4*(1 + 7*x^2 + x^4))/w2^16 + 
          (4*(1 + 7*x^2 + x^4))/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^18 - 
          (2 + 11*x^2 + 2*x^4)/w2^2 - (12*(9 + 22*x^2 + 9*x^4))/w2^14 - 
          (12*(9 + 22*x^2 + 9*x^4))/w2^6 + (30 + 32*x^2 + 30*x^4)/w2^12 + 
          (30 + 32*x^2 + 30*x^4)/w2^8 - (4*(60 + 143*x^2 + 60*x^4))/w2^10)/
         w1^2) - (myq1^14*myq2^6*(1 + x^2)*
        ((4*(3 + 3/w2^12 - 20/w2^10 + 5/w2^8 - 49/w2^6 + 5/w2^4 - 20/w2^2)*
           (-1 + w2^(-2))^2*x^2)/w2^2 + (4*(3 + 3/w2^12 - 20/w2^10 + 5/w2^8 - 
            49/w2^6 + 5/w2^4 - 20/w2^2)*(-1 + w2^(-2))^2*x^2)/(w1^4*w2^2) + 
         (8*x^2 + (8*x^2)/w2^20 - (4 + 81*x^2 + 4*x^4)/w2^18 - 
           (4 + 81*x^2 + 4*x^4)/w2^2 + (2*(4 + 99*x^2 + 4*x^4))/w2^16 + 
           (2*(4 + 99*x^2 + 4*x^4))/w2^4 + (4*(49 + 262*x^2 + 49*x^4))/
            w2^12 + (4*(49 + 262*x^2 + 49*x^4))/w2^8 + 
           (8*(53 - 48*x^2 + 53*x^4))/w2^10 + (68 - 533*x^2 + 68*x^4)/w2^14 + 
           (68 - 533*x^2 + 68*x^4)/w2^6)/w1^2))/(w1*w2) + 
      (4*myq1^5*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(2 + 2/w2^4 - w2^(-2))*(-1 + w2^(-2))^2*x^2 + 
         (2*(2 + 2/w2^4 - w2^(-2))*(-1 + w2^(-2))^2*x^2)/w1^4 - 
         (15 + 19*x^2 + 15*x^4 + (15 + 19*x^2 + 15*x^4)/w2^8 + 
           (21 + 37*x^2 + 21*x^4)/w2^6 + (21 + 37*x^2 + 21*x^4)/w2^2 + 
           (84 + 139*x^2 + 84*x^4)/w2^4)/w1^2))/w2^6 - 
      (myq1^15*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((4*(-1 + w2^(-2))^2*(3 + 3/w2^8 + w2^(-6) + 6/w2^4 + w2^(-2))*x^2)/
          w2^2 + (4*(-1 + w2^(-2))^2*(3 + 3/w2^8 + w2^(-6) + 6/w2^4 + 
            w2^(-2))*x^2)/(w1^4*w2^2) + (24*x^2 + (24*x^2)/w2^16 + 
           (4 + 59*x^2 + 4*x^4)/w2^12 + (4 + 59*x^2 + 4*x^4)/w2^4 - 
           (12 + 65*x^2 + 12*x^4)/w2^14 - (12 + 65*x^2 + 12*x^4)/w2^2 + 
           (4*(20 + 41*x^2 + 20*x^4))/w2^8 - (2*(92 + 261*x^2 + 92*x^4))/
            w2^10 - (2*(92 + 261*x^2 + 92*x^4))/w2^6)/w1^2))/w2^2 - 
      (myq1^10*myq2^10*(1 + x^2)*(-4*(3 + 3/w2^16 - 2/w2^14 + 46/w2^12 - 
           12/w2^10 + 96/w2^8 - 12/w2^6 + 46/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*
          x^2 - (4*(3 + 3/w2^16 - 2/w2^14 + 46/w2^12 - 12/w2^10 + 96/w2^8 - 
            12/w2^6 + 46/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*x^2)/w1^4 + 
         (16*x^2 + (16*x^2)/w2^20 + (4 - 67*x^2 + 4*x^4)/w2^18 + 
           (4 - 67*x^2 + 4*x^4)/w2^2 + (28 + 246*x^2 + 28*x^4)/w2^16 + 
           (28 + 246*x^2 + 28*x^4)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/
            w2^12 + (4*(102 + 343*x^2 + 102*x^4))/w2^8 + 
           (8*(105 - 37*x^2 + 105*x^4))/w2^10 + (148 - 635*x^2 + 148*x^4)/
            w2^14 + (148 - 635*x^2 + 148*x^4)/w2^6)/w1^2))/(w1*w2) + 
      (2*myq1^8*myq2^12*(1 + x^2)*(-2*(-1 + w2^(-2))^2*(9 + 9/w2^12 + 
           2/w2^10 + 64/w2^8 - 14/w2^6 + 64/w2^4 + 2/w2^2)*x^2 - 
         (2*(-1 + w2^(-2))^2*(9 + 9/w2^12 + 2/w2^10 + 64/w2^8 - 14/w2^6 + 
            64/w2^4 + 2/w2^2)*x^2)/w1^4 + (2*(1 + 12*x^2 + x^4) + 
           (2*(1 + 12*x^2 + x^4))/w2^16 + (8 - 82*x^2 + 8*x^4)/w2^14 + 
           (8 - 82*x^2 + 8*x^4)/w2^2 + (68 + 258*x^2 + 68*x^4)/w2^12 + 
           (68 + 258*x^2 + 68*x^4)/w2^4 + (142 - 441*x^2 + 142*x^4)/w2^10 + 
           (142 - 441*x^2 + 142*x^4)/w2^6 + (2*(200 + 521*x^2 + 200*x^4))/
            w2^8)/w1^2))/(w1*w2^3) + (2*myq1^12*myq2^8*(1 + x^2)*
        (2*(1 + w2^(-16) - 14/w2^14 + 8/w2^12 - 70/w2^10 + 10/w2^8 - 
           70/w2^6 + 8/w2^4 - 14/w2^2)*(-1 + w2^(-2))^2*x^2 + 
         (2*(1 + w2^(-16) - 14/w2^14 + 8/w2^12 - 70/w2^10 + 10/w2^8 - 
            70/w2^6 + 8/w2^4 - 14/w2^2)*(-1 + w2^(-2))^2*x^2)/w1^4 + 
         (-4*x^2 - (4*x^2)/w2^20 - (2*(1 - 17*x^2 + x^4))/w2^18 - 
           (2*(1 - 17*x^2 + x^4))/w2^2 + (10*(3 + 28*x^2 + 3*x^4))/w2^14 + 
           (10*(3 + 28*x^2 + 3*x^4))/w2^6 + (22 - 149*x^2 + 22*x^4)/w2^16 + 
           (22 - 149*x^2 + 22*x^4)/w2^4 + (4*(58 - 59*x^2 + 58*x^4))/w2^12 + 
           (4*(58 - 59*x^2 + 58*x^4))/w2^8 + (276 + 878*x^2 + 276*x^4)/w2^10)/
          w1^2))/(w1*w2) - myq1^11*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (4*(1 + w2^(-16) + 9/w2^12 + 2/w2^10 + 17/w2^8 + 2/w2^6 + 9/w2^4)*
         (-1 + w2^(-2))^2*x^2 + (4*(1 + w2^(-16) + 9/w2^12 + 2/w2^10 + 
           17/w2^8 + 2/w2^6 + 9/w2^4)*(-1 + w2^(-2))^2*x^2)/w1^4 + 
        (13*x^2 + (13*x^2)/w2^16 - (224*x^2)/w2^8 - (4*(5 + 24*x^2 + 5*x^4))/
           w2^12 - (4*(5 + 24*x^2 + 5*x^4))/w2^4 - (80 + 169*x^2 + 80*x^4)/
           w2^14 - (80 + 169*x^2 + 80*x^4)/w2^2 - 
          (2*(286 + 581*x^2 + 286*x^4))/w2^10 - (2*(286 + 581*x^2 + 286*x^4))/
           w2^6)/(w1^2*w2^2)) - (myq1^7*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*(4*(5 + 5/w2^8 - 2/w2^6 + 9/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*x^2 + 
         (4*(5 + 5/w2^8 - 2/w2^6 + 9/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*x^2)/
          w1^4 - (4*(9 + 11*x^2 + 9*x^4) + (4*(9 + 11*x^2 + 9*x^4))/w2^12 + 
           (64 + 147*x^2 + 64*x^4)/w2^10 + (64 + 147*x^2 + 64*x^4)/w2^2 + 
           (4*(86 + 201*x^2 + 86*x^4))/w2^6 + (344 + 513*x^2 + 344*x^4)/
            w2^8 + (344 + 513*x^2 + 344*x^4)/w2^4)/w1^2))/w2^4 - 
      (myq1^6*myq2^14*(1 + x^2)*(-4*(-1 + w2^(-2))^2*(15 + 15/w2^8 + 5/w2^6 + 
           41/w2^4 + 5/w2^2)*x^2 - (4*(-1 + w2^(-2))^2*(15 + 15/w2^8 + 
            5/w2^6 + 41/w2^4 + 5/w2^2)*x^2)/w1^4 + 
         (4*(3 + 19*x^2 + 3*x^4) + (4*(3 + 19*x^2 + 3*x^4))/w2^12 + 
           (52 - 175*x^2 + 52*x^4)/w2^10 + (52 - 175*x^2 + 52*x^4)/w2^2 + 
           (2*(92 + 179*x^2 + 92*x^4))/w2^8 + (2*(92 + 179*x^2 + 92*x^4))/
            w2^4 + (464 - 6*x^2 + 464*x^4)/w2^6)/w1^2))/(w1*w2^5)))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
     (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)^3*x^3) - 
   ((I/32)*(myq1^2 - 2*myq2^2)*w1^2*w2^3*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) - 
   ((I/64)*w1^2*w2^3*(-(myq1*myq2^2*(-1 + w1^(-2))*(1 + w2^(-4))*x) + 
      (2*myq1^3*(-1 + w1^(-2))*x)/w2^2 - (myq1^2*myq2*(-1 + w2^(-2))*
        (1 + x^2))/(w1*w2) + (myq2^3*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^2*myq2^4*(myq1^2 - myq2^2)^2*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) - 
   ((I/64)*w1^2*w2^3*((4*myq2^3*(-1 + w2^(-2))^2*x)/w1^2 - 
      myq1^2*myq2*(1 + (1 + w2^(-4) - 4/w2^2)/w1^4 + w2^(-4) - 4/w2^2 + 
        4/(w1^2*w2^2))*x + (myq1^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) - (3*myq1*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2))*((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) + 
      (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + ((1 + w2^(-4))*x^2)/
         (w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^6*w2^2) + 
        ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/64)*w1^2*w2^2*((-8*myq1^13*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-6) - w2^(-4) + w2^(-2))*x^2*(1 + x^4))/(w1^3*w2^4) + 
      (8*myq1^14*(-1 + w2^(-2))^2*x*(1 + x^2 + x^4 + x^6))/(w1^4*w2^5) + 
      (8*myq2^14*x*(1 + x^2)*((1 + x^4)/w2^2 + (1 + x^4)/(w1^4*w2^2) - 
         ((-4*x^2)/w2^2 + (1 + x^2)^2 + (1 + x^2)^2/w2^4)/w1^2))/
       (w1^2*w2^5) + (2*myq1^2*myq2^12*x*(1 + x^2)*(8*x^2 + (8*x^2)/w2^8 - 
         (4*(3 - 13*x^2 + 3*x^4))/w2^4 - (2*(3 + 19*x^2 + 3*x^4))/w2^6 - 
         (2*(3 + 19*x^2 + 3*x^4))/w2^2 + 
         (2*(4*x^2 + (4*x^2)/w2^8 + (-6 + 26*x^2 - 6*x^4)/w2^4 - 
            (3 + 19*x^2 + 3*x^4)/w2^6 - (3 + 19*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (4 - 11*x^2 + 4*x^4 + (2*(4 - 73*x^2 + 4*x^4))/w2^4 + 
           (4 - 11*x^2 + 4*x^4)/w2^8 + (4*(4 + 23*x^2 + 4*x^4))/w2^6 + 
           (4*(4 + 23*x^2 + 4*x^4))/w2^2)/w1^2))/(w1^2*w2^3) - 
      (8*myq1^12*myq2^2*x*(1 + x^2)*(((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
           (3 + 5*x^2 + 3*x^4)/w2^2)/w2^2 + ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
           (3 + 5*x^2 + 3*x^4)/w2^2)/(w1^4*w2^2) + 
         (2*(1 + x^4) + (2*(1 + x^4))/w2^8 + (2*(4 + 5*x^2 + 4*x^4))/w2^4 - 
           (5 + 4*x^2 + 5*x^4)/w2^6 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^2))/
       (w1^2*w2^3) + (myq1^8*myq2^6*x*(1 + x^2)*
        ((-4*(-1 + w2^(-2))^4*x^2)/w2^2 - (4*(-1 + w2^(-2))^4*x^2)/
          (w1^8*w2^2) - (4 + 11*x^2 + 4*x^4 + (24*(3 + 4*x^2 + 3*x^4))/w2^6 + 
           (11*(4 + 3*x^2 + 4*x^4))/w2^8 + (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
           (4 + 11*x^2 + 4*x^4)/w2^12 + (4*(9 + 5*x^2 + 9*x^4))/w2^10 + 
           (4*(9 + 5*x^2 + 9*x^4))/w2^2)/w1^4 + 
         (2*(7*x^2 + (7*x^2)/w2^12 + (20*(1 + x^2 + x^4))/w2^6 + 
            (2 - 11*x^2 + 2*x^4)/w2^10 + (2 - 11*x^2 + 2*x^4)/w2^2 + 
            (2*(9 + 11*x^2 + 9*x^4))/w2^8 + (2*(9 + 11*x^2 + 9*x^4))/w2^4))/
          w1^6 + (2*(7*x^2 + (7*x^2)/w2^12 + (20*(1 + x^2 + x^4))/w2^6 + 
            (2 - 11*x^2 + 2*x^4)/w2^10 + (2 - 11*x^2 + 2*x^4)/w2^2 + 
            (2*(9 + 11*x^2 + 9*x^4))/w2^8 + (2*(9 + 11*x^2 + 9*x^4))/w2^4))/
          w1^2))/w2 + (myq1^4*myq2^10*x*(1 + x^2)*
        ((16*(-1 + w2^(-2))^2*x^2)/w2^4 + (16*(-1 + w2^(-2))^2*x^2)/
          (w1^8*w2^4) - (4 - 19*x^2 + 4*x^4 + (11*(4 - 27*x^2 + 4*x^4))/
            w2^8 + (11*(4 - 27*x^2 + 4*x^4))/w2^4 + (4 - 19*x^2 + 4*x^4)/
            w2^12 + (4*(7 + 40*x^2 + 7*x^4))/w2^10 + (4*(7 + 40*x^2 + 7*x^4))/
            w2^2 + (8*(11 + 57*x^2 + 11*x^4))/w2^6)/w1^4 + 
         (2*(-6*x^2 - (6*x^2)/w2^12 + (6*(1 + 7*x^2 + x^4))/w2^10 + 
            (6*(1 + 7*x^2 + x^4))/w2^2 + (2 - 111*x^2 + 2*x^4)/w2^8 + 
            (2 - 111*x^2 + 2*x^4)/w2^4 + (2*(22 + 93*x^2 + 22*x^4))/w2^6))/
          w1^6 + (2*(-6*x^2 - (6*x^2)/w2^12 + (6*(1 + 7*x^2 + x^4))/w2^10 + 
            (6*(1 + 7*x^2 + x^4))/w2^2 + (2 - 111*x^2 + 2*x^4)/w2^8 + 
            (2 - 111*x^2 + 2*x^4)/w2^4 + (2*(22 + 93*x^2 + 22*x^4))/w2^6))/
          w1^2))/w2 + (2*myq1^10*myq2^4*x*(1 + x^2)*
        (((-18*x^2)/w2^4 + 2*(2 + x^2 + 2*x^4) + (2*(2 + x^2 + 2*x^4))/w2^8 - 
           (16 + 5*x^2 + 16*x^4)/w2^6 - (16 + 5*x^2 + 16*x^4)/w2^2)/w2^2 + 
         ((-18*x^2)/w2^4 + 2*(2 + x^2 + 2*x^4) + (2*(2 + x^2 + 2*x^4))/w2^8 - 
           (16 + 5*x^2 + 16*x^4)/w2^6 - (16 + 5*x^2 + 16*x^4)/w2^2)/
          (w1^4*w2^2) + (2*(2*(1 + x^4) + (2*(1 + x^4))/w2^12 - 
            (5 + 6*x^2 + 5*x^4)/w2^10 - (5 + 6*x^2 + 5*x^4)/w2^2 - 
            (2*(9 + 5*x^2 + 9*x^4))/w2^6 + (24 + 23*x^2 + 24*x^4)/w2^8 + 
            (24 + 23*x^2 + 24*x^4)/w2^4))/w1^2))/(w1^2*w2) - 
      (myq1^6*myq2^8*x*(1 + x^2)*((4*(3 + 3/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*
           x^2)/w2^2 + (4*(3 + 3/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*x^2)/
          (w1^8*w2^2) + (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/
            w2^10 - (4*(2 + 19*x^2 + 2*x^4))/w2^2 + (8 + 23*x^2 + 8*x^4)/
            w2^12 + (44 + 163*x^2 + 44*x^4)/w2^8 + (44 + 163*x^2 + 44*x^4)/
            w2^4 + (72 - 92*x^2 + 72*x^4)/w2^6)/w1^6 + 
         (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/w2^10 - 
           (4*(2 + 19*x^2 + 2*x^4))/w2^2 + (8 + 23*x^2 + 8*x^4)/w2^12 + 
           (44 + 163*x^2 + 44*x^4)/w2^8 + (44 + 163*x^2 + 44*x^4)/w2^4 + 
           (72 - 92*x^2 + 72*x^4)/w2^6)/w1^2 - 
         (2*(8 + 17*x^2 + 8*x^4 + (8 + 17*x^2 + 8*x^4)/w2^12 + 
            (14 - 29*x^2 + 14*x^4)/w2^10 + (14 - 29*x^2 + 14*x^4)/w2^2 + 
            (16 + 101*x^2 + 16*x^4)/w2^8 + (16 + 101*x^2 + 16*x^4)/w2^4 + 
            (84 - 50*x^2 + 84*x^4)/w2^6))/w1^4))/w2 - 
      (4*myq1*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*((2*x^2*(1 + x^4))/w2^2 + 
         (2*x^2*(1 + x^4))/(w1^4*w2^2) + (x^2*(2 - 3*x^2 + 2*x^4) + 
           (x^2*(2 - 3*x^2 + 2*x^4))/w2^4 - (2*(1 + 6*x^2 + 3*x^4 + 6*x^6 + 
              x^8))/w2^2)/w1^2))/(w1*w2^4) + 
      (myq1^11*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((x^2*(8 + 13*x^2 - (2*x^2)/w2^2 + 8*x^4 + (8 + 13*x^2 + 8*x^4)/
             w2^4))/w2^2 + (x^2*(8 + 13*x^2 - (2*x^2)/w2^2 + 8*x^4 + 
            (8 + 13*x^2 + 8*x^4)/w2^4))/(w1^4*w2^2) + 
         (2*(8*(x^2 + x^6) + (8*(x^2 + x^6))/w2^8 + 
            (2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8)/w2^6 + 
            (2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8)/w2^2 - 
            (2*(3 + 6*x^2 + 25*x^4 + 6*x^6 + 3*x^8))/w2^4))/w1^2))/
       (w1*w2^2) + (2*myq1^3*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((2*x^2*(1 - 8*x^2 + x^4 + (1 - 8*x^2 + x^4)/w2^4 + 
            (6 + 19*x^2 + 6*x^4)/w2^2))/w2^2 + 
         (2*x^2*(1 - 8*x^2 + x^4 + (1 - 8*x^2 + x^4)/w2^4 + 
            (6 + 19*x^2 + 6*x^4)/w2^2))/(w1^4*w2^2) + 
         (2*(x^2 - 7*x^4 + x^6) + (2*(x^2 - 7*x^4 + x^6))/w2^8 + 
           (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^6 + 
           (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2 - 
           (2*(5 + 35*x^2 + 86*x^4 + 35*x^6 + 5*x^8))/w2^4)/w1^2))/
       (w1*w2^2) - (myq1^9*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((2*x^2*(6 + 7*x^2 + 6*x^4 + (-2 + x^2 - 2*x^4)/w2^6 + 
            (-2 + x^2 - 2*x^4)/w2^2 + (6 + 7*x^2 + 6*x^4)/w2^8 + 
            (20 + 26*x^2 + 20*x^4)/w2^4))/w2^2 + 
         (2*x^2*(6 + 7*x^2 + 6*x^4 + (-2 + x^2 - 2*x^4)/w2^6 + 
            (-2 + x^2 - 2*x^4)/w2^2 + (6 + 7*x^2 + 6*x^4)/w2^8 + 
            (20 + 26*x^2 + 20*x^4)/w2^4))/(w1^4*w2^2) + 
         (8*(x^2 + x^6) + (8*(x^2 + x^6))/w2^12 + 
           (4 + 13*x^2 + x^4 + 13*x^6 + 4*x^8)/w2^10 + 
           (4 + 13*x^2 + x^4 + 13*x^6 + 4*x^8)/w2^2 - 
           (2*(4 + 31*x^2 + 81*x^4 + 31*x^6 + 4*x^8))/w2^6 - 
           (2*(6 - 5*x^2 + 38*x^4 - 5*x^6 + 6*x^8))/w2^8 - 
           (2*(6 - 5*x^2 + 38*x^4 - 5*x^6 + 6*x^8))/w2^4)/w1^2))/w1 + 
      (myq1^7*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^12 + (3*(8 - x^2 + 8*x^4))/
            w2^8 + (3*(8 - x^2 + 8*x^4))/w2^4 + (8 + 27*x^2 + 8*x^4)/w2^10 + 
           (8 + 27*x^2 + 8*x^4)/w2^2 + (8 + 60*x^2 + 8*x^4)/w2^6) + 
         (x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^12 + (3*(8 - x^2 + 8*x^4))/
             w2^8 + (3*(8 - x^2 + 8*x^4))/w2^4 + (8 + 27*x^2 + 8*x^4)/w2^10 + 
            (8 + 27*x^2 + 8*x^4)/w2^2 + (8 + 60*x^2 + 8*x^4)/w2^6))/w1^4 - 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^12 - 
            (2*(1 + 10*x^2 + x^4 + 10*x^6 + x^8))/w2^10 - 
            (2*(1 + 10*x^2 + x^4 + 10*x^6 + x^8))/w2^2 + 
            (2*(2 - 7*x^2 + 31*x^4 - 7*x^6 + 2*x^8))/w2^6 + 
            (14 + 53*x^2 + 102*x^4 + 53*x^6 + 14*x^8)/w2^8 + 
            (14 + 53*x^2 + 102*x^4 + 53*x^6 + 14*x^8)/w2^4))/w1^2))/w1 - 
      (myq1^5*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((4*x^2*(1 - 6*x^2 - (19*x^2)/w2^4 + x^4 + (1 - 6*x^2 + x^4)/w2^8 + 
            (7 + 23*x^2 + 7*x^4)/w2^6 + (7 + 23*x^2 + 7*x^4)/w2^2))/w2^2 + 
         (4*x^2*(1 - 6*x^2 - (19*x^2)/w2^4 + x^4 + (1 - 6*x^2 + x^4)/w2^8 + 
            (7 + 23*x^2 + 7*x^4)/w2^6 + (7 + 23*x^2 + 7*x^4)/w2^2))/
          (w1^4*w2^2) - (x^2*(4 + 19*x^2 + 4*x^4) + 
           (x^2*(4 + 19*x^2 + 4*x^4))/w2^12 + (4 - 15*x^2 - 39*x^4 - 15*x^6 + 
             4*x^8)/w2^10 + (4 - 15*x^2 - 39*x^4 - 15*x^6 + 4*x^8)/w2^2 + 
           (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^8 + 
           (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^4 + 
           (2*(24 + 77*x^2 + 103*x^4 + 77*x^6 + 24*x^8))/w2^6)/w1^2))/w1))/
    (myq1*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
     (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)*x^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
   ((I/64)*w1^2*w2^2*((-8*myq2^12*(-1 + w1^(-2))^4*x^4*(1 + x^2))/
       (w1^2*w2^9) - (4*myq1*myq2^11*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*
        (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w1^4 - 
         (2*(6 + 11*x^2 + 6*x^4))/w1^2))/(w1*w2^8) + 
      (myq1^12*(-1 + w2^(-2))^4*(1 + x^2)*(x^4 + x^4/w2^8 - 
         (2*x^2*(2 + 11*x^2 + 2*x^4))/w2^6 - (2*x^2*(2 + 11*x^2 + 2*x^4))/
          w2^2 + (-2 + 8*x^2 + 30*x^4 + 8*x^6 - 2*x^8)/w2^4))/(w1^6*w2) - 
      (myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x*(x^4 + x^4/w2^12 - 
         (3*x^2*(2 + 5*x^2 + 2*x^4))/w2^10 - (3*x^2*(2 + 5*x^2 + 2*x^4))/
          w2^2 + (2*(6 + 42*x^2 + 59*x^4 + 42*x^6 + 6*x^8))/w2^6 - 
         (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w2^8 - 
         (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w2^4))/w1^5 + 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)*(8*(-1 + w2^(-2))^2*x^4 + 
         (8*(-1 + w2^(-2))^2*x^4)/w1^8 + 
         (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w2^2 + 
            (14 + x^2 + 14*x^4)/w2^4))/w1^6 + 
         (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w2^2 + 
            (14 + x^2 + 14*x^4)/w2^4))/w1^2 - (1 + 32*x^2 + 36*x^4 + 32*x^6 + 
           x^8 - (2*(1 + 32*x^2 + 20*x^4 + 32*x^6 + x^8))/w2^2 + 
           (1 + 32*x^2 + 36*x^4 + 32*x^6 + x^8)/w2^4)/w1^4))/w2^7 - 
      (myq1^10*myq2^2*(-1 + w2^(-2))^2*(1 + x^2)*(2*x^4 + (2*x^4)/w2^12 + 
         (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^10 + (5*x^2*(3 + 2*x^2 + 3*x^4))/
          w2^2 + (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8))/w2^8 + 
         (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8))/w2^4 - 
         (2*(1 + 17*x^2 + 68*x^4 + 17*x^6 + x^8))/w2^6 + 
         (2*x^4 + (2*x^4)/w2^12 + (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^10 + 
           (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^2 + 
           (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8))/w2^8 + 
           (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8))/w2^4 - 
           (2*(1 + 17*x^2 + 68*x^4 + 17*x^6 + x^8))/w2^6)/w1^4 - 
         (2*(8*x^4 + (8*x^4)/w2^12 + (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/
             w2^8 + (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/w2^4 + 
            (1 + 17*x^2 - x^4 + 17*x^6 + x^8)/w2^10 + 
            (1 + 17*x^2 - x^4 + 17*x^6 + x^8)/w2^2 - 
            (2*(2 + 11*x^2 + 77*x^4 + 11*x^6 + 2*x^8))/w2^6))/w1^2))/
       (w1^4*w2) - (myq1^4*myq2^8*(1 + x^2)*(4*(3 + 3/w2^4 - 2/w2^2)*
          (-1 + w2^(-2))^2*x^4 + (4*(3 + 3/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*
           x^4)/w1^12 + (x^2*(16 - 57*x^2 + 16*x^4 + (16 - 57*x^2 + 16*x^4)/
             w2^8 + (28 + 338*x^2 + 28*x^4)/w2^6 + (28 + 338*x^2 + 28*x^4)/
             w2^2 - (2*(44 + 257*x^2 + 44*x^4))/w2^4))/w1^10 + 
         (x^2*(16 - 57*x^2 + 16*x^4 + (16 - 57*x^2 + 16*x^4)/w2^8 + 
            (28 + 338*x^2 + 28*x^4)/w2^6 + (28 + 338*x^2 + 28*x^4)/w2^2 - 
            (2*(44 + 257*x^2 + 44*x^4))/w2^4))/w1^2 - 
         (2*(3*x^2*(15 - 4*x^2 + 15*x^4) + (3*x^2*(15 - 4*x^2 + 15*x^4))/
             w2^8 + (4*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^6 + 
            (4*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^2 - 
            (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^4))/w1^8 - 
         (2*(3*x^2*(15 - 4*x^2 + 15*x^4) + (3*x^2*(15 - 4*x^2 + 15*x^4))/
             w2^8 + (4*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^6 + 
            (4*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^2 - 
            (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^4))/w1^4 + 
         (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8 + (1 + 74*x^2 + 27*x^4 + 
              74*x^6 + x^8)/w2^8 + (2*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/
             w2^6 + (2*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/w2^2 - 
            (2*(5 + 86*x^2 + 449*x^4 + 86*x^6 + 5*x^8))/w2^4))/w1^6))/w2^5 - 
      (myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w2^4 - 
           (2*(40 + 73*x^2 + 40*x^4))/w2^2) + 
         (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w2^4 - 
            (2*(40 + 73*x^2 + 40*x^4))/w2^2))/w1^8 + 
         (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
            (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w2^2 + 
            (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w2^4))/w1^6 + 
         (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
            (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w2^2 + 
            (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w2^4))/w1^2 - 
         (2*(10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8 + 
            (-20 + 96*x^2 + 190*x^4 + 96*x^6 - 20*x^8)/w2^2 + 
            (10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8)/w2^4))/w1^4))/
       (w1*w2^6) + (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^12 - 
           (2*x^2*(77 + 144*x^2 + 77*x^4))/w2^6 + (-6 + 77*x^2 + 160*x^4 + 
             77*x^6 - 6*x^8)/w2^8 + (-6 + 77*x^2 + 160*x^4 + 77*x^6 - 6*x^8)/
            w2^4 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^10 + 
           (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^2)/w2^2 + 
         (x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^12 - 
           (2*x^2*(77 + 144*x^2 + 77*x^4))/w2^6 + (-6 + 77*x^2 + 160*x^4 + 
             77*x^6 - 6*x^8)/w2^8 + (-6 + 77*x^2 + 160*x^4 + 77*x^6 - 6*x^8)/
            w2^4 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^10 + 
           (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^2)/(w1^4*w2^2) - 
         (2*(x^4 + x^4/w2^16 + (-27 + 37*x^2 + 55*x^4 + 37*x^6 - 27*x^8)/
             w2^10 + (-27 + 37*x^2 + 55*x^4 + 37*x^6 - 27*x^8)/w2^6 + 
            (1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8)/w2^14 + 
            (1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8)/w2^2 + 
            (2*(13 - 35*x^2 - 55*x^4 - 35*x^6 + 13*x^8))/w2^8 + 
            (13 - 17*x^2 - 22*x^4 - 17*x^6 + 13*x^8)/w2^12 + 
            (13 - 17*x^2 - 22*x^4 - 17*x^6 + 13*x^8)/w2^4))/w1^2))/w1^3 + 
      (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
            w2^4 - (36 + 67*x^2 + 36*x^4)/w2^2) + 
         (2*(1 + w2^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
             w2^4 - (36 + 67*x^2 + 36*x^4)/w2^2))/w1^8 + 
         (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
             260*x^6 - 18*x^8)/w2^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
             18*x^8)/w2^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w2^4 + 
           (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w2^8)/w1^6 + 
         (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
             260*x^6 - 18*x^8)/w2^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
             18*x^8)/w2^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w2^4 + 
           (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w2^8)/w1^2 - 
         (2*(15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8 - 
            (2*(1 + 89*x^2 + 134*x^4 + 89*x^6 + x^8))/w2^4 - 
            (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w2^6 - 
            (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w2^2 + 
            (15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8)/w2^8))/w1^4))/
       (w1*w2^4) - (myq1^6*myq2^6*(1 + x^2)*((4*(-1 + w2^(-2))^4*x^4)/w2^2 + 
         (4*(-1 + w2^(-2))^4*x^4)/(w1^12*w2^2) + 
         (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w2^10 - 
            (12*(3 + 11*x^2 + 3*x^4))/w2^2 + (6 + 22*x^2 + 6*x^4)/w2^12 - 
            (2*(10 + 121*x^2 + 10*x^4))/w2^6 + (40 + 223*x^2 + 40*x^4)/w2^8 + 
            (40 + 223*x^2 + 40*x^4)/w2^4))/w1^10 + 
         (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w2^10 - 
            (12*(3 + 11*x^2 + 3*x^4))/w2^2 + (6 + 22*x^2 + 6*x^4)/w2^12 - 
            (2*(10 + 121*x^2 + 10*x^4))/w2^6 + (40 + 223*x^2 + 40*x^4)/w2^8 + 
            (40 + 223*x^2 + 40*x^4)/w2^4))/w1^2 - 
         (2*(3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8 + (-12 + 76*x^2 + 430*x^4 + 
              76*x^6 - 12*x^8)/w2^10 + (-12 + 76*x^2 + 430*x^4 + 76*x^6 - 
              12*x^8)/w2^2 + (3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8)/w2^12 - 
            (16*(3 + 8*x^2 - 41*x^4 + 8*x^6 + 3*x^8))/w2^6 + 
            (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w2^8 + 
            (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w2^4))/w1^6 + 
         (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
             2*x^8)/w2^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/
            w2^10 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w2^2 - 
           (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w2^6 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w2^8 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w2^4)/w1^8 + 
         (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
             2*x^8)/w2^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/
            w2^10 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w2^2 - 
           (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w2^6 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w2^8 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w2^4)/w1^4))/w2^3 - 
      (myq1^8*myq2^4*(1 + x^2)*((x^2*(4 + 14*x^2 + 4*x^4 + 
            (2*(2 + 7*x^2 + 2*x^4))/w2^12 + (8*(4 + 23*x^2 + 4*x^4))/w2^8 + 
            (8*(4 + 23*x^2 + 4*x^4))/w2^4 - (8 + 59*x^2 + 8*x^4)/w2^10 - 
            (8 + 59*x^2 + 8*x^4)/w2^2 - (2*(28 + 135*x^2 + 28*x^4))/w2^6))/
          w2^2 + (x^2*(4 + 14*x^2 + 4*x^4 + (2*(2 + 7*x^2 + 2*x^4))/w2^12 + 
            (8*(4 + 23*x^2 + 4*x^4))/w2^8 + (8*(4 + 23*x^2 + 4*x^4))/w2^4 - 
            (8 + 59*x^2 + 8*x^4)/w2^10 - (8 + 59*x^2 + 8*x^4)/w2^2 - 
            (2*(28 + 135*x^2 + 28*x^4))/w2^6))/(w1^8*w2^2) + 
         (2*(4*x^4 + (4*x^4)/w2^16 + (-8 + 21*x^2 + 218*x^4 + 21*x^6 - 8*x^8)/
             w2^12 + (-8 + 21*x^2 + 218*x^4 + 21*x^6 - 8*x^8)/w2^4 + 
            (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^14 + 
            (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^2 - 
            (2*(12 + 25*x^2 - 222*x^4 + 25*x^6 + 12*x^8))/w2^8 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^10 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6))/w1^6 + 
         (2*(4*x^4 + (4*x^4)/w2^16 + (-8 + 21*x^2 + 218*x^4 + 21*x^6 - 8*x^8)/
             w2^12 + (-8 + 21*x^2 + 218*x^4 + 21*x^6 - 8*x^8)/w2^4 + 
            (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^14 + 
            (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^2 - 
            (2*(12 + 25*x^2 - 222*x^4 + 25*x^6 + 12*x^8))/w2^8 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^10 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6))/w1^2 + 
         (-3*x^4 - (3*x^4)/w2^16 + (38*x^2*(2 + 7*x^2 + 2*x^4))/w2^14 + 
           (38*x^2*(2 + 7*x^2 + 2*x^4))/w2^2 + (20 - 44*x^2 - 594*x^4 - 
             44*x^6 + 20*x^8)/w2^12 + (20 - 44*x^2 - 594*x^4 - 44*x^6 + 
             20*x^8)/w2^4 - (2*(32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8))/
            w2^10 - (2*(32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8))/w2^6 + 
           (88 + 392*x^2 - 814*x^4 + 392*x^6 + 88*x^8)/w2^8)/w1^4))/
       (w1^2*w2) + (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w2^8 - 
            (24 + 47*x^2 + 24*x^4)/w2^6 - (24 + 47*x^2 + 24*x^4)/w2^2 + 
            (48 + 92*x^2 + 48*x^4)/w2^4))/w2^2 + 
         (x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w2^8 - 
            (24 + 47*x^2 + 24*x^4)/w2^6 - (24 + 47*x^2 + 24*x^4)/w2^2 + 
            (48 + 92*x^2 + 48*x^4)/w2^4))/(w1^8*w2^2) + 
         (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
              97*x^6 - 10*x^8)/w2^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
              10*x^8)/w2^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w2^12 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w2^10 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w2^2 + 
            (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w2^6))/w1^6 + 
         (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
              97*x^6 - 10*x^8)/w2^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
              10*x^8)/w2^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w2^12 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w2^10 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w2^2 + 
            (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w2^6))/w1^2 + 
         (2 - 2*x^2 + 9*x^4 - 2*x^6 + 2*x^8 + (2 - 2*x^2 + 9*x^4 - 2*x^6 + 
             2*x^8)/w2^12 + (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w2^10 + 
           (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w2^2 - 
           (28*(7 + 6*x^2 + 9*x^4 + 6*x^6 + 7*x^8))/w2^6 + 
           (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w2^8 + 
           (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w2^4)/w1^4))/(w1*w2^2)))/
    (myq1*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
     (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)*x^3*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2))}


==> anc/Amp5hbm1eps0Logsm1b2m2b3c22.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{I*(((I/128)*(1 - w2^(-2))*w2^3*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (56*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (88*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (64*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) + (24*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) - (48*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (64*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (32*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (64*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (24*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
       (w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) + (96*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (48*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (40*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (80*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (112*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) - (24*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (32*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (32*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (36*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (88*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (72*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (92*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^12*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (48*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (36*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (22*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (6*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (36*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (44*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (18*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (12*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (22*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (6*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (5*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*(1 - w2^(-2))*w2^3*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) + (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) + (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1*w2^7) - (24*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) - (72*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (88*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (28*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (28*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (26*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (26*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (18*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/64)*w1*w2^4*((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^3*w2^5) + (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/
       (w1^2*w2^4) + (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
       w1)*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) - 
   ((I/128)*w1*w2^4*(-(myq1*myq2*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*x) + (myq1^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) + (myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^2*myq2^3*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
        w1)^2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^
      2) + ((I/128)*w1*(-1 + w2^(-2))*w2^4*
     (-(myq1^2*myq2*(1 + w1^(-4))*(-1 + w2^(-2))*x) + 
      (2*myq2^3*(-1 + w2^(-2))*x)/w1^2 + (myq1^3*(-1 + w1^(-2))*(1 + x^2))/
       (w1*w2) - (myq1*myq2^2*(-1 + w1^(-2))*(1 + x^2))/(w1*w2))*
     ((-8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) - 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) + (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) - 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) + (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) - (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) - (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) - 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 + myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) + 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) + 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
        w1)^2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^
      2)), I*(((I/128)*(myq1^2*(1 + w2^(-2))^2 - (4*myq2^2)/w2^2)^2*w2^3)/
    (myq1*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))) + 
   ((I/256)*(1 - w2^(-2))*w2^3*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (56*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (88*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (64*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) + (24*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) - (48*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (64*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (32*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (64*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (24*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
       (w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) + (96*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (48*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (40*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (80*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (112*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) - (24*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (32*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (32*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (36*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (88*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (72*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (92*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^12*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (48*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (36*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (22*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (6*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (36*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (44*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (18*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (12*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (22*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (6*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (5*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*w2*(1 - w2^2)*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (56*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (88*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (64*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) + (24*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) - (48*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (64*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (32*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (64*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (24*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
       (w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) + (96*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (48*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (40*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (80*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (112*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) - (24*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (32*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (32*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (36*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (88*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (72*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (92*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (8*myq1^12*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (48*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (36*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (22*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (6*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (36*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (44*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (18*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (12*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (22*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (6*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (5*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*(1 - w2^(-2))*w2^3*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) + (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) + (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1*w2^7) - (24*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) - (72*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (88*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (28*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (28*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (26*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (26*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (18*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*w2*(1 - w2^2)*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) + (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) + (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1*w2^7) - (24*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) - (72*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (88*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (28*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (28*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (26*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (2*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (26*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (18*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/32)*w1^2*w2^3*((myq1^12*(-1 + w2^(-6) - 7/w2^4 + 7/w2^2)*x^2)/
       (w1^2*w2^4) - (4*myq1^11*myq2*(-1 + w1^(-2))*(1 + w2^(-4) - 4/w2^2)*x*
        (1 + x^2))/(w1*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))*
        (1 + w2^(-4) - w2^(-2))*x*(1 + x^2))/(w1*w2^5) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(1 + w2^(-8) - 6/w2^6 - 6/w2^2)*x*
        (1 + x^2))/(w1*w2^3) + (2*myq1^3*myq2^9*(-1 + w1^(-2))*
        (5 + 5/w2^8 + w2^(-6) + 8/w2^4 + w2^(-2))*x*(1 + x^2))/(w1*w2^3) + 
      (2*myq1^7*myq2^5*(-1 + w1^(-2))*(6 + 6/w2^8 + 3/w2^6 + 22/w2^4 + 
         3/w2^2)*x*(1 + x^2))/(w1*w2^3) - (4*myq1^5*myq2^7*(-1 + w1^(-2))*
        (1 + w2^(-12) + w2^(-10) + 6/w2^8 + 4/w2^6 + 6/w2^4 + w2^(-2))*x*
        (1 + x^2))/(w1*w2) + (4*myq2^12*(-1 + w2^(-2))*(1 + x^4))/
       (w1^2*w2^6) + (2*myq1^10*myq2^2*(-1 + w2^(-2))*
        ((2*(1 + w2^(-4))*x^2)/w2^2 + (2*(1 + w2^(-4))*x^2)/(w1^4*w2^2) - 
         ((1 + w2^(-4) - 4/w2^2)*(x^2 + x^2/w2^4 - (1 + x^2)^2/w2^2))/w1^2))/
       w2^2 + (myq1^2*myq2^10*(-1 + w2^(-2))*(4*(1 + w2^(-4))*x^2 + 
         (4*(1 + w2^(-4))*x^2)/w1^4 - (5*(1 + x^4) + (5*(1 + x^4))/w2^4 + 
           (2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2))/w2^4 + 
      myq1^8*myq2^4*(-1 + w2^(-2))*((-6*(1 + w2^(-8) + 3/w2^4)*x^2)/w2^2 - 
        (6*(1 + w2^(-8) + 3/w2^4)*x^2)/(w1^4*w2^2) + 
        (x^2 + x^2/w2^12 - (2*(1 + 3*x^2 + x^4))/w2^10 - 
          (2*(1 + 3*x^2 + x^4))/w2^2 + (4*(2 + x^2 + 2*x^4))/w2^6 + 
          (8 + 21*x^2 + 8*x^4)/w2^8 + (8 + 21*x^2 + 8*x^4)/w2^4)/w1^2) + 
      myq1^6*myq2^6*(-1 + w2^(-2))*(2*(1 + w2^(-12) + 10/w2^8 + 10/w2^4)*
         x^2 + (2*(1 + w2^(-12) + 10/w2^8 + 10/w2^4)*x^2)/w1^4 - 
        (2*x^2 + (2*x^2)/w2^8 + (18*(1 + x^2)^2)/w2^4 + 
          (11 + 16*x^2 + 11*x^4)/w2^6 + (11 + 16*x^2 + 11*x^4)/w2^2)/
         (w1^2*w2^2)) - (myq1^4*myq2^8*(-1 + w2^(-2))*
        (5*(1 + w2^(-8) + 4/w2^4)*x^2 + (5*(1 + w2^(-8) + 4/w2^4)*x^2)/w1^4 - 
         (2*(1 + x^4) + (2*(1 + x^4))/w2^8 + (6 + 9*x^2 + 6*x^4)/w2^6 + 
           (6 + 9*x^2 + 6*x^4)/w2^2 + (24 + 38*x^2 + 24*x^4)/w2^4)/w1^2))/
       w2^2))/(myq1*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w2^(-4))) + 
       myq1^4/w2^2 + myq2^4/w2^2)^2*x^2) - 
   ((I/128)*w1^2*w2^5*((-32*myq1*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1*w2^9) + (64*myq1^3*myq2^13*(-1 + w1^(-2))*
        (-1 + w2^(-6))*x*(1 + x^2))/(w1*w2^7) - 
      (8*myq1^5*myq2^11*(-1 + w1^(-2))*(-8 + 8/w2^10 - w2^(-8) + 27/w2^6 - 
         27/w2^4 + w2^(-2))*x*(1 + x^2))/(w1*w2^5) - 
      (8*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-10) - 5/w2^8 + 6/w2^6 - 
         6/w2^4 + 5/w2^2)*x*(1 + x^2))/(w1*w2^5) + 
      (8*myq1^7*myq2^9*(-1 + w1^(-2))*(-4 + 4/w2^14 - 3/w2^12 + 41/w2^10 - 
         36/w2^8 + 36/w2^6 - 41/w2^4 + 3/w2^2)*x*(1 + x^2))/(w1*w2^3) + 
      (8*myq1^13*myq2^3*(-1 + w1^(-2))*(-2 + 2/w2^14 - 11/w2^12 + 13/w2^10 - 
         22/w2^8 + 22/w2^6 - 13/w2^4 + 11/w2^2)*x*(1 + x^2))/(w1*w2^3) - 
      (8*myq1^9*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-18) - 3/w2^16 + 26/w2^14 - 
         25/w2^12 + 57/w2^10 - 57/w2^8 + 25/w2^6 - 26/w2^4 + 3/w2^2)*x*
        (1 + x^2))/(w1*w2) - (8*myq1^11*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-18) - 7/w2^16 + 10/w2^14 - 38/w2^12 + 40/w2^10 - 40/w2^8 + 
         38/w2^6 - 10/w2^4 + 7/w2^2)*x*(1 + x^2))/(w1*w2) + 
      (16*myq2^16*(1 + x^4))/(w1^2*w2^10) + 
      (myq1^16*(4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w2^8 - 
         (4*(8 + 15*x^2 + 8*x^4))/w2^6 - (4*(8 + 15*x^2 + 8*x^4))/w2^2 + 
         (2*(36 + 61*x^2 + 36*x^4))/w2^4))/(w1^2*w2^6) + 
      (16*myq1^2*myq2^14*((-1 + w2^(-2))^2*x^2 + ((-1 + w2^(-2))^2*x^2)/
          w1^4 - (2*(1 + x^4 + (1 + x^4)/w2^4 + (2 + x^2 + 2*x^4)/w2^2))/
          w1^2))/w2^8 + (4*myq1^6*myq2^10*(2*(4 + 4/w2^8 + 7/w2^4)*
          (-1 + w2^(-2))^2*x^2 + (2*(4 + 4/w2^8 + 7/w2^4)*(-1 + w2^(-2))^2*
           x^2)/w1^4 - (4 + 6*x^2 + 4*x^4 + (4 - 19*x^2 + 4*x^4)/w2^10 + 
           (4 - 19*x^2 + 4*x^4)/w2^2 + (4 + 6*x^2 + 4*x^4)/w2^12 + 
           (8*(8 + 5*x^2 + 8*x^4))/w2^8 + (8*(8 + 5*x^2 + 8*x^4))/w2^4 + 
           (10*(8 + 9*x^2 + 8*x^4))/w2^6)/w1^2))/w2^4 - 
      (8*myq1^4*myq2^12*(4*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^2 + 
         (4*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^2)/w1^4 - 
         (4 + x^2 + 4*x^4 + (4 + x^2 + 4*x^4)/w2^8 + (8 - 3*x^2 + 8*x^4)/
            w2^6 + (8 - 3*x^2 + 8*x^4)/w2^2 + (32 + 30*x^2 + 32*x^4)/w2^4)/
          w1^2))/w2^6 + (2*myq1^14*myq2^2*
        (2*(-1 + w2^(-6) - w2^(-4) + w2^(-2))^2*x^2 + 
         (2*(-1 + w2^(-6) - w2^(-4) + w2^(-2))^2*x^2)/w1^4 - 
         (4 + 11*x^2 + 4*x^4 - (20*(2 + 5*x^2 + 2*x^4))/w2^6 + 
           (4 + 11*x^2 + 4*x^4)/w2^12 - (2*(18 + 37*x^2 + 18*x^4))/w2^10 - 
           (2*(18 + 37*x^2 + 18*x^4))/w2^2 + (84 + 145*x^2 + 84*x^4)/w2^8 + 
           (84 + 145*x^2 + 84*x^4)/w2^4)/w1^2))/w2^4 + 
      (myq1^12*myq2^4*(-8*(1 + w2^(-4))^3*(-1 + w2^(-2))^2*x^2 - 
         (8*(1 + w2^(-4))^3*(-1 + w2^(-2))^2*x^2)/w1^4 + 
         (4 + 23*x^2 + 4*x^4 + (4 + 23*x^2 + 4*x^4)/w2^16 - 
           (4*(12 + 29*x^2 + 12*x^4))/w2^14 - (4*(12 + 29*x^2 + 12*x^4))/
            w2^2 - (4*(32 + 91*x^2 + 32*x^4))/w2^10 - 
           (4*(32 + 91*x^2 + 32*x^4))/w2^6 + (2*(66 + 119*x^2 + 66*x^4))/
            w2^12 + (2*(66 + 119*x^2 + 66*x^4))/w2^4 + 
           (6*(88 + 145*x^2 + 88*x^4))/w2^8)/w1^2))/w2^2 + 
      2*myq1^10*myq2^6*(2*(1 + w2^(-16) + 8/w2^12 + 12/w2^8 + 8/w2^4)*
         (-1 + w2^(-2))^2*x^2 + (2*(1 + w2^(-16) + 8/w2^12 + 12/w2^8 + 
           8/w2^4)*(-1 + w2^(-2))^2*x^2)/w1^4 - 
        (4*x^2 + (4*x^2)/w2^20 - (2*(2 + 7*x^2 + 2*x^4))/w2^18 - 
          (2*(2 + 7*x^2 + 2*x^4))/w2^2 - (8*(6 + 19*x^2 + 6*x^4))/w2^14 - 
          (8*(6 + 19*x^2 + 6*x^4))/w2^6 + (20 + 47*x^2 + 20*x^4)/w2^16 + 
          (20 + 47*x^2 + 20*x^4)/w2^4 + (40 - 52*x^2 + 40*x^4)/w2^10 + 
          (236 + 341*x^2 + 236*x^4)/w2^12 + (236 + 341*x^2 + 236*x^4)/w2^8)/
         w1^2) + (myq1^8*myq2^8*(-8*(2 + 2/w2^12 + 7/w2^8 + 7/w2^4)*
          (-1 + w2^(-2))^2*x^2 - (8*(2 + 2/w2^12 + 7/w2^8 + 7/w2^4)*
           (-1 + w2^(-2))^2*x^2)/w1^4 + ((-16*(1 + 5*x^2 + x^4))/w2^14 - 
           (16*(1 + 5*x^2 + x^4))/w2^2 + 4*(1 + 6*x^2 + x^4) + 
           (4*(1 + 6*x^2 + x^4))/w2^16 + (4*(32 + x^2 + 32*x^4))/w2^10 + 
           (4*(32 + x^2 + 32*x^4))/w2^6 + (128 + 119*x^2 + 128*x^4)/w2^12 + 
           (128 + 119*x^2 + 128*x^4)/w2^4 + (632 + 746*x^2 + 632*x^4)/w2^8)/
          w1^2))/w2^2))/(myq1^3*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
     (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)^2*x^2) - 
   ((I/64)*(myq1^2 - 2*myq2^2)*w1*w2^4*
     ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^4*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
       w1)*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) - 
   ((I/128)*w1*w2^4*(-(myq1*myq2^2*(-1 + w1^(-2))*(1 + w2^(-4))*x) + 
      (2*myq1^3*(-1 + w1^(-2))*x)/w2^2 - (myq1^2*myq2*(-1 + w2^(-2))*
        (1 + x^2))/(w1*w2) + (myq2^3*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^2*myq2^4*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) - 
   ((I/128)*w1*w2^4*((4*myq2^3*(-1 + w2^(-2))^2*x)/w1^2 - 
      myq1^2*myq2*(1 + (1 + w2^(-4) - 4/w2^2)/w1^4 + w2^(-4) - 4/w2^2 + 
        4/(w1^2*w2^2))*x + (myq1^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) - (3*myq1*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2))*((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^3*w2^5) + (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/
       (w1^2*w2^4) + (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
        w1)^2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^
      2) + ((I/128)*w1*w2^3*((-32*myq1*myq2^9*(-1 + w1^(-2))*
        (-1 + w2^(-6) - 4/w2^4 + 4/w2^2)*x^3*(1 + x^2))/(w1^2*w2^3) + 
      (4*myq1^10*(-1 + w2^(-2))^2*(1 + x^2)^2*(1 + x^4))/(w1^3*w2^4) - 
      (8*myq1^9*myq2*(-1 + w1^(-2))*(-1 + w2^(-6) - w2^(-4) + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^2*w2^3) + 
      (myq1^7*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (8 + x^2 - (4*x^2)/w2^6 - (4*x^2)/w2^2 + 8*x^4 + 
         (8 + x^2 + 8*x^4)/w2^8 + (2*(16 - 5*x^2 + 16*x^4))/w2^4))/
       (w1^2*w2) + (16*myq2^10*x^2*((-2*x^2)/w1^2 - (2*x^2)/(w1^2*w2^4) + 
         (1 + x^4 - (2*(-1 + x^2)^2)/w1^2 + (1 + x^4)/w1^4)/w2^2))/
       (w1*w2^4) + (4*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((4*(1 + w2^(-4))*x^2)/w2^2 + (4*(1 + w2^(-4))*x^2)/(w1^4*w2^2) + 
         ((1 + w2^(-4) + 4/w2^2)*(x^2 + x^2/w2^4 - (2*(1 + x^2 + x^4))/w2^2))/
          w1^2))/w2 - (8*myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*((4*x^2)/w2^4 + (4*x^2)/(w1^4*w2^4) - 
         (2*x^2 + (2*x^2)/w2^8 - (7*x^2)/w2^6 - (7*x^2)/w2^2 + 
           (2*(1 + 4*x^2 + x^4))/w2^4)/w1^2))/w2 + 
      (4*myq1^4*myq2^6*x^2*(-(x^2/w1^2) - x^2/(w1^2*w2^12) + 
         (1 - 8*x^2 + x^4 - (4*(-1 + x^2)^2)/w1^2 + (1 - 8*x^2 + x^4)/w1^4)/
          w2^10 + (1 - 8*x^2 + x^4 - (4*(-1 + x^2)^2)/w1^2 + 
           (1 - 8*x^2 + x^4)/w1^4)/w2^2 + 
         (2*(3 - 4*x^2 + 3*x^4 - (8*(2 + x^2 + 2*x^4))/w1^2 + 
            (3 - 4*x^2 + 3*x^4)/w1^4))/w2^6 + (8 + 22*x^2 + 8*x^4 - 
           (4 + 19*x^2 + 4*x^4)/w1^2 + (8 + 22*x^2 + 8*x^4)/w1^4)/w2^8 + 
         (8 + 22*x^2 + 8*x^4 - (4 + 19*x^2 + 4*x^4)/w1^2 + 
           (8 + 22*x^2 + 8*x^4)/w1^4)/w2^4))/w1 + 
      (8*myq1^2*myq2^8*x^2*((8*x^2)/w2^6 + (8*x^2)/w2^2 - 
         (4*(2 + 5*x^2 + 2*x^4))/w2^4 + (4*((2*x^2)/w2^6 + (2*x^2)/w2^2 - 
            (2 + 5*x^2 + 2*x^4)/w2^4))/w1^4 + (3*x^2 + (3*x^2)/w2^8 - 
           (1 + 18*x^2 + x^4)/w2^6 - (1 + 18*x^2 + x^4)/w2^2 + 
           (2*(9 + 19*x^2 + 9*x^4))/w2^4)/w1^2))/(w1*w2^2) + 
      (myq1^8*myq2^2*(x^2*(4 - x^2 + (4*x^2)/w2^6 + (4*x^2)/w2^2 + 4*x^4 + 
           (4 - x^2 + 4*x^4)/w2^8 + (2*(4 + 5*x^2 + 4*x^4))/w2^4) + 
         (x^2*(4 - x^2 + (4*x^2)/w2^6 + (4*x^2)/w2^2 + 4*x^4 + 
            (4 - x^2 + 4*x^4)/w2^8 + (2*(4 + 5*x^2 + 4*x^4))/w2^4))/w1^4 - 
         (2*(2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8 - 
            (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w2^6 - 
            (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w2^2 + 
            (2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8)/w2^8 + 
            (2*(2 + 8*x^2 + 9*x^4 + 8*x^6 + 2*x^8))/w2^4))/w1^2))/(w1*w2^2) - 
      (myq1^6*myq2^4*(4*x^2*(1 + x^2/w2^10 + x^2/w2^2 + x^4 + 
           (1 + x^4)/w2^12 - (2*(4 + 3*x^2 + 4*x^4))/w2^6 + 
           (11 + 10*x^2 + 11*x^4)/w2^8 + (11 + 10*x^2 + 11*x^4)/w2^4) + 
         (4*x^2*(1 + x^2/w2^10 + x^2/w2^2 + x^4 + (1 + x^4)/w2^12 - 
            (2*(4 + 3*x^2 + 4*x^4))/w2^6 + (11 + 10*x^2 + 11*x^4)/w2^8 + 
            (11 + 10*x^2 + 11*x^4)/w2^4))/w1^4 - 
         ((14*x^4)/w2^10 + (14*x^4)/w2^2 + x^2*(8 - x^2 + 8*x^4) + 
           (x^2*(8 - x^2 + 8*x^4))/w2^12 - (4*(2 + 16*x^2 + 19*x^4 + 16*x^6 + 
              2*x^8))/w2^6 + (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^8 + 
           (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^4)/w1^2))/w1))/
    (myq1*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
   ((I/128)*w1*w2^3*((-16*myq2^8*(-1 + w1^(-2))^4*x^6)/(w1*w2^8) - 
      (32*myq1*myq2^7*(1 + w1^(-4) - 3/w1^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^5*(1 + x^2))/w2^7 + (2*myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x*(1 + x^2)*(5*x^4 + (5*x^4)/w2^8 + 
         (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w2^6 + 
         (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w2^2 - 
         (2*(1 + 16*x^2 + 19*x^4 + 16*x^6 + x^8))/w2^4))/(w1^4*w2) + 
      (myq1^8*(-1 + w2^(-2))^4*(3*x^6 + (3*x^6)/w2^8 - 
         (4*x^4*(4 + 9*x^2 + 4*x^4))/w2^6 - (4*x^4*(4 + 9*x^2 + 4*x^4))/
          w2^2 + (-2 + 26*x^4 + 50*x^6 + 26*x^8 - 2*x^12)/w2^4))/w1^5 + 
      (4*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(1 + w2^(-4))*x^4 + (4*(1 + w2^(-4))*x^4)/w1^8 - 
         (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w2^2 + 
            (2 + 11*x^2 + 2*x^4)/w2^4))/w1^6 - 
         (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w2^2 + 
            (2 + 11*x^2 + 2*x^4)/w2^4))/w1^2 + (1 + 16*x^2 + 90*x^4 + 
           16*x^6 + x^8 - (2*(1 + 16*x^2 + 50*x^4 + 16*x^6 + x^8))/w2^2 + 
           (1 + 16*x^2 + 90*x^4 + 16*x^6 + x^8)/w2^4)/w1^4))/w2^5 + 
      (4*myq1^2*myq2^6*(-1 + w1^(-2))^2*x^2*
        (2*x^2*(8 + 15*x^2 + 8*x^4 - (2*(8 + 13*x^2 + 8*x^4))/w2^2 + 
           (8 + 15*x^2 + 8*x^4)/w2^4) + (2*x^2*(8 + 15*x^2 + 8*x^4 - 
            (2*(8 + 13*x^2 + 8*x^4))/w2^2 + (8 + 15*x^2 + 8*x^4)/w2^4))/
          w1^4 - (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8 - 
           (2*(1 + x^2)^2*(1 + 34*x^2 + x^4))/w2^2 + 
           (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8)/w2^4)/w1^2))/(w1*w2^6) + 
      (2*myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2*(8 + 29*x^2 - (28*x^2)/w2^6 - (28*x^2)/w2^2 + 8*x^4 - 
           (2*(8 - 7*x^2 + 8*x^4))/w2^4 + (8 + 29*x^2 + 8*x^4)/w2^8) + 
         (x^2*(8 + 29*x^2 - (28*x^2)/w2^6 - (28*x^2)/w2^2 + 8*x^4 - 
            (2*(8 - 7*x^2 + 8*x^4))/w2^4 + (8 + 29*x^2 + 8*x^4)/w2^8))/w1^4 - 
         (2*(x^2*(8 + 33*x^2 + 8*x^4) + (x^2*(8 + 33*x^2 + 8*x^4))/w2^8 + 
            (2*(1 - 12*x^4 + x^8))/w2^6 + (2*(1 - 12*x^4 + x^8))/w2^2 - 
            (2*(2 + 8*x^2 + x^4 + 8*x^6 + 2*x^8))/w2^4))/w1^2))/(w1^2*w2^3) - 
      (myq1^6*myq2^2*(-1 + w2^(-2))^2*(x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 
           2*x^8 + (2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8)/w2^8 + 
           (4*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^6 + 
           (4*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^2 - 
           (2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8))/w2^4) + 
         (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8 + 
            (2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8)/w2^8 + 
            (4*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^6 + 
            (4*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^2 - 
            (2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8))/w2^4))/w1^4 - 
         (2*(x^4*(29 + 48*x^2 + 29*x^4) + (x^4*(29 + 48*x^2 + 29*x^4))/w2^8 + 
            (2*(1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^12))/
             w2^6 + (2*(1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^
                12))/w2^2 - (2*(2 + 22*x^2 + 63*x^4 + 108*x^6 + 63*x^8 + 22*
                x^10 + 2*x^12))/w2^4))/w1^2))/(w1^3*w2^2) - 
      (myq1^4*myq2^4*(x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/
            w2^6 - (4*(12 + 23*x^2 + 12*x^4))/w2^2 + (32 + 61*x^2 + 32*x^4)/
            w2^8 + (32 + 78*x^2 + 32*x^4)/w2^4) + 
         (x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/w2^6 - 
            (4*(12 + 23*x^2 + 12*x^4))/w2^2 + (32 + 61*x^2 + 32*x^4)/w2^8 + 
            (32 + 78*x^2 + 32*x^4)/w2^4))/w1^8 - 
         (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
            (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w2^8 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w2^6 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w2^2 + 
            (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w2^4))/w1^6 - 
         (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
            (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w2^8 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w2^6 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w2^2 + 
            (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w2^4))/w1^2 + 
         (2*(1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 4*x^10 + x^12 - 
            (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + x^12))/
             w2^6 - (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + x^
                12))/w2^2 + (1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 
              4*x^10 + x^12)/w2^8 + (6 + 8*x^2 + 386*x^4 + 618*x^6 + 
              386*x^8 + 8*x^10 + 6*x^12)/w2^4))/w1^4))/(w1*w2^4)))/
    (myq1*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^4*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2))}


==> anc/Amp5hbm1eps0Logsm1b3m2b2c12.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{I*(((I/128)*(myq2^2*(1 + w1^(-2))^2 - (4*myq1^2)/w1^2)^2*w1^3)/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))) - 
   ((I/256)*(1 - w1^(-2))*w1^3*((-16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/w1^8 - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) - (64*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (48*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (32*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (56*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) - (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (112*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (80*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 - (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq2^12*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 + (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (92*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (72*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) - 
      (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (52*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (40*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (36*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (44*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (6*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (18*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) - 
      (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (22*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (12*myq1*myq2^11*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (10*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (5*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/256)*w1*(1 - w1^2)*((-16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/w1^8 - (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 - (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) - (64*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (48*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (32*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (56*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) - (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (112*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (80*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 - (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq2^12*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 + (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (92*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (72*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) - 
      (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (52*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (40*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (36*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (44*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (6*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (18*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) - 
      (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (22*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (12*myq1*myq2^11*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (10*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (5*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*(1 - w1^(-2))*w1^3*((16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/w1^8 + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) + (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^5) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^7*w2^3) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) + (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^9*w2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) + (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (2*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*w1*(1 - w1^2)*((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^7)/w2^6 + (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^7)/w2^6 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) + (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^5) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^7*w2^3) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) + (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^9*w2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) + (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (2*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/32)*w1^3*w2^2*((myq2^12*(-1 + w1^(-6) - 7/w1^4 + 7/w1^2)*x^2)/
       (w1^4*w2^2) - (4*myq1*myq2^11*(1 + w1^(-4) - 4/w1^2)*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1^5*w2) - (8*myq1^11*myq2*(1 + w1^(-4) - w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
      (4*myq1^3*myq2^9*(1 + w1^(-8) - 6/w1^6 - 6/w1^2)*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1^3*w2) + (2*myq1^9*myq2^3*(5 + 5/w1^8 + w1^(-6) + 
         8/w1^4 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
      (2*myq1^5*myq2^7*(6 + 6/w1^8 + 3/w1^6 + 22/w1^4 + 3/w1^2)*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
      (4*myq1^7*myq2^5*(1 + w1^(-12) + w1^(-10) + 6/w1^8 + 4/w1^6 + 6/w1^4 + 
         w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
      (4*myq1^12*(-1 + w1^(-2))*(1 + x^4))/(w1^6*w2^2) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))*(x^2/w2^2 + x^2/(w1^8*w2^2) + 
         (2*(2 + 5*x^2 + 2*x^4))/(w1^4*w2^2) - (2*x^2 + (2*x^2)/w2^4 + 
           (1 + 6*x^2 + x^4)/w2^2)/w1^6 - (2*x^2 + (2*x^2)/w2^4 + 
           (1 + 6*x^2 + x^4)/w2^2)/w1^2))/w1^2 + myq1^4*myq2^8*(-1 + w1^(-2))*
       (x^2/w2^2 + x^2/(w1^12*w2^2) + (8 + 21*x^2 + 8*x^4)/(w1^8*w2^2) + 
        (8 + 21*x^2 + 8*x^4)/(w1^4*w2^2) - 
        (2*(3*x^2 + (3*x^2)/w2^4 + (1 + 3*x^2 + x^4)/w2^2))/w1^10 - 
        (2*(3*x^2 + (3*x^2)/w2^4 + (1 + 3*x^2 + x^4)/w2^2))/w1^2 + 
        (-18*x^2 - (18*x^2)/w2^4 + (4*(2 + x^2 + 2*x^4))/w2^2)/w1^6) + 
      (myq1^10*myq2^2*(-1 + w1^(-2))*(4*(1 + w1^(-4))*x^2 + 
         (4*(1 + w1^(-4))*x^2)/w2^4 - (5*(1 + x^4) + (5*(1 + x^4))/w1^4 + 
           (2*(5 + 8*x^2 + 5*x^4))/w1^2)/w2^2))/w1^4 + 
      myq1^6*myq2^6*(-1 + w1^(-2))*(2*(1 + w2^(-4))*x^2 + 
        (2*(1 + w2^(-4))*x^2)/w1^12 - (2*x^2)/(w1^10*w2^2) - 
        (2*x^2)/(w1^2*w2^2) - (18*(1 + x^2)^2)/(w1^6*w2^2) + 
        (20*x^2 + (20*x^2)/w2^4 - (11 + 16*x^2 + 11*x^4)/w2^2)/w1^8 + 
        (20*x^2 + (20*x^2)/w2^4 - (11 + 16*x^2 + 11*x^4)/w2^2)/w1^4) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))*(5*(1 + w1^(-8) + 4/w1^4)*x^2 + 
         (5*(1 + w1^(-8) + 4/w1^4)*x^2)/w2^4 - 
         (2*(1 + x^4) + (2*(1 + x^4))/w1^8 + (6 + 9*x^2 + 6*x^4)/w1^6 + 
           (6 + 9*x^2 + 6*x^4)/w1^2 + (24 + 38*x^2 + 24*x^4)/w1^4)/w2^2))/
       w1^2))/(myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + 
       myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) + 
   ((I/128)*w1^5*w2^2*((-32*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1^9*w2) + (64*myq1^13*myq2^3*(-1 + w1^(-6))*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^11*myq2^5*(-8 + 8/w1^10 - w1^(-8) + 27/w1^6 - 27/w1^4 + 
         w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) - 
      (8*myq1*myq2^15*(-1 + w1^(-10) - 5/w1^8 + 6/w1^6 - 6/w1^4 + 5/w1^2)*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
      (8*myq1^9*myq2^7*(-4 + 4/w1^14 - 3/w1^12 + 41/w1^10 - 36/w1^8 + 
         36/w1^6 - 41/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
      (8*myq1^3*myq2^13*(-2 + 2/w1^14 - 11/w1^12 + 13/w1^10 - 22/w1^8 + 
         22/w1^6 - 13/w1^4 + 11/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
      (8*myq1^7*myq2^9*(-1 + w1^(-18) - 3/w1^16 + 26/w1^14 - 25/w1^12 + 
         57/w1^10 - 57/w1^8 + 25/w1^6 - 26/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1*w2) - (8*myq1^5*myq2^11*(-1 + w1^(-18) - 7/w1^16 + 
         10/w1^14 - 38/w1^12 + 40/w1^10 - 40/w1^8 + 38/w1^6 - 10/w1^4 + 
         7/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
      (16*myq1^16*(1 + x^4))/(w1^10*w2^2) + 
      (myq2^16*(4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w1^8 - 
         (4*(8 + 15*x^2 + 8*x^4))/w1^6 - (4*(8 + 15*x^2 + 8*x^4))/w1^2 + 
         (2*(36 + 61*x^2 + 36*x^4))/w1^4))/(w1^6*w2^2) + 
      (16*myq1^14*myq2^2*((-1 + w1^(-2))^2*x^2 + ((-1 + w1^(-2))^2*x^2)/
          w2^4 - (2*(1 + x^4 + (1 + x^4)/w1^4 + (2 + x^2 + 2*x^4)/w1^2))/
          w2^2))/w1^8 + (4*myq1^10*myq2^6*(2*(4 + 4/w1^8 + 7/w1^4)*
          (-1 + w1^(-2))^2*x^2 + (2*(4 + 4/w1^8 + 7/w1^4)*(-1 + w1^(-2))^2*
           x^2)/w2^4 - (4 + 6*x^2 + 4*x^4 + (4 - 19*x^2 + 4*x^4)/w1^10 + 
           (4 - 19*x^2 + 4*x^4)/w1^2 + (4 + 6*x^2 + 4*x^4)/w1^12 + 
           (8*(8 + 5*x^2 + 8*x^4))/w1^8 + (8*(8 + 5*x^2 + 8*x^4))/w1^4 + 
           (10*(8 + 9*x^2 + 8*x^4))/w1^6)/w2^2))/w1^4 - 
      (8*myq1^12*myq2^4*(4*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2 + 
         (4*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (4 + x^2 + 4*x^4 + (4 + x^2 + 4*x^4)/w1^8 + (8 - 3*x^2 + 8*x^4)/
            w1^6 + (8 - 3*x^2 + 8*x^4)/w1^2 + (32 + 30*x^2 + 32*x^4)/w1^4)/
          w2^2))/w1^6 + (2*myq1^2*myq2^14*
        (2*(-1 + w1^(-6) - w1^(-4) + w1^(-2))^2*x^2 + 
         (2*(-1 + w1^(-6) - w1^(-4) + w1^(-2))^2*x^2)/w2^4 - 
         (4 + 11*x^2 + 4*x^4 - (20*(2 + 5*x^2 + 2*x^4))/w1^6 + 
           (4 + 11*x^2 + 4*x^4)/w1^12 - (2*(18 + 37*x^2 + 18*x^4))/w1^10 - 
           (2*(18 + 37*x^2 + 18*x^4))/w1^2 + (84 + 145*x^2 + 84*x^4)/w1^8 + 
           (84 + 145*x^2 + 84*x^4)/w1^4)/w2^2))/w1^4 + 
      (myq1^4*myq2^12*(-8*(1 + w1^(-4))^3*(-1 + w1^(-2))^2*x^2 - 
         (8*(1 + w1^(-4))^3*(-1 + w1^(-2))^2*x^2)/w2^4 + 
         (4 + 23*x^2 + 4*x^4 + (4 + 23*x^2 + 4*x^4)/w1^16 - 
           (4*(12 + 29*x^2 + 12*x^4))/w1^14 - (4*(12 + 29*x^2 + 12*x^4))/
            w1^2 - (4*(32 + 91*x^2 + 32*x^4))/w1^10 - 
           (4*(32 + 91*x^2 + 32*x^4))/w1^6 + (2*(66 + 119*x^2 + 66*x^4))/
            w1^12 + (2*(66 + 119*x^2 + 66*x^4))/w1^4 + 
           (6*(88 + 145*x^2 + 88*x^4))/w1^8)/w2^2))/w1^2 + 
      2*myq1^6*myq2^10*(2*(-1 + w2^(-2))^2*x^2 + (2*(-1 + w2^(-2))^2*x^2)/
         w1^20 + (-4*x^2 - (4*x^2)/w2^4 + (2*(2 + 7*x^2 + 2*x^4))/w2^2)/
         w1^18 + (-4*x^2 - (4*x^2)/w2^4 + (2*(2 + 7*x^2 + 2*x^4))/w2^2)/
         w1^2 - (8*(4*x^2 + (4*x^2)/w2^4 - (6 + 19*x^2 + 6*x^4)/w2^2))/
         w1^14 - (8*(4*x^2 + (4*x^2)/w2^4 - (6 + 19*x^2 + 6*x^4)/w2^2))/
         w1^6 - (4*(12*x^2 + (12*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2))/
         w1^10 + (18*x^2 + (18*x^2)/w2^4 - (20 + 47*x^2 + 20*x^4)/w2^2)/
         w1^16 + (18*x^2 + (18*x^2)/w2^4 - (20 + 47*x^2 + 20*x^4)/w2^2)/
         w1^4 + (40*x^2 + (40*x^2)/w2^4 - (236 + 341*x^2 + 236*x^4)/w2^2)/
         w1^12 + (40*x^2 + (40*x^2)/w2^4 - (236 + 341*x^2 + 236*x^4)/w2^2)/
         w1^8) + (myq1^8*myq2^8*(-8*(2 + 2/w1^12 + 7/w1^8 + 7/w1^4)*
          (-1 + w1^(-2))^2*x^2 - (8*(2 + 2/w1^12 + 7/w1^8 + 7/w1^4)*
           (-1 + w1^(-2))^2*x^2)/w2^4 + ((-16*(1 + 5*x^2 + x^4))/w1^14 - 
           (16*(1 + 5*x^2 + x^4))/w1^2 + 4*(1 + 6*x^2 + x^4) + 
           (4*(1 + 6*x^2 + x^4))/w1^16 + (4*(32 + x^2 + 32*x^4))/w1^10 + 
           (4*(32 + x^2 + 32*x^4))/w1^6 + (128 + 119*x^2 + 128*x^4)/w1^12 + 
           (128 + 119*x^2 + 128*x^4)/w1^4 + (632 + 746*x^2 + 632*x^4)/w1^8)/
          w2^2))/w1^2))/(myq1^2*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) + 
   ((I/64)*w1^4*w2*((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^5*w2^3) + (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/
       (w1^4*w2^2) + (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) + 
   ((I/128)*w1^4*w2*(-(myq1^2*myq2*(1 + w1^(-4))*(-1 + w2^(-2))*x) + 
      (2*myq2^3*(-1 + w2^(-2))*x)/w1^2 + (myq1^3*(-1 + w1^(-2))*(1 + x^2))/
       (w1*w2) - (myq1*myq2^2*(-1 + w1^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/128)*w1^4*w2*(-(myq1*myq2*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*x) + (myq1^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) + (myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/128)*w1^3*w2*((32*myq1^9*myq2*(-1 + w1^(-6) - 4/w1^4 + 4/w1^2)*
        (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^2) - 
      (4*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)^2*(1 + x^4))/(w1^4*w2^3) + 
      (8*myq1*myq2^9*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^3*w2^2) - 
      (myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (8 + x^2 - (4*x^2)/w1^6 - (4*x^2)/w1^2 + 8*x^4 + 
         (8 + x^2 + 8*x^4)/w1^8 + (2*(16 - 5*x^2 + 16*x^4))/w1^4))/
       (w1*w2^2) - (4*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2/w2^2 + x^2/(w1^8*w2^2) - (2*(4 + 3*x^2 + 4*x^4))/(w1^4*w2^2) + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^2))/w1 + 
      16*myq1^10*((2*x^4)/(w1^8*w2^3) + (2*x^4)/(w1^4*w2^3) - 
        (x^2*(1 + x^4 - (2*(-1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/(w1^6*w2)) - 
      (8*myq1^7*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((2*x^2)/w2^2 + (2*x^2)/(w1^8*w2^2) - (7*x^2)/(w1^6*w2^2) - 
         (7*x^2)/(w1^2*w2^2) + (-4*x^2 - (4*x^2)/w2^4 + (2*(1 + 4*x^2 + x^4))/
            w2^2)/w1^4))/w1 - (4*myq1^6*myq2^4*x^2*(-(x^2/w2^2) - 
         x^2/(w1^12*w2^2) + (1 - 8*x^2 + x^4 - (4*(-1 + x^2)^2)/w2^2 + 
           (1 - 8*x^2 + x^4)/w2^4)/w1^10 + (1 - 8*x^2 + x^4 - 
           (4*(-1 + x^2)^2)/w2^2 + (1 - 8*x^2 + x^4)/w2^4)/w1^2 + 
         (2*(3 - 4*x^2 + 3*x^4 - (8*(2 + x^2 + 2*x^4))/w2^2 + 
            (3 - 4*x^2 + 3*x^4)/w2^4))/w1^6 + (8 + 22*x^2 + 8*x^4 - 
           (4 + 19*x^2 + 4*x^4)/w2^2 + (8 + 22*x^2 + 8*x^4)/w2^4)/w1^8 + 
         (8 + 22*x^2 + 8*x^4 - (4 + 19*x^2 + 4*x^4)/w2^2 + 
           (8 + 22*x^2 + 8*x^4)/w2^4)/w1^4))/w2 - 
      (8*myq1^8*myq2^2*x^2*((3*x^2)/w2^2 + (3*x^2)/(w1^8*w2^2) + 
         (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^6 + 
         (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^2 - 
         (2*(4 + 10*x^2 + 4*x^4 + (2*(2 + 5*x^2 + 2*x^4))/w2^4 - 
            (9 + 19*x^2 + 9*x^4)/w2^2))/w1^4))/(w1^2*w2) - 
      (myq1^2*myq2^8*(x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
           (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4) + 
         (x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
            (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4))/w2^4 - 
         (2*(2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8 - 
            (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^6 - 
            (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^2 + 
            (2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8)/w1^8 + 
            (2*(2 + 8*x^2 + 9*x^4 + 8*x^6 + 2*x^8))/w1^4))/w2^2))/(w1^2*w2) + 
      (myq1^4*myq2^6*((2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^10 + 
         (2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^2 + x^2*((-8 + x^2 - 8*x^4)/w2^2 + 
           4*(1 + x^4) + (4*(1 + x^4))/w2^4) + 
         (x^2*((-8 + x^2 - 8*x^4)/w2^2 + 4*(1 + x^4) + (4*(1 + x^4))/w2^4))/
          w1^12 - (4*(8*x^2 + 6*x^4 + 8*x^6 + (8*x^2 + 6*x^4 + 8*x^6)/w2^4 - 
            (2 + 16*x^2 + 19*x^4 + 16*x^6 + 2*x^8)/w2^2))/w1^6 + 
         (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
           (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^8 + 
         (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
           (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^4))/w2))/
    (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
   ((I/128)*w1^3*w2*((16*myq1^8*(-1 + w2^(-2))^4*x^6)/(w1^8*w2) + 
      (32*myq1^7*myq2*(-1 + w1^(-2))*(1 + w2^(-4) - 3/w2^2)*(-1 + w2^(-2))^3*
        x^5*(1 + x^2))/w1^7 - (2*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x*(1 + x^2)*(5*x^4 + (5*x^4)/w1^8 + 
         (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w1^6 + 
         (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w1^2 - 
         (2*(1 + 16*x^2 + 19*x^4 + 16*x^6 + x^8))/w1^4))/(w1*w2^4) - 
      (myq2^8*(-1 + w1^(-2))^4*(3*x^6 + (3*x^6)/w1^8 - 
         (4*x^4*(4 + 9*x^2 + 4*x^4))/w1^6 - (4*x^4*(4 + 9*x^2 + 4*x^4))/
          w1^2 + (-2 + 26*x^4 + 50*x^6 + 26*x^8 - 2*x^12)/w1^4))/w2^5 - 
      (4*myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(1 + w1^(-4))*x^4 + (4*(1 + w1^(-4))*x^4)/w2^8 - 
         (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w1^2 + 
            (2 + 11*x^2 + 2*x^4)/w1^4))/w2^6 - 
         (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w1^2 + 
            (2 + 11*x^2 + 2*x^4)/w1^4))/w2^2 + (1 + 16*x^2 + 90*x^4 + 
           16*x^6 + x^8 - (2*(1 + 16*x^2 + 50*x^4 + 16*x^6 + x^8))/w1^2 + 
           (1 + 16*x^2 + 90*x^4 + 16*x^6 + x^8)/w1^4)/w2^4))/w1^5 - 
      (4*myq1^6*myq2^2*(-1 + w2^(-2))^2*x^2*
        (2*x^2*(8 + 15*x^2 + 8*x^4 - (2*(8 + 13*x^2 + 8*x^4))/w1^2 + 
           (8 + 15*x^2 + 8*x^4)/w1^4) + (2*x^2*(8 + 15*x^2 + 8*x^4 - 
            (2*(8 + 13*x^2 + 8*x^4))/w1^2 + (8 + 15*x^2 + 8*x^4)/w1^4))/
          w2^4 - (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8 - 
           (2*(1 + x^2)^2*(1 + 34*x^2 + x^4))/w1^2 + 
           (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8)/w1^4)/w2^2))/(w1^6*w2) - 
      (2*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
           (2*(8 + 33*x^2 + 8*x^4))/w2^2) + 
         (x^2*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
            (2*(8 + 33*x^2 + 8*x^4))/w2^2))/w1^8 - 
         (4*(7*x^4 + (7*x^4)/w2^4 + (1 - 12*x^4 + x^8)/w2^2))/w1^6 - 
         (4*(7*x^4 + (7*x^4)/w2^4 + (1 - 12*x^4 + x^8)/w2^2))/w1^2 - 
         (2*(x^2*(8 - 7*x^2 + 8*x^4) + (x^2*(8 - 7*x^2 + 8*x^4))/w2^4 - 
            (2*(2 + 8*x^2 + x^4 + 8*x^6 + 2*x^8))/w2^2))/w1^4))/(w1^3*w2^2) + 
      (myq1^2*myq2^6*(-1 + w1^(-2))^2*(x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 
           2*x^8 - (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + 
           (2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8)/w2^4) + 
         (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8 - 
            (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + (2 + 29*x^2 + 56*x^4 + 
              29*x^6 + 2*x^8)/w2^4))/w1^8 + 
         (4*(x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
            (x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^4 - 
            (1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^12)/w2^2))/
          w1^6 + (4*(x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
            (x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^4 - 
            (1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^12)/w2^2))/
          w1^2 - (2*(x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8) + 
            (x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8))/w2^4 - 
            (2*(2 + 22*x^2 + 63*x^4 + 108*x^6 + 63*x^8 + 22*x^10 + 2*x^12))/
             w2^2))/w1^4))/(w1^2*w2^3) + 
      (myq1^4*myq2^4*(x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/
            w1^6 - (4*(12 + 23*x^2 + 12*x^4))/w1^2 + (32 + 61*x^2 + 32*x^4)/
            w1^8 + (32 + 78*x^2 + 32*x^4)/w1^4) + 
         (x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/w1^6 - 
            (4*(12 + 23*x^2 + 12*x^4))/w1^2 + (32 + 61*x^2 + 32*x^4)/w1^8 + 
            (32 + 78*x^2 + 32*x^4)/w1^4))/w2^8 - 
         (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
            (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w1^8 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^6 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^2 + 
            (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w1^4))/w2^6 - 
         (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
            (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w1^8 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^6 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^2 + 
            (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w1^4))/w2^2 + 
         (2*(1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 4*x^10 + x^12 - 
            (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + x^12))/
             w1^6 - (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + x^
                12))/w1^2 + (1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 
              4*x^10 + x^12)/w1^8 + (6 + 8*x^2 + 386*x^4 + 618*x^6 + 
              386*x^8 + 8*x^10 + 6*x^12)/w1^4))/w2^4))/(w1^4*w2)))/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^4*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2)), 
 I*(((-1/128*I)*(1 - w1^(-2))*w1^3*
     ((-16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 + 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/w1^8 - (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/
       w1^6 - (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) - (64*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (48*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (32*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (56*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) - (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (112*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (80*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 - (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq2^12*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 + (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (92*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (72*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) - 
      (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (52*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (40*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (36*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (44*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (6*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (18*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) - 
      (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (22*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (12*myq1*myq2^11*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (10*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (5*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*(1 - w1^(-2))*w1^3*((16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/w1^8 + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) + (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^5) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^7*w2^3) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) + (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^9*w2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) + (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (2*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/64)*w1^5*w2^2*((-32*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1^9*w2) + (64*myq1^13*myq2^3*(-1 + w1^(-6))*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^11*myq2^5*(-8 + 8/w1^10 - w1^(-8) + 27/w1^6 - 27/w1^4 + 
         w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) - 
      (8*myq1*myq2^15*(-1 + w1^(-10) - 5/w1^8 + 6/w1^6 - 6/w1^4 + 5/w1^2)*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
      (8*myq1^9*myq2^7*(-4 + 4/w1^14 - 3/w1^12 + 41/w1^10 - 36/w1^8 + 
         36/w1^6 - 41/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
      (8*myq1^3*myq2^13*(-2 + 2/w1^14 - 11/w1^12 + 13/w1^10 - 22/w1^8 + 
         22/w1^6 - 13/w1^4 + 11/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
      (8*myq1^7*myq2^9*(-1 + w1^(-18) - 3/w1^16 + 26/w1^14 - 25/w1^12 + 
         57/w1^10 - 57/w1^8 + 25/w1^6 - 26/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1*w2) - (8*myq1^5*myq2^11*(-1 + w1^(-18) - 7/w1^16 + 
         10/w1^14 - 38/w1^12 + 40/w1^10 - 40/w1^8 + 38/w1^6 - 10/w1^4 + 
         7/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
      (16*myq1^16*(1 + x^4))/(w1^10*w2^2) + 
      (myq2^16*(4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w1^8 - 
         (4*(8 + 15*x^2 + 8*x^4))/w1^6 - (4*(8 + 15*x^2 + 8*x^4))/w1^2 + 
         (2*(36 + 61*x^2 + 36*x^4))/w1^4))/(w1^6*w2^2) + 
      (16*myq1^14*myq2^2*((-1 + w1^(-2))^2*x^2 + ((-1 + w1^(-2))^2*x^2)/
          w2^4 - (2*(1 + x^4 + (1 + x^4)/w1^4 + (2 + x^2 + 2*x^4)/w1^2))/
          w2^2))/w1^8 + (4*myq1^10*myq2^6*(2*(4 + 4/w1^8 + 7/w1^4)*
          (-1 + w1^(-2))^2*x^2 + (2*(4 + 4/w1^8 + 7/w1^4)*(-1 + w1^(-2))^2*
           x^2)/w2^4 - (4 + 6*x^2 + 4*x^4 + (4 - 19*x^2 + 4*x^4)/w1^10 + 
           (4 - 19*x^2 + 4*x^4)/w1^2 + (4 + 6*x^2 + 4*x^4)/w1^12 + 
           (8*(8 + 5*x^2 + 8*x^4))/w1^8 + (8*(8 + 5*x^2 + 8*x^4))/w1^4 + 
           (10*(8 + 9*x^2 + 8*x^4))/w1^6)/w2^2))/w1^4 - 
      (8*myq1^12*myq2^4*(4*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2 + 
         (4*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (4 + x^2 + 4*x^4 + (4 + x^2 + 4*x^4)/w1^8 + (8 - 3*x^2 + 8*x^4)/
            w1^6 + (8 - 3*x^2 + 8*x^4)/w1^2 + (32 + 30*x^2 + 32*x^4)/w1^4)/
          w2^2))/w1^6 + (2*myq1^2*myq2^14*
        (2*(-1 + w1^(-6) - w1^(-4) + w1^(-2))^2*x^2 + 
         (2*(-1 + w1^(-6) - w1^(-4) + w1^(-2))^2*x^2)/w2^4 - 
         (4 + 11*x^2 + 4*x^4 - (20*(2 + 5*x^2 + 2*x^4))/w1^6 + 
           (4 + 11*x^2 + 4*x^4)/w1^12 - (2*(18 + 37*x^2 + 18*x^4))/w1^10 - 
           (2*(18 + 37*x^2 + 18*x^4))/w1^2 + (84 + 145*x^2 + 84*x^4)/w1^8 + 
           (84 + 145*x^2 + 84*x^4)/w1^4)/w2^2))/w1^4 + 
      (myq1^4*myq2^12*(-8*(1 + w1^(-4))^3*(-1 + w1^(-2))^2*x^2 - 
         (8*(1 + w1^(-4))^3*(-1 + w1^(-2))^2*x^2)/w2^4 + 
         (4 + 23*x^2 + 4*x^4 + (4 + 23*x^2 + 4*x^4)/w1^16 - 
           (4*(12 + 29*x^2 + 12*x^4))/w1^14 - (4*(12 + 29*x^2 + 12*x^4))/
            w1^2 - (4*(32 + 91*x^2 + 32*x^4))/w1^10 - 
           (4*(32 + 91*x^2 + 32*x^4))/w1^6 + (2*(66 + 119*x^2 + 66*x^4))/
            w1^12 + (2*(66 + 119*x^2 + 66*x^4))/w1^4 + 
           (6*(88 + 145*x^2 + 88*x^4))/w1^8)/w2^2))/w1^2 + 
      2*myq1^6*myq2^10*(2*(-1 + w2^(-2))^2*x^2 + (2*(-1 + w2^(-2))^2*x^2)/
         w1^20 + (-4*x^2 - (4*x^2)/w2^4 + (2*(2 + 7*x^2 + 2*x^4))/w2^2)/
         w1^18 + (-4*x^2 - (4*x^2)/w2^4 + (2*(2 + 7*x^2 + 2*x^4))/w2^2)/
         w1^2 - (8*(4*x^2 + (4*x^2)/w2^4 - (6 + 19*x^2 + 6*x^4)/w2^2))/
         w1^14 - (8*(4*x^2 + (4*x^2)/w2^4 - (6 + 19*x^2 + 6*x^4)/w2^2))/
         w1^6 - (4*(12*x^2 + (12*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2))/
         w1^10 + (18*x^2 + (18*x^2)/w2^4 - (20 + 47*x^2 + 20*x^4)/w2^2)/
         w1^16 + (18*x^2 + (18*x^2)/w2^4 - (20 + 47*x^2 + 20*x^4)/w2^2)/
         w1^4 + (40*x^2 + (40*x^2)/w2^4 - (236 + 341*x^2 + 236*x^4)/w2^2)/
         w1^12 + (40*x^2 + (40*x^2)/w2^4 - (236 + 341*x^2 + 236*x^4)/w2^2)/
         w1^8) + (myq1^8*myq2^8*(-8*(2 + 2/w1^12 + 7/w1^8 + 7/w1^4)*
          (-1 + w1^(-2))^2*x^2 - (8*(2 + 2/w1^12 + 7/w1^8 + 7/w1^4)*
           (-1 + w1^(-2))^2*x^2)/w2^4 + ((-16*(1 + 5*x^2 + x^4))/w1^14 - 
           (16*(1 + 5*x^2 + x^4))/w1^2 + 4*(1 + 6*x^2 + x^4) + 
           (4*(1 + 6*x^2 + x^4))/w1^16 + (4*(32 + x^2 + 32*x^4))/w1^10 + 
           (4*(32 + x^2 + 32*x^4))/w1^6 + (128 + 119*x^2 + 128*x^4)/w1^12 + 
           (128 + 119*x^2 + 128*x^4)/w1^4 + (632 + 746*x^2 + 632*x^4)/w1^8)/
          w2^2))/w1^2))/(myq1^2*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) - 
   ((I/64)*(myq1^2 - 2*myq2^2)*w1^4*w2*
     ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) + 
   ((I/128)*w1^4*w2*((4*myq2^3*(-1 + w2^(-2))^2*x)/w1^2 - 
      myq1^2*myq2*(1 + (1 + w2^(-4) - 4/w2^2)/w1^4 + w2^(-4) - 4/w2^2 + 
        4/(w1^2*w2^2))*x + (myq1^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) - (3*myq1*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2))*((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^5*w2^3) + (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/
       (w1^4*w2^2) + (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) - 
   ((I/128)*(-1 + w1^(-2))*w1^4*w2*
     (-(myq1*myq2^2*(-1 + w1^(-2))*(1 + w2^(-4))*x) + 
      (2*myq1^3*(-1 + w1^(-2))*x)/w2^2 - (myq1^2*myq2*(-1 + w2^(-2))*
        (1 + x^2))/(w1*w2) + (myq2^3*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((-8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) - 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) + (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) - 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) + 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) + myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) - 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) - (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 - (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) + 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) + 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/64)*w1^3*w2*((32*myq1^9*myq2*(-1 + w1^(-6) - 4/w1^4 + 4/w1^2)*
        (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^2) - 
      (4*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)^2*(1 + x^4))/(w1^4*w2^3) + 
      (8*myq1*myq2^9*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^3*w2^2) - 
      (myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (8 + x^2 - (4*x^2)/w1^6 - (4*x^2)/w1^2 + 8*x^4 + 
         (8 + x^2 + 8*x^4)/w1^8 + (2*(16 - 5*x^2 + 16*x^4))/w1^4))/
       (w1*w2^2) - (4*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2/w2^2 + x^2/(w1^8*w2^2) - (2*(4 + 3*x^2 + 4*x^4))/(w1^4*w2^2) + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^2))/w1 + 
      16*myq1^10*((2*x^4)/(w1^8*w2^3) + (2*x^4)/(w1^4*w2^3) - 
        (x^2*(1 + x^4 - (2*(-1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/(w1^6*w2)) - 
      (8*myq1^7*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((2*x^2)/w2^2 + (2*x^2)/(w1^8*w2^2) - (7*x^2)/(w1^6*w2^2) - 
         (7*x^2)/(w1^2*w2^2) + (-4*x^2 - (4*x^2)/w2^4 + (2*(1 + 4*x^2 + x^4))/
            w2^2)/w1^4))/w1 - (4*myq1^6*myq2^4*x^2*(-(x^2/w2^2) - 
         x^2/(w1^12*w2^2) + (1 - 8*x^2 + x^4 - (4*(-1 + x^2)^2)/w2^2 + 
           (1 - 8*x^2 + x^4)/w2^4)/w1^10 + (1 - 8*x^2 + x^4 - 
           (4*(-1 + x^2)^2)/w2^2 + (1 - 8*x^2 + x^4)/w2^4)/w1^2 + 
         (2*(3 - 4*x^2 + 3*x^4 - (8*(2 + x^2 + 2*x^4))/w2^2 + 
            (3 - 4*x^2 + 3*x^4)/w2^4))/w1^6 + (8 + 22*x^2 + 8*x^4 - 
           (4 + 19*x^2 + 4*x^4)/w2^2 + (8 + 22*x^2 + 8*x^4)/w2^4)/w1^8 + 
         (8 + 22*x^2 + 8*x^4 - (4 + 19*x^2 + 4*x^4)/w2^2 + 
           (8 + 22*x^2 + 8*x^4)/w2^4)/w1^4))/w2 - 
      (8*myq1^8*myq2^2*x^2*((3*x^2)/w2^2 + (3*x^2)/(w1^8*w2^2) + 
         (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^6 + 
         (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^2 - 
         (2*(4 + 10*x^2 + 4*x^4 + (2*(2 + 5*x^2 + 2*x^4))/w2^4 - 
            (9 + 19*x^2 + 9*x^4)/w2^2))/w1^4))/(w1^2*w2) - 
      (myq1^2*myq2^8*(x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
           (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4) + 
         (x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
            (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4))/w2^4 - 
         (2*(2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8 - 
            (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^6 - 
            (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^2 + 
            (2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8)/w1^8 + 
            (2*(2 + 8*x^2 + 9*x^4 + 8*x^6 + 2*x^8))/w1^4))/w2^2))/(w1^2*w2) + 
      (myq1^4*myq2^6*((2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^10 + 
         (2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^2 + x^2*((-8 + x^2 - 8*x^4)/w2^2 + 
           4*(1 + x^4) + (4*(1 + x^4))/w2^4) + 
         (x^2*((-8 + x^2 - 8*x^4)/w2^2 + 4*(1 + x^4) + (4*(1 + x^4))/w2^4))/
          w1^12 - (4*(8*x^2 + 6*x^4 + 8*x^6 + (8*x^2 + 6*x^4 + 8*x^6)/w2^4 - 
            (2 + 16*x^2 + 19*x^4 + 16*x^6 + 2*x^8)/w2^2))/w1^6 + 
         (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
           (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^8 + 
         (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
           (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^4))/w2))/
    (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2)))), 
 I*(((-1/128*I)*(myq2^2*(1 + w1^(-2))^2 - (4*myq1^2)/w1^2)^2*w1^3)/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))) + 
   ((I/256)*(1 - w1^(-2))*w1^3*((-16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/w1^8 - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) - (64*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (48*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (32*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (56*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) - (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (112*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (80*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 - (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq2^12*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 + (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (92*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (72*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) - 
      (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (52*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (40*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (36*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (44*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (6*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (18*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) - 
      (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (22*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (12*myq1*myq2^11*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (10*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (5*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*w1*(1 - w1^2)*((-16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/w1^8 - (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 - (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/
       (w1^2*w2^8) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/
       w2^6 - (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) - (64*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (48*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (32*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^4*w2^6) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (56*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) - (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (112*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (80*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^10 - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 - (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq2^12*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 + (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (92*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (72*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (16*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) - 
      (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (52*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (40*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (4*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (36*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
      (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (44*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (6*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) + (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (18*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) - 
      (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (22*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (12*myq1*myq2^11*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (10*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (5*myq1^2*myq2^10*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/256)*(1 - w1^(-2))*w1^3*((16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^7)/w1^10 - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/w1^8 + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) + (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^5) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^7*w2^3) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) + (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^9*w2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) + (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (2*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/256)*w1*(1 - w1^2)*((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^7)/w1^10 - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/w1^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^7)/w2^6 + (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^7)/w2^6 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) - 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^6*w2^4) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
      (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^8*w2^2) + (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^8*w2^2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
       (w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^5) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^7*w2^3) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) + (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^3) + (16*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^9*w2) - (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^9*w2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2) + (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/w1^6 - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) + (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (2*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/32)*w1^3*w2^2*((myq2^12*(-1 + w1^(-6) - 7/w1^4 + 7/w1^2)*x^2)/
       (w1^4*w2^2) - (4*myq1*myq2^11*(1 + w1^(-4) - 4/w1^2)*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1^5*w2) - (8*myq1^11*myq2*(1 + w1^(-4) - w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
      (4*myq1^3*myq2^9*(1 + w1^(-8) - 6/w1^6 - 6/w1^2)*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1^3*w2) + (2*myq1^9*myq2^3*(5 + 5/w1^8 + w1^(-6) + 
         8/w1^4 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
      (2*myq1^5*myq2^7*(6 + 6/w1^8 + 3/w1^6 + 22/w1^4 + 3/w1^2)*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
      (4*myq1^7*myq2^5*(1 + w1^(-12) + w1^(-10) + 6/w1^8 + 4/w1^6 + 6/w1^4 + 
         w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
      (4*myq1^12*(-1 + w1^(-2))*(1 + x^4))/(w1^6*w2^2) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))*(x^2/w2^2 + x^2/(w1^8*w2^2) + 
         (2*(2 + 5*x^2 + 2*x^4))/(w1^4*w2^2) - (2*x^2 + (2*x^2)/w2^4 + 
           (1 + 6*x^2 + x^4)/w2^2)/w1^6 - (2*x^2 + (2*x^2)/w2^4 + 
           (1 + 6*x^2 + x^4)/w2^2)/w1^2))/w1^2 + myq1^4*myq2^8*(-1 + w1^(-2))*
       (x^2/w2^2 + x^2/(w1^12*w2^2) + (8 + 21*x^2 + 8*x^4)/(w1^8*w2^2) + 
        (8 + 21*x^2 + 8*x^4)/(w1^4*w2^2) - 
        (2*(3*x^2 + (3*x^2)/w2^4 + (1 + 3*x^2 + x^4)/w2^2))/w1^10 - 
        (2*(3*x^2 + (3*x^2)/w2^4 + (1 + 3*x^2 + x^4)/w2^2))/w1^2 + 
        (-18*x^2 - (18*x^2)/w2^4 + (4*(2 + x^2 + 2*x^4))/w2^2)/w1^6) + 
      (myq1^10*myq2^2*(-1 + w1^(-2))*(4*(1 + w1^(-4))*x^2 + 
         (4*(1 + w1^(-4))*x^2)/w2^4 - (5*(1 + x^4) + (5*(1 + x^4))/w1^4 + 
           (2*(5 + 8*x^2 + 5*x^4))/w1^2)/w2^2))/w1^4 + 
      myq1^6*myq2^6*(-1 + w1^(-2))*(2*(1 + w2^(-4))*x^2 + 
        (2*(1 + w2^(-4))*x^2)/w1^12 - (2*x^2)/(w1^10*w2^2) - 
        (2*x^2)/(w1^2*w2^2) - (18*(1 + x^2)^2)/(w1^6*w2^2) + 
        (20*x^2 + (20*x^2)/w2^4 - (11 + 16*x^2 + 11*x^4)/w2^2)/w1^8 + 
        (20*x^2 + (20*x^2)/w2^4 - (11 + 16*x^2 + 11*x^4)/w2^2)/w1^4) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))*(5*(1 + w1^(-8) + 4/w1^4)*x^2 + 
         (5*(1 + w1^(-8) + 4/w1^4)*x^2)/w2^4 - 
         (2*(1 + x^4) + (2*(1 + x^4))/w1^8 + (6 + 9*x^2 + 6*x^4)/w1^6 + 
           (6 + 9*x^2 + 6*x^4)/w1^2 + (24 + 38*x^2 + 24*x^4)/w1^4)/w2^2))/
       w1^2))/(myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + 
       myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) - 
   ((I/128)*w1^5*w2^2*((-32*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1^9*w2) + (64*myq1^13*myq2^3*(-1 + w1^(-6))*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^11*myq2^5*(-8 + 8/w1^10 - w1^(-8) + 27/w1^6 - 27/w1^4 + 
         w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) - 
      (8*myq1*myq2^15*(-1 + w1^(-10) - 5/w1^8 + 6/w1^6 - 6/w1^4 + 5/w1^2)*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
      (8*myq1^9*myq2^7*(-4 + 4/w1^14 - 3/w1^12 + 41/w1^10 - 36/w1^8 + 
         36/w1^6 - 41/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
      (8*myq1^3*myq2^13*(-2 + 2/w1^14 - 11/w1^12 + 13/w1^10 - 22/w1^8 + 
         22/w1^6 - 13/w1^4 + 11/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
      (8*myq1^7*myq2^9*(-1 + w1^(-18) - 3/w1^16 + 26/w1^14 - 25/w1^12 + 
         57/w1^10 - 57/w1^8 + 25/w1^6 - 26/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1*w2) - (8*myq1^5*myq2^11*(-1 + w1^(-18) - 7/w1^16 + 
         10/w1^14 - 38/w1^12 + 40/w1^10 - 40/w1^8 + 38/w1^6 - 10/w1^4 + 
         7/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
      (16*myq1^16*(1 + x^4))/(w1^10*w2^2) + 
      (myq2^16*(4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w1^8 - 
         (4*(8 + 15*x^2 + 8*x^4))/w1^6 - (4*(8 + 15*x^2 + 8*x^4))/w1^2 + 
         (2*(36 + 61*x^2 + 36*x^4))/w1^4))/(w1^6*w2^2) + 
      (16*myq1^14*myq2^2*((-1 + w1^(-2))^2*x^2 + ((-1 + w1^(-2))^2*x^2)/
          w2^4 - (2*(1 + x^4 + (1 + x^4)/w1^4 + (2 + x^2 + 2*x^4)/w1^2))/
          w2^2))/w1^8 + (4*myq1^10*myq2^6*(2*(4 + 4/w1^8 + 7/w1^4)*
          (-1 + w1^(-2))^2*x^2 + (2*(4 + 4/w1^8 + 7/w1^4)*(-1 + w1^(-2))^2*
           x^2)/w2^4 - (4 + 6*x^2 + 4*x^4 + (4 - 19*x^2 + 4*x^4)/w1^10 + 
           (4 - 19*x^2 + 4*x^4)/w1^2 + (4 + 6*x^2 + 4*x^4)/w1^12 + 
           (8*(8 + 5*x^2 + 8*x^4))/w1^8 + (8*(8 + 5*x^2 + 8*x^4))/w1^4 + 
           (10*(8 + 9*x^2 + 8*x^4))/w1^6)/w2^2))/w1^4 - 
      (8*myq1^12*myq2^4*(4*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2 + 
         (4*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (4 + x^2 + 4*x^4 + (4 + x^2 + 4*x^4)/w1^8 + (8 - 3*x^2 + 8*x^4)/
            w1^6 + (8 - 3*x^2 + 8*x^4)/w1^2 + (32 + 30*x^2 + 32*x^4)/w1^4)/
          w2^2))/w1^6 + (2*myq1^2*myq2^14*
        (2*(-1 + w1^(-6) - w1^(-4) + w1^(-2))^2*x^2 + 
         (2*(-1 + w1^(-6) - w1^(-4) + w1^(-2))^2*x^2)/w2^4 - 
         (4 + 11*x^2 + 4*x^4 - (20*(2 + 5*x^2 + 2*x^4))/w1^6 + 
           (4 + 11*x^2 + 4*x^4)/w1^12 - (2*(18 + 37*x^2 + 18*x^4))/w1^10 - 
           (2*(18 + 37*x^2 + 18*x^4))/w1^2 + (84 + 145*x^2 + 84*x^4)/w1^8 + 
           (84 + 145*x^2 + 84*x^4)/w1^4)/w2^2))/w1^4 + 
      (myq1^4*myq2^12*(-8*(1 + w1^(-4))^3*(-1 + w1^(-2))^2*x^2 - 
         (8*(1 + w1^(-4))^3*(-1 + w1^(-2))^2*x^2)/w2^4 + 
         (4 + 23*x^2 + 4*x^4 + (4 + 23*x^2 + 4*x^4)/w1^16 - 
           (4*(12 + 29*x^2 + 12*x^4))/w1^14 - (4*(12 + 29*x^2 + 12*x^4))/
            w1^2 - (4*(32 + 91*x^2 + 32*x^4))/w1^10 - 
           (4*(32 + 91*x^2 + 32*x^4))/w1^6 + (2*(66 + 119*x^2 + 66*x^4))/
            w1^12 + (2*(66 + 119*x^2 + 66*x^4))/w1^4 + 
           (6*(88 + 145*x^2 + 88*x^4))/w1^8)/w2^2))/w1^2 + 
      2*myq1^6*myq2^10*(2*(-1 + w2^(-2))^2*x^2 + (2*(-1 + w2^(-2))^2*x^2)/
         w1^20 + (-4*x^2 - (4*x^2)/w2^4 + (2*(2 + 7*x^2 + 2*x^4))/w2^2)/
         w1^18 + (-4*x^2 - (4*x^2)/w2^4 + (2*(2 + 7*x^2 + 2*x^4))/w2^2)/
         w1^2 - (8*(4*x^2 + (4*x^2)/w2^4 - (6 + 19*x^2 + 6*x^4)/w2^2))/
         w1^14 - (8*(4*x^2 + (4*x^2)/w2^4 - (6 + 19*x^2 + 6*x^4)/w2^2))/
         w1^6 - (4*(12*x^2 + (12*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2))/
         w1^10 + (18*x^2 + (18*x^2)/w2^4 - (20 + 47*x^2 + 20*x^4)/w2^2)/
         w1^16 + (18*x^2 + (18*x^2)/w2^4 - (20 + 47*x^2 + 20*x^4)/w2^2)/
         w1^4 + (40*x^2 + (40*x^2)/w2^4 - (236 + 341*x^2 + 236*x^4)/w2^2)/
         w1^12 + (40*x^2 + (40*x^2)/w2^4 - (236 + 341*x^2 + 236*x^4)/w2^2)/
         w1^8) + (myq1^8*myq2^8*(-8*(2 + 2/w1^12 + 7/w1^8 + 7/w1^4)*
          (-1 + w1^(-2))^2*x^2 - (8*(2 + 2/w1^12 + 7/w1^8 + 7/w1^4)*
           (-1 + w1^(-2))^2*x^2)/w2^4 + ((-16*(1 + 5*x^2 + x^4))/w1^14 - 
           (16*(1 + 5*x^2 + x^4))/w1^2 + 4*(1 + 6*x^2 + x^4) + 
           (4*(1 + 6*x^2 + x^4))/w1^16 + (4*(32 + x^2 + 32*x^4))/w1^10 + 
           (4*(32 + x^2 + 32*x^4))/w1^6 + (128 + 119*x^2 + 128*x^4)/w1^12 + 
           (128 + 119*x^2 + 128*x^4)/w1^4 + (632 + 746*x^2 + 632*x^4)/w1^8)/
          w2^2))/w1^2))/(myq1^2*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) + 
   ((I/1728)*w1^3*w2^2*((12*myq1^5*myq2*(1 + w1^(-2))^2*
        (-133 + 133/w1^14 - 381/w1^12 - 29/w1^10 + 917/w1^8 - 917/w1^6 + 
         29/w1^4 + 381/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
      (4*myq1^3*myq2^3*(-66 + 66/w1^18 + 25/w1^16 + 1939/w1^14 - 2553/w1^12 - 
         1941/w1^10 + 1941/w1^8 + 2553/w1^6 - 1939/w1^4 - 25/w1^2)*
        (1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) - 
      (myq1*myq2^5*(-655 + 655/w1^14 + 403/w1^12 - 2037/w1^10 - 57/w1^8 + 
         57/w1^6 + 2037/w1^4 - 403/w1^2)*(1 + w1^(-2))^4*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1*w2) + (216*myq1^6*(4*x^2 + (4*x^2)/w1^16 + 
         (5 + 26*x^2 + 5*x^4)/w1^14 + (5 + 26*x^2 + 5*x^4)/w1^2 - 
         (2*(11 + 14*x^2 + 11*x^4))/w1^12 - (2*(11 + 14*x^2 + 11*x^4))/w1^4 - 
         (4*(17 + 20*x^2 + 17*x^4))/w1^8 + (59 + 150*x^2 + 59*x^4)/w1^10 + 
         (59 + 150*x^2 + 59*x^4)/w1^6))/(w1^4*w2^2) + 
      (6*myq2^6*(1 + w1^(-2))^4*(9*x^2 + (9*x^2)/w1^16 + (92*x^2)/w1^14 + 
         (92*x^2)/w1^2 - (4*(27 + 104*x^2 + 27*x^4))/w1^10 - 
         (4*(27 + 104*x^2 + 27*x^4))/w1^6 - (65 + 54*x^2 + 65*x^4)/w1^12 - 
         (65 + 54*x^2 + 65*x^4)/w1^4 + (310 + 234*x^2 + 310*x^4)/w1^8))/
       w2^2 - myq1^2*myq2^4*(1 + w1^(-2))^4*(54*(1 + w2^(-4) - 6/w2^2)*x^2 + 
        (54*(1 + w2^(-4) - 6/w2^2)*x^2)/w1^16 - 
        (321*x^2 + (321*x^2)/w2^4 + (22*(95 + 313*x^2 + 95*x^4))/w2^2)/
         w1^10 - (321*x^2 + (321*x^2)/w2^4 + (22*(95 + 313*x^2 + 95*x^4))/
           w2^2)/w1^6 + (4*(537*x^2 + (537*x^2)/w2^4 + 
           (4*(515 + 304*x^2 + 515*x^4))/w2^2))/w1^8 + 
        (537*x^2 + (537*x^2)/w2^4 + (2*(655 + 611*x^2 + 655*x^4))/w2^2)/
         w1^14 + (537*x^2 + (537*x^2)/w2^4 + (2*(655 + 611*x^2 + 655*x^4))/
           w2^2)/w1^2 - (4*(336*x^2 + (336*x^2)/w2^4 + 
           (916 + 245*x^2 + 916*x^4)/w2^2))/w1^12 - 
        (4*(336*x^2 + (336*x^2)/w2^4 + (916 + 245*x^2 + 916*x^4)/w2^2))/
         w1^4) + (2*myq1^4*myq2^2*(3*(-1 + w1^(-4))^4*(133 + 133/w1^4 + 
           239/w1^2)*x^2 + (3*(-1 + w1^(-4))^4*(133 + 133/w1^4 + 239/w1^2)*
           x^2)/w2^4 + (2*(3*(62 - 99*x^2 + 62*x^4) + 
            (3*(62 - 99*x^2 + 62*x^4))/w1^20 + (3*(236 + 833*x^2 + 236*x^4))/
             w1^16 + (3*(236 + 833*x^2 + 236*x^4))/w1^4 + 
            (6*(283 - 799*x^2 + 283*x^4))/w1^12 + 
            (6*(283 - 799*x^2 + 283*x^4))/w1^8 + (347 - 1319*x^2 + 347*x^4)/
             w1^18 + (347 - 1319*x^2 + 347*x^4)/w1^2 + 
            (6*(1171 - 783*x^2 + 1171*x^4))/w1^10 - 
            (4*(1937 + 2971*x^2 + 1937*x^4))/w1^14 - 
            (4*(1937 + 2971*x^2 + 1937*x^4))/w1^6))/w2^2))/w1^2))/
    (myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + w1^(-2))^7*x^2) + 
   ((I/64)*w1^3*w2^2*((-4*myq1^13*myq2*(-3 + 3/w1^6 + w1^(-4) - w1^(-2))*
        (1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2))/(w1^7*w2) - 
      (4*myq1*myq2^13*(-5 + 5/w1^14 + 3/w1^12 + 3/w1^10 - 11/w1^8 + 11/w1^6 - 
         3/w1^4 - 3/w1^2)*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2))/
       (w1^5*w2) - (4*myq1^11*myq2^3*(1 + w1^(-2))^2*(-1 + w1^(-14) - 
         3/w1^12 + 6/w1^10 - 2/w1^8 + 2/w1^6 - 6/w1^4 + 3/w1^2)*
        (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
      (4*myq1^3*myq2^11*(-14 + 14/w1^18 + 11/w1^16 + 5/w1^14 - 68/w1^12 + 
         68/w1^6 - 5/w1^4 - 11/w1^2)*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
        (1 + x^2))/(w1^3*w2) + (4*myq1^9*myq2^5*(1 + w1^(-2))^2*
        (-5 + 5/w1^18 - 6/w1^16 + 37/w1^14 + 45/w1^12 + 61/w1^10 - 61/w1^8 - 
         45/w1^6 - 37/w1^4 + 6/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
      (4*myq1^5*myq2^9*(-9 + 9/w1^22 + 5/w1^20 + 15/w1^18 - 72/w1^16 - 
         45/w1^14 - 98/w1^12 + 98/w1^10 + 45/w1^8 + 72/w1^6 - 15/w1^4 - 
         5/w1^2)*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) - 
      (4*myq1^7*myq2^7*(1 + w1^(-2))^2*(-3 + 3/w1^22 - 15/w1^20 + 16/w1^18 + 
         34/w1^16 + 153/w1^14 + 17/w1^12 - 17/w1^10 - 153/w1^8 - 34/w1^6 - 
         16/w1^4 + 15/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
      (4*myq1^14*(1 + w1^(-2))^4*(3 - 2*x^2 + 3*x^4 + (8*(-1 + x^2)^2)/w1^2 + 
         (3 - 2*x^2 + 3*x^4)/w1^4))/(w1^8*w2^2) - 
      (4*myq2^14*(x^2 + x^2/w1^20 - x^2/w1^16 - x^2/w1^4 - 
         (4 + 3*x^2 + 4*x^4)/w1^18 + (14*(4 + 3*x^2 + 4*x^4))/w1^10 - 
         (4 + 3*x^2 + 4*x^4)/w1^2 + (2*(11 + 5*x^2 + 11*x^4))/w1^14 + 
         (2*(11 + 5*x^2 + 11*x^4))/w1^6 + (66 + 68*x^2 + 66*x^4)/w1^12 + 
         (66 + 68*x^2 + 66*x^4)/w1^8))/(w1^4*w2^2) - 
      (myq1^12*myq2^2*(1 + w1^(-2))^2*((-1 + w1^(-4))^2*
          (9 + 9/w1^4 + 16/w1^2)*x^2 + ((-1 + w1^(-4))^2*(9 + 9/w1^4 + 
            16/w1^2)*x^2)/w2^4 + (2*(8 - 41*x^2 + 8*x^4 + 
            (64*(1 - 3*x^2 + x^4))/w1^10 + (64*(1 - 3*x^2 + x^4))/w1^2 + 
            (48*(5 - 2*x^2 + 5*x^4))/w1^6 + (8 - 41*x^2 + 8*x^4)/w1^12 + 
            (200 - 151*x^2 + 200*x^4)/w1^8 + (200 - 151*x^2 + 200*x^4)/w1^4))/
          w2^2))/w1^6 + (2*myq1^2*myq2^12*((4*x^2)/w2^2 + 
         (4*x^2)/(w1^24*w2^2) + (8*x^2 + (8*x^2)/w2^4 + (4 - 26*x^2 + 4*x^4)/
            w2^2)/w1^20 + (8*x^2 + (8*x^2)/w2^4 + (4 - 26*x^2 + 4*x^4)/w2^2)/
          w1^4 + (2*x^2 + (2*x^2)/w2^4 - (20 + 23*x^2 + 20*x^4)/w2^2)/w1^22 + 
         (2*x^2 + (2*x^2)/w2^4 - (20 + 23*x^2 + 20*x^4)/w2^2)/w1^2 + 
         (6*x^2 + (6*x^2)/w2^4 + (8*(59 + 48*x^2 + 59*x^4))/w2^2)/w1^16 + 
         (6*x^2 + (6*x^2)/w2^4 + (8*(59 + 48*x^2 + 59*x^4))/w2^2)/w1^8 + 
         (13*x^2 + (13*x^2)/w2^4 + (137 + 27*x^2 + 137*x^4)/w2^2)/w1^18 + 
         (13*x^2 + (13*x^2)/w2^4 + (137 + 27*x^2 + 137*x^4)/w2^2)/w1^6 + 
         (-15*x^2 - (15*x^2)/w2^4 + (567 + 212*x^2 + 567*x^4)/w2^2)/w1^14 + 
         (-15*x^2 - (15*x^2)/w2^4 + (567 + 212*x^2 + 567*x^4)/w2^2)/w1^10 + 
         (-28*x^2 - (28*x^2)/w2^4 + (816 + 508*x^2 + 816*x^4)/w2^2)/w1^12))/
       w1^2 - (myq1^8*myq2^6*((37 + 37/w2^4 - 110/w2^2)*x^2 + 
         ((37 + 37/w2^4 - 110/w2^2)*x^2)/w1^24 - 
         (8*(78*x^2 + (78*x^2)/w2^4 + (-801 + 32*x^2 - 801*x^4)/w2^2))/
          w1^14 - (8*(78*x^2 + (78*x^2)/w2^4 + (-801 + 32*x^2 - 801*x^4)/
             w2^2))/w1^10 + (2*(93*x^2 + (93*x^2)/w2^4 + 
            (4*(9 - 77*x^2 + 9*x^4))/w2^2))/w1^22 + 
         (2*(93*x^2 + (93*x^2)/w2^4 + (4*(9 - 77*x^2 + 9*x^4))/w2^2))/w1^2 + 
         (4*(102*x^2 + (102*x^2)/w2^4 + (103 - 385*x^2 + 103*x^4)/w2^2))/
          w1^20 + (4*(102*x^2 + (102*x^2)/w2^4 + (103 - 385*x^2 + 103*x^4)/
             w2^2))/w1^4 + (2*(219*x^2 + (219*x^2)/w2^4 + 
            (4*(195 - 281*x^2 + 195*x^4))/w2^2))/w1^18 + 
         (2*(219*x^2 + (219*x^2)/w2^4 + (4*(195 - 281*x^2 + 195*x^4))/w2^2))/
          w1^6 + (3*(9*x^2 + (9*x^2)/w2^4 + (2*(604 - 407*x^2 + 604*x^4))/
             w2^2))/w1^16 + (3*(9*x^2 + (9*x^2)/w2^4 + 
            (2*(604 - 407*x^2 + 604*x^4))/w2^2))/w1^8 - 
         (8*(118*x^2 + (118*x^2)/w2^4 - (901 + 43*x^2 + 901*x^4)/w2^2))/
          w1^12))/w1^2 - myq1^4*myq2^10*((4*x^2)/w2^2 + 
        (4*x^2)/(w1^28*w2^2) + (8*(2*x^2 + (2*x^2)/w2^4 - (3 + 7*x^2 + 3*x^4)/
            w2^2))/w1^26 + (8*(2*x^2 + (2*x^2)/w2^4 - (3 + 7*x^2 + 3*x^4)/
            w2^2))/w1^2 + (4*(20*x^2 + (20*x^2)/w2^4 + (8 - 39*x^2 + 8*x^4)/
            w2^2))/w1^24 + (4*(20*x^2 + (20*x^2)/w2^4 + (8 - 39*x^2 + 8*x^4)/
            w2^2))/w1^4 + (181*x^2 + (181*x^2)/w2^4 + 
          (244 - 394*x^2 + 244*x^4)/w2^2)/w1^22 + 
        (181*x^2 + (181*x^2)/w2^4 + (244 - 394*x^2 + 244*x^4)/w2^2)/w1^6 + 
        (8*(2*x^2 + (2*x^2)/w2^4 + (261 - 23*x^2 + 261*x^4)/w2^2))/w1^18 + 
        (8*(2*x^2 + (2*x^2)/w2^4 + (261 - 23*x^2 + 261*x^4)/w2^2))/w1^10 + 
        (-282*x^2 - (282*x^2)/w2^4 + (8*(499 + 250*x^2 + 499*x^4))/w2^2)/
         w1^16 + (-282*x^2 - (282*x^2)/w2^4 + (8*(499 + 250*x^2 + 499*x^4))/
           w2^2)/w1^12 + (2*(101*x^2 + (101*x^2)/w2^4 + 
           (540 - 44*x^2 + 540*x^4)/w2^2))/w1^20 + 
        (2*(101*x^2 + (101*x^2)/w2^4 + (540 - 44*x^2 + 540*x^4)/w2^2))/w1^8 + 
        (-426*x^2 - (426*x^2)/w2^4 + (4*(998 + 397*x^2 + 998*x^4))/w2^2)/
         w1^14) + (2*myq1^10*myq2^4*((-1 + w1^(-2))^2*(1 + w1^(-2))^4*
          (19 + 19/w1^8 + 52/w1^6 + 73/w1^4 + 52/w1^2)*x^2 + 
         ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(19 + 19/w1^8 + 52/w1^6 + 
            73/w1^4 + 52/w1^2)*x^2)/w2^4 + (4 - 81*x^2 + 4*x^4 + 
           (4 - 81*x^2 + 4*x^4)/w1^20 + (68 - 494*x^2 + 68*x^4)/w1^18 + 
           (68 - 494*x^2 + 68*x^4)/w1^2 + (4*(276 - 259*x^2 + 276*x^4))/
            w1^14 + (4*(276 - 259*x^2 + 276*x^4))/w1^6 + 
           (389 - 1023*x^2 + 389*x^4)/w1^16 + (389 - 1023*x^2 + 389*x^4)/
            w1^4 + (4*(600 - 127*x^2 + 600*x^4))/w1^10 + 
           (1939 - 760*x^2 + 1939*x^4)/w1^12 + (1939 - 760*x^2 + 1939*x^4)/
            w1^8)/w2^2))/w1^4 + 2*myq1^6*myq2^8*((6 + 6/w2^4 - 11/w2^2)*x^2 + 
        ((6 + 6/w2^4 - 11/w2^2)*x^2)/w1^28 + 
        (2*(16*x^2 + (16*x^2)/w2^4 + (3*(2 - 9*x^2 + 2*x^4))/w2^2))/w1^26 + 
        (2*(16*x^2 + (16*x^2)/w2^4 + (3*(2 - 9*x^2 + 2*x^4))/w2^2))/w1^2 + 
        (94*x^2 + (94*x^2)/w2^4 + (27 - 259*x^2 + 27*x^4)/w2^2)/w1^24 + 
        (94*x^2 + (94*x^2)/w2^4 + (27 - 259*x^2 + 27*x^4)/w2^2)/w1^4 + 
        (8*(22*x^2 + (22*x^2)/w2^4 + (29 - 73*x^2 + 29*x^4)/w2^2))/w1^22 + 
        (8*(22*x^2 + (22*x^2)/w2^4 + (29 - 73*x^2 + 29*x^4)/w2^2))/w1^6 - 
        (8*(55*x^2 + (55*x^2)/w2^4 - (2*(229 + 64*x^2 + 229*x^4))/w2^2))/
         w1^14 + (184*x^2 + (184*x^2)/w2^4 + (799 - 845*x^2 + 799*x^4)/w2^2)/
         w1^20 + (184*x^2 + (184*x^2)/w2^4 + (799 - 845*x^2 + 799*x^4)/w2^2)/
         w1^8 + (2*(6*x^2 + (6*x^2)/w2^4 + (1022 + 23*x^2 + 1022*x^4)/w2^2))/
         w1^18 + (2*(6*x^2 + (6*x^2)/w2^4 + (1022 + 23*x^2 + 1022*x^4)/w2^2))/
         w1^10 + (-284*x^2 - (284*x^2)/w2^4 + (2894 + 235*x^2 + 2894*x^4)/
           w2^2)/w1^16 + (-284*x^2 - (284*x^2)/w2^4 + 
          (2894 + 235*x^2 + 2894*x^4)/w2^2)/w1^12)))/
    (myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) - 
   ((I/64)*w1^4*w2*((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^5*w2^3) + (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/
       (w1^4*w2^2) + (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) - 
   ((I/128)*w1^4*w2*(-(myq1^2*myq2*(1 + w1^(-4))*(-1 + w2^(-2))*x) + 
      (2*myq2^3*(-1 + w2^(-2))*x)/w1^2 + (myq1^3*(-1 + w1^(-2))*(1 + x^2))/
       (w1*w2) - (myq1*myq2^2*(-1 + w1^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) - 
   ((I/128)*w1^4*w2*(-(myq1*myq2*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*x) + (myq1^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) + (myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) - 
   ((I/128)*w1^3*w2*((32*myq1^9*myq2*(-1 + w1^(-6) - 4/w1^4 + 4/w1^2)*
        (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^2) - 
      (4*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)^2*(1 + x^4))/(w1^4*w2^3) + 
      (8*myq1*myq2^9*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^3*w2^2) - 
      (myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (8 + x^2 - (4*x^2)/w1^6 - (4*x^2)/w1^2 + 8*x^4 + 
         (8 + x^2 + 8*x^4)/w1^8 + (2*(16 - 5*x^2 + 16*x^4))/w1^4))/
       (w1*w2^2) - (4*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2/w2^2 + x^2/(w1^8*w2^2) - (2*(4 + 3*x^2 + 4*x^4))/(w1^4*w2^2) + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^2))/w1 + 
      16*myq1^10*((2*x^4)/(w1^8*w2^3) + (2*x^4)/(w1^4*w2^3) - 
        (x^2*(1 + x^4 - (2*(-1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/(w1^6*w2)) - 
      (8*myq1^7*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((2*x^2)/w2^2 + (2*x^2)/(w1^8*w2^2) - (7*x^2)/(w1^6*w2^2) - 
         (7*x^2)/(w1^2*w2^2) + (-4*x^2 - (4*x^2)/w2^4 + (2*(1 + 4*x^2 + x^4))/
            w2^2)/w1^4))/w1 - (4*myq1^6*myq2^4*x^2*(-(x^2/w2^2) - 
         x^2/(w1^12*w2^2) + (1 - 8*x^2 + x^4 - (4*(-1 + x^2)^2)/w2^2 + 
           (1 - 8*x^2 + x^4)/w2^4)/w1^10 + (1 - 8*x^2 + x^4 - 
           (4*(-1 + x^2)^2)/w2^2 + (1 - 8*x^2 + x^4)/w2^4)/w1^2 + 
         (2*(3 - 4*x^2 + 3*x^4 - (8*(2 + x^2 + 2*x^4))/w2^2 + 
            (3 - 4*x^2 + 3*x^4)/w2^4))/w1^6 + (8 + 22*x^2 + 8*x^4 - 
           (4 + 19*x^2 + 4*x^4)/w2^2 + (8 + 22*x^2 + 8*x^4)/w2^4)/w1^8 + 
         (8 + 22*x^2 + 8*x^4 - (4 + 19*x^2 + 4*x^4)/w2^2 + 
           (8 + 22*x^2 + 8*x^4)/w2^4)/w1^4))/w2 - 
      (8*myq1^8*myq2^2*x^2*((3*x^2)/w2^2 + (3*x^2)/(w1^8*w2^2) + 
         (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^6 + 
         (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^2 - 
         (2*(4 + 10*x^2 + 4*x^4 + (2*(2 + 5*x^2 + 2*x^4))/w2^4 - 
            (9 + 19*x^2 + 9*x^4)/w2^2))/w1^4))/(w1^2*w2) - 
      (myq1^2*myq2^8*(x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
           (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4) + 
         (x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
            (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4))/w2^4 - 
         (2*(2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8 - 
            (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^6 - 
            (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^2 + 
            (2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8)/w1^8 + 
            (2*(2 + 8*x^2 + 9*x^4 + 8*x^6 + 2*x^8))/w1^4))/w2^2))/(w1^2*w2) + 
      (myq1^4*myq2^6*((2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^10 + 
         (2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^2 + x^2*((-8 + x^2 - 8*x^4)/w2^2 + 
           4*(1 + x^4) + (4*(1 + x^4))/w2^4) + 
         (x^2*((-8 + x^2 - 8*x^4)/w2^2 + 4*(1 + x^4) + (4*(1 + x^4))/w2^4))/
          w1^12 - (4*(8*x^2 + 6*x^4 + 8*x^6 + (8*x^2 + 6*x^4 + 8*x^6)/w2^4 - 
            (2 + 16*x^2 + 19*x^4 + 16*x^6 + 2*x^8)/w2^2))/w1^6 + 
         (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
           (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^8 + 
         (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
           (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^4))/w2))/
    (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
   ((I/64)*w2^2*((myq1*myq2^3*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
        (1 + x^2)*(12*x^2 + (12*x^2)/w1^8 + (-11 + 10*x^2 - 11*x^4)/w1^6 + 
         (-11 + 10*x^2 - 11*x^4)/w1^2 - (2*(1 - 18*x^2 + x^4))/w1^4))/
       (w1*w2) + (myq1^3*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
        (1 + x^2)*(1 - 30*x^2 + x^4 + (1 - 30*x^2 + x^4)/w1^4 + 
         (22 - 20*x^2 + 22*x^4)/w1^2))/(w1^3*w2) - 
      (2*myq1^4*(1 + w1^(-2))^2*(1 - 4*x^2 - 26*x^4 - 4*x^6 + x^8 + 
         (-2 + 24*x^2 + 20*x^4 + 24*x^6 - 2*x^8)/w1^2 + 
         (1 - 4*x^2 - 26*x^4 - 4*x^6 + x^8)/w1^4))/(w1^4*w2^2) + 
      (2*myq2^4*(2*x^4 + (2*x^4)/w1^16 - (4*x^2*(2 + x^2 + 2*x^4))/w1^14 - 
         (4*x^2*(2 + x^2 + 2*x^4))/w1^2 - (2*(1 + 4*x^2 - 24*x^4 + 4*x^6 + 
            x^8))/w1^8 - (4*(1 + 6*x^2 - 3*x^4 + 6*x^6 + x^8))/w1^10 - 
         (4*(1 + 6*x^2 - 3*x^4 + 6*x^6 + x^8))/w1^6 + 
         (5 + 4*x^2 + 30*x^4 + 4*x^6 + 5*x^8)/w1^12 + 
         (5 + 4*x^2 + 30*x^4 + 4*x^6 + 5*x^8)/w1^4))/w2^2 + 
      (myq1^2*myq2^2*((-4*((x + x^3)^2 + (x + x^3)^2/w2^4 + 
            (2*(-1 + x^2)^2*(1 - 7*x^2 + x^4))/w2^2))/w1^6 + 
         x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (6*(3 + 10*x^2 + 3*x^4))/
            w2^2) + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
            (6*(3 + 10*x^2 + 3*x^4))/w2^2))/w1^12 - 
         ((x + x^3)^2 + (x + x^3)^2/w2^4 + (2*(4 - 25*x^2 + 58*x^4 - 25*x^6 + 
              4*x^8))/w2^2)/w1^8 - ((x + x^3)^2 + (x + x^3)^2/w2^4 + 
           (2*(4 - 25*x^2 + 58*x^4 - 25*x^6 + 4*x^8))/w2^2)/w1^4 + 
         (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + (6 + 30*x^2 - 8*x^4 + 30*x^6 + 
              6*x^8)/w2^2))/w1^10 + (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + 
            (6 + 30*x^2 - 8*x^4 + 30*x^6 + 6*x^8)/w2^2))/w1^2))/w1^2))/
    (myq2*(myq1^2 - myq2^2)^2*(w1^(-3) + w1^(-1))^3*x^2*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/3456)*w1^3*w2^2*((3456*myq1^5*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*
        (-1 + w2^(-2))*x*(1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
       (w1^5*w2) - (3456*myq1^6*(1 + w1^(-4))*(1 + x^2)^2*
        (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^6*w2^2) + 
      (3*myq2^6*(1 + w1^(-2))^4*(1 + x^2)^2*(92*x^2 + (92*x^2)/w1^12 + 
         (4*(45 + 103*x^2 + 45*x^4))/w1^8 + (4*(45 + 103*x^2 + 45*x^4))/
          w1^4 - (83 + 198*x^2 + 83*x^4)/w1^10 - (83 + 198*x^2 + 83*x^4)/
          w1^2 - (2*(169 + 162*x^2 + 169*x^4))/w1^6))/w2^2 - 
      (myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)*
        (27 - 1274*x^2 + 27*x^4 + (27 - 1274*x^2 + 27*x^4)/w1^12 - 
         (4*(295 + 522*x^2 + 295*x^4))/w1^6 + (2*(691 - 414*x^2 + 691*x^4))/
          w1^10 + (2*(691 - 414*x^2 + 691*x^4))/w1^2 + 
         (909 - 310*x^2 + 909*x^4)/w1^8 + (909 - 310*x^2 + 909*x^4)/w1^4))/
       (w1*w2) + (4*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (27 - 1526*x^2 + 27*x^4 + (86*(19 - 18*x^2 + 19*x^4))/w1^10 + 
         (86*(19 - 18*x^2 + 19*x^4))/w1^2 + (27 - 1526*x^2 + 27*x^4)/w1^12 + 
         (4*(83 - 882*x^2 + 83*x^4))/w1^6 + (1629 - 2074*x^2 + 1629*x^4)/
          w1^8 + (1629 - 2074*x^2 + 1629*x^4)/w1^4))/(w1^3*w2) - 
      (4*myq1^4*myq2^2*(1 + x^2)^2*(27 + 130*x^2 + 27*x^4 + 
         (27 + 130*x^2 + 27*x^4)/w1^12 - (2*(65 + 4142*x^2 + 65*x^4))/w1^10 - 
         (2*(65 + 4142*x^2 + 65*x^4))/w1^2 - (4*(2727 + 4034*x^2 + 2727*x^4))/
          w1^6 + (8149 + 11038*x^2 + 8149*x^4)/w1^8 + 
         (8149 + 11038*x^2 + 8149*x^4)/w1^4))/(w1^4*w2^2) + 
      (myq1^2*myq2^4*(-36*(-1 + w1^(-2))^4*(1 + w1^(-2))^2*x^2*
          (x^2 + x^2/w1^4 - (1 + x^4)/w1^2) - (36*(-1 + w1^(-2))^4*
           (1 + w1^(-2))^2*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/w2^4 + 
         (27 - 740*x^2 - 1462*x^4 - 740*x^6 + 27*x^8 + 
           (4*(1 + x^2)^2*(185 - 1712*x^2 + 185*x^4))/w1^14 + 
           (4*(1 + x^2)^2*(185 - 1712*x^2 + 185*x^4))/w1^2 + 
           (4*(1 + x^2)^2*(1255 - 592*x^2 + 1255*x^4))/w1^10 + 
           (4*(1 + x^2)^2*(1255 - 592*x^2 + 1255*x^4))/w1^6 + 
           (27 - 740*x^2 - 1462*x^4 - 740*x^6 + 27*x^8)/w1^16 + 
           (4*(1667 + 1984*x^2 + 562*x^4 + 1984*x^6 + 1667*x^8))/w1^12 + 
           (4*(1667 + 1984*x^2 + 562*x^4 + 1984*x^6 + 1667*x^8))/w1^4 - 
           (2*(2087 + 9500*x^2 + 14610*x^4 + 9500*x^6 + 2087*x^8))/w1^8)/
          w2^2))/w1^2))/(myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
     (1 + w1^(-2))^3*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/1152)*w1^3*w2^2*((16*myq1^5*myq2*(1 + w1^(-2))^2*
        (-53 + 53/w1^10 - 17/w1^8 - 142/w1^6 + 142/w1^4 + 17/w1^2)*
        (-1 + w2^(-2))*x*(1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
       (w1^3*w2) + (2*myq1^3*myq2^3*(-1 + w1^(-2))*(1 + w1^(-2))^2*
        (-1 + w2^(-2))*x*(1 + x^2)*(124*x^2 + (124*x^2)/w1^16 - 
         (4*(27 + 206*x^2 + 27*x^4))/w1^8 + (18*(33 - 4*x^2 + 33*x^4))/
          w1^12 + (18*(33 - 4*x^2 + 33*x^4))/w1^4 - (97 + 486*x^2 + 97*x^4)/
          w1^14 - (97 + 486*x^2 + 97*x^4)/w1^2 + (277 - 594*x^2 + 277*x^4)/
          w1^10 + (277 - 594*x^2 + 277*x^4)/w1^6))/(w1*w2) - 
      (3*myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
        (1 + x^2)*(3 + 52*x^2 + 3*x^4 + (3 + 52*x^2 + 3*x^4)/w1^16 - 
         (4*(7 - 26*x^2 + 7*x^4))/w1^14 - (4*(7 - 26*x^2 + 7*x^4))/w1^2 - 
         (4*(11 + 6*x^2 + 11*x^4))/w1^12 - (4*(11 + 6*x^2 + 11*x^4))/w1^4 + 
         (4*(25 - 134*x^2 + 25*x^4))/w1^10 + (4*(25 - 134*x^2 + 25*x^4))/
          w1^6 + (514 - 344*x^2 + 514*x^4)/w1^8))/(w1*w2) + 
      (72*myq1^6*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w1^16 - 
         ((1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w1^14 - 
         ((1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w1^2 - 
         (2*(2 + 15*x^2 + 74*x^4 + 15*x^6 + 2*x^8))/w1^8 - 
         (2*(7 + 26*x^2 + 46*x^4 + 26*x^6 + 7*x^8))/w1^12 - 
         (2*(7 + 26*x^2 + 46*x^4 + 26*x^6 + 7*x^8))/w1^4 + 
         (27 + 88*x^2 + 58*x^4 + 88*x^6 + 27*x^8)/w1^10 + 
         (27 + 88*x^2 + 58*x^4 + 88*x^6 + 27*x^8)/w1^6))/(w1^4*w2^2) + 
      (myq2^6*(1 + w1^(-2))^2*(4*x^2*(23 + 55*x^2 + 23*x^4) + 
         (4*x^2*(23 + 55*x^2 + 23*x^4))/w1^20 + (-83 + 408*x^2 + 1782*x^4 + 
           408*x^6 - 83*x^8)/w1^18 + (-83 + 408*x^2 + 1782*x^4 + 408*x^6 - 
           83*x^8)/w1^2 - (4*(148 + 92*x^2 - 1289*x^4 + 92*x^6 + 148*x^8))/
          w1^16 - (4*(148 + 92*x^2 - 1289*x^4 + 92*x^6 + 148*x^8))/w1^4 - 
         (8*(186 + 501*x^2 - 1090*x^4 + 501*x^6 + 186*x^8))/w1^14 - 
         (8*(186 + 501*x^2 - 1090*x^4 + 501*x^6 + 186*x^8))/w1^6 - 
         (4*(416 + 1835*x^2 - 3304*x^4 + 1835*x^6 + 416*x^8))/w1^12 - 
         (4*(416 + 1835*x^2 - 3304*x^4 + 1835*x^6 + 416*x^8))/w1^8 - 
         (2*(541 + 3440*x^2 - 8954*x^4 + 3440*x^6 + 541*x^8))/w1^10))/w2^2 + 
      (2*myq1^4*myq2^2*(1 + w1^(-2))^2*(185*x^4 + (185*x^4)/w2^4 + 
         (22*x^2*(8 + 9*x^2 + 8*x^4))/w2^2 + (185*x^4 + (185*x^4)/w2^4 + 
           (22*x^2*(8 + 9*x^2 + 8*x^4))/w2^2)/w1^16 + 
         (-334*(x^2 + x^6) - (334*(x^2 + x^6))/w2^4 + 
           (4*(59 + 903*x^2 + 2630*x^4 + 903*x^6 + 59*x^8))/w2^2)/w1^12 + 
         (-334*(x^2 + x^6) - (334*(x^2 + x^6))/w2^4 + 
           (4*(59 + 903*x^2 + 2630*x^4 + 903*x^6 + 59*x^8))/w2^2)/w1^4 - 
         (x^2*(185 - 334*x^2 + 185*x^4) + (x^2*(185 - 334*x^2 + 185*x^4))/
            w2^4 + (212 + 506*x^2 + 988*x^4 + 506*x^6 + 212*x^8)/w2^2)/
          w1^14 - (x^2*(185 - 334*x^2 + 185*x^4) + 
           (x^2*(185 - 334*x^2 + 185*x^4))/w2^4 + (212 + 506*x^2 + 988*x^4 + 
             506*x^6 + 212*x^8)/w2^2)/w1^2 + 
         (2*(x^2*(334 - 185*x^2 + 334*x^4) + (x^2*(334 - 185*x^2 + 334*x^4))/
             w2^4 + (340 - 780*x^2 + 9954*x^4 - 780*x^6 + 340*x^8)/w2^2))/
          w1^8 + (x^2*(185 - 334*x^2 + 185*x^4) + 
           (x^2*(185 - 334*x^2 + 185*x^4))/w2^4 - 
           (2*(1346 + 5203*x^2 - 390*x^4 + 5203*x^6 + 1346*x^8))/w2^2)/
          w1^10 + (x^2*(185 - 334*x^2 + 185*x^4) + 
           (x^2*(185 - 334*x^2 + 185*x^4))/w2^4 - 
           (2*(1346 + 5203*x^2 - 390*x^4 + 5203*x^6 + 1346*x^8))/w2^2)/w1^6))/
       w1^2 + myq1^2*myq2^4*(36*(1 + w2^(-4) - 5/w2^2)*x^4 + 
        (36*(1 + w2^(-4) - 5/w2^2)*x^4)/w1^24 - 
        (2*x^2*(9 + 131*x^2 + 9*x^4) + (2*x^2*(9 + 131*x^2 + 9*x^4))/w2^4 + 
          (-9 + 832*x^2 + 2310*x^4 + 832*x^6 - 9*x^8)/w2^2)/w1^22 - 
        (2*x^2*(9 + 131*x^2 + 9*x^4) + (2*x^2*(9 + 131*x^2 + 9*x^4))/w2^4 + 
          (-9 + 832*x^2 + 2310*x^4 + 832*x^6 - 9*x^8)/w2^2)/w1^2 + 
        (2*(x^2*(203 - 596*x^2 + 203*x^4) + (x^2*(203 - 596*x^2 + 203*x^4))/
            w2^4 + (479 - 1312*x^2 - 5750*x^4 - 1312*x^6 + 479*x^8)/w2^2))/
         w1^20 + (2*(x^2*(203 - 596*x^2 + 203*x^4) + 
           (x^2*(203 - 596*x^2 + 203*x^4))/w2^4 + 
           (479 - 1312*x^2 - 5750*x^4 - 1312*x^6 + 479*x^8)/w2^2))/w1^4 + 
        (4*(7*x^2*(58 + 9*x^2 + 58*x^4) + (7*x^2*(58 + 9*x^2 + 58*x^4))/
            w2^4 + (2556 + 6688*x^2 - 17875*x^4 + 6688*x^6 + 2556*x^8)/w2^2))/
         w1^16 + (4*(7*x^2*(58 + 9*x^2 + 58*x^4) + 
           (7*x^2*(58 + 9*x^2 + 58*x^4))/w2^4 + (2556 + 6688*x^2 - 
             17875*x^4 + 6688*x^6 + 2556*x^8)/w2^2))/w1^8 - 
        (4*(x^2*(1015 - 452*x^2 + 1015*x^4) + 
           (x^2*(1015 - 452*x^2 + 1015*x^4))/w2^4 - 
           (4009 + 20704*x^2 - 31626*x^4 + 20704*x^6 + 4009*x^8)/w2^2))/
         w1^12 + (2*x^2*(839 - 655*x^2 + 839*x^4) + 
          (2*x^2*(839 - 655*x^2 + 839*x^4))/w2^4 + 
          (4457 + 992*x^2 - 36918*x^4 + 992*x^6 + 4457*x^8)/w2^2)/w1^18 + 
        (2*x^2*(839 - 655*x^2 + 839*x^4) + (2*x^2*(839 - 655*x^2 + 839*x^4))/
           w2^4 + (4457 + 992*x^2 - 36918*x^4 + 992*x^6 + 4457*x^8)/w2^2)/
         w1^6 - (2*(830*x^2 - 786*x^4 + 830*x^6 + 
           (830*x^2 - 786*x^4 + 830*x^6)/w2^4 - (5927 + 26928*x^2 - 
             62242*x^4 + 26928*x^6 + 5927*x^8)/w2^2))/w1^14 - 
        (2*(830*x^2 - 786*x^4 + 830*x^6 + (830*x^2 - 786*x^4 + 830*x^6)/
            w2^4 - (5927 + 26928*x^2 - 62242*x^4 + 26928*x^6 + 5927*x^8)/
            w2^2))/w1^10)))/(myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*x^2*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/128)*w1^3*w2*((16*myq1^8*(-1 + w2^(-2))^4*x^6)/(w1^8*w2) + 
      (32*myq1^7*myq2*(-1 + w1^(-2))*(1 + w2^(-4) - 3/w2^2)*(-1 + w2^(-2))^3*
        x^5*(1 + x^2))/w1^7 - (2*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x*(1 + x^2)*(5*x^4 + (5*x^4)/w1^8 + 
         (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w1^6 + 
         (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w1^2 - 
         (2*(1 + 16*x^2 + 19*x^4 + 16*x^6 + x^8))/w1^4))/(w1*w2^4) - 
      (myq2^8*(-1 + w1^(-2))^4*(3*x^6 + (3*x^6)/w1^8 - 
         (4*x^4*(4 + 9*x^2 + 4*x^4))/w1^6 - (4*x^4*(4 + 9*x^2 + 4*x^4))/
          w1^2 + (-2 + 26*x^4 + 50*x^6 + 26*x^8 - 2*x^12)/w1^4))/w2^5 - 
      (4*myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(1 + w1^(-4))*x^4 + (4*(1 + w1^(-4))*x^4)/w2^8 - 
         (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w1^2 + 
            (2 + 11*x^2 + 2*x^4)/w1^4))/w2^6 - 
         (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w1^2 + 
            (2 + 11*x^2 + 2*x^4)/w1^4))/w2^2 + (1 + 16*x^2 + 90*x^4 + 
           16*x^6 + x^8 - (2*(1 + 16*x^2 + 50*x^4 + 16*x^6 + x^8))/w1^2 + 
           (1 + 16*x^2 + 90*x^4 + 16*x^6 + x^8)/w1^4)/w2^4))/w1^5 - 
      (4*myq1^6*myq2^2*(-1 + w2^(-2))^2*x^2*
        (2*x^2*(8 + 15*x^2 + 8*x^4 - (2*(8 + 13*x^2 + 8*x^4))/w1^2 + 
           (8 + 15*x^2 + 8*x^4)/w1^4) + (2*x^2*(8 + 15*x^2 + 8*x^4 - 
            (2*(8 + 13*x^2 + 8*x^4))/w1^2 + (8 + 15*x^2 + 8*x^4)/w1^4))/
          w2^4 - (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8 - 
           (2*(1 + x^2)^2*(1 + 34*x^2 + x^4))/w1^2 + 
           (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8)/w1^4)/w2^2))/(w1^6*w2) - 
      (2*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
           (2*(8 + 33*x^2 + 8*x^4))/w2^2) + 
         (x^2*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
            (2*(8 + 33*x^2 + 8*x^4))/w2^2))/w1^8 - 
         (4*(7*x^4 + (7*x^4)/w2^4 + (1 - 12*x^4 + x^8)/w2^2))/w1^6 - 
         (4*(7*x^4 + (7*x^4)/w2^4 + (1 - 12*x^4 + x^8)/w2^2))/w1^2 - 
         (2*(x^2*(8 - 7*x^2 + 8*x^4) + (x^2*(8 - 7*x^2 + 8*x^4))/w2^4 - 
            (2*(2 + 8*x^2 + x^4 + 8*x^6 + 2*x^8))/w2^2))/w1^4))/(w1^3*w2^2) + 
      (myq1^2*myq2^6*(-1 + w1^(-2))^2*(x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 
           2*x^8 - (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + 
           (2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8)/w2^4) + 
         (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8 - 
            (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + (2 + 29*x^2 + 56*x^4 + 
              29*x^6 + 2*x^8)/w2^4))/w1^8 + 
         (4*(x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
            (x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^4 - 
            (1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^12)/w2^2))/
          w1^6 + (4*(x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
            (x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^4 - 
            (1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^12)/w2^2))/
          w1^2 - (2*(x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8) + 
            (x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8))/w2^4 - 
            (2*(2 + 22*x^2 + 63*x^4 + 108*x^6 + 63*x^8 + 22*x^10 + 2*x^12))/
             w2^2))/w1^4))/(w1^2*w2^3) + 
      (myq1^4*myq2^4*(x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/
            w1^6 - (4*(12 + 23*x^2 + 12*x^4))/w1^2 + (32 + 61*x^2 + 32*x^4)/
            w1^8 + (32 + 78*x^2 + 32*x^4)/w1^4) + 
         (x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/w1^6 - 
            (4*(12 + 23*x^2 + 12*x^4))/w1^2 + (32 + 61*x^2 + 32*x^4)/w1^8 + 
            (32 + 78*x^2 + 32*x^4)/w1^4))/w2^8 - 
         (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
            (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w1^8 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^6 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^2 + 
            (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w1^4))/w2^6 - 
         (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
            (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w1^8 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^6 - 
            (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^2 + 
            (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w1^4))/w2^2 + 
         (2*(1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 4*x^10 + x^12 - 
            (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + x^12))/
             w1^6 - (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + x^
                12))/w1^2 + (1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 
              4*x^10 + x^12)/w1^8 + (6 + 8*x^2 + 386*x^4 + 618*x^6 + 
              386*x^8 + 8*x^10 + 6*x^12)/w1^4))/w2^4))/(w1^4*w2)))/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^4*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2)), 
 I*(((I/9216)*w1^4*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*
        x^14)/w1^2 - (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
        x^14)/w2^8 + (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^14)/(w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
       (w1^2*w2^8) - (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
      (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
      (13824*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
       (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^14)/(w1^2*w2^6) + (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
      (18432*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
      (55296*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
      (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
      (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
      (2304*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
       (w1^2*w2^4) - (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^14)/(w1^2*w2^4) + (9216*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
      (9216*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^14)/(w1^2*w2^4) + (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) - 
      (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^14)/w2^2 + 
      (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/
       (w1^2*w2^2) - (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^14)/(w1^2*w2^2) + (73728*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) - 
      (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^13*(1 + x^2))/(w1^3*w2^9) + (73728*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) - 
      (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^13*(1 + x^2))/(w1*w2^9) + (18432*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) - 
      (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1^3*w2^7) + (55296*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
      (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1^3*w2^7) + (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
      (20736*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
       (w1*w2^7) + (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*
        (1 + x^2))/(w1*w2^7) - (78336*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
      (9216*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
      (9216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) + (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
      (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) + (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
      (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
       (w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
      (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^13*(1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) - 
      (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
       (w1*w2^3) + (1008*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
        (1 + x^2))/(w1*w2^3) - (1440*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
      (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
        (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
      (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
      (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/
       (w1^4*w2^10) + (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/
       (w1^4*w2^10) - (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^10) + 
      (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/w2^8 + (18432*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
      (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
      (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^2*w2^8) + (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/(w1^4*w2^6) + (2304*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
      (11904*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/(w1^2*w2^6) + (367488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (88704*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/(w1^2*w2^6) + (1020416*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (82944*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (46080*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
        x^12*(1 + x^2)^2)/(w1^4*w2^4) - 
      (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/(w1^4*w2^4) + (19200*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
      (131328*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/(w1^2*w2^4) - (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
      (491776*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (11520*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (4320*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^12*
        (1 + x^2)^2)/w2^2 + (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^12*(1 + x^2)^2)/(w1^4*w2^2) + (2256*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
      (15336*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
        (1 + x^2)^2)/(w1^2*w2^2) + (61472*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) - 
      (147456*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1*w2^9) + (39936*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (645120*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^11*(1 + x^2)^3)/(w1^3*w2^7) - (96768*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (1939456*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) - 
      (27648*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^11*(1 + x^2)^3)/(w1^3*w2^7) - (36288*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) - 
      (4032*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/
       (w1*w2^7) - (328960*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
      (33792*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
      (271872*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) - (13824*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
      (977216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) - (6336*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
      (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
       (w1*w2^5) - (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*
        (1 + x^2)^3)/(w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
      (2784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
      (32256*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
      (122944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) - (108*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
      (1260*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
       (w1*w2^3) - (26752*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
      (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
        (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
      (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
       w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
       (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
      (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) + 
      (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^8) - (32256*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) + 
      (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) + 
      (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^4*w2^6) - (3456*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
      (19680*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^2*w2^6) - (317088*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (60192*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^2*w2^6) - (1014656*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (44928*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (20736*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
        x^10*(1 + x^2)^4)/(w1^4*w2^4) + 
      (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/(w1^4*w2^4) - (15264*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
      (93600*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/(w1^2*w2^4) + (7488*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
      (368256*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (288*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
       w2^2 - (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*
        (1 + x^2)^4)/(w1^4*w2^2) - (1344*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
      (7488*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
       (w1^2*w2^2) - (30448*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) + 
      (119808*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
        (1 + x^2)^5)/(w1^3*w2^9) - (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) + 
      (119808*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
        (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
      (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^9*(1 + x^2)^5)/(w1^3*w2^9) - (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1*w2^9) - 
      (50304*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^9*(1 + x^2)^5)/(w1^3*w2^7) - (567936*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
       (w1^3*w2^7) + (65664*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
      (1947520*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14976*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^9*(1 + x^2)^5)/(w1^3*w2^7) + (24624*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) + 
      (2736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
       (w1*w2^7) + (378208*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
      (28800*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^9*(1 + x^2)^5)/(w1^3*w2^5) - (190080*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
       (w1^3*w2^5) + (7488*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) - 
      (732336*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^9*(1 + x^2)^5)/(w1^3*w2^5) + (3024*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
      (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
       (w1*w2^5) + (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*
        (1 + x^2)^5)/(w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
      (2256*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
        (1 + x^2)^5)/(w1^3*w2^3) - (15408*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
      (61184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^9*(1 + x^2)^5)/(w1^3*w2^3) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
      (504*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
       (w1*w2^3) + (13592*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
      (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
        (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
      (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
      (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^10) + (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^10) - (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^10) + 
      (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       w2^8 + (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*
        (1 + x^2)^6)/(w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) + 
      (21888*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^8) - (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^8*(1 + x^2)^6)/(w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       (w1^2*w2^8) + (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
        (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
      (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       (w1^4*w2^6) + (8136*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^8*(1 + x^2)^6)/(w1^2*w2^6) + (113688*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (19800*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       (w1^2*w2^6) + (381504*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (10368*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
       w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*
        (1 + x^2)^6)/(w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3888*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
       (w1^2*w2^4) + (23040*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^8*(1 + x^2)^6)/(w1^2*w2^4) - (1728*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) + 
      (91920*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
      (576*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^8*(1 + x^2)^6)/(w1^2*w2^4) + (504*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
      (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
       w2^2 + (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*
        (1 + x^2)^6)/(w1^4*w2^2) + (177*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
      (927*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
       (w1^2*w2^2) + (3770*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
      (19872*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^7*(1 + x^2)^7)/(w1^3*w2^7) + (204192*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
       (w1^3*w2^7) - (21600*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
      (730752*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^7*(1 + x^2)^7)/(w1^3*w2^7) - (3456*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
      (8100*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
       (w1*w2^7) - (900*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
        (1 + x^2)^7)/(w1*w2^7) - (148416*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
      (318*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
        (1 + x^2)^7)/(w1^3*w2^3) + (1890*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
      (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7*(1 + x^2)^7)/(w1^3*w2^3) - (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
      (63*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
       (w1*w2^3) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
      (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
      (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^10) - (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^10) + (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^10) - 
      (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       w2^8 - (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*
        (1 + x^2)^8)/(w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) - 
      (7200*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^8) + (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^6*(1 + x^2)^8)/(w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       (w1^2*w2^8) - (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       w2^6 - (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*
        (1 + x^2)^8)/(w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
      (432*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       (w1^4*w2^6) - (1392*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^6*(1 + x^2)^8)/(w1^2*w2^6) - (18648*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (3168*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       (w1^2*w2^6) - (63920*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (864*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^6*(1 + x^2)^8)/(w1^2*w2^6) - (576*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
       w2^4 - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2)^8)/(w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^4*w2^4) - 
      (327*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
       (w1^2*w2^4) - (1908*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2)^8)/(w1^2*w2^4) + (144*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
      (7648*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2)^8)/(w1^2*w2^4) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) + 
      (11808*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
        (1 + x^2)^9)/(w1^3*w2^9) - (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) + 
      (11808*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
        (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
      (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
        (1 + x^2)^9)/(w1^3*w2^9) - (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1*w2^9) - 
      (3360*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^9)/(w1^3*w2^7) - (33408*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
      (3456*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^9)/(w1^3*w2^7) - (121792*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
      (288*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^9)/(w1^3*w2^7) + (1296*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) + 
      (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
       (w1*w2^7) + (25384*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
      (636*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1^3*w2^5) - (3816*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
      (144*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1^3*w2^5) - (15188*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
      (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1^3*w2^5) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
      (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
       (w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
      (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
      (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^10) + (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^10) - (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^10) + 
      (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       w2^8 + (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^10)/(w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) + 
      (1152*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^8) - (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^10)/(w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       (w1^2*w2^8) + (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       w2^6 + (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^10)/(w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
      (36*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       (w1^4*w2^6) + (87*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^10)/(w1^2*w2^6) + (1161*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
      (198*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       (w1^2*w2^6) + (4022*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) + 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^10)/(w1^2*w2^6) - (1440*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2)^11)/(w1^3*w2^9) - (1440*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^3*(1 + x^2)^11)/(w1*w2^9) + (210*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
      (2070*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^11)/(w1^3*w2^7) - (216*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
      (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^11)/(w1^3*w2^7) - (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
      (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
       (w1*w2^7) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
      (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
      (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/
       (w1^4*w2^10) - (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/
       (w1^4*w2^10) + (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        x^2*(1 + x^2)^12)/(w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) + 
      (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^12)/(w1^4*w2^8) - (72*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) + 
      (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
       (w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^12)/(w1^2*w2^8) + (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) - 
      (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^12)/(w1^2*w2^8) + (72*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
      (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)^13)/(w1^3*w2^9) + (72*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
      (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
      (36*myq1^4*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) - 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) + 
      (36*myq2^4*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) - 
      (50688*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) - 
      (50688*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
      (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*(x + x^3)^7)/(w1*w2^9) + 
      (7488*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) + (46368*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
      (1728*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) + (182688*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
      (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) - (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5) - 
      (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
       (w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/(myq1^5*(myq1^2 - myq2^2)^2*
     (-w2^(-3) + w2^(-1))^3*x^5*(-1 + x^2)^5*
     (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
   ((I/9216)*w1^4*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*
        x^14)/w1^2 - (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
        x^14)/w2^8 + (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^14)/(w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
       (w1^2*w2^8) - (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
      (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
      (13824*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
       (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^14)/(w1^2*w2^6) + (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
      (18432*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
      (55296*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
      (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
      (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
      (2304*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
       (w1^2*w2^4) - (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^14)/(w1^2*w2^4) + (9216*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
      (9216*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^14)/(w1^2*w2^4) + (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) - 
      (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^14)/w2^2 + 
      (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/
       (w1^2*w2^2) - (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^14)/(w1^2*w2^2) + (73728*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) - 
      (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^13*(1 + x^2))/(w1^3*w2^9) + (73728*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) - 
      (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^13*(1 + x^2))/(w1*w2^9) + (18432*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) - 
      (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1^3*w2^7) + (55296*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
      (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1^3*w2^7) + (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
      (20736*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
       (w1*w2^7) + (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*
        (1 + x^2))/(w1*w2^7) - (78336*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
      (9216*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
      (9216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) + (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
      (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) + (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
      (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
       (w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
      (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^13*(1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) - 
      (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
       (w1*w2^3) + (1008*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
        (1 + x^2))/(w1*w2^3) - (1440*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
      (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
        (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
      (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
      (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/
       (w1^4*w2^10) + (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/
       (w1^4*w2^10) - (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^10) + 
      (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/w2^8 + (18432*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
      (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
      (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^2*w2^8) + (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/(w1^4*w2^6) + (2304*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
      (11904*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/(w1^2*w2^6) + (367488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (88704*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/(w1^2*w2^6) + (1020416*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (82944*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (46080*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
        x^12*(1 + x^2)^2)/(w1^4*w2^4) - 
      (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/(w1^4*w2^4) + (19200*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
      (131328*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/(w1^2*w2^4) - (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
      (491776*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (11520*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (4320*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^12*
        (1 + x^2)^2)/w2^2 + (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^12*(1 + x^2)^2)/(w1^4*w2^2) + (2256*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
      (15336*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
        (1 + x^2)^2)/(w1^2*w2^2) + (61472*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) - 
      (147456*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1*w2^9) + (39936*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (645120*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^11*(1 + x^2)^3)/(w1^3*w2^7) - (96768*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (1939456*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) - 
      (27648*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^11*(1 + x^2)^3)/(w1^3*w2^7) - (36288*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) - 
      (4032*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/
       (w1*w2^7) - (328960*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
      (33792*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
      (271872*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) - (13824*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
      (977216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) - (6336*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
      (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
       (w1*w2^5) - (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*
        (1 + x^2)^3)/(w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
      (2784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
      (32256*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
      (122944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) - (108*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
      (1260*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
       (w1*w2^3) - (26752*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
      (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
        (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
      (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
       w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
       (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
      (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) + 
      (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^8) - (32256*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) + 
      (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) + 
      (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^4*w2^6) - (3456*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
      (19680*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^2*w2^6) - (317088*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (60192*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^2*w2^6) - (1014656*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (44928*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (20736*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
        x^10*(1 + x^2)^4)/(w1^4*w2^4) + 
      (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/(w1^4*w2^4) - (15264*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
      (93600*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/(w1^2*w2^4) + (7488*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
      (368256*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (288*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
       w2^2 - (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*
        (1 + x^2)^4)/(w1^4*w2^2) - (1344*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
      (7488*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
       (w1^2*w2^2) - (30448*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) + 
      (119808*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
        (1 + x^2)^5)/(w1^3*w2^9) - (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) + 
      (119808*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
        (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
      (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^9*(1 + x^2)^5)/(w1^3*w2^9) - (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1*w2^9) - 
      (50304*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^9*(1 + x^2)^5)/(w1^3*w2^7) - (567936*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
       (w1^3*w2^7) + (65664*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
      (1947520*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14976*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^9*(1 + x^2)^5)/(w1^3*w2^7) + (24624*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) + 
      (2736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
       (w1*w2^7) + (378208*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
      (28800*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^9*(1 + x^2)^5)/(w1^3*w2^5) - (190080*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
       (w1^3*w2^5) + (7488*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) - 
      (732336*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^9*(1 + x^2)^5)/(w1^3*w2^5) + (3024*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
      (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
       (w1*w2^5) + (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*
        (1 + x^2)^5)/(w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
      (2256*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
        (1 + x^2)^5)/(w1^3*w2^3) - (15408*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
      (61184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^9*(1 + x^2)^5)/(w1^3*w2^3) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
      (504*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
       (w1*w2^3) + (13592*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
      (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
        (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
      (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
      (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^10) + (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^10) - (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^10) + 
      (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       w2^8 + (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*
        (1 + x^2)^6)/(w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) + 
      (21888*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^8) - (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^8*(1 + x^2)^6)/(w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       (w1^2*w2^8) + (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
        (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
      (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       (w1^4*w2^6) + (8136*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^8*(1 + x^2)^6)/(w1^2*w2^6) + (113688*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (19800*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       (w1^2*w2^6) + (381504*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (10368*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
       w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*
        (1 + x^2)^6)/(w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3888*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
       (w1^2*w2^4) + (23040*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^8*(1 + x^2)^6)/(w1^2*w2^4) - (1728*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) + 
      (91920*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
      (576*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^8*(1 + x^2)^6)/(w1^2*w2^4) + (504*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
      (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
       w2^2 + (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*
        (1 + x^2)^6)/(w1^4*w2^2) + (177*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
      (927*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
       (w1^2*w2^2) + (3770*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
      (19872*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^7*(1 + x^2)^7)/(w1^3*w2^7) + (204192*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
       (w1^3*w2^7) - (21600*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
      (730752*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^7*(1 + x^2)^7)/(w1^3*w2^7) - (3456*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
      (8100*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
       (w1*w2^7) - (900*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
        (1 + x^2)^7)/(w1*w2^7) - (148416*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
      (318*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
        (1 + x^2)^7)/(w1^3*w2^3) + (1890*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
      (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7*(1 + x^2)^7)/(w1^3*w2^3) - (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
      (63*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
       (w1*w2^3) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
      (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
      (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^10) - (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^10) + (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^10) - 
      (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       w2^8 - (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*
        (1 + x^2)^8)/(w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) - 
      (7200*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^8) + (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^6*(1 + x^2)^8)/(w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       (w1^2*w2^8) - (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       w2^6 - (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*
        (1 + x^2)^8)/(w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
      (432*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       (w1^4*w2^6) - (1392*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^6*(1 + x^2)^8)/(w1^2*w2^6) - (18648*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (3168*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       (w1^2*w2^6) - (63920*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (864*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^6*(1 + x^2)^8)/(w1^2*w2^6) - (576*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
       w2^4 - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2)^8)/(w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^4*w2^4) - 
      (327*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
       (w1^2*w2^4) - (1908*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2)^8)/(w1^2*w2^4) + (144*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
      (7648*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2)^8)/(w1^2*w2^4) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) + 
      (11808*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
        (1 + x^2)^9)/(w1^3*w2^9) - (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) + 
      (11808*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
        (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
      (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
        (1 + x^2)^9)/(w1^3*w2^9) - (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1*w2^9) - 
      (3360*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^9)/(w1^3*w2^7) - (33408*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
      (3456*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^9)/(w1^3*w2^7) - (121792*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
      (288*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^9)/(w1^3*w2^7) + (1296*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) + 
      (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
       (w1*w2^7) + (25384*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
      (636*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1^3*w2^5) - (3816*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
      (144*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1^3*w2^5) - (15188*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
      (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1^3*w2^5) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
      (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
       (w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
      (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
      (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^10) + (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^10) - (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^10) + 
      (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       w2^8 + (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^10)/(w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) + 
      (1152*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^8) - (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^10)/(w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       (w1^2*w2^8) + (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       w2^6 + (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^10)/(w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
      (36*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       (w1^4*w2^6) + (87*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^10)/(w1^2*w2^6) + (1161*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
      (198*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       (w1^2*w2^6) + (4022*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) + 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^10)/(w1^2*w2^6) - (1440*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2)^11)/(w1^3*w2^9) - (1440*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^3*(1 + x^2)^11)/(w1*w2^9) + (210*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
      (2070*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^11)/(w1^3*w2^7) - (216*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
      (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^11)/(w1^3*w2^7) - (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
      (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
       (w1*w2^7) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
      (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
      (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/
       (w1^4*w2^10) - (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/
       (w1^4*w2^10) + (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        x^2*(1 + x^2)^12)/(w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) + 
      (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^12)/(w1^4*w2^8) - (72*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) + 
      (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
       (w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^12)/(w1^2*w2^8) + (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) - 
      (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^12)/(w1^2*w2^8) + (72*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
      (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)^13)/(w1^3*w2^9) + (72*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
      (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
      (36*myq1^4*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) - 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) + 
      (36*myq2^4*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) - 
      (50688*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) - 
      (50688*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
      (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*(x + x^3)^7)/(w1*w2^9) + 
      (7488*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) + (46368*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
      (1728*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) + (182688*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
      (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) - (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5) - 
      (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
       (w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/(myq1^5*(myq1^2 - myq2^2)^2*
     (-w2^(-3) + w2^(-1))^3*(-1 + x^(-2))*x^7*(-1 + x^2)^4*
     (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
   ((I/9216)*w1^4*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*
        x^14)/w1^2 - (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
        x^14)/w2^8 + (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^14)/(w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
       (w1^2*w2^8) - (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
      (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
      (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
       (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^14)/(w1^2*w2^6) + (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
      (55296*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
      (18432*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
      (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
      (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
      (11520*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
       (w1^2*w2^4) - (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^14)/(w1^2*w2^4) - (9216*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
      (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) - 
      (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^14)/w2^2 + 
      (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/
       (w1^2*w2^2) - (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^14)/(w1^2*w2^2) + (73728*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) - 
      (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^13*(1 + x^2))/(w1^3*w2^9) + (73728*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) - 
      (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^13*(1 + x^2))/(w1*w2^9) + (55296*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) - 
      (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1^3*w2^7) + (18432*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) - 
      (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1^3*w2^7) - (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
      (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
       (w1*w2^7) + (20736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1*w2^7) - (59904*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
      (18432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) - 
      (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) - (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
      (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
       (w1*w2^5) + (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*
        (1 + x^2))/(w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
      (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^13*(1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) + 
      (1008*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
       (w1*w2^3) - (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
        (1 + x^2))/(w1*w2^3) - (2592*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
      (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
        (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
      (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
      (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/
       (w1^4*w2^10) + (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/
       (w1^4*w2^10) - (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^10) + 
      (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/w2^8 + (18432*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
      (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
      (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^2*w2^8) + (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/(w1^4*w2^6) + (2304*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
      (2688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
       (w1^2*w2^6) + (312192*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^12*(1 + x^2)^2)/(w1^2*w2^6) - (24192*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) + 
      (1038848*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (27648*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (55296*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
        x^12*(1 + x^2)^2)/(w1^4*w2^4) - 
      (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/(w1^4*w2^4) + (33024*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
      (103680*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/(w1^2*w2^4) + (480256*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (6624*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^12*
        (1 + x^2)^2)/w2^2 + (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^12*(1 + x^2)^2)/(w1^4*w2^2) + (5712*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
      (11880*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
        (1 + x^2)^2)/(w1^2*w2^2) + (58016*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) - 
      (147456*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1*w2^9) + (86016*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (534528*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^11*(1 + x^2)^3)/(w1^3*w2^7) - (32256*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (1893376*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (36864*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^11*(1 + x^2)^3)/(w1^3*w2^7) - (4032*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) - 
      (36288*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*
        (1 + x^2)^3)/(w1*w2^7) - (361216*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
      (75264*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
      (216576*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
      (935744*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) + (7488*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
      (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
       (w1*w2^5) - (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*
        (1 + x^2)^3)/(w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
      (9696*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
      (25344*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
      (116032*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) - (1548*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) + 
      (180*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
       (w1*w2^3) - (25312*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
      (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
        (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
      (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
       w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
       (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
      (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) + 
      (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^8) - (32256*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) + 
      (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) + 
      (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^4*w2^6) - (3456*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
      (31200*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^2*w2^6) - (261792*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16416*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^2*w2^6) - (1016960*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (14976*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (34560*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
        x^10*(1 + x^2)^4)/(w1^4*w2^4) + 
      (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/(w1^4*w2^4) - (28512*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
      (72864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/(w1^2*w2^4) - (357888*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
       w2^2 - (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*
        (1 + x^2)^4)/(w1^4*w2^2) - (3072*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
      (5760*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
       (w1^2*w2^2) - (28720*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) + 
      (119808*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
        (1 + x^2)^5)/(w1^3*w2^9) - (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) + 
      (119808*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
        (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
      (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^9*(1 + x^2)^5)/(w1^3*w2^9) - (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1*w2^9) - 
      (117120*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^9*(1 + x^2)^5)/(w1^3*w2^7) - (457344*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
       (w1^3*w2^7) + (21888*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
      (1880704*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
      (28800*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^9*(1 + x^2)^5)/(w1^3*w2^7) + (2736*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) + 
      (24624*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
       (w1*w2^7) + (400096*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
      (62784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^9*(1 + x^2)^5)/(w1^3*w2^5) - (148608*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
       (w1^3*w2^5) - (698352*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4464*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^9*(1 + x^2)^5)/(w1^3*w2^5) + (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) + 
      (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
       (w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
      (5712*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
        (1 + x^2)^5)/(w1^3*w2^3) - (11952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
      (57728*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^9*(1 + x^2)^5)/(w1^3*w2^3) + (648*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) - 
      (72*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
       (w1*w2^3) + (13016*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
      (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
        (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
      (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
      (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^10) + (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^10) - (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^10) + 
      (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       w2^8 + (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*
        (1 + x^2)^6)/(w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) + 
      (21888*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^8) - (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^8*(1 + x^2)^6)/(w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       (w1^2*w2^8) + (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
        (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
      (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       (w1^4*w2^6) + (14472*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^8*(1 + x^2)^6)/(w1^2*w2^6) + (92952*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (5400*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       (w1^2*w2^6) + (382656*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (3456*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (8928*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
       w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*
        (1 + x^2)^6)/(w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^4*w2^4) + 
      (7344*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
       (w1^2*w2^4) + (17856*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^8*(1 + x^2)^6)/(w1^2*w2^4) + (89616*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
      (648*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
      (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
       w2^2 + (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*
        (1 + x^2)^6)/(w1^4*w2^2) + (393*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
      (711*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
       (w1^2*w2^2) + (3554*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
      (46944*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^7*(1 + x^2)^7)/(w1^3*w2^7) + (162720*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
       (w1^3*w2^7) - (7200*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
      (703680*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^7*(1 + x^2)^7)/(w1^3*w2^7) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
      (900*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
       (w1*w2^7) - (8100*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
        (1 + x^2)^7)/(w1*w2^7) - (155616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
      (750*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
        (1 + x^2)^7)/(w1^3*w2^3) + (1458*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
      (7180*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7*(1 + x^2)^7)/(w1^3*w2^3) - (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) + 
      (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
       (w1*w2^3) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
      (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
      (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^10) - (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^10) + (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^10) - 
      (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       w2^8 - (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*
        (1 + x^2)^8)/(w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) - 
      (7200*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^8) + (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^6*(1 + x^2)^8)/(w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       (w1^2*w2^8) - (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       w2^6 - (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*
        (1 + x^2)^8)/(w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
      (432*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       (w1^4*w2^6) - (2544*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^6*(1 + x^2)^8)/(w1^2*w2^6) - (15192*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (864*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       (w1^2*w2^6) - (64496*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (1152*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
       w2^4 - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2)^8)/(w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^4*w2^4) - 
      (615*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
       (w1^2*w2^4) - (1476*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2)^8)/(w1^2*w2^4) - (7504*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) + 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2)^8)/(w1^2*w2^4) + (11808*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
      (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^5*(1 + x^2)^9)/(w1^3*w2^9) + (11808*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
      (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
        (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
      (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^5*(1 + x^2)^9)/(w1*w2^9) - (7968*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
      (26496*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^9)/(w1^3*w2^7) + (1152*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
      (117184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^9)/(w1^3*w2^7) - (2016*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
      (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
       (w1*w2^7) + (1296*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^9)/(w1*w2^7) + (26536*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
      (1356*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1^3*w2^5) - (2952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) - 
      (14468*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^9)/(w1^3*w2^5) - (108*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
      (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
       (w1*w2^5) + (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
      (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
      (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^10) + (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^10) - (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^10) + 
      (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       w2^8 + (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^10)/(w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) + 
      (1152*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^8) - (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^10)/(w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       (w1^2*w2^8) + (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       w2^6 + (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^10)/(w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
      (36*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       (w1^4*w2^6) + (159*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^10)/(w1^2*w2^6) + (945*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
      (54*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       (w1^2*w2^6) + (4094*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^10)/(w1^2*w2^6) - (1440*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2)^11)/(w1^3*w2^9) - (1440*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^3*(1 + x^2)^11)/(w1*w2^9) + (498*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
      (1638*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^11)/(w1^3*w2^7) - (72*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
      (7324*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^11)/(w1^3*w2^7) + (144*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
      (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
       (w1*w2^7) - (81*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^11)/(w1*w2^7) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
      (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
      (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/
       (w1^4*w2^10) - (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/
       (w1^4*w2^10) + (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        x^2*(1 + x^2)^12)/(w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) + 
      (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^12)/(w1^4*w2^8) - (72*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) + 
      (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
       (w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^12)/(w1^2*w2^8) + (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) - 
      (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^12)/(w1^2*w2^8) + (72*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
      (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)^13)/(w1^3*w2^9) + (72*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
      (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
      (36*myq1^4*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) - 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) + 
      (36*myq2^4*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) - 
      (50688*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) - 
      (50688*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
      (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*(x + x^3)^7)/(w1*w2^9) + 
      (16128*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) + (36000*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
      (174048*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) + (1152*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
      (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
       (w1*w2^5) - (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/
    (myq1^5*(myq1^2 - myq2^2)^2*(-w2^(-3) + w2^(-1))^3*x^5*(-1 + x^2)^5*
     (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
   ((I/9216)*w1^4*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*
        x^14)/w1^2 - (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
        x^14)/w2^8 + (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^14)/(w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
       (w1^2*w2^8) - (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
      (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
      (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
      (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
       (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^14)/(w1^2*w2^6) + (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
      (55296*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
      (18432*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
      (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
      (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
      (11520*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
       (w1^2*w2^4) - (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^14)/(w1^2*w2^4) - (9216*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
      (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) - 
      (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^14)/w2^2 + 
      (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/
       (w1^2*w2^2) - (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^14)/(w1^2*w2^2) + (73728*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) - 
      (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^13*(1 + x^2))/(w1^3*w2^9) + (73728*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) - 
      (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^13*(1 + x^2))/(w1*w2^9) + (55296*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) - 
      (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1^3*w2^7) + (18432*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) - 
      (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1^3*w2^7) - (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
      (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
       (w1*w2^7) + (20736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*
        x^13*(1 + x^2))/(w1*w2^7) - (59904*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
      (18432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) - 
      (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^13*(1 + x^2))/(w1^3*w2^5) - (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
      (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
       (w1*w2^5) + (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*
        (1 + x^2))/(w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
      (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^13*(1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) + 
      (1008*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
       (w1*w2^3) - (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
        (1 + x^2))/(w1*w2^3) - (2592*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
      (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
        (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
      (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
      (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/
       (w1^4*w2^10) + (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/
       (w1^4*w2^10) - (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^10) + 
      (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/w2^8 + (18432*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
      (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
      (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*
        (1 + x^2)^2)/(w1^2*w2^8) + (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
      (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
        (1 + x^2)^2)/(w1^4*w2^6) + (2304*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
      (2688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
       (w1^2*w2^6) + (312192*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^12*(1 + x^2)^2)/(w1^2*w2^6) - (24192*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) + 
      (1038848*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (27648*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (55296*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
      (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
        x^12*(1 + x^2)^2)/(w1^4*w2^4) - 
      (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/(w1^4*w2^4) + (33024*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
      (103680*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*
        (1 + x^2)^2)/(w1^2*w2^4) + (480256*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (6624*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
      (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^12*
        (1 + x^2)^2)/w2^2 + (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^12*(1 + x^2)^2)/(w1^4*w2^2) + (5712*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
      (11880*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
        (1 + x^2)^2)/(w1^2*w2^2) + (58016*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) - 
      (147456*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
      (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^11*(1 + x^2)^3)/(w1*w2^9) + (86016*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (534528*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^11*(1 + x^2)^3)/(w1^3*w2^7) - (32256*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (1893376*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
      (36864*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^11*(1 + x^2)^3)/(w1^3*w2^7) - (4032*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) - 
      (36288*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*
        (1 + x^2)^3)/(w1*w2^7) - (361216*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
      (75264*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
      (216576*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
      (935744*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^11*(1 + x^2)^3)/(w1^3*w2^5) + (7488*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
      (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
       (w1*w2^5) - (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*
        (1 + x^2)^3)/(w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
      (9696*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
      (25344*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
      (116032*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^11*(1 + x^2)^3)/(w1^3*w2^3) - (1548*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) + 
      (180*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
       (w1*w2^3) - (25312*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
      (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
        (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
      (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
       w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
       (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
      (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) + 
      (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^4*w2^8) - (32256*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) + 
      (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*
        (1 + x^2)^4)/(w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
      (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) + 
      (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^4*w2^6) - (3456*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
      (31200*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^2*w2^6) - (261792*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16416*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*
        (1 + x^2)^4)/(w1^2*w2^6) - (1016960*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (14976*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (34560*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
      (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
        x^10*(1 + x^2)^4)/(w1^4*w2^4) + 
      (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/(w1^4*w2^4) - (28512*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
      (72864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*
        (1 + x^2)^4)/(w1^2*w2^4) - (357888*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
       w2^2 - (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*
        (1 + x^2)^4)/(w1^4*w2^2) - (3072*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
      (5760*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
       (w1^2*w2^2) - (28720*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) + 
      (119808*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
        (1 + x^2)^5)/(w1^3*w2^9) - (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) + 
      (119808*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
        (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
      (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^9*(1 + x^2)^5)/(w1^3*w2^9) - (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1*w2^9) - 
      (117120*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^9*(1 + x^2)^5)/(w1^3*w2^7) - (457344*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
       (w1^3*w2^7) + (21888*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
      (1880704*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
      (28800*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^9*(1 + x^2)^5)/(w1^3*w2^7) + (2736*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) + 
      (24624*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
       (w1*w2^7) + (400096*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
      (62784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^9*(1 + x^2)^5)/(w1^3*w2^5) - (148608*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
       (w1^3*w2^5) - (698352*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) - 
      (4464*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^9*(1 + x^2)^5)/(w1^3*w2^5) + (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) + 
      (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
       (w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
      (5712*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
        (1 + x^2)^5)/(w1^3*w2^3) - (11952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
      (57728*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^9*(1 + x^2)^5)/(w1^3*w2^3) + (648*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) - 
      (72*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
       (w1*w2^3) + (13016*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
      (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
        (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
      (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
      (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^10) + (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^10) - (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^10) + 
      (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       w2^8 + (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*
        (1 + x^2)^6)/(w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) + 
      (21888*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       (w1^4*w2^8) - (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^8*(1 + x^2)^6)/(w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
       (w1^2*w2^8) + (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
      (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
        (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
      (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       (w1^4*w2^6) + (14472*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^8*(1 + x^2)^6)/(w1^2*w2^6) + (92952*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (5400*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
       (w1^2*w2^6) + (382656*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (3456*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (8928*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
      (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
       w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*
        (1 + x^2)^6)/(w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^4*w2^4) + 
      (7344*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
       (w1^2*w2^4) + (17856*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^8*(1 + x^2)^6)/(w1^2*w2^4) + (89616*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
      (648*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
      (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
       w2^2 + (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*
        (1 + x^2)^6)/(w1^4*w2^2) + (393*myq1^6*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
      (711*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
       (w1^2*w2^2) + (3554*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
      (46944*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^7*(1 + x^2)^7)/(w1^3*w2^7) + (162720*myq1^3*myq2^3*
        (myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
       (w1^3*w2^7) - (7200*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
      (703680*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^7*(1 + x^2)^7)/(w1^3*w2^7) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
      (900*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
       (w1*w2^7) - (8100*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
        (1 + x^2)^7)/(w1*w2^7) - (155616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
      (750*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
        (1 + x^2)^7)/(w1^3*w2^3) + (1458*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
      (7180*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7*(1 + x^2)^7)/(w1^3*w2^3) - (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) + 
      (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
       (w1*w2^3) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
      (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
      (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^10) - (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^10) + (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^10) - 
      (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       w2^8 - (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*
        (1 + x^2)^8)/(w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) - 
      (7200*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       (w1^4*w2^8) + (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^6*(1 + x^2)^8)/(w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
       (w1^2*w2^8) - (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
      (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       w2^6 - (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*
        (1 + x^2)^8)/(w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
      (432*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       (w1^4*w2^6) - (2544*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^6*(1 + x^2)^8)/(w1^2*w2^6) - (15192*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (864*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
       (w1^2*w2^6) - (64496*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (1152*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
      (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
       w2^4 - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2)^8)/(w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^4*w2^4) - 
      (615*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
       (w1^2*w2^4) - (1476*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2)^8)/(w1^2*w2^4) - (7504*myq1^4*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) + 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2)^8)/(w1^2*w2^4) + (11808*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
      (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^5*(1 + x^2)^9)/(w1^3*w2^9) + (11808*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
      (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
        (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
      (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^5*(1 + x^2)^9)/(w1*w2^9) - (7968*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
      (26496*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^9)/(w1^3*w2^7) + (1152*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
      (117184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^9)/(w1^3*w2^7) - (2016*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
      (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
       (w1*w2^7) + (1296*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^9)/(w1*w2^7) + (26536*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
      (1356*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1^3*w2^5) - (2952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) - 
      (14468*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^9)/(w1^3*w2^5) - (108*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
      (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
       (w1*w2^5) + (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^9)/(w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
      (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
      (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^10) + (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^10) - (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^10) + 
      (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       w2^8 + (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^10)/(w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) + 
      (1152*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       (w1^4*w2^8) - (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^10)/(w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
       (w1^2*w2^8) + (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
      (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       w2^6 + (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^10)/(w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
      (36*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       (w1^4*w2^6) + (159*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^10)/(w1^2*w2^6) + (945*myq1^4*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
      (54*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
       (w1^2*w2^6) + (4094*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^10)/(w1^2*w2^6) - (1440*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2)^11)/(w1^3*w2^9) - (1440*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
      (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^3*(1 + x^2)^11)/(w1*w2^9) + (498*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
      (1638*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^11)/(w1^3*w2^7) - (72*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
      (7324*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^11)/(w1^3*w2^7) + (144*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
      (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
       (w1*w2^7) - (81*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^11)/(w1*w2^7) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
      (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
      (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/
       (w1^4*w2^10) - (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/
       (w1^4*w2^10) + (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        x^2*(1 + x^2)^12)/(w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) + 
      (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^12)/(w1^4*w2^8) - (72*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) + 
      (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
       (w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^12)/(w1^2*w2^8) + (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) - 
      (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^12)/(w1^2*w2^8) + (72*myq1^5*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
      (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)^13)/(w1^3*w2^9) + (72*myq1*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
      (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
      (36*myq1^4*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) - 
      (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) + 
      (36*myq2^4*(myq1^2 - myq2^2)^2*(1 + x^2)^14)/(w1^4*w2^10) - 
      (50688*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) - 
      (50688*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
      (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (x + x^3)^7)/(w1^3*w2^9) + (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*(x + x^3)^7)/(w1*w2^9) + 
      (16128*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) + (36000*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
      (174048*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1^3*w2^5) + (1152*myq1*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
      (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
       (w1*w2^5) - (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (x + x^3)^7)/(w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/
    (myq1^5*(myq1^2 - myq2^2)^2*(-w2^(-3) + w2^(-1))^3*(-1 + x^(-2))*x^7*
     (-1 + x^2)^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
   ((I/256)*(-(myq2^2*(1 + w1^(-2))^2) + (4*myq1^2)/w1^2)*w1^3*w2*(1 + x^2)*
     (-((myq1*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^3)/w1) + 
      (myq2^2*(-2*x^2*(3 + 2*x^2 + 3*x^4) - (2*x^2*(3 + 2*x^2 + 3*x^4))/
          w1^8 + (2*(1 - 10*x^2 + 2*x^4 - 10*x^6 + x^8))/w1^4 + 
         (7 + 18*x^4 + 7*x^8)/w1^6 + (7 + 18*x^4 + 7*x^8)/w1^2))/w2 + 
      (myq1^2*(1 + 16*x^2 - 2*x^4 + 16*x^6 + x^8 + 
         (1 + 16*x^2 - 2*x^4 + 16*x^6 + x^8)/w1^4 - (2*(9 + 14*x^4 + 9*x^8))/
          w1^2))/(w1^2*w2)))/(myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2*
     (-1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/64)*(-1 + w1^(-2))*w1^5*w2^2*
     ((-8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) - 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) + (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) - 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) + 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) + myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) - 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) - (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 - (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) + 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) + 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^3*((myq1*(-1 + w1^(-2)))/w2 - 
      (myq2*(-1 + w2^(-2))*x)/w1)*(myq2*(w1^(-1) - 1/(w1*w2^2)) + 
      (myq1*(-1 + w1^(-2))*x)/w2)*(-1 + x^2)) - 
   ((I/128)*(-1 + w1^(-2))*w1^5*w2*((myq2^2*(-1 + x^2)^2)/(w1^2*w2) - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/w1 + 
      (myq1^2*(2*x^2 + (2*x^2)/w1^4 - (1 + x^2)^2/w1^2))/w2)*
     ((-8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) - 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) + (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) - 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) + 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) + myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) - 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) - (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 - (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) + 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) + 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
     (-1 + x^2)) + ((I/128)*(-1 + w1^(-2))*w1^4*w2^2*
     ((myq1^2*(-1 + x^2)^2)/(w1*w2^2) - (myq1*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2))/w2 + 
      (myq2^2*(2*x^2 + (2*x^2)/w2^4 - (1 + x^2)^2/w2^2))/w1)*
     ((-8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) - 
      (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^5*w2^3) + (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) - 
      (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
         ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
         (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) + 
      (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
         (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
          w1^2))/(w1^3*w2) + myq1^5*myq2^5*x^2*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
         (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
         (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
           w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
          (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
        (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
           (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) - 
      (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
          w2^2))/(w1^3*w2) - (2*myq1^7*myq2^3*x^2*(1 + x^2)*
        ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
          (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
            w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
         ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
           (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
         (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
            (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
       w1^2 - (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
          (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
           (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
         (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
            (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) + 
      (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
            (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) + 
      (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
           (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
         (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
            (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
         (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
            w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
         (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
            (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
     (-1 + x^2)) + ((I/256)*w1^3*w2^2*
     ((64*myq1^5*(-1 + w2^(-2))*x*(1 + x^4)^2*(x^2 + x^2/w1^4 - 
         (1 + x^4)/w1^2))/(w1^5*w2) + (8*myq1^4*myq2*(-1 + w1^(-2))*(1 + x^2)*
        (1 - 2*x^2 - x^4 - 12*x^6 - x^8 - 2*x^10 + x^12 + 
         (-6 + 28*x^2 - 42*x^4 + 72*x^6 - 42*x^8 + 28*x^10 - 6*x^12)/w1^2 + 
         (1 - 2*x^2 - x^4 - 12*x^6 - x^8 - 2*x^10 + x^12)/w1^4))/
       (w1^4*w2^2) - (2*myq1^3*myq2^2*(-1 + w2^(-2))*x*(3 + 26*x^2 - 3*x^4 + 
         76*x^6 - 3*x^8 + 26*x^10 + 3*x^12 + (3 + 26*x^2 - 3*x^4 + 76*x^6 - 
           3*x^8 + 26*x^10 + 3*x^12)/w1^8 + 
         (2*(9 + 14*x^2 - 9*x^4 + 100*x^6 - 9*x^8 + 14*x^10 + 9*x^12))/w1^4 - 
         (4*(11 - 6*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 6*x^10 + 11*x^12))/
          w1^6 - (4*(11 - 6*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 6*x^10 + 
            11*x^12))/w1^2))/(w1^3*w2) + (myq2^5*(-1 + w1^(-2))*(1 + x^2)*
        (8*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10) + 
         (8*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10))/w1^12 + 
         (-9 + 50*x^2 - 111*x^4 + 92*x^6 - 111*x^8 + 50*x^10 - 9*x^12)/
          w1^10 + (-9 + 50*x^2 - 111*x^4 + 92*x^6 - 111*x^8 + 50*x^10 - 
           9*x^12)/w1^2 - (4*(5 - 8*x^2 + 13*x^4 - 18*x^6 + 13*x^8 - 8*x^10 + 
            5*x^12))/w1^8 - (4*(5 - 8*x^2 + 13*x^4 - 18*x^6 + 13*x^8 - 
            8*x^10 + 5*x^12))/w1^4 + (2*(13 + 6*x^2 + 11*x^4 - 12*x^6 + 
            11*x^8 + 6*x^10 + 13*x^12))/w1^6))/w2^2 + 
      (myq1*myq2^4*(-1 + w2^(-2))*x*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 
         2*x^10 + x^12 - (4*(1 - 12*x^2 + 11*x^4 + 8*x^6 + 11*x^8 - 12*x^10 + 
            x^12))/w1^10 - (4*(1 - 12*x^2 + 11*x^4 + 8*x^6 + 11*x^8 - 
            12*x^10 + x^12))/w1^2 + (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 
           2*x^10 + x^12)/w1^12 + (8*(7 + 8*x^2 - 11*x^4 - 11*x^8 + 8*x^10 + 
            7*x^12))/w1^6 - (57 + 18*x^2 + 7*x^4 - 116*x^6 + 7*x^8 + 
           18*x^10 + 57*x^12)/w1^8 - (57 + 18*x^2 + 7*x^4 - 116*x^6 + 7*x^8 + 
           18*x^10 + 57*x^12)/w1^4))/(w1*w2) - 
      (myq1^2*myq2^3*(-1 + w1^(-2))*(1 + x^2)*
        (2*(-1 + w1^(-2))^4*x^2*(-1 + x^4)^2 + (2*(-1 + w1^(-2))^4*x^2*
           (-1 + x^4)^2)/w2^4 + ((-1 + x^2)^2*(1 + 36*x^2 - 26*x^4 + 36*x^6 + 
             x^8) + ((-1 + x^2)^2*(1 + 36*x^2 - 26*x^4 + 36*x^6 + x^8))/
            w1^8 - (4*(13 - 38*x^2 + 83*x^4 - 52*x^6 + 83*x^8 - 38*x^10 + 
              13*x^12))/w1^6 - (4*(13 - 38*x^2 + 83*x^4 - 52*x^6 + 83*x^8 - 
              38*x^10 + 13*x^12))/w1^2 + (2*(19 + 6*x^2 + 77*x^4 + 52*x^6 + 
              77*x^8 + 6*x^10 + 19*x^12))/w1^4)/w2^2))/w1^2))/
    (myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(-1 + x^2)^3*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/2304)*w1^5*w2^2*((64*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (31 - 62*x^2 + 59*x^4 + 52*x^6 + 59*x^8 - 62*x^10 + 31*x^12)*
        (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^5*w2) - 
      (myq2^5*(-1 + x^2)^2*(1 + x^2)*(18*x^4*(1 + x^2)^2 + 
         (18*x^4*(1 + x^2)^2)/w1^16 - (4*x^2*(80 + 81*x^2 - 34*x^4 + 81*x^6 + 
            80*x^8))/w1^14 - (4*x^2*(80 + 81*x^2 - 34*x^4 + 81*x^6 + 80*x^8))/
          w1^2 + (4*(9 - 262*x^2 + 576*x^4 - 358*x^6 + 576*x^8 - 262*x^10 + 
            9*x^12))/w1^10 + (4*(9 - 262*x^2 + 576*x^4 - 358*x^6 + 576*x^8 - 
            262*x^10 + 9*x^12))/w1^6 + (2*(103 - 918*x^2 + 887*x^4 - 
            2520*x^6 + 887*x^8 - 918*x^10 + 103*x^12))/w1^8 + 
         (293 + 270*x^2 + 715*x^4 - 252*x^6 + 715*x^8 + 270*x^10 + 293*x^12)/
          w1^12 + (293 + 270*x^2 + 715*x^4 - 252*x^6 + 715*x^8 + 270*x^10 + 
           293*x^12)/w1^4))/w2^2 - (myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*(18*(x^2 + 5*x^4 - 25*x^6 + 14*x^8 - 25*x^10 + 5*x^12 + x^14) + 
         (18*(x^2 + 5*x^4 - 25*x^6 + 14*x^8 - 25*x^10 + 5*x^12 + x^14))/
          w1^12 - (9 + 748*x^2 - 1712*x^4 + 1124*x^6 + 526*x^8 + 1124*x^10 - 
           1712*x^12 + 748*x^14 + 9*x^16)/w1^10 - 
         (9 + 748*x^2 - 1712*x^4 + 1124*x^6 + 526*x^8 + 1124*x^10 - 
           1712*x^12 + 748*x^14 + 9*x^16)/w1^2 + 
         (2*(329 - 1001*x^2 + 1343*x^4 - 799*x^6 + 472*x^8 - 799*x^10 + 
            1343*x^12 - 1001*x^14 + 329*x^16))/w1^8 + 
         (2*(329 - 1001*x^2 + 1343*x^4 - 799*x^6 + 472*x^8 - 799*x^10 + 
            1343*x^12 - 1001*x^14 + 329*x^16))/w1^4 + 
         (2*(343 - 1236*x^2 + 2360*x^4 - 924*x^6 - 222*x^8 - 924*x^10 + 
            2360*x^12 - 1236*x^14 + 343*x^16))/w1^6))/(w1*w2) - 
      (2*myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (x^2*(257 - 766*x^2 + 1327*x^4 + 92*x^6 + 1327*x^8 - 766*x^10 + 
           257*x^12) + (x^2*(257 - 766*x^2 + 1327*x^4 + 92*x^6 + 1327*x^8 - 
            766*x^10 + 257*x^12))/w1^8 - ((-1 + x^2)^2*(275 - 1686*x^2 + 
            301*x^4 + 492*x^6 + 301*x^8 - 1686*x^10 + 275*x^12))/w1^6 - 
         ((-1 + x^2)^2*(275 - 1686*x^2 + 301*x^4 + 492*x^6 + 301*x^8 - 
            1686*x^10 + 275*x^12))/w1^2 - 
         (2*(717 - 1475*x^2 + 2134*x^4 - 973*x^6 + 922*x^8 - 973*x^10 + 
            2134*x^12 - 1475*x^14 + 717*x^16))/w1^4))/(w1^3*w2) + 
      (4*myq1^4*myq2*(-1 + x^2)^2*(1 + x^2)*
        (x^2*(18*(x^2 - 6*x^4 + x^6) + (18*(x^2 - 6*x^4 + x^6))/w2^4 + 
           (257 - 216*x^2 + 710*x^4 - 216*x^6 + 257*x^8)/w2^2) + 
         (x^2*(18*(x^2 - 6*x^4 + x^6) + (18*(x^2 - 6*x^4 + x^6))/w2^4 + 
            (257 - 216*x^2 + 710*x^4 - 216*x^6 + 257*x^8)/w2^2))/w1^8 - 
         (2*(9*(x + x^3)^2*(1 - 6*x^2 + x^4) + (9*(x + x^3)^2*
              (1 - 6*x^2 + x^4))/w2^4 + (133 + 32*x^2 + 551*x^4 + 296*x^6 + 
              551*x^8 + 32*x^10 + 133*x^12)/w2^2))/w1^6 - 
         (2*(9*(x + x^3)^2*(1 - 6*x^2 + x^4) + (9*(x + x^3)^2*
              (1 - 6*x^2 + x^4))/w2^4 + (133 + 32*x^2 + 551*x^4 + 296*x^6 + 
              551*x^8 + 32*x^10 + 133*x^12)/w2^2))/w1^2 + 
         (2*(18*(x^2 - 5*x^4 - 4*x^6 - 5*x^8 + x^10) + 
            (18*(x^2 - 5*x^4 - 4*x^6 - 5*x^8 + x^10))/w2^4 + 
            (158 + 311*x^2 + 418*x^4 + 890*x^6 + 418*x^8 + 311*x^10 + 
              158*x^12)/w2^2))/w1^4))/w1^4 - 
      (myq1^2*myq2^3*(-1 + x^2)^2*(1 + x^2)*
        (2*x^2*(9*x^2*(3 - 10*x^2 + 3*x^4) + (9*x^2*(3 - 10*x^2 + 3*x^4))/
            w2^4 + (133 - 180*x^2 + 346*x^4 - 180*x^6 + 133*x^8)/w2^2) + 
         (2*(9*x^4*(3 - 10*x^2 + 3*x^4) + (9*x^4*(3 - 10*x^2 + 3*x^4))/w2^4 + 
            (x^2*(133 - 180*x^2 + 346*x^4 - 180*x^6 + 133*x^8))/w2^2))/
          w1^12 + (-18*(x + x^3)^2*(3 - 8*x^2 + 3*x^4) - 
           (18*(x + x^3)^2*(3 - 8*x^2 + 3*x^4))/w2^4 + 
           (-275 + 1586*x^2 + 59*x^4 + 572*x^6 + 59*x^8 + 1586*x^10 - 
             275*x^12)/w2^2)/w1^10 + (-18*(x + x^3)^2*(3 - 8*x^2 + 3*x^4) - 
           (18*(x + x^3)^2*(3 - 8*x^2 + 3*x^4))/w2^4 + 
           (-275 + 1586*x^2 + 59*x^4 + 572*x^6 + 59*x^8 + 1586*x^10 - 
             275*x^12)/w2^2)/w1^2 - (2*(18*(x + x^3)^2*(5 - 8*x^2 + 5*x^4) + 
            (18*(x + x^3)^2*(5 - 8*x^2 + 5*x^4))/w2^4 - 
            (583 + 4214*x^2 + 497*x^4 + 5684*x^6 + 497*x^8 + 4214*x^10 + 
              583*x^12)/w2^2))/w1^6 + 
         (2*(9*x^2*(8 - 3*x^2 - 6*x^4 - 3*x^6 + 8*x^8) + 
            (9*x^2*(8 - 3*x^2 - 6*x^4 - 3*x^6 + 8*x^8))/w2^4 - 
            (586 + 1017*x^2 + 3698*x^4 - 558*x^6 + 3698*x^8 + 1017*x^10 + 
              586*x^12)/w2^2))/w1^8 + 
         (2*(9*x^2*(8 - 3*x^2 - 6*x^4 - 3*x^6 + 8*x^8) + 
            (9*x^2*(8 - 3*x^2 - 6*x^4 - 3*x^6 + 8*x^8))/w2^4 - 
            (586 + 1017*x^2 + 3698*x^4 - 558*x^6 + 3698*x^8 + 1017*x^10 + 
              586*x^12)/w2^2))/w1^4))/w1^2))/(myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*x^2*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/2304)*w1^5*w2^2*((-288*myq1^6*(-1 + w1^(-2))*(-1 + x^2)^2*
        (1 - 3*x^2 - 2*x^4 - 2*x^6 - 3*x^8 + x^10)*(x^2 + x^2/w1^4 - 
         (1 + x^4)/w1^2))/(w1^6*w2^2) + (myq2^6*(-1 + w1^(-2))*(-1 + x^2)^2*
        (1 + x^2)*(18*x^4*(1 + x^2)^2 + (18*x^4*(1 + x^2)^2)/w1^16 - 
         (4*x^2*(-1 + x^2)^2*(28 - 169*x^2 + 28*x^4))/w1^10 - 
         (4*x^2*(-1 + x^2)^2*(28 - 169*x^2 + 28*x^4))/w1^6 - 
         (4*x^2*(-1 + x^2)^2*(80 + 169*x^2 + 80*x^4))/w1^14 - 
         (4*x^2*(-1 + x^2)^2*(80 + 169*x^2 + 80*x^4))/w1^2 + 
         ((-1 + x^2)^2*(293 + 640*x^2 + 550*x^4 + 640*x^6 + 293*x^8))/w1^12 + 
         ((-1 + x^2)^2*(293 + 640*x^2 + 550*x^4 + 640*x^6 + 293*x^8))/w1^4 - 
         (2*(149 + 486*x^2 - 1139*x^4 + 1080*x^6 - 1139*x^8 + 486*x^10 + 
            149*x^12))/w1^8))/w2^2 - (32*myq1^5*myq2*(-1 + w2^(-2))*x*
        (x^2*(53 - 70*x^2 + 55*x^4 + 140*x^6 + 55*x^8 - 70*x^10 + 53*x^12) + 
         (x^2*(53 - 70*x^2 + 55*x^4 + 140*x^6 + 55*x^8 - 70*x^10 + 53*x^12))/
          w1^8 + (2*(44 + x^2 + 2*x^4 + 179*x^6 + 196*x^8 + 179*x^10 + 
            2*x^12 + x^14 + 44*x^16))/w1^4 - (53 + 18*x^2 + 4*x^4 + 126*x^6 + 
           462*x^8 + 126*x^10 + 4*x^12 + 18*x^14 + 53*x^16)/w1^6 - 
         (53 + 18*x^2 + 4*x^4 + 126*x^6 + 462*x^8 + 126*x^10 + 4*x^12 + 
           18*x^14 + 53*x^16)/w1^2))/(w1^5*w2) + 
      (myq1*myq2^5*(-1 + w2^(-2))*x*
        (-(((-1 + x^2)^2*(9 + 550*x^2 - 369*x^4 - 956*x^6 - 369*x^8 + 
             550*x^10 + 9*x^12))/w1^14) - 
         ((-1 + x^2)^2*(9 + 550*x^2 - 369*x^4 - 956*x^6 - 369*x^8 + 
            550*x^10 + 9*x^12))/w1^2 - ((-1 + x^2)^2*(135 + 26*x^2 - 
            351*x^4 + 956*x^6 - 351*x^8 + 26*x^10 + 135*x^12))/w1^10 - 
         ((-1 + x^2)^2*(135 + 26*x^2 - 351*x^4 + 956*x^6 - 351*x^8 + 
            26*x^10 + 135*x^12))/w1^6 + 18*(x^2 - 7*x^4 - 17*x^6 + 22*x^8 - 
           17*x^10 - 7*x^12 + x^14) + (18*(x^2 - 7*x^4 - 17*x^6 + 22*x^8 - 
            17*x^10 - 7*x^12 + x^14))/w1^16 - 
         (4*(95 - 91*x^2 - 63*x^4 + 523*x^6 - 280*x^8 + 523*x^10 - 63*x^12 - 
            91*x^14 + 95*x^16))/w1^8 + (2*(311 - 532*x^2 + 288*x^4 - 44*x^6 + 
            818*x^8 - 44*x^10 + 288*x^12 - 532*x^14 + 311*x^16))/w1^12 + 
         (2*(311 - 532*x^2 + 288*x^4 - 44*x^6 + 818*x^8 - 44*x^10 + 
            288*x^12 - 532*x^14 + 311*x^16))/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^3*(-1 + w2^(-2))*x*
        (x^2*(203 - 82*x^2 + 805*x^4 - 124*x^6 + 805*x^8 - 82*x^10 + 
           203*x^12) + (x^2*(203 - 82*x^2 + 805*x^4 - 124*x^6 + 805*x^8 - 
            82*x^10 + 203*x^12))/w1^12 + (-1064 + 85*x^2 + 3762*x^4 + 
           1211*x^6 - 9716*x^8 + 1211*x^10 + 3762*x^12 + 85*x^14 - 1064*x^16)/
          w1^8 + (-1064 + 85*x^2 + 3762*x^4 + 1211*x^6 - 9716*x^8 + 
           1211*x^10 + 3762*x^12 + 85*x^14 - 1064*x^16)/w1^4 - 
         (2*(115 - 681*x^2 + 1802*x^4 + 249*x^6 - 1242*x^8 + 249*x^10 + 
            1802*x^12 - 681*x^14 + 115*x^16))/w1^10 - 
         (2*(115 - 681*x^2 + 1802*x^4 + 249*x^6 - 1242*x^8 + 249*x^10 + 
            1802*x^12 - 681*x^14 + 115*x^16))/w1^2 + 
         (4*(503 - 249*x^2 - 1190*x^4 + 969*x^6 + 1662*x^8 + 969*x^10 - 
            1190*x^12 - 249*x^14 + 503*x^16))/w1^6))/(w1^3*w2) - 
      (4*myq1^4*myq2^2*(-1 + w1^(-2))*(-1 + x^2)^2*(1 + x^2)*
        (-(x^2*(18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^4 - 
            (203 + 360*x^2 - 910*x^4 + 360*x^6 + 203*x^8)/w2^2)) - 
         (x^2*(18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^4 - 
            (203 + 360*x^2 - 910*x^4 + 360*x^6 + 203*x^8)/w2^2))/w1^8 + 
         (18*x^2*(1 + x^2)^4 + (18*x^2*(1 + x^2)^4)/w2^4 + 
           (-221 - 730*x^2 + 5*x^4 + 1316*x^6 + 5*x^8 - 730*x^10 - 221*x^12)/
            w2^2)/w1^6 + (18*x^2*(1 + x^2)^4 + (18*x^2*(1 + x^2)^4)/w2^4 + 
           (-221 - 730*x^2 + 5*x^4 + 1316*x^6 + 5*x^8 - 730*x^10 - 221*x^12)/
            w2^2)/w1^2 - (2*(18*(x + x^3)^2*(1 + x^2 + x^4) + 
            (18*(x + x^3)^2*(1 + x^2 + x^4))/w2^4 - (257 + 311*x^2 + 31*x^4 - 
              838*x^6 + 31*x^8 + 311*x^10 + 257*x^12)/w2^2))/w1^4))/w1^4 + 
      (myq1^2*myq2^4*(-1 + w1^(-2))*(-1 + x^2)^2*(1 + x^2)*
        (-2*x^2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 - 
           (4*(31 + 27*x^2 - 134*x^4 + 27*x^6 + 31*x^8))/w2^2) - 
         (2*x^2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 - 
            (4*(31 + 27*x^2 - 134*x^4 + 27*x^6 + 31*x^8))/w2^2))/w1^12 + 
         (36*x^4*(1 + x^2)^2 + (36*x^4*(1 + x^2)^2)/w2^4 + 
           (-257 + 974*x^2 + 689*x^4 - 2524*x^6 + 689*x^8 + 974*x^10 - 
             257*x^12)/w2^2)/w1^10 + (36*x^4*(1 + x^2)^2 + 
           (36*x^4*(1 + x^2)^2)/w2^4 + (-257 + 974*x^2 + 689*x^4 - 2524*x^6 + 
             689*x^8 + 974*x^10 - 257*x^12)/w2^2)/w1^2 + 
         (2*(9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8) + 
            (9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8))/w2^4 - 
            (2*(257 + 684*x^2 - 203*x^4 - 1224*x^6 - 203*x^8 + 684*x^10 + 257*
                x^12))/w2^2))/w1^8 + 
         (2*(9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8) + 
            (9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8))/w2^4 - 
            (2*(257 + 684*x^2 - 203*x^4 - 1224*x^6 - 203*x^8 + 684*x^10 + 257*
                x^12))/w2^2))/w1^4 - 
         (2*(36*x^2*(2 + x^2 - 2*x^4 + x^6 + 2*x^8) + 
            (36*x^2*(2 + x^2 - 2*x^4 + x^6 + 2*x^8))/w2^4 - 
            (1141 + 2378*x^2 - 3301*x^4 + 428*x^6 - 3301*x^8 + 2378*x^10 + 
              1141*x^12)/w2^2))/w1^6))/w1^2))/(myq2^3*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*x^2*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/128)*w1^5*w2^2*((16*myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
        (1 - 4*x^2 + 14*x^4 - 4*x^6 + x^8)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
       (w1^5*w2^3) + (8*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)^2)/(w1^3*w2^3) - 
      (2*myq1^7*myq2*(-1 + w1^(-2))*x^2*(1 + x^2)*
        (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 + (1 - 50*x^4 + x^8)/
            w2^2) + (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 + 
            (1 - 50*x^4 + x^8)/w2^2))/w1^8 - 
         (4*x^2*(-1 + x^2)^2*(1 + 10*x^2 + x^4) + 
           (4*x^2*(-1 + x^2)^2*(1 + 10*x^2 + x^4))/w2^4 + 
           (3 - 6*x^2 - 99*x^4 - 52*x^6 - 99*x^8 - 6*x^10 + 3*x^12)/w2^2)/
          w1^6 - (4*x^2*(-1 + x^2)^2*(1 + 10*x^2 + x^4) + 
           (4*x^2*(-1 + x^2)^2*(1 + 10*x^2 + x^4))/w2^4 + 
           (3 - 6*x^2 - 99*x^4 - 52*x^6 - 99*x^8 - 6*x^10 + 3*x^12)/w2^2)/
          w1^2 + (8*x^2*(3 - 9*x^2 + 8*x^4 - 9*x^6 + 3*x^8) + 
           (8*x^2*(3 - 9*x^2 + 8*x^4 - 9*x^6 + 3*x^8))/w2^4 + 
           (6 - 48*x^2 + 58*x^4 - 352*x^6 + 58*x^8 - 48*x^10 + 6*x^12)/w2^2)/
          w1^4))/(w1^4*w2^2) - myq1^3*myq2^5*(-1 + w1^(-2))*x^2*(1 + x^2)*
       ((4*(-1 + w2^(-2))^2*x^4*(1 + x^4))/w2^2 + 
        (4*(-1 + w2^(-2))^2*x^4*(1 + x^4))/(w1^16*w2^2) - 
        (4*x^2*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - 
           (2*(2 + x^2 - 4*x^4 + x^6 + 2*x^8))/w2^2 + 
           (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^14*w2^2) - 
        (4*x^2*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - 
           (2*(2 + x^2 - 4*x^4 + x^6 + 2*x^8))/w2^2 + 
           (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^2*w2^2) + 
        (-(x^2*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4)) - 
          (x^2*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4))/w2^8 + 
          (2*(1 - 39*x^2 + 63*x^4 - 330*x^6 + 63*x^8 - 39*x^10 + x^12))/
           w2^4 - (8*(1 - 4*x^2 - x^4 - 59*x^6 - x^8 - 4*x^10 + x^12))/w2^6 - 
          (8*(1 - 4*x^2 - x^4 - 59*x^6 - x^8 - 4*x^10 + x^12))/w2^2)/w1^10 + 
        (-(x^2*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4)) - 
          (x^2*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4))/w2^8 + 
          (2*(1 - 39*x^2 + 63*x^4 - 330*x^6 + 63*x^8 - 39*x^10 + x^12))/
           w2^4 - (8*(1 - 4*x^2 - x^4 - 59*x^6 - x^8 - 4*x^10 + x^12))/w2^6 - 
          (8*(1 - 4*x^2 - x^4 - 59*x^6 - x^8 - 4*x^10 + x^12))/w2^2)/w1^6 + 
        (4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^8 - 
          (2*(4 + 5*x^2 - 56*x^4 + 106*x^6 - 56*x^8 + 5*x^10 + 4*x^12))/
           w2^4 + (4 + 19*x^2 - 76*x^4 + 54*x^6 - 76*x^8 + 19*x^10 + 4*x^12)/
           w2^6 + (4 + 19*x^2 - 76*x^4 + 54*x^6 - 76*x^8 + 19*x^10 + 4*x^12)/
           w2^2)/w1^12 + (4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^8 - 
          (2*(4 + 5*x^2 - 56*x^4 + 106*x^6 - 56*x^8 + 5*x^10 + 4*x^12))/
           w2^4 + (4 + 19*x^2 - 76*x^4 + 54*x^6 - 76*x^8 + 19*x^10 + 4*x^12)/
           w2^6 + (4 + 19*x^2 - 76*x^4 + 54*x^6 - 76*x^8 + 19*x^10 + 4*x^12)/
           w2^2)/w1^4 - (2*(x^2*(-1 + x^2)^4 + (x^2*(-1 + x^2)^4)/w2^8 + 
           (2 - x^2 + 238*x^4 + 6*x^6 + 238*x^8 - x^10 + 2*x^12)/w2^6 + 
           (2 - x^2 + 238*x^4 + 6*x^6 + 238*x^8 - x^10 + 2*x^12)/w2^2 - 
           (2*(9 - 4*x^2 + 179*x^4 - 76*x^6 + 179*x^8 - 4*x^10 + 9*x^12))/
            w2^4))/w1^8) + (myq1^5*myq2^3*(-1 + w1^(-2))*x^2*(1 + x^2)*
        ((4*x^4*(3 + 2*x^2 + 3*x^4))/w2^6 + (4*x^4*(3 + 2*x^2 + 3*x^4))/
          w2^2 + (x^2*(3 - 24*x^2 - 26*x^4 - 24*x^6 + 3*x^8))/w2^4 + 
         ((4*x^4*(3 + 2*x^2 + 3*x^4))/w2^6 + (4*x^4*(3 + 2*x^2 + 3*x^4))/
            w2^2 + (x^2*(3 - 24*x^2 - 26*x^4 - 24*x^6 + 3*x^8))/w2^4)/w1^12 - 
         ((x^2*(23 + 64*x^2 - 110*x^4 + 64*x^6 + 23*x^8))/w2^6 + 
           (x^2*(23 + 64*x^2 - 110*x^4 + 64*x^6 + 23*x^8))/w2^2 + 
           (3 - 50*x^2 - 71*x^4 + 340*x^6 - 71*x^8 - 50*x^10 + 3*x^12)/w2^4)/
          w1^10 - ((x^2*(23 + 64*x^2 - 110*x^4 + 64*x^6 + 23*x^8))/w2^6 + 
           (x^2*(23 + 64*x^2 - 110*x^4 + 64*x^6 + 23*x^8))/w2^2 + 
           (3 - 50*x^2 - 71*x^4 + 340*x^6 - 71*x^8 - 50*x^10 + 3*x^12)/w2^4)/
          w1^2 - (2*(4*x^2*(-1 + x^2)^2*(1 + x^4) + 
            (4*x^2*(-1 + x^2)^2*(1 + x^4))/w2^8 + (-19 + 26*x^2 - 137*x^4 + 
              348*x^6 - 137*x^8 + 26*x^10 - 19*x^12)/w2^4 + 
            (8 + x^2 + 200*x^4 - 98*x^6 + 200*x^8 + x^10 + 8*x^12)/w2^6 + 
            (8 + x^2 + 200*x^4 - 98*x^6 + 200*x^8 + x^10 + 8*x^12)/w2^2))/
          w1^6 + (8*x^4*(-1 + x^2)^2 + (8*x^4*(-1 + x^2)^2)/w2^8 + 
           (11 + 66*x^2 - 135*x^4 + 468*x^6 - 135*x^8 + 66*x^10 + 11*x^12)/
            w2^6 + (11 + 66*x^2 - 135*x^4 + 468*x^6 - 135*x^8 + 66*x^10 + 
             11*x^12)/w2^2 - (22 + 103*x^2 - 558*x^4 + 606*x^6 - 558*x^8 + 
             103*x^10 + 22*x^12)/w2^4)/w1^8 + (8*x^4*(-1 + x^2)^2 + 
           (8*x^4*(-1 + x^2)^2)/w2^8 + (11 + 66*x^2 - 135*x^4 + 468*x^6 - 
             135*x^8 + 66*x^10 + 11*x^12)/w2^6 + (11 + 66*x^2 - 135*x^4 + 
             468*x^6 - 135*x^8 + 66*x^10 + 11*x^12)/w2^2 - 
           (22 + 103*x^2 - 558*x^4 + 606*x^6 - 558*x^8 + 103*x^10 + 22*x^12)/
            w2^4)/w1^4))/w1^2 - (2*myq1*myq2^7*(-1 + w1^(-2))*(1 + x^2)*
        (2*x^4*(1 + x^4)*(4*x^2 + (4*x^2)/w2^4 + (1 - 6*x^2 + x^4)/w2^2) + 
         (2*x^4*(1 + x^4)*(4*x^2 + (4*x^2)/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/
          w1^12 - (4*x^2*(2*x^2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
            (2*x^2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
            (1 - 5*x^2 + x^4 - 2*x^6 + x^8 - 5*x^10 + x^12)/w2^2))/w1^10 - 
         (4*x^2*(2*x^2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
            (2*x^2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
            (1 - 5*x^2 + x^4 - 2*x^6 + x^8 - 5*x^10 + x^12)/w2^2))/w1^2 + 
         (2*(x^2*(4 + 7*x^2 + 8*x^4 - 14*x^6 + 8*x^8 + 7*x^10 + 4*x^12) + 
            (x^2*(4 + 7*x^2 + 8*x^4 - 14*x^6 + 8*x^8 + 7*x^10 + 4*x^12))/
             w2^4 + (1 - 2*x^2 + x^4 + 8*x^6 + 56*x^8 + 8*x^10 + x^12 - 
              2*x^14 + x^16)/w2^2))/w1^8 + 
         (2*(x^2*(4 + 7*x^2 + 8*x^4 - 14*x^6 + 8*x^8 + 7*x^10 + 4*x^12) + 
            (x^2*(4 + 7*x^2 + 8*x^4 - 14*x^6 + 8*x^8 + 7*x^10 + 4*x^12))/
             w2^4 + (1 - 2*x^2 + x^4 + 8*x^6 + 56*x^8 + 8*x^10 + x^12 - 
              2*x^14 + x^16)/w2^2))/w1^4 - 
         (x^2*(-1 + x^2)^2*(7 + 28*x^2 + 26*x^4 + 28*x^6 + 7*x^8) + 
           (x^2*(-1 + x^2)^2*(7 + 28*x^2 + 26*x^4 + 28*x^6 + 7*x^8))/w2^4 + 
           (2*(2 + x^2 + 6*x^4 + 55*x^6 + 32*x^8 + 55*x^10 + 6*x^12 + x^14 + 
              2*x^16))/w2^2)/w1^6))/(w1^2*w2^2) - 
      (myq1^6*myq2^2*(-1 + w2^(-2))*x*
        ((2*x^4*(3 - 32*x^2 + 90*x^4 - 32*x^6 + 3*x^8))/w2^2 + 
         (2*x^4*(3 - 32*x^2 + 90*x^4 - 32*x^6 + 3*x^8))/(w1^12*w2^2) + 
         (x^2*(-(((1 + x^2)^2*(9 - 40*x^2 - 66*x^4 - 40*x^6 + 9*x^8))/w2^2) + 
            8*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) + 
            (8*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^4))/w1^10 + 
         (x^2*(-(((1 + x^2)^2*(9 - 40*x^2 - 66*x^4 - 40*x^6 + 9*x^8))/w2^2) + 
            8*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) + 
            (8*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^4))/w1^2 - 
         (2*(8*x^4*(3 - 4*x^2 + 10*x^4 - 4*x^6 + 3*x^8) + 
            (8*x^4*(3 - 4*x^2 + 10*x^4 - 4*x^6 + 3*x^8))/w2^4 + 
            (6 - 5*x^2 - 170*x^4 - 379*x^6 - 696*x^8 - 379*x^10 - 170*x^12 - 
              5*x^14 + 6*x^16)/w2^2))/w1^6 + 
         (-8*(x^2 - 4*x^4 - 9*x^6 + 8*x^8 - 9*x^10 - 4*x^12 + x^14) - 
           (8*(x^2 - 4*x^4 - 9*x^6 + 8*x^8 - 9*x^10 - 4*x^12 + x^14))/w2^4 + 
           (6 + 20*x^2 - 230*x^4 - 596*x^6 - 768*x^8 - 596*x^10 - 230*x^12 + 
             20*x^14 + 6*x^16)/w2^2)/w1^8 + 
         (-8*(x^2 - 4*x^4 - 9*x^6 + 8*x^8 - 9*x^10 - 4*x^12 + x^14) - 
           (8*(x^2 - 4*x^4 - 9*x^6 + 8*x^8 - 9*x^10 - 4*x^12 + x^14))/w2^4 + 
           (6 + 20*x^2 - 230*x^4 - 596*x^6 - 768*x^8 - 596*x^10 - 230*x^12 + 
             20*x^14 + 6*x^16)/w2^2)/w1^4))/(w1^3*w2) - 
      (myq1^4*myq2^4*(-1 + w2^(-2))*x*((12*x^6*(1 - 4*x^2 + x^4))/w2^2 + 
         (12*x^6*(1 - 4*x^2 + x^4))/(w1^16*w2^2) + 
         (x^2*(-4*(x^2 - 8*x^4 - 2*x^6 - 8*x^8 + x^10) - 
            (4*(x^2 - 8*x^4 - 2*x^6 - 8*x^8 + x^10))/w2^4 + 
            (3 + x^4 + 64*x^6 + x^8 + 3*x^12)/w2^2))/w1^14 + 
         (x^2*(-4*(x^2 - 8*x^4 - 2*x^6 - 8*x^8 + x^10) - 
            (4*(x^2 - 8*x^4 - 2*x^6 - 8*x^8 + x^10))/w2^4 + 
            (3 + x^4 + 64*x^6 + x^8 + 3*x^12)/w2^2))/w1^2 + 
         (x^2*(3 - 52*x^2 - 67*x^4 + 40*x^6 - 67*x^8 - 52*x^10 + 3*x^12) + 
           (x^2*(3 - 52*x^2 - 67*x^4 + 40*x^6 - 67*x^8 - 52*x^10 + 3*x^12))/
            w2^4 - (3 + 13*x^2 - 10*x^4 + 307*x^6 + 862*x^8 + 307*x^10 - 
             10*x^12 + 13*x^14 + 3*x^16)/w2^2)/w1^12 + 
         (x^2*(3 - 52*x^2 - 67*x^4 + 40*x^6 - 67*x^8 - 52*x^10 + 3*x^12) + 
           (x^2*(3 - 52*x^2 - 67*x^4 + 40*x^6 - 67*x^8 - 52*x^10 + 3*x^12))/
            w2^4 - (3 + 13*x^2 - 10*x^4 + 307*x^6 + 862*x^8 + 307*x^10 - 
             10*x^12 + 13*x^14 + 3*x^16)/w2^2)/w1^4 - 
         (2*(2*x^2*(5 + 23*x^2 + 59*x^4 - 14*x^6 + 59*x^8 + 23*x^10 + 
              5*x^12) + (2*x^2*(5 + 23*x^2 + 59*x^4 - 14*x^6 + 59*x^8 + 23*
                x^10 + 5*x^12))/w2^4 + (5 + 41*x^2 + 302*x^4 + 835*x^6 + 
              1370*x^8 + 835*x^10 + 302*x^12 + 41*x^14 + 5*x^16)/w2^2))/
          w1^8 + (x^2*(23 + 70*x^2 + 9*x^4 + 244*x^6 + 9*x^8 + 70*x^10 + 
             23*x^12) + (x^2*(23 + 70*x^2 + 9*x^4 + 244*x^6 + 9*x^8 + 
              70*x^10 + 23*x^12))/w2^4 + (8 + 19*x^2 + 356*x^4 + 1417*x^6 + 
             1576*x^8 + 1417*x^10 + 356*x^12 + 19*x^14 + 8*x^16)/w2^2)/
          w1^10 + (x^2*(23 + 70*x^2 + 9*x^4 + 244*x^6 + 9*x^8 + 70*x^10 + 
             23*x^12) + (x^2*(23 + 70*x^2 + 9*x^4 + 244*x^6 + 9*x^8 + 
              70*x^10 + 23*x^12))/w2^4 + (8 + 19*x^2 + 356*x^4 + 1417*x^6 + 
             1576*x^8 + 1417*x^10 + 356*x^12 + 19*x^14 + 8*x^16)/w2^2)/w1^6))/
       (w1*w2) + (myq1^2*myq2^6*(-1 + w2^(-2))*x*
        (8*x^4*(1 + x^4)*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (8*x^4*(1 + x^4)*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^16 - 
         (4*(x^4*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
            (x^4*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^4 + 
            (2*x^2*(2 + 4*x^2 + 7*x^4 + 12*x^6 + 7*x^8 + 4*x^10 + 2*x^12))/
             w2^2))/w1^14 - (4*(x^4*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
            (x^4*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^4 + 
            (2*x^2*(2 + 4*x^2 + 7*x^4 + 12*x^6 + 7*x^8 + 4*x^10 + 2*x^12))/
             w2^2))/w1^2 + (2*(x^2*(4 + 11*x^2 - 4*x^4 + 6*x^6 - 4*x^8 + 
              11*x^10 + 4*x^12) + (x^2*(4 + 11*x^2 - 4*x^4 + 6*x^6 - 4*x^8 + 
               11*x^10 + 4*x^12))/w2^4 + (4 + 30*x^2 + 54*x^4 + 34*x^6 - 
              44*x^8 + 34*x^10 + 54*x^12 + 30*x^14 + 4*x^16)/w2^2))/w1^12 + 
         (2*(x^2*(4 + 11*x^2 - 4*x^4 + 6*x^6 - 4*x^8 + 11*x^10 + 4*x^12) + 
            (x^2*(4 + 11*x^2 - 4*x^4 + 6*x^6 - 4*x^8 + 11*x^10 + 4*x^12))/
             w2^4 + (4 + 30*x^2 + 54*x^4 + 34*x^6 - 44*x^8 + 34*x^10 + 
              54*x^12 + 30*x^14 + 4*x^16)/w2^2))/w1^4 + 
         (2*x^2*(11 + 20*x^2 - 43*x^4 - 16*x^6 - 43*x^8 + 20*x^10 + 
             11*x^12) + (2*x^2*(11 + 20*x^2 - 43*x^4 - 16*x^6 - 43*x^8 + 
              20*x^10 + 11*x^12))/w2^4 + (4*(11 + 23*x^2 - 16*x^4 - 63*x^6 - 
              158*x^8 - 63*x^10 - 16*x^12 + 23*x^14 + 11*x^16))/w2^2)/w1^8 - 
         (x^2*(11 + 42*x^2 + 17*x^4 - 148*x^6 + 17*x^8 + 42*x^10 + 11*x^12) + 
           (x^2*(11 + 42*x^2 + 17*x^4 - 148*x^6 + 17*x^8 + 42*x^10 + 
              11*x^12))/w2^4 + (2*(15 + 53*x^2 + 10*x^4 - 129*x^6 - 82*x^8 - 
              129*x^10 + 10*x^12 + 53*x^14 + 15*x^16))/w2^2)/w1^10 - 
         (x^2*(11 + 42*x^2 + 17*x^4 - 148*x^6 + 17*x^8 + 42*x^10 + 11*x^12) + 
           (x^2*(11 + 42*x^2 + 17*x^4 - 148*x^6 + 17*x^8 + 42*x^10 + 
              11*x^12))/w2^4 + (2*(15 + 53*x^2 + 10*x^4 - 129*x^6 - 82*x^8 - 
              129*x^10 + 10*x^12 + 53*x^14 + 15*x^16))/w2^2)/w1^6))/(w1*w2)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/128)*(-1 + w1^(-2))*w1^3*w2^2*
     ((2*myq1^8*(-1 + w2^(-2))^4*x^4*(-1 + x^2)^4*(1 - 5*x^2 - 5*x^4 + x^6))/
       (w1^8*w2^2) - (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
        (-1 + x^4)^2*(x^2 - 10*x^4 + x^6 + (x^2 - 10*x^4 + x^6)/w2^4 + 
         (4 - 34*x^2 + 76*x^4 - 34*x^6 + 4*x^8)/w2^2))/(w1^7*w2) + 
      (myq2^8*(-1 + w1^(-2))^2*(1 + x^2)*(x^6*(1 - 4*x^2 + x^4)^2 + 
         (x^6*(1 - 4*x^2 + x^4)^2)/w1^12 - 
         (x^4*(1 - 12*x^2 + 35*x^4 - 24*x^6 + 35*x^8 - 12*x^10 + x^12))/
          w1^10 - (x^4*(1 - 12*x^2 + 35*x^4 - 24*x^6 + 35*x^8 - 12*x^10 + 
            x^12))/w1^2 + (x^2*(-2 + 6*x^2 - 13*x^4 + 50*x^6 - 22*x^8 + 
            50*x^10 - 13*x^12 + 6*x^14 - 2*x^16))/w1^8 + 
         (x^2*(-2 + 6*x^2 - 13*x^4 + 50*x^6 - 22*x^8 + 50*x^10 - 13*x^12 + 
            6*x^14 - 2*x^16))/w1^4 + (2*(1 - 4*x^2 + 12*x^4 - 32*x^6 + 
            39*x^8 - 72*x^10 + 39*x^12 - 32*x^14 + 12*x^16 - 4*x^18 + x^20))/
          w1^6))/w2^6 - (myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12) + 
         (2*x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12))/w1^12 - 
         (x^2*(6 - 29*x^2 + 34*x^4 + 21*x^6 - 16*x^8 + 21*x^10 + 34*x^12 - 
            29*x^14 + 6*x^16))/w1^10 - (x^2*(6 - 29*x^2 + 34*x^4 + 21*x^6 - 
            16*x^8 + 21*x^10 + 34*x^12 - 29*x^14 + 6*x^16))/w1^2 + 
         (2*(2 - 4*x^2 + 7*x^4 + 2*x^6 + 35*x^8 - 24*x^10 + 35*x^12 + 
            2*x^14 + 7*x^16 - 4*x^18 + 2*x^20))/w1^8 + 
         (2*(2 - 4*x^2 + 7*x^4 + 2*x^6 + 35*x^8 - 24*x^10 + 35*x^12 + 
            2*x^14 + 7*x^16 - 4*x^18 + 2*x^20))/w1^4 - 
         (2*(2 - 2*x^2 + 11*x^4 + 22*x^6 - 37*x^8 + 88*x^10 - 37*x^12 + 
            22*x^14 + 11*x^16 - 2*x^18 + 2*x^20))/w1^6))/(w1*w2^5) - 
      (myq1^6*myq2^2*(-1 + w2^(-2))^2*x^2*(-1 + x^2)^2*(1 + x^2)*
        ((-1 + w1^(-2))^2*x^4*(1 + x^2)^2 + ((-1 + w1^(-2))^2*x^4*
           (1 + x^2)^2)/w2^8 - (2*x^2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - 
            (4*(x^2 - 10*x^4 + x^6))/w1^2 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
             w1^4))/w2^6 - (2*x^2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - 
            (4*(x^2 - 10*x^4 + x^6))/w1^2 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
             w1^4))/w2^2 - (2*(1 - 6*x^2 - 4*x^4 + 54*x^6 - 4*x^8 - 6*x^10 + 
            x^12 + (1 - 6*x^2 - 4*x^4 + 54*x^6 - 4*x^8 - 6*x^10 + x^12)/
             w1^4 - (2*(1 - 4*x^2 - 20*x^4 + 82*x^6 - 20*x^8 - 4*x^10 + x^
                12))/w1^2))/w2^4))/w1^6 - 
      (myq1^4*myq2^4*(1 + x^2)*(x^2*(x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 
           9*x^12 + x^14 - (2*(x^2 - 16*x^4 + 23*x^6 - 24*x^8 + 23*x^10 - 
              16*x^12 + x^14))/w2^6 - (2*(x^2 - 16*x^4 + 23*x^6 - 24*x^8 + 
              23*x^10 - 16*x^12 + x^14))/w2^2 + (x^2 - 9*x^4 + 7*x^6 - 
             2*x^8 + 7*x^10 - 9*x^12 + x^14)/w2^8 + 
           (2*(1 - 4*x^2 - 5*x^4 - 4*x^6 + 12*x^8 - 4*x^10 - 5*x^12 - 
              4*x^14 + x^16))/w2^4) + (x^2*(x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 
            7*x^10 - 9*x^12 + x^14 - (2*(x^2 - 16*x^4 + 23*x^6 - 24*x^8 + 23*
                x^10 - 16*x^12 + x^14))/w2^6 - (2*(x^2 - 16*x^4 + 23*x^6 - 24*
                x^8 + 23*x^10 - 16*x^12 + x^14))/w2^2 + 
            (x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + x^14)/w2^8 + 
            (2*(1 - 4*x^2 - 5*x^4 - 4*x^6 + 12*x^8 - 4*x^10 - 5*x^12 - 4*
                x^14 + x^16))/w2^4))/w1^8 - 
         (2*(x^4*(5 + 3*x^2 - 41*x^4 + 78*x^6 - 41*x^8 + 3*x^10 + 5*x^12) + 
            (x^4*(5 + 3*x^2 - 41*x^4 + 78*x^6 - 41*x^8 + 3*x^10 + 5*x^12))/
             w2^8 - (2*x^2*(4 - 7*x^2 + 7*x^6 + 16*x^8 + 7*x^10 - 7*x^14 + 4*
                x^16))/w2^6 - (2*x^2*(4 - 7*x^2 + 7*x^6 + 16*x^8 + 7*x^10 - 7*
                x^14 + 4*x^16))/w2^2 - (2*(1 - 11*x^2 + 21*x^4 + 25*x^6 - 138*
                x^8 + 168*x^10 - 138*x^12 + 25*x^14 + 21*x^16 - 11*x^18 + x^
                20))/w2^4))/w1^4 + (x^4*(7 - 18*x^2 + 45*x^4 - 52*x^6 + 
             45*x^8 - 18*x^10 + 7*x^12) + (x^4*(7 - 18*x^2 + 45*x^4 - 
              52*x^6 + 45*x^8 - 18*x^10 + 7*x^12))/w2^8 + 
           (4*x^2*(-2 + x^2 + 22*x^4 - 85*x^6 + 112*x^8 - 85*x^10 + 22*x^12 + 
              x^14 - 2*x^16))/w2^6 + (4*x^2*(-2 + x^2 + 22*x^4 - 85*x^6 + 
              112*x^8 - 85*x^10 + 22*x^12 + x^14 - 2*x^16))/w2^2 - 
           (2*(1 - 10*x^2 + 8*x^4 + 110*x^6 - 421*x^8 + 576*x^10 - 421*x^12 + 
              110*x^14 + 8*x^16 - 10*x^18 + x^20))/w2^4)/w1^6 + 
         (x^4*(7 - 18*x^2 + 45*x^4 - 52*x^6 + 45*x^8 - 18*x^10 + 7*x^12) + 
           (x^4*(7 - 18*x^2 + 45*x^4 - 52*x^6 + 45*x^8 - 18*x^10 + 7*x^12))/
            w2^8 + (4*x^2*(-2 + x^2 + 22*x^4 - 85*x^6 + 112*x^8 - 85*x^10 + 
              22*x^12 + x^14 - 2*x^16))/w2^6 + 
           (4*x^2*(-2 + x^2 + 22*x^4 - 85*x^6 + 112*x^8 - 85*x^10 + 22*x^12 + 
              x^14 - 2*x^16))/w2^2 - (2*(1 - 10*x^2 + 8*x^4 + 110*x^6 - 
              421*x^8 + 576*x^10 - 421*x^12 + 110*x^14 + 8*x^16 - 10*x^18 + 
              x^20))/w2^4)/w1^2))/(w1^4*w2^2) - 
      (myq1^2*myq2^6*(-1 + w1^(-2))^2*(1 + x^2)*
        (x^4*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 + 
           (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4 + 
           (2*(1 - x^2 - 21*x^4 + 34*x^6 - 21*x^8 - x^10 + x^12))/w2^2) + 
         (x^4*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 + 
            (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4 + 
            (2*(1 - x^2 - 21*x^4 + 34*x^6 - 21*x^8 - x^10 + x^12))/w2^2))/
          w1^8 - (x^2*(1 + 28*x^4 - 120*x^6 + 214*x^8 - 120*x^10 + 28*x^12 + 
            x^16 + (1 + 28*x^4 - 120*x^6 + 214*x^8 - 120*x^10 + 28*x^12 + 
              x^16)/w2^4 + (2*(3 - 6*x^2 - 32*x^4 + 126*x^6 - 214*x^8 + 126*
                x^10 - 32*x^12 - 6*x^14 + 3*x^16))/w2^2))/w1^6 - 
         (x^2*(1 + 28*x^4 - 120*x^6 + 214*x^8 - 120*x^10 + 28*x^12 + x^16 + 
            (1 + 28*x^4 - 120*x^6 + 214*x^8 - 120*x^10 + 28*x^12 + x^16)/
             w2^4 + (2*(3 - 6*x^2 - 32*x^4 + 126*x^6 - 214*x^8 + 126*x^10 - 
               32*x^12 - 6*x^14 + 3*x^16))/w2^2))/w1^2 - 
         (2*(x^4*(3 + 25*x^2 - 119*x^4 + 158*x^6 - 119*x^8 + 25*x^10 + 
              3*x^12) + (x^4*(3 + 25*x^2 - 119*x^4 + 158*x^6 - 119*x^8 + 25*
                x^10 + 3*x^12))/w2^4 - (2*(1 - 2*x^2 + 12*x^4 - 7*x^6 - 65*
                x^8 + 98*x^10 - 65*x^12 - 7*x^14 + 12*x^16 - 2*x^18 + x^20))/
             w2^2))/w1^4))/(w1^2*w2^4) + (myq1^5*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(-(x^2*(2*x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - 
              x^12) - (2*(x^2 - 2*x^4 - x^6 - x^10 - 2*x^12 + x^14))/w2^8 + 
            (1 + 2*x^2 - 24*x^4 - 2*x^6 + 14*x^8 - 2*x^10 - 24*x^12 + 
              2*x^14 + x^16)/w2^6 + (1 + 2*x^2 - 24*x^4 - 2*x^6 + 14*x^8 - 
              2*x^10 - 24*x^12 + 2*x^14 + x^16)/w2^2 - 
            (2*(1 + 8*x^2 - 28*x^4 - 40*x^6 + 94*x^8 - 40*x^10 - 28*x^12 + 8*
                x^14 + x^16))/w2^4)) - 
         (x^2*(2*x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12) - 
            (2*(x^2 - 2*x^4 - x^6 - x^10 - 2*x^12 + x^14))/w2^8 + 
            (1 + 2*x^2 - 24*x^4 - 2*x^6 + 14*x^8 - 2*x^10 - 24*x^12 + 
              2*x^14 + x^16)/w2^6 + (1 + 2*x^2 - 24*x^4 - 2*x^6 + 14*x^8 - 
              2*x^10 - 24*x^12 + 2*x^14 + x^16)/w2^2 - 
            (2*(1 + 8*x^2 - 28*x^4 - 40*x^6 + 94*x^8 - 40*x^10 - 28*x^12 + 8*
                x^14 + x^16))/w2^4))/w1^4 + 
         (x^4*(3 - 14*x^2 + 5*x^4 + 28*x^6 + 5*x^8 - 14*x^10 + 3*x^12) + 
           (x^4*(3 - 14*x^2 + 5*x^4 + 28*x^6 + 5*x^8 - 14*x^10 + 3*x^12))/
            w2^8 - (2*x^2*(3 - 20*x^2 + 28*x^4 + 36*x^6 - 62*x^8 + 36*x^10 + 
              28*x^12 - 20*x^14 + 3*x^16))/w2^6 - 
           (2*x^2*(3 - 20*x^2 + 28*x^4 + 36*x^6 - 62*x^8 + 36*x^10 + 
              28*x^12 - 20*x^14 + 3*x^16))/w2^2 - 
           (2*(2 - 18*x^2 + 93*x^4 - 150*x^6 - 55*x^8 + 208*x^10 - 55*x^12 - 
              150*x^14 + 93*x^16 - 18*x^18 + 2*x^20))/w2^4)/w1^2))/
       (w1^5*w2) - (myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (x^4*(8*(x^2 - 2*x^4 - 2*x^8 + x^10) + 
           (8*(x^2 - 2*x^4 - 2*x^8 + x^10))/w2^4 + 
           (-15 + 38*x^2 - 17*x^4 + 20*x^6 - 17*x^8 + 38*x^10 - 15*x^12)/
            w2^2) + (x^4*(8*(x^2 - 2*x^4 - 2*x^8 + x^10) + 
            (8*(x^2 - 2*x^4 - 2*x^8 + x^10))/w2^4 + (-15 + 38*x^2 - 17*x^4 + 
              20*x^6 - 17*x^8 + 38*x^10 - 15*x^12)/w2^2))/w1^8 - 
         (x^2*(1 - 10*x^2 + 16*x^4 + 26*x^6 - 130*x^8 + 26*x^10 + 16*x^12 - 
            10*x^14 + x^16 + (1 - 10*x^2 + 16*x^4 + 26*x^6 - 130*x^8 + 
              26*x^10 + 16*x^12 - 10*x^14 + x^16)/w2^4 - 
            (2*(17 - 60*x^2 + 52*x^4 + 12*x^6 - 106*x^8 + 12*x^10 + 52*x^12 - 
               60*x^14 + 17*x^16))/w2^2))/w1^6 - 
         (x^2*(1 - 10*x^2 + 16*x^4 + 26*x^6 - 130*x^8 + 26*x^10 + 16*x^12 - 
            10*x^14 + x^16 + (1 - 10*x^2 + 16*x^4 + 26*x^6 - 130*x^8 + 
              26*x^10 + 16*x^12 - 10*x^14 + x^16)/w2^4 - 
            (2*(17 - 60*x^2 + 52*x^4 + 12*x^6 - 106*x^8 + 12*x^10 + 52*x^12 - 
               60*x^14 + 17*x^16))/w2^2))/w1^2 - 
         (2*(x^2 - 22*x^4 + 32*x^6 + 54*x^8 - 82*x^10 + 54*x^12 + 32*x^14 - 
            22*x^16 + x^18 + (x^2 - 22*x^4 + 32*x^6 + 54*x^8 - 82*x^10 + 
              54*x^12 + 32*x^14 - 22*x^16 + x^18)/w2^4 + 
            (4 + 6*x^2 - 3*x^4 - 66*x^6 - x^8 + 24*x^10 - x^12 - 66*x^14 - 
              3*x^16 + 6*x^18 + 4*x^20)/w2^2))/w1^4))/(w1^3*w2^3)))/
    (myq2*(myq1^2 - myq2^2)^2*x^4*(-1 + x^2)^3*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/512)*myq2*(-1 + w1^(-2))*w1^4*w2*
     (-((myq2^5*(-1 + w1^(-2))*x*(1 + x^4)^2*(x^2 - 12*x^4 - 10*x^6 - 
          12*x^8 + x^10 + (4*x^2*(3 + 12*x^2 + 2*x^4 + 12*x^6 + 3*x^8))/
           w2^6 + (4*x^2*(3 + 12*x^2 + 2*x^4 + 12*x^6 + 3*x^8))/w2^2 + 
          (x^2 - 12*x^4 - 10*x^6 - 12*x^8 + x^10)/w2^8 - 
          (2*(4 + 5*x^2 + 32*x^4 + 14*x^6 + 32*x^8 + 5*x^10 + 4*x^12))/w2^4))/
        (w1^2*w2^4)) + (2*myq1^5*(-1 + w2^(-2))*(1 + x^2)*
        (6*x^6*(-1 + x^4)^2 + (6*x^6*(-1 + x^4)^2)/w2^12 - 
         (x^4*(13 + 18*x^2 - 21*x^4 + 12*x^6 - 21*x^8 + 18*x^10 + 13*x^12))/
          w2^10 - (x^4*(13 + 18*x^2 - 21*x^4 + 12*x^6 - 21*x^8 + 18*x^10 + 
            13*x^12))/w2^2 + (x^2*(5 + 48*x^2 - 10*x^4 + 48*x^6 - 54*x^8 + 
            48*x^10 - 10*x^12 + 48*x^14 + 5*x^16))/w2^8 + 
         (x^2*(5 + 48*x^2 - 10*x^4 + 48*x^6 - 54*x^8 + 48*x^10 - 10*x^12 + 
            48*x^14 + 5*x^16))/w2^4 + (2*(1 - 15*x^2 - 2*x^4 - 42*x^6 + 
            25*x^8 - 30*x^10 + 25*x^12 - 42*x^14 - 2*x^16 - 15*x^18 + x^20))/
          w2^6))/(w1^3*w2) + (myq1^4*myq2*(-1 + w1^(-2))*x*
        (2*x^6*(5 - 2*x^4 + 5*x^8) + (2*x^6*(5 - 2*x^4 + 5*x^8))/w2^16 - 
         (x^4*(1 + x^2)^2*(17 - 12*x^2 + 22*x^4 - 12*x^6 + 17*x^8))/w2^14 - 
         (x^4*(1 + x^2)^2*(17 - 12*x^2 + 22*x^4 - 12*x^6 + 17*x^8))/w2^2 + 
         (2*x^2*(3 + 31*x^2 + 16*x^4 + 57*x^6 + 74*x^8 + 57*x^10 + 16*x^12 + 
            31*x^14 + 3*x^16))/w2^12 + (2*x^2*(3 + 31*x^2 + 16*x^4 + 57*x^6 + 
            74*x^8 + 57*x^10 + 16*x^12 + 31*x^14 + 3*x^16))/w2^4 - 
         (x^2*(40 + 95*x^2 + 90*x^4 + 321*x^6 + 316*x^8 + 321*x^10 + 
            90*x^12 + 95*x^14 + 40*x^16))/w2^10 - 
         (x^2*(40 + 95*x^2 + 90*x^4 + 321*x^6 + 316*x^8 + 321*x^10 + 
            90*x^12 + 95*x^14 + 40*x^16))/w2^6 + 
         (4*(2 + 13*x^2 + 27*x^4 + 35*x^6 + 107*x^8 + 104*x^10 + 107*x^12 + 
            35*x^14 + 27*x^16 + 13*x^18 + 2*x^20))/w2^8))/w1^2 + 
      (2*myq1^3*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
        (x^2*(2*x^4*(2 + x^4 + 2*x^8) + (2*x^4*(2 + x^4 + 2*x^8))/w2^12 - 
           (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 3*x^12))/
            w2^10 - (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 
              3*x^12))/w2^2 + (2*(1 - 6*x^2 - 4*x^4 + 14*x^8 - 4*x^12 - 
              6*x^14 + x^16))/w2^6 + (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 
             36*x^10 + 36*x^12 - 4*x^14 + 3*x^16)/w2^8 + 
           (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 36*x^10 + 36*x^12 - 
             4*x^14 + 3*x^16)/w2^4) + (x^2*(2*x^4*(2 + x^4 + 2*x^8) + 
            (2*x^4*(2 + x^4 + 2*x^8))/w2^12 - (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*
                x^6 + 6*x^8 + 2*x^10 + 3*x^12))/w2^10 - 
            (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 3*x^12))/
             w2^2 + (2*(1 - 6*x^2 - 4*x^4 + 14*x^8 - 4*x^12 - 6*x^14 + x^16))/
             w2^6 + (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 36*x^10 + 
              36*x^12 - 4*x^14 + 3*x^16)/w2^8 + (3 - 4*x^2 + 36*x^4 - 
              36*x^6 + 24*x^8 - 36*x^10 + 36*x^12 - 4*x^14 + 3*x^16)/w2^4))/
          w1^4 - (2*(x^6*(7 - 4*x^4 + 7*x^8) + (x^6*(7 - 4*x^4 + 7*x^8))/
             w2^12 - (2*x^4*(5 + 11*x^2 - 2*x^6 + 11*x^10 + 5*x^12))/w2^10 - 
            (2*x^4*(5 + 11*x^2 - 2*x^6 + 11*x^10 + 5*x^12))/w2^2 + 
            (x^2*(2 + 32*x^2 + 29*x^4 + 24*x^6 - 24*x^8 + 24*x^10 + 29*x^12 + 
               32*x^14 + 2*x^16))/w2^8 + (x^2*(2 + 32*x^2 + 29*x^4 + 24*x^6 - 
               24*x^8 + 24*x^10 + 29*x^12 + 32*x^14 + 2*x^16))/w2^4 + 
            (2*(1 - 8*x^2 - 5*x^4 - 46*x^6 + 22*x^8 - 28*x^10 + 22*x^12 - 46*
                x^14 - 5*x^16 - 8*x^18 + x^20))/w2^6))/w1^2))/(w1*w2) + 
      (myq1*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
        ((x + x^5)^2*(x^2 - 18*x^4 + x^6 + (x^2 - 18*x^4 + x^6)/w2^8 + 
           (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^6 + 
           (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^2 - 
           (2*(9 - 7*x^2 + 44*x^4 - 7*x^6 + 9*x^8))/w2^4) + 
         ((x + x^5)^2*(x^2 - 18*x^4 + x^6 + (x^2 - 18*x^4 + x^6)/w2^8 + 
            (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^6 + 
            (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^2 - 
            (2*(9 - 7*x^2 + 44*x^4 - 7*x^6 + 9*x^8))/w2^4))/w1^4 + 
         (4*(2*(x^4 + 6*x^10 + x^16) + (2*(x^4 + 6*x^10 + x^16))/w2^8 - 
            (2*x^2*(2 + 5*x^4 + 18*x^8 + 5*x^12 + 2*x^16))/w2^6 - 
            (2*x^2*(2 + 5*x^4 + 18*x^8 + 5*x^12 + 2*x^16))/w2^2 + 
            (1 + 6*x^2 - 3*x^4 + 20*x^6 - 2*x^8 + 52*x^10 - 2*x^12 + 
              20*x^14 - 3*x^16 + 6*x^18 + x^20)/w2^4))/w1^2))/(w1*w2^3) + 
      (myq1^2*myq2^3*(-1 + w1^(-2))*x*((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*
          (10*x^4 + (10*x^4)/w2^8 - (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/
            w2^6 - (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^2 + 
           (2*(5 + 2*x^2 + 16*x^4 + 2*x^6 + 5*x^8))/w2^4) + 
         ((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*(10*x^4 + (10*x^4)/w2^8 - 
            (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^6 - 
            (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^2 + 
            (2*(5 + 2*x^2 + 16*x^4 + 2*x^6 + 5*x^8))/w2^4))/w1^4 - 
         (x^4*(19 + 6*x^2 + 21*x^4 - 12*x^6 + 21*x^8 + 6*x^10 + 19*x^12) + 
           (x^4*(19 + 6*x^2 + 21*x^4 - 12*x^6 + 21*x^8 + 6*x^10 + 19*x^12))/
            w2^12 - (x^2*(27 + 58*x^2 + 48*x^4 + 6*x^6 - 54*x^8 + 6*x^10 + 
              48*x^12 + 58*x^14 + 27*x^16))/w2^10 - 
           (x^2*(27 + 58*x^2 + 48*x^4 + 6*x^6 - 54*x^8 + 6*x^10 + 48*x^12 + 
              58*x^14 + 27*x^16))/w2^2 - (2*x^2*(33 + 86*x^2 - 32*x^4 + 
              42*x^6 - 226*x^8 + 42*x^10 - 32*x^12 + 86*x^14 + 33*x^16))/
            w2^6 + (8 + 44*x^2 + 133*x^4 + 10*x^6 + 11*x^8 - 236*x^10 + 
             11*x^12 + 10*x^14 + 133*x^16 + 44*x^18 + 8*x^20)/w2^8 + 
           (8 + 44*x^2 + 133*x^4 + 10*x^6 + 11*x^8 - 236*x^10 + 11*x^12 + 
             10*x^14 + 133*x^16 + 44*x^18 + 8*x^20)/w2^4)/w1^2))/w2^2))/
    (myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^4*(-1 + x^2)^3*
     (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
   ((I/512)*myq2*(-1 + w1^(-2))*w1^4*w2*
     (-((myq2^5*(-1 + w1^(-2))*x*(1 + x^4)^2*(x^2 - 12*x^4 - 10*x^6 - 
          12*x^8 + x^10 + (4*x^2*(3 + 12*x^2 + 2*x^4 + 12*x^6 + 3*x^8))/
           w2^6 + (4*x^2*(3 + 12*x^2 + 2*x^4 + 12*x^6 + 3*x^8))/w2^2 + 
          (x^2 - 12*x^4 - 10*x^6 - 12*x^8 + x^10)/w2^8 - 
          (2*(4 + 5*x^2 + 32*x^4 + 14*x^6 + 32*x^8 + 5*x^10 + 4*x^12))/w2^4))/
        (w1^2*w2^4)) + (2*myq1^5*(-1 + w2^(-2))*(1 + x^2)*
        (6*x^6*(-1 + x^4)^2 + (6*x^6*(-1 + x^4)^2)/w2^12 - 
         (x^4*(13 + 18*x^2 - 21*x^4 + 12*x^6 - 21*x^8 + 18*x^10 + 13*x^12))/
          w2^10 - (x^4*(13 + 18*x^2 - 21*x^4 + 12*x^6 - 21*x^8 + 18*x^10 + 
            13*x^12))/w2^2 + (x^2*(5 + 48*x^2 - 10*x^4 + 48*x^6 - 54*x^8 + 
            48*x^10 - 10*x^12 + 48*x^14 + 5*x^16))/w2^8 + 
         (x^2*(5 + 48*x^2 - 10*x^4 + 48*x^6 - 54*x^8 + 48*x^10 - 10*x^12 + 
            48*x^14 + 5*x^16))/w2^4 + (2*(1 - 15*x^2 - 2*x^4 - 42*x^6 + 
            25*x^8 - 30*x^10 + 25*x^12 - 42*x^14 - 2*x^16 - 15*x^18 + x^20))/
          w2^6))/(w1^3*w2) + (myq1^4*myq2*(-1 + w1^(-2))*x*
        (2*x^6*(5 - 2*x^4 + 5*x^8) + (2*x^6*(5 - 2*x^4 + 5*x^8))/w2^16 - 
         (x^4*(1 + x^2)^2*(17 - 12*x^2 + 22*x^4 - 12*x^6 + 17*x^8))/w2^14 - 
         (x^4*(1 + x^2)^2*(17 - 12*x^2 + 22*x^4 - 12*x^6 + 17*x^8))/w2^2 + 
         (2*x^2*(3 + 31*x^2 + 16*x^4 + 57*x^6 + 74*x^8 + 57*x^10 + 16*x^12 + 
            31*x^14 + 3*x^16))/w2^12 + (2*x^2*(3 + 31*x^2 + 16*x^4 + 57*x^6 + 
            74*x^8 + 57*x^10 + 16*x^12 + 31*x^14 + 3*x^16))/w2^4 - 
         (x^2*(40 + 95*x^2 + 90*x^4 + 321*x^6 + 316*x^8 + 321*x^10 + 
            90*x^12 + 95*x^14 + 40*x^16))/w2^10 - 
         (x^2*(40 + 95*x^2 + 90*x^4 + 321*x^6 + 316*x^8 + 321*x^10 + 
            90*x^12 + 95*x^14 + 40*x^16))/w2^6 + 
         (4*(2 + 13*x^2 + 27*x^4 + 35*x^6 + 107*x^8 + 104*x^10 + 107*x^12 + 
            35*x^14 + 27*x^16 + 13*x^18 + 2*x^20))/w2^8))/w1^2 + 
      (2*myq1^3*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
        (x^2*(2*x^4*(2 + x^4 + 2*x^8) + (2*x^4*(2 + x^4 + 2*x^8))/w2^12 - 
           (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 3*x^12))/
            w2^10 - (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 
              3*x^12))/w2^2 + (2*(1 - 6*x^2 - 4*x^4 + 14*x^8 - 4*x^12 - 
              6*x^14 + x^16))/w2^6 + (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 
             36*x^10 + 36*x^12 - 4*x^14 + 3*x^16)/w2^8 + 
           (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 36*x^10 + 36*x^12 - 
             4*x^14 + 3*x^16)/w2^4) + (x^2*(2*x^4*(2 + x^4 + 2*x^8) + 
            (2*x^4*(2 + x^4 + 2*x^8))/w2^12 - (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*
                x^6 + 6*x^8 + 2*x^10 + 3*x^12))/w2^10 - 
            (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 3*x^12))/
             w2^2 + (2*(1 - 6*x^2 - 4*x^4 + 14*x^8 - 4*x^12 - 6*x^14 + x^16))/
             w2^6 + (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 36*x^10 + 
              36*x^12 - 4*x^14 + 3*x^16)/w2^8 + (3 - 4*x^2 + 36*x^4 - 
              36*x^6 + 24*x^8 - 36*x^10 + 36*x^12 - 4*x^14 + 3*x^16)/w2^4))/
          w1^4 - (2*(x^6*(7 - 4*x^4 + 7*x^8) + (x^6*(7 - 4*x^4 + 7*x^8))/
             w2^12 - (2*x^4*(5 + 11*x^2 - 2*x^6 + 11*x^10 + 5*x^12))/w2^10 - 
            (2*x^4*(5 + 11*x^2 - 2*x^6 + 11*x^10 + 5*x^12))/w2^2 + 
            (x^2*(2 + 32*x^2 + 29*x^4 + 24*x^6 - 24*x^8 + 24*x^10 + 29*x^12 + 
               32*x^14 + 2*x^16))/w2^8 + (x^2*(2 + 32*x^2 + 29*x^4 + 24*x^6 - 
               24*x^8 + 24*x^10 + 29*x^12 + 32*x^14 + 2*x^16))/w2^4 + 
            (2*(1 - 8*x^2 - 5*x^4 - 46*x^6 + 22*x^8 - 28*x^10 + 22*x^12 - 46*
                x^14 - 5*x^16 - 8*x^18 + x^20))/w2^6))/w1^2))/(w1*w2) + 
      (myq1*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
        ((x + x^5)^2*(x^2 - 18*x^4 + x^6 + (x^2 - 18*x^4 + x^6)/w2^8 + 
           (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^6 + 
           (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^2 - 
           (2*(9 - 7*x^2 + 44*x^4 - 7*x^6 + 9*x^8))/w2^4) + 
         ((x + x^5)^2*(x^2 - 18*x^4 + x^6 + (x^2 - 18*x^4 + x^6)/w2^8 + 
            (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^6 + 
            (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^2 - 
            (2*(9 - 7*x^2 + 44*x^4 - 7*x^6 + 9*x^8))/w2^4))/w1^4 + 
         (4*(2*(x^4 + 6*x^10 + x^16) + (2*(x^4 + 6*x^10 + x^16))/w2^8 - 
            (2*x^2*(2 + 5*x^4 + 18*x^8 + 5*x^12 + 2*x^16))/w2^6 - 
            (2*x^2*(2 + 5*x^4 + 18*x^8 + 5*x^12 + 2*x^16))/w2^2 + 
            (1 + 6*x^2 - 3*x^4 + 20*x^6 - 2*x^8 + 52*x^10 - 2*x^12 + 
              20*x^14 - 3*x^16 + 6*x^18 + x^20)/w2^4))/w1^2))/(w1*w2^3) + 
      (myq1^2*myq2^3*(-1 + w1^(-2))*x*((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*
          (10*x^4 + (10*x^4)/w2^8 - (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/
            w2^6 - (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^2 + 
           (2*(5 + 2*x^2 + 16*x^4 + 2*x^6 + 5*x^8))/w2^4) + 
         ((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*(10*x^4 + (10*x^4)/w2^8 - 
            (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^6 - 
            (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^2 + 
            (2*(5 + 2*x^2 + 16*x^4 + 2*x^6 + 5*x^8))/w2^4))/w1^4 - 
         (x^4*(19 + 6*x^2 + 21*x^4 - 12*x^6 + 21*x^8 + 6*x^10 + 19*x^12) + 
           (x^4*(19 + 6*x^2 + 21*x^4 - 12*x^6 + 21*x^8 + 6*x^10 + 19*x^12))/
            w2^12 - (x^2*(27 + 58*x^2 + 48*x^4 + 6*x^6 - 54*x^8 + 6*x^10 + 
              48*x^12 + 58*x^14 + 27*x^16))/w2^10 - 
           (x^2*(27 + 58*x^2 + 48*x^4 + 6*x^6 - 54*x^8 + 6*x^10 + 48*x^12 + 
              58*x^14 + 27*x^16))/w2^2 - (2*x^2*(33 + 86*x^2 - 32*x^4 + 
              42*x^6 - 226*x^8 + 42*x^10 - 32*x^12 + 86*x^14 + 33*x^16))/
            w2^6 + (8 + 44*x^2 + 133*x^4 + 10*x^6 + 11*x^8 - 236*x^10 + 
             11*x^12 + 10*x^14 + 133*x^16 + 44*x^18 + 8*x^20)/w2^8 + 
           (8 + 44*x^2 + 133*x^4 + 10*x^6 + 11*x^8 - 236*x^10 + 11*x^12 + 
             10*x^14 + 133*x^16 + 44*x^18 + 8*x^20)/w2^4)/w1^2))/w2^2))/
    ((myq1^2 - myq2^2)^2*(myq1 - myq1/w2^2)^3*x^4*(-1 + x^2)^3*
     (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
   ((I/256)*w1^4*w2^2*((-16*myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*(2*(x^2 + x^6) + 
         (2*(x^2 + x^6))/w2^4 - (1 + 6*x^4 + x^8)/w2^2))/(w1^4*w2) - 
      (myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^4)*
        (8*x^4*(1 + x^2)^2 + (8*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(17 + 30*x^2 + 34*x^4 + 30*x^6 + 17*x^8))/w2^6 - 
         (x^2*(17 + 30*x^2 + 34*x^4 + 30*x^6 + 17*x^8))/w2^2 + 
         (2*(4 + 9*x^2 + 18*x^4 + 34*x^6 + 18*x^8 + 9*x^10 + 4*x^12))/w2^4))/
       (w1^4*w2^3) + (2*myq1^7*myq2*(-1 + w1^(-2))*x^2*(1 + x^2)*
        (-x^2 - x^2/w2^4 + (1 + x^4)/w2^2)*((-8*x^4*(1 + x^4))/w1^2 - 
         (8*x^4*(1 + x^4))/(w1^2*w2^12) - 
         (4*(x^4*(-1 + x^2)^2 + (x^4*(-1 + x^2)^2)/w1^4 - 
            (2*(x + x^3)^2*(1 + x^2 + x^4))/w1^2))/w2^10 - 
         (4*(x^4*(-1 + x^2)^2 + (x^4*(-1 + x^2)^2)/w1^4 - 
            (2*(x + x^3)^2*(1 + x^2 + x^4))/w1^2))/w2^2 + 
         (8*x^2*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w1^4 - 
            (2 + 15*x^2 + 12*x^4 + 15*x^6 + 2*x^8)/w1^2))/w2^8 + 
         (8*x^2*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w1^4 - 
            (2 + 15*x^2 + 12*x^4 + 15*x^6 + 2*x^8)/w1^2))/w2^4 + 
         (3 - 38*x^2 + 5*x^4 - 68*x^6 + 5*x^8 - 38*x^10 + 3*x^12 + 
           (-6 + 92*x^2 + 86*x^4 + 232*x^6 + 86*x^8 + 92*x^10 - 6*x^12)/
            w1^2 + (3 - 38*x^2 + 5*x^4 - 68*x^6 + 5*x^8 - 38*x^10 + 3*x^12)/
            w1^4)/w2^6))/w1^3 + (myq1^3*myq2^5*(-1 + w1^(-2))*x^2*(1 + x^2)*
        (4*(1 + w1^(-4))*x^6*(1 + x^4 - (-1 + x^2)^2/w1^2 + (1 + x^4)/w1^4) + 
         (4*(1 + w1^(-4))*x^6*(1 + x^4 - (-1 + x^2)^2/w1^2 + (1 + x^4)/w1^4))/
          w2^16 - (x^4*(4*(1 + x^2 + x^6 + x^8) + (4*(1 + x^2 + x^6 + x^8))/
             w1^8 + (2*(11 - 40*x^2 - 70*x^4 - 40*x^6 + 11*x^8))/w1^4 + 
            (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^6 + 
            (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^2))/w2^14 - 
         (x^4*(4*(1 + x^2 + x^6 + x^8) + (4*(1 + x^2 + x^6 + x^8))/w1^8 + 
            (2*(11 - 40*x^2 - 70*x^4 - 40*x^6 + 11*x^8))/w1^4 + 
            (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^6 + 
            (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^2))/w2^2 - 
         (x^2*(4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 3*x^10 + 4*x^12 + 
            (-34 + 134*x^2 + 434*x^4 + 460*x^6 + 434*x^8 + 134*x^10 - 
              34*x^12)/w1^4 + (4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 
              3*x^10 + 4*x^12)/w1^8 - (27 - 20*x^2 + 209*x^4 + 64*x^6 + 
              209*x^8 - 20*x^10 + 27*x^12)/w1^6 - (27 - 20*x^2 + 209*x^4 + 
              64*x^6 + 209*x^8 - 20*x^10 + 27*x^12)/w1^2))/w2^12 - 
         (x^2*(4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 3*x^10 + 4*x^12 + 
            (-34 + 134*x^2 + 434*x^4 + 460*x^6 + 434*x^8 + 134*x^10 - 
              34*x^12)/w1^4 + (4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 
              3*x^10 + 4*x^12)/w1^8 - (27 - 20*x^2 + 209*x^4 + 64*x^6 + 
              209*x^8 - 20*x^10 + 27*x^12)/w1^6 - (27 - 20*x^2 + 209*x^4 + 
              64*x^6 + 209*x^8 - 20*x^10 + 27*x^12)/w1^2))/w2^4 - 
         (2*(3 + x^2 + 29*x^4 + 11*x^6 + 76*x^8 + 11*x^10 + 29*x^12 + x^14 + 
            3*x^16 + (-20 - 4*x^2 + 254*x^4 + 548*x^6 + 740*x^8 + 548*x^10 + 
              254*x^12 - 4*x^14 - 20*x^16)/w1^4 + (3 + x^2 + 29*x^4 + 
              11*x^6 + 76*x^8 + 11*x^10 + 29*x^12 + x^14 + 3*x^16)/w1^8 - 
            (11 - 33*x^2 + 120*x^4 + 41*x^6 + 314*x^8 + 41*x^10 + 120*x^12 - 
              33*x^14 + 11*x^16)/w1^6 - (11 - 33*x^2 + 120*x^4 + 41*x^6 + 
              314*x^8 + 41*x^10 + 120*x^12 - 33*x^14 + 11*x^16)/w1^2))/w2^8 + 
         (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 18*x^12 + 7*x^14 + 
           3*x^16 + (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 
             18*x^12 + 7*x^14 + 3*x^16)/w1^8 - 
           (2*(9 + 17*x^2 - 237*x^4 - 285*x^6 - 784*x^8 - 285*x^10 - 
              237*x^12 + 17*x^14 + 9*x^16))/w1^4 - 
           (12 - 2*x^2 + 109*x^4 + 126*x^6 + 486*x^8 + 126*x^10 + 109*x^12 - 
             2*x^14 + 12*x^16)/w1^6 - (12 - 2*x^2 + 109*x^4 + 126*x^6 + 
             486*x^8 + 126*x^10 + 109*x^12 - 2*x^14 + 12*x^16)/w1^2)/w2^10 + 
         (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 18*x^12 + 7*x^14 + 
           3*x^16 + (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 
             18*x^12 + 7*x^14 + 3*x^16)/w1^8 - 
           (2*(9 + 17*x^2 - 237*x^4 - 285*x^6 - 784*x^8 - 285*x^10 - 
              237*x^12 + 17*x^14 + 9*x^16))/w1^4 - 
           (12 - 2*x^2 + 109*x^4 + 126*x^6 + 486*x^8 + 126*x^10 + 109*x^12 - 
             2*x^14 + 12*x^16)/w1^6 - (12 - 2*x^2 + 109*x^4 + 126*x^6 + 
             486*x^8 + 126*x^10 + 109*x^12 - 2*x^14 + 12*x^16)/w1^2)/w2^6))/
       w1 - (myq1^5*myq2^3*(-1 + w1^(-2))*x^2*(1 + x^2)*
        ((4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^12 - 
           (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^10 - 
           (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^2 - 
           (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + x^14))/
            w2^8 - (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + 
              x^14))/w2^4 + (5 - 40*x^2 + 62*x^4 - 168*x^6 + 186*x^8 - 
             168*x^10 + 62*x^12 - 40*x^14 + 5*x^16)/w2^6)/w2^2 + 
         (4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^12 - 
           (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^10 - 
           (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^2 - 
           (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + x^14))/
            w2^8 - (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + 
              x^14))/w2^4 + (5 - 40*x^2 + 62*x^4 - 168*x^6 + 186*x^8 - 
             168*x^10 + 62*x^12 - 40*x^14 + 5*x^16)/w2^6)/(w1^8*w2^2) + 
         ((-8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^14 - 
           (8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^2 + 
           16*(x^6 + x^10) + (16*(x^6 + x^10))/w2^16 - 
           (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 129*x^10 - 34*x^12 + x^14)/
            w2^12 - (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 129*x^10 - 34*x^12 + 
             x^14)/w2^4 + (-28 + 42*x^2 - 284*x^4 + 438*x^6 - 848*x^8 + 
             438*x^10 - 284*x^12 + 42*x^14 - 28*x^16)/w2^8 + 
           (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 158*x^8 + 154*x^10 - 42*x^12 + 
              6*x^14 + 5*x^16))/w2^10 + (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 
              158*x^8 + 154*x^10 - 42*x^12 + 6*x^14 + 5*x^16))/w2^6)/w1^6 + 
         ((-8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^14 - 
           (8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^2 + 
           16*(x^6 + x^10) + (16*(x^6 + x^10))/w2^16 - 
           (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 129*x^10 - 34*x^12 + x^14)/
            w2^12 - (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 129*x^10 - 34*x^12 + 
             x^14)/w2^4 + (-28 + 42*x^2 - 284*x^4 + 438*x^6 - 848*x^8 + 
             438*x^10 - 284*x^12 + 42*x^14 - 28*x^16)/w2^8 + 
           (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 158*x^8 + 154*x^10 - 42*x^12 + 
              6*x^14 + 5*x^16))/w2^10 + (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 
              158*x^8 + 154*x^10 - 42*x^12 + 6*x^14 + 5*x^16))/w2^6)/w1^2 - 
         (2*(4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^16 + 
            (4*x^4*(1 - 7*x^2 + 16*x^4 - 7*x^6 + x^8))/w2^14 + 
            (4*x^4*(1 - 7*x^2 + 16*x^4 - 7*x^6 + x^8))/w2^2 - 
            (x^2*(20 - 45*x^2 + 80*x^4 + 194*x^6 + 80*x^8 - 45*x^10 + 20*
                x^12))/w2^12 - (x^2*(20 - 45*x^2 + 80*x^4 + 194*x^6 + 80*
                x^8 - 45*x^10 + 20*x^12))/w2^4 + (-29 + 40*x^2 - 354*x^4 + 
              160*x^6 - 1202*x^8 + 160*x^10 - 354*x^12 + 40*x^14 - 29*x^16)/
             w2^8 + (13 + 8*x^2 + 488*x^6 + 54*x^8 + 488*x^10 + 8*x^14 + 
              13*x^16)/w2^10 + (13 + 8*x^2 + 488*x^6 + 54*x^8 + 488*x^10 + 
              8*x^14 + 13*x^16)/w2^6))/w1^4))/w1 + 
      (myq1*myq2^7*(-1 + w1^(-2))*(1 + x^2)*
        (x^6*(21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8 - 
           (2*(7 + 12*x^2 + 62*x^4 + 12*x^6 + 7*x^8))/w1^2 + 
           (21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8)/w1^4) + 
         (x^6*(21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8 - 
            (2*(7 + 12*x^2 + 62*x^4 + 12*x^6 + 7*x^8))/w1^2 + 
            (21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8)/w1^4))/w2^12 + 
         (x^4*(-39 - 77*x^4 + 16*x^6 - 77*x^8 - 39*x^12 + 
            (4*(5 + 19*x^2 + 85*x^4 + 82*x^6 + 85*x^8 + 19*x^10 + 5*x^12))/
             w1^2 - (39 + 77*x^4 - 16*x^6 + 77*x^8 + 39*x^12)/w1^4))/w2^10 + 
         (x^4*(-39 - 77*x^4 + 16*x^6 - 77*x^8 - 39*x^12 + 
            (4*(5 + 19*x^2 + 85*x^4 + 82*x^6 + 85*x^8 + 19*x^10 + 5*x^12))/
             w1^2 - (39 + 77*x^4 - 16*x^6 + 77*x^8 + 39*x^12)/w1^4))/w2^2 + 
         (x^2*(11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
            76*x^14 + 11*x^16 + (2*(4 - 52*x^2 - 125*x^4 - 384*x^6 - 386*
                x^8 - 384*x^10 - 125*x^12 - 52*x^14 + 4*x^16))/w1^2 + 
            (11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
              76*x^14 + 11*x^16)/w1^4))/w2^8 + 
         (x^2*(11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
            76*x^14 + 11*x^16 + (2*(4 - 52*x^2 - 125*x^4 - 384*x^6 - 386*
                x^8 - 384*x^10 - 125*x^12 - 52*x^14 + 4*x^16))/w1^2 + 
            (11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
              76*x^14 + 11*x^16)/w1^4))/w2^4 + 
         (2*(2 - 19*x^2 - 27*x^4 - 56*x^6 - 51*x^8 - 58*x^10 - 51*x^12 - 
            56*x^14 - 27*x^16 - 19*x^18 + 2*x^20 + (-4 + 8*x^2 + 64*x^4 + 
              188*x^6 + 476*x^8 + 536*x^10 + 476*x^12 + 188*x^14 + 64*x^16 + 
              8*x^18 - 4*x^20)/w1^2 + (2 - 19*x^2 - 27*x^4 - 56*x^6 - 
              51*x^8 - 58*x^10 - 51*x^12 - 56*x^14 - 27*x^16 - 19*x^18 + 
              2*x^20)/w1^4))/w2^6))/(w1^3*w2^2) + 
      (myq1^6*myq2^2*(-1 + w2^(-2))*x*
        ((-2*(4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8) + 
            (4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8))/w2^12 - 
            (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*x^10 + x^12))/
             w2^10 - (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*
                x^10 + x^12))/w2^2 + (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 
               398*x^8 + 386*x^10 + 188*x^12 + 94*x^14 - 3*x^16))/w2^8 + 
            (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 398*x^8 + 386*x^10 + 188*
                x^12 + 94*x^14 - 3*x^16))/w2^4 + 
            ((1 + x^2)^2*(3 - 34*x^2 - 28*x^4 - 214*x^6 - 62*x^8 - 214*x^10 - 
               28*x^12 - 34*x^14 + 3*x^16))/w2^6))/w1^6 - 
         (2*(4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8) + 
            (4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8))/w2^12 - 
            (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*x^10 + x^12))/
             w2^10 - (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*
                x^10 + x^12))/w2^2 + (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 
               398*x^8 + 386*x^10 + 188*x^12 + 94*x^14 - 3*x^16))/w2^8 + 
            (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 398*x^8 + 386*x^10 + 188*
                x^12 + 94*x^14 - 3*x^16))/w2^4 + 
            ((1 + x^2)^2*(3 - 34*x^2 - 28*x^4 - 214*x^6 - 62*x^8 - 214*x^10 - 
               28*x^12 - 34*x^14 + 3*x^16))/w2^6))/w1^2 + 
         x^2*((-8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^10 - 
           (8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^2 + 
           32*(x^6 + x^10) + (32*(x^6 + x^10))/w2^12 + 
           (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 305*x^8 + 26*x^10 + 
              47*x^12))/w2^8 + (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 
              305*x^8 + 26*x^10 + 47*x^12))/w2^4 - 
           (2*(3 + 7*x^2 + 100*x^4 + 49*x^6 + 226*x^8 + 49*x^10 + 100*x^12 + 
              7*x^14 + 3*x^16))/w2^6) + 
         (x^2*((-8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^10 - 
            (8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^2 + 
            32*(x^6 + x^10) + (32*(x^6 + x^10))/w2^12 + 
            (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 305*x^8 + 26*x^10 + 47*
                x^12))/w2^8 + (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 305*
                x^8 + 26*x^10 + 47*x^12))/w2^4 - 
            (2*(3 + 7*x^2 + 100*x^4 + 49*x^6 + 226*x^8 + 49*x^10 + 100*x^12 + 
               7*x^14 + 3*x^16))/w2^6))/w1^8 + 
         (2*(32*(x^8 + x^12) + (32*(x^8 + x^12))/w2^12 + 
            (8*x^4*(1 - 13*x^2 - 23*x^4 - 30*x^6 - 23*x^8 - 13*x^10 + x^12))/
             w2^10 + (8*x^4*(1 - 13*x^2 - 23*x^4 - 30*x^6 - 23*x^8 - 13*
                x^10 + x^12))/w2^2 + (x^2*(-14 + 109*x^2 + 326*x^4 + 499*
                x^6 + 784*x^8 + 499*x^10 + 326*x^12 + 109*x^14 - 14*x^16))/
             w2^8 + (x^2*(-14 + 109*x^2 + 326*x^4 + 499*x^6 + 784*x^8 + 499*
                x^10 + 326*x^12 + 109*x^14 - 14*x^16))/w2^4 + 
            (2*(3 - 17*x^2 - 70*x^4 - 188*x^6 - 485*x^8 - 374*x^10 - 485*
                x^12 - 188*x^14 - 70*x^16 - 17*x^18 + 3*x^20))/w2^6))/w1^4))/
       (w1^2*w2) - (myq1^4*myq2^4*(-1 + w2^(-2))*x*
        (-(x^2*((4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^10 + 
            (4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^2 - 
            8*(x^6 + x^10) - (8*(x^6 + x^10))/w2^12 - 
            (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 13*x^10 + 4*
                x^12))/w2^8 - (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 
               13*x^10 + 4*x^12))/w2^4 + (1 + 14*x^2 + 24*x^4 + 66*x^6 + 
              30*x^8 + 66*x^10 + 24*x^12 + 14*x^14 + x^16)/w2^6)) - 
         (x^2*((4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^10 + 
            (4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^2 - 
            8*(x^6 + x^10) - (8*(x^6 + x^10))/w2^12 - 
            (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 13*x^10 + 4*
                x^12))/w2^8 - (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 
               13*x^10 + 4*x^12))/w2^4 + (1 + 14*x^2 + 24*x^4 + 66*x^6 + 
              30*x^8 + 66*x^10 + 24*x^12 + 14*x^14 + x^16)/w2^6))/w1^12 + 
         (x^2*(-8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8) - 
            (8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8))/w2^12 + 
            (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*x^8 + 30*x^10 + 65*
                x^12))/w2^10 + (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*
                x^8 + 30*x^10 + 65*x^12))/w2^2 - 
            (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 291*
                x^12 + 52*x^14 + 13*x^16))/w2^8 - 
            (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 291*
                x^12 + 52*x^14 + 13*x^16))/w2^4 + (33 + 268*x^2 + 932*x^4 + 
              1060*x^6 + 2822*x^8 + 1060*x^10 + 932*x^12 + 268*x^14 + 
              33*x^16)/w2^6))/w1^8 + 
         (x^2*(-8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8) - 
            (8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8))/w2^12 + 
            (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*x^8 + 30*x^10 + 65*
                x^12))/w2^10 + (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*
                x^8 + 30*x^10 + 65*x^12))/w2^2 - 
            (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 291*
                x^12 + 52*x^14 + 13*x^16))/w2^8 - 
            (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 291*
                x^12 + 52*x^14 + 13*x^16))/w2^4 + (33 + 268*x^2 + 932*x^4 + 
              1060*x^6 + 2822*x^8 + 1060*x^10 + 932*x^12 + 268*x^14 + 
              33*x^16)/w2^6))/w1^4 + (-4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + 
             x^8) - (4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8))/w2^12 + 
           (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 3*x^12))/
            w2^10 + (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 
              3*x^12))/w2^2 + (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 
              85*x^10 - 130*x^12 - 45*x^14 + 4*x^16))/w2^8 + 
           (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 85*x^10 - 
              130*x^12 - 45*x^14 + 4*x^16))/w2^4 + 
           (-5 + 25*x^2 + 71*x^4 + 334*x^8 - 306*x^10 + 334*x^12 + 71*x^16 + 
             25*x^18 - 5*x^20)/w2^6)/w1^10 + 
         (-4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8) - 
           (4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8))/w2^12 + 
           (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 3*x^12))/
            w2^10 + (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 
              3*x^12))/w2^2 + (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 
              85*x^10 - 130*x^12 - 45*x^14 + 4*x^16))/w2^8 + 
           (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 85*x^10 - 
              130*x^12 - 45*x^14 + 4*x^16))/w2^4 + 
           (-5 + 25*x^2 + 71*x^4 + 334*x^8 - 306*x^10 + 334*x^12 + 71*x^16 + 
             25*x^18 - 5*x^20)/w2^6)/w1^2 + 
         (2*(4*x^6*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8) + 
            (4*x^6*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8))/w2^12 - 
            (2*x^4*(18 + 13*x^2 + 218*x^4 + 286*x^6 + 218*x^8 + 13*x^10 + 18*
                x^12))/w2^10 - (2*x^4*(18 + 13*x^2 + 218*x^4 + 286*x^6 + 218*
                x^8 + 13*x^10 + 18*x^12))/w2^2 + 
            (x^2*(6 + 77*x^2 + 638*x^4 + 1275*x^6 + 1336*x^8 + 1275*x^10 + 
               638*x^12 + 77*x^14 + 6*x^16))/w2^8 + 
            (x^2*(6 + 77*x^2 + 638*x^4 + 1275*x^6 + 1336*x^8 + 1275*x^10 + 
               638*x^12 + 77*x^14 + 6*x^16))/w2^4 + 
            (5 - 25*x^2 - 261*x^4 - 844*x^6 - 1392*x^8 - 2678*x^10 - 
              1392*x^12 - 844*x^14 - 261*x^16 - 25*x^18 + 5*x^20)/w2^6))/
          w1^6))/w2 - (myq1^2*myq2^6*(-1 + w2^(-2))*x*
        (2*x^6*(2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8) + 
           (2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8))/w1^8 + 
           (2*(11 + 6*x^2 + 22*x^4 + 6*x^6 + 11*x^8))/w1^4 - 
           (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^6 - 
           (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^2) + 
         (2*x^6*(2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8) + 
            (2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8))/w1^8 + 
            (2*(11 + 6*x^2 + 22*x^4 + 6*x^6 + 11*x^8))/w1^4 - 
            (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^6 - 
            (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^2))/w2^12 - 
         (x^4*(23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 23*x^12 + 
            (4*(12 + 7*x^2 - 10*x^4 - 70*x^6 - 10*x^8 + 7*x^10 + 12*x^12))/
             w1^4 + (23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 
              23*x^12)/w1^8 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 105*x^8 + 
              22*x^10 + 31*x^12)/w1^6 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 
              105*x^8 + 22*x^10 + 31*x^12)/w1^2))/w2^10 - 
         (x^4*(23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 23*x^12 + 
            (4*(12 + 7*x^2 - 10*x^4 - 70*x^6 - 10*x^8 + 7*x^10 + 12*x^12))/
             w1^4 + (23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 
              23*x^12)/w1^8 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 105*x^8 + 
              22*x^10 + 31*x^12)/w1^6 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 
              105*x^8 + 22*x^10 + 31*x^12)/w1^2))/w2^2 + 
         (x^2*(-4 + 38*x^2 + 92*x^4 + 190*x^6 + 216*x^8 + 190*x^10 + 
            92*x^12 + 38*x^14 - 4*x^16 + ((1 + x^2)^2*(27 - 38*x^2 + 163*
                x^4 - 160*x^6 + 163*x^8 - 38*x^10 + 27*x^12))/w1^6 + 
            ((1 + x^2)^2*(27 - 38*x^2 + 163*x^4 - 160*x^6 + 163*x^8 - 38*
                x^10 + 27*x^12))/w1^2 + (-4 + 38*x^2 + 92*x^4 + 190*x^6 + 
              216*x^8 + 190*x^10 + 92*x^12 + 38*x^14 - 4*x^16)/w1^8 - 
            (2*(15 + 22*x^2 + 182*x^4 + 350*x^6 + 286*x^8 + 350*x^10 + 182*
                x^12 + 22*x^14 + 15*x^16))/w1^4))/w2^8 + 
         (x^2*(-4 + 38*x^2 + 92*x^4 + 190*x^6 + 216*x^8 + 190*x^10 + 
            92*x^12 + 38*x^14 - 4*x^16 + ((1 + x^2)^2*(27 - 38*x^2 + 163*
                x^4 - 160*x^6 + 163*x^8 - 38*x^10 + 27*x^12))/w1^6 + 
            ((1 + x^2)^2*(27 - 38*x^2 + 163*x^4 - 160*x^6 + 163*x^8 - 38*
                x^10 + 27*x^12))/w1^2 + (-4 + 38*x^2 + 92*x^4 + 190*x^6 + 
              216*x^8 + 190*x^10 + 92*x^12 + 38*x^14 - 4*x^16)/w1^8 - 
            (2*(15 + 22*x^2 + 182*x^4 + 350*x^6 + 286*x^8 + 350*x^10 + 182*
                x^12 + 22*x^14 + 15*x^16))/w1^4))/w2^4 + 
         (8 - 13*x^2 - 18*x^4 - 160*x^6 - 174*x^8 - 358*x^10 - 174*x^12 - 
           160*x^14 - 18*x^16 - 13*x^18 + 8*x^20 + 
           (8 - 13*x^2 - 18*x^4 - 160*x^6 - 174*x^8 - 358*x^10 - 174*x^12 - 
             160*x^14 - 18*x^16 - 13*x^18 + 8*x^20)/w1^8 - 
           (2*(9 + 15*x^2 + 92*x^4 + 2*x^6 + 195*x^8 + 46*x^10 + 195*x^12 + 
              2*x^14 + 92*x^16 + 15*x^18 + 9*x^20))/w1^6 - 
           (2*(9 + 15*x^2 + 92*x^4 + 2*x^6 + 195*x^8 + 46*x^10 + 195*x^12 + 
              2*x^14 + 92*x^16 + 15*x^18 + 9*x^20))/w1^2 + 
           (2*(10 + 27*x^2 + 170*x^4 + 132*x^6 + 596*x^8 + 546*x^10 + 
              596*x^12 + 132*x^14 + 170*x^16 + 27*x^18 + 10*x^20))/w1^4)/
          w2^6))/(w1^2*w2)))/(myq1^3*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
   ((I/256)*w1^4*w2^2*((16*myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*(2*(x^2 + x^6) + 
         (2*(x^2 + x^6))/w2^4 - (1 + 6*x^4 + x^8)/w2^2))/(w1^4*w2) + 
      (myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^4)*
        (8*x^4*(1 + x^2)^2 + (8*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(17 + 30*x^2 + 34*x^4 + 30*x^6 + 17*x^8))/w2^6 - 
         (x^2*(17 + 30*x^2 + 34*x^4 + 30*x^6 + 17*x^8))/w2^2 + 
         (2*(4 + 9*x^2 + 18*x^4 + 34*x^6 + 18*x^8 + 9*x^10 + 4*x^12))/w2^4))/
       (w1^4*w2^3) - (2*myq1^7*myq2*(-1 + w1^(-2))*x^2*(1 + x^2)*
        (-x^2 - x^2/w2^4 + (1 + x^4)/w2^2)*((-8*x^4*(1 + x^4))/w1^2 - 
         (8*x^4*(1 + x^4))/(w1^2*w2^12) - 
         (4*(x^4*(-1 + x^2)^2 + (x^4*(-1 + x^2)^2)/w1^4 - 
            (2*(x + x^3)^2*(1 + x^2 + x^4))/w1^2))/w2^10 - 
         (4*(x^4*(-1 + x^2)^2 + (x^4*(-1 + x^2)^2)/w1^4 - 
            (2*(x + x^3)^2*(1 + x^2 + x^4))/w1^2))/w2^2 + 
         (8*x^2*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w1^4 - 
            (2 + 15*x^2 + 12*x^4 + 15*x^6 + 2*x^8)/w1^2))/w2^8 + 
         (8*x^2*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w1^4 - 
            (2 + 15*x^2 + 12*x^4 + 15*x^6 + 2*x^8)/w1^2))/w2^4 + 
         (3 - 38*x^2 + 5*x^4 - 68*x^6 + 5*x^8 - 38*x^10 + 3*x^12 + 
           (-6 + 92*x^2 + 86*x^4 + 232*x^6 + 86*x^8 + 92*x^10 - 6*x^12)/
            w1^2 + (3 - 38*x^2 + 5*x^4 - 68*x^6 + 5*x^8 - 38*x^10 + 3*x^12)/
            w1^4)/w2^6))/w1^3 - (myq1^3*myq2^5*(-1 + w1^(-2))*x^2*(1 + x^2)*
        (4*(1 + w1^(-4))*x^6*(1 + x^4 - (-1 + x^2)^2/w1^2 + (1 + x^4)/w1^4) + 
         (4*(1 + w1^(-4))*x^6*(1 + x^4 - (-1 + x^2)^2/w1^2 + (1 + x^4)/w1^4))/
          w2^16 - (x^4*(4*(1 + x^2 + x^6 + x^8) + (4*(1 + x^2 + x^6 + x^8))/
             w1^8 + (2*(11 - 40*x^2 - 70*x^4 - 40*x^6 + 11*x^8))/w1^4 + 
            (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^6 + 
            (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^2))/w2^14 - 
         (x^4*(4*(1 + x^2 + x^6 + x^8) + (4*(1 + x^2 + x^6 + x^8))/w1^8 + 
            (2*(11 - 40*x^2 - 70*x^4 - 40*x^6 + 11*x^8))/w1^4 + 
            (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^6 + 
            (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^2))/w2^2 - 
         (x^2*(4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 3*x^10 + 4*x^12 + 
            (-34 + 134*x^2 + 434*x^4 + 460*x^6 + 434*x^8 + 134*x^10 - 
              34*x^12)/w1^4 + (4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 
              3*x^10 + 4*x^12)/w1^8 - (27 - 20*x^2 + 209*x^4 + 64*x^6 + 
              209*x^8 - 20*x^10 + 27*x^12)/w1^6 - (27 - 20*x^2 + 209*x^4 + 
              64*x^6 + 209*x^8 - 20*x^10 + 27*x^12)/w1^2))/w2^12 - 
         (x^2*(4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 3*x^10 + 4*x^12 + 
            (-34 + 134*x^2 + 434*x^4 + 460*x^6 + 434*x^8 + 134*x^10 - 
              34*x^12)/w1^4 + (4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 
              3*x^10 + 4*x^12)/w1^8 - (27 - 20*x^2 + 209*x^4 + 64*x^6 + 
              209*x^8 - 20*x^10 + 27*x^12)/w1^6 - (27 - 20*x^2 + 209*x^4 + 
              64*x^6 + 209*x^8 - 20*x^10 + 27*x^12)/w1^2))/w2^4 - 
         (2*(3 + x^2 + 29*x^4 + 11*x^6 + 76*x^8 + 11*x^10 + 29*x^12 + x^14 + 
            3*x^16 + (-20 - 4*x^2 + 254*x^4 + 548*x^6 + 740*x^8 + 548*x^10 + 
              254*x^12 - 4*x^14 - 20*x^16)/w1^4 + (3 + x^2 + 29*x^4 + 
              11*x^6 + 76*x^8 + 11*x^10 + 29*x^12 + x^14 + 3*x^16)/w1^8 - 
            (11 - 33*x^2 + 120*x^4 + 41*x^6 + 314*x^8 + 41*x^10 + 120*x^12 - 
              33*x^14 + 11*x^16)/w1^6 - (11 - 33*x^2 + 120*x^4 + 41*x^6 + 
              314*x^8 + 41*x^10 + 120*x^12 - 33*x^14 + 11*x^16)/w1^2))/w2^8 + 
         (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 18*x^12 + 7*x^14 + 
           3*x^16 + (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 
             18*x^12 + 7*x^14 + 3*x^16)/w1^8 - 
           (2*(9 + 17*x^2 - 237*x^4 - 285*x^6 - 784*x^8 - 285*x^10 - 
              237*x^12 + 17*x^14 + 9*x^16))/w1^4 - 
           (12 - 2*x^2 + 109*x^4 + 126*x^6 + 486*x^8 + 126*x^10 + 109*x^12 - 
             2*x^14 + 12*x^16)/w1^6 - (12 - 2*x^2 + 109*x^4 + 126*x^6 + 
             486*x^8 + 126*x^10 + 109*x^12 - 2*x^14 + 12*x^16)/w1^2)/w2^10 + 
         (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 18*x^12 + 7*x^14 + 
           3*x^16 + (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 
             18*x^12 + 7*x^14 + 3*x^16)/w1^8 - 
           (2*(9 + 17*x^2 - 237*x^4 - 285*x^6 - 784*x^8 - 285*x^10 - 
              237*x^12 + 17*x^14 + 9*x^16))/w1^4 - 
           (12 - 2*x^2 + 109*x^4 + 126*x^6 + 486*x^8 + 126*x^10 + 109*x^12 - 
             2*x^14 + 12*x^16)/w1^6 - (12 - 2*x^2 + 109*x^4 + 126*x^6 + 
             486*x^8 + 126*x^10 + 109*x^12 - 2*x^14 + 12*x^16)/w1^2)/w2^6))/
       w1 + (myq1^5*myq2^3*(-1 + w1^(-2))*x^2*(1 + x^2)*
        ((4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^12 - 
           (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^10 - 
           (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^2 - 
           (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + x^14))/
            w2^8 - (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + 
              x^14))/w2^4 + (5 - 40*x^2 + 62*x^4 - 168*x^6 + 186*x^8 - 
             168*x^10 + 62*x^12 - 40*x^14 + 5*x^16)/w2^6)/w2^2 + 
         (4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^12 - 
           (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^10 - 
           (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^2 - 
           (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + x^14))/
            w2^8 - (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + 
              x^14))/w2^4 + (5 - 40*x^2 + 62*x^4 - 168*x^6 + 186*x^8 - 
             168*x^10 + 62*x^12 - 40*x^14 + 5*x^16)/w2^6)/(w1^8*w2^2) + 
         ((-8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^14 - 
           (8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^2 + 
           16*(x^6 + x^10) + (16*(x^6 + x^10))/w2^16 - 
           (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 129*x^10 - 34*x^12 + x^14)/
            w2^12 - (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 129*x^10 - 34*x^12 + 
             x^14)/w2^4 + (-28 + 42*x^2 - 284*x^4 + 438*x^6 - 848*x^8 + 
             438*x^10 - 284*x^12 + 42*x^14 - 28*x^16)/w2^8 + 
           (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 158*x^8 + 154*x^10 - 42*x^12 + 
              6*x^14 + 5*x^16))/w2^10 + (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 
              158*x^8 + 154*x^10 - 42*x^12 + 6*x^14 + 5*x^16))/w2^6)/w1^6 + 
         ((-8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^14 - 
           (8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^2 + 
           16*(x^6 + x^10) + (16*(x^6 + x^10))/w2^16 - 
           (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 129*x^10 - 34*x^12 + x^14)/
            w2^12 - (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 129*x^10 - 34*x^12 + 
             x^14)/w2^4 + (-28 + 42*x^2 - 284*x^4 + 438*x^6 - 848*x^8 + 
             438*x^10 - 284*x^12 + 42*x^14 - 28*x^16)/w2^8 + 
           (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 158*x^8 + 154*x^10 - 42*x^12 + 
              6*x^14 + 5*x^16))/w2^10 + (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 
              158*x^8 + 154*x^10 - 42*x^12 + 6*x^14 + 5*x^16))/w2^6)/w1^2 - 
         (2*(4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^16 + 
            (4*x^4*(1 - 7*x^2 + 16*x^4 - 7*x^6 + x^8))/w2^14 + 
            (4*x^4*(1 - 7*x^2 + 16*x^4 - 7*x^6 + x^8))/w2^2 - 
            (x^2*(20 - 45*x^2 + 80*x^4 + 194*x^6 + 80*x^8 - 45*x^10 + 20*
                x^12))/w2^12 - (x^2*(20 - 45*x^2 + 80*x^4 + 194*x^6 + 80*
                x^8 - 45*x^10 + 20*x^12))/w2^4 + (-29 + 40*x^2 - 354*x^4 + 
              160*x^6 - 1202*x^8 + 160*x^10 - 354*x^12 + 40*x^14 - 29*x^16)/
             w2^8 + (13 + 8*x^2 + 488*x^6 + 54*x^8 + 488*x^10 + 8*x^14 + 
              13*x^16)/w2^10 + (13 + 8*x^2 + 488*x^6 + 54*x^8 + 488*x^10 + 
              8*x^14 + 13*x^16)/w2^6))/w1^4))/w1 - 
      (myq1*myq2^7*(-1 + w1^(-2))*(1 + x^2)*
        (x^6*(21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8 - 
           (2*(7 + 12*x^2 + 62*x^4 + 12*x^6 + 7*x^8))/w1^2 + 
           (21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8)/w1^4) + 
         (x^6*(21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8 - 
            (2*(7 + 12*x^2 + 62*x^4 + 12*x^6 + 7*x^8))/w1^2 + 
            (21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8)/w1^4))/w2^12 + 
         (x^4*(-39 - 77*x^4 + 16*x^6 - 77*x^8 - 39*x^12 + 
            (4*(5 + 19*x^2 + 85*x^4 + 82*x^6 + 85*x^8 + 19*x^10 + 5*x^12))/
             w1^2 - (39 + 77*x^4 - 16*x^6 + 77*x^8 + 39*x^12)/w1^4))/w2^10 + 
         (x^4*(-39 - 77*x^4 + 16*x^6 - 77*x^8 - 39*x^12 + 
            (4*(5 + 19*x^2 + 85*x^4 + 82*x^6 + 85*x^8 + 19*x^10 + 5*x^12))/
             w1^2 - (39 + 77*x^4 - 16*x^6 + 77*x^8 + 39*x^12)/w1^4))/w2^2 + 
         (x^2*(11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
            76*x^14 + 11*x^16 + (2*(4 - 52*x^2 - 125*x^4 - 384*x^6 - 386*
                x^8 - 384*x^10 - 125*x^12 - 52*x^14 + 4*x^16))/w1^2 + 
            (11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
              76*x^14 + 11*x^16)/w1^4))/w2^8 + 
         (x^2*(11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
            76*x^14 + 11*x^16 + (2*(4 - 52*x^2 - 125*x^4 - 384*x^6 - 386*
                x^8 - 384*x^10 - 125*x^12 - 52*x^14 + 4*x^16))/w1^2 + 
            (11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
              76*x^14 + 11*x^16)/w1^4))/w2^4 + 
         (2*(2 - 19*x^2 - 27*x^4 - 56*x^6 - 51*x^8 - 58*x^10 - 51*x^12 - 
            56*x^14 - 27*x^16 - 19*x^18 + 2*x^20 + (-4 + 8*x^2 + 64*x^4 + 
              188*x^6 + 476*x^8 + 536*x^10 + 476*x^12 + 188*x^14 + 64*x^16 + 
              8*x^18 - 4*x^20)/w1^2 + (2 - 19*x^2 - 27*x^4 - 56*x^6 - 
              51*x^8 - 58*x^10 - 51*x^12 - 56*x^14 - 27*x^16 - 19*x^18 + 
              2*x^20)/w1^4))/w2^6))/(w1^3*w2^2) - 
      (myq1^6*myq2^2*(-1 + w2^(-2))*x*
        ((-2*(4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8) + 
            (4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8))/w2^12 - 
            (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*x^10 + x^12))/
             w2^10 - (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*
                x^10 + x^12))/w2^2 + (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 
               398*x^8 + 386*x^10 + 188*x^12 + 94*x^14 - 3*x^16))/w2^8 + 
            (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 398*x^8 + 386*x^10 + 188*
                x^12 + 94*x^14 - 3*x^16))/w2^4 + 
            ((1 + x^2)^2*(3 - 34*x^2 - 28*x^4 - 214*x^6 - 62*x^8 - 214*x^10 - 
               28*x^12 - 34*x^14 + 3*x^16))/w2^6))/w1^6 - 
         (2*(4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8) + 
            (4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8))/w2^12 - 
            (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*x^10 + x^12))/
             w2^10 - (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*
                x^10 + x^12))/w2^2 + (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 
               398*x^8 + 386*x^10 + 188*x^12 + 94*x^14 - 3*x^16))/w2^8 + 
            (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 398*x^8 + 386*x^10 + 188*
                x^12 + 94*x^14 - 3*x^16))/w2^4 + 
            ((1 + x^2)^2*(3 - 34*x^2 - 28*x^4 - 214*x^6 - 62*x^8 - 214*x^10 - 
               28*x^12 - 34*x^14 + 3*x^16))/w2^6))/w1^2 + 
         x^2*((-8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^10 - 
           (8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^2 + 
           32*(x^6 + x^10) + (32*(x^6 + x^10))/w2^12 + 
           (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 305*x^8 + 26*x^10 + 
              47*x^12))/w2^8 + (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 
              305*x^8 + 26*x^10 + 47*x^12))/w2^4 - 
           (2*(3 + 7*x^2 + 100*x^4 + 49*x^6 + 226*x^8 + 49*x^10 + 100*x^12 + 
              7*x^14 + 3*x^16))/w2^6) + 
         (x^2*((-8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^10 - 
            (8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^2 + 
            32*(x^6 + x^10) + (32*(x^6 + x^10))/w2^12 + 
            (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 305*x^8 + 26*x^10 + 47*
                x^12))/w2^8 + (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 305*
                x^8 + 26*x^10 + 47*x^12))/w2^4 - 
            (2*(3 + 7*x^2 + 100*x^4 + 49*x^6 + 226*x^8 + 49*x^10 + 100*x^12 + 
               7*x^14 + 3*x^16))/w2^6))/w1^8 + 
         (2*(32*(x^8 + x^12) + (32*(x^8 + x^12))/w2^12 + 
            (8*x^4*(1 - 13*x^2 - 23*x^4 - 30*x^6 - 23*x^8 - 13*x^10 + x^12))/
             w2^10 + (8*x^4*(1 - 13*x^2 - 23*x^4 - 30*x^6 - 23*x^8 - 13*
                x^10 + x^12))/w2^2 + (x^2*(-14 + 109*x^2 + 326*x^4 + 499*
                x^6 + 784*x^8 + 499*x^10 + 326*x^12 + 109*x^14 - 14*x^16))/
             w2^8 + (x^2*(-14 + 109*x^2 + 326*x^4 + 499*x^6 + 784*x^8 + 499*
                x^10 + 326*x^12 + 109*x^14 - 14*x^16))/w2^4 + 
            (2*(3 - 17*x^2 - 70*x^4 - 188*x^6 - 485*x^8 - 374*x^10 - 485*
                x^12 - 188*x^14 - 70*x^16 - 17*x^18 + 3*x^20))/w2^6))/w1^4))/
       (w1^2*w2) + (myq1^4*myq2^4*(-1 + w2^(-2))*x*
        (-(x^2*((4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^10 + 
            (4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^2 - 
            8*(x^6 + x^10) - (8*(x^6 + x^10))/w2^12 - 
            (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 13*x^10 + 4*
                x^12))/w2^8 - (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 
               13*x^10 + 4*x^12))/w2^4 + (1 + 14*x^2 + 24*x^4 + 66*x^6 + 
              30*x^8 + 66*x^10 + 24*x^12 + 14*x^14 + x^16)/w2^6)) - 
         (x^2*((4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^10 + 
            (4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^2 - 
            8*(x^6 + x^10) - (8*(x^6 + x^10))/w2^12 - 
            (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 13*x^10 + 4*
                x^12))/w2^8 - (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 
               13*x^10 + 4*x^12))/w2^4 + (1 + 14*x^2 + 24*x^4 + 66*x^6 + 
              30*x^8 + 66*x^10 + 24*x^12 + 14*x^14 + x^16)/w2^6))/w1^12 + 
         (x^2*(-8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8) - 
            (8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8))/w2^12 + 
            (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*x^8 + 30*x^10 + 65*
                x^12))/w2^10 + (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*
                x^8 + 30*x^10 + 65*x^12))/w2^2 - 
            (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 291*
                x^12 + 52*x^14 + 13*x^16))/w2^8 - 
            (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 291*
                x^12 + 52*x^14 + 13*x^16))/w2^4 + (33 + 268*x^2 + 932*x^4 + 
              1060*x^6 + 2822*x^8 + 1060*x^10 + 932*x^12 + 268*x^14 + 
              33*x^16)/w2^6))/w1^8 + 
         (x^2*(-8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8) - 
            (8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8))/w2^12 + 
            (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*x^8 + 30*x^10 + 65*
                x^12))/w2^10 + (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*
                x^8 + 30*x^10 + 65*x^12))/w2^2 - 
            (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 291*
                x^12 + 52*x^14 + 13*x^16))/w2^8 - 
            (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 291*
                x^12 + 52*x^14 + 13*x^16))/w2^4 + (33 + 268*x^2 + 932*x^4 + 
              1060*x^6 + 2822*x^8 + 1060*x^10 + 932*x^12 + 268*x^14 + 
              33*x^16)/w2^6))/w1^4 + (-4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + 
             x^8) - (4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8))/w2^12 + 
           (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 3*x^12))/
            w2^10 + (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 
              3*x^12))/w2^2 + (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 
              85*x^10 - 130*x^12 - 45*x^14 + 4*x^16))/w2^8 + 
           (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 85*x^10 - 
              130*x^12 - 45*x^14 + 4*x^16))/w2^4 + 
           (-5 + 25*x^2 + 71*x^4 + 334*x^8 - 306*x^10 + 334*x^12 + 71*x^16 + 
             25*x^18 - 5*x^20)/w2^6)/w1^10 + 
         (-4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8) - 
           (4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8))/w2^12 + 
           (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 3*x^12))/
            w2^10 + (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 
              3*x^12))/w2^2 + (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 
              85*x^10 - 130*x^12 - 45*x^14 + 4*x^16))/w2^8 + 
           (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 85*x^10 - 
              130*x^12 - 45*x^14 + 4*x^16))/w2^4 + 
           (-5 + 25*x^2 + 71*x^4 + 334*x^8 - 306*x^10 + 334*x^12 + 71*x^16 + 
             25*x^18 - 5*x^20)/w2^6)/w1^2 + 
         (2*(4*x^6*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8) + 
            (4*x^6*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8))/w2^12 - 
            (2*x^4*(18 + 13*x^2 + 218*x^4 + 286*x^6 + 218*x^8 + 13*x^10 + 18*
                x^12))/w2^10 - (2*x^4*(18 + 13*x^2 + 218*x^4 + 286*x^6 + 218*
                x^8 + 13*x^10 + 18*x^12))/w2^2 + 
            (x^2*(6 + 77*x^2 + 638*x^4 + 1275*x^6 + 1336*x^8 + 1275*x^10 + 
               638*x^12 + 77*x^14 + 6*x^16))/w2^8 + 
            (x^2*(6 + 77*x^2 + 638*x^4 + 1275*x^6 + 1336*x^8 + 1275*x^10 + 
               638*x^12 + 77*x^14 + 6*x^16))/w2^4 + 
            (5 - 25*x^2 - 261*x^4 - 844*x^6 - 1392*x^8 - 2678*x^10 - 
              1392*x^12 - 844*x^14 - 261*x^16 - 25*x^18 + 5*x^20)/w2^6))/
          w1^6))/w2 + (myq1^2*myq2^6*(-1 + w2^(-2))*x*
        (2*x^6*(2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8) + 
           (2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8))/w1^8 + 
           (2*(11 + 6*x^2 + 22*x^4 + 6*x^6 + 11*x^8))/w1^4 - 
           (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^6 - 
           (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^2) + 
         (2*x^6*(2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8) + 
            (2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8))/w1^8 + 
            (2*(11 + 6*x^2 + 22*x^4 + 6*x^6 + 11*x^8))/w1^4 - 
            (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^6 - 
            (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^2))/w2^12 - 
         (x^4*(23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 23*x^12 + 
            (4*(12 + 7*x^2 - 10*x^4 - 70*x^6 - 10*x^8 + 7*x^10 + 12*x^12))/
             w1^4 + (23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 
              23*x^12)/w1^8 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 105*x^8 + 
              22*x^10 + 31*x^12)/w1^6 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 
              105*x^8 + 22*x^10 + 31*x^12)/w1^2))/w2^10 - 
         (x^4*(23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 23*x^12 + 
            (4*(12 + 7*x^2 - 10*x^4 - 70*x^6 - 10*x^8 + 7*x^10 + 12*x^12))/
             w1^4 + (23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 
              23*x^12)/w1^8 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 105*x^8 + 
              22*x^10 + 31*x^12)/w1^6 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 
              105*x^8 + 22*x^10 + 31*x^12)/w1^2))/w2^2 + 
         (x^2*(-4 + 38*x^2 + 92*x^4 + 190*x^6 + 216*x^8 + 190*x^10 + 
            92*x^12 + 38*x^14 - 4*x^16 + ((1 + x^2)^2*(27 - 38*x^2 + 163*
                x^4 - 160*x^6 + 163*x^8 - 38*x^10 + 27*x^12))/w1^6 + 
            ((1 + x^2)^2*(27 - 38*x^2 + 163*x^4 - 160*x^6 + 163*x^8 - 38*
                x^10 + 27*x^12))/w1^2 + (-4 + 38*x^2 + 92*x^4 + 190*x^6 + 
              216*x^8 + 190*x^10 + 92*x^12 + 38*x^14 - 4*x^16)/w1^8 - 
            (2*(15 + 22*x^2 + 182*x^4 + 350*x^6 + 286*x^8 + 350*x^10 + 182*
                x^12 + 22*x^14 + 15*x^16))/w1^4))/w2^8 + 
         (x^2*(-4 + 38*x^2 + 92*x^4 + 190*x^6 + 216*x^8 + 190*x^10 + 
            92*x^12 + 38*x^14 - 4*x^16 + ((1 + x^2)^2*(27 - 38*x^2 + 163*
                x^4 - 160*x^6 + 163*x^8 - 38*x^10 + 27*x^12))/w1^6 + 
            ((1 + x^2)^2*(27 - 38*x^2 + 163*x^4 - 160*x^6 + 163*x^8 - 38*
                x^10 + 27*x^12))/w1^2 + (-4 + 38*x^2 + 92*x^4 + 190*x^6 + 
              216*x^8 + 190*x^10 + 92*x^12 + 38*x^14 - 4*x^16)/w1^8 - 
            (2*(15 + 22*x^2 + 182*x^4 + 350*x^6 + 286*x^8 + 350*x^10 + 182*
                x^12 + 22*x^14 + 15*x^16))/w1^4))/w2^4 + 
         (8 - 13*x^2 - 18*x^4 - 160*x^6 - 174*x^8 - 358*x^10 - 174*x^12 - 
           160*x^14 - 18*x^16 - 13*x^18 + 8*x^20 + 
           (8 - 13*x^2 - 18*x^4 - 160*x^6 - 174*x^8 - 358*x^10 - 174*x^12 - 
             160*x^14 - 18*x^16 - 13*x^18 + 8*x^20)/w1^8 - 
           (2*(9 + 15*x^2 + 92*x^4 + 2*x^6 + 195*x^8 + 46*x^10 + 195*x^12 + 
              2*x^14 + 92*x^16 + 15*x^18 + 9*x^20))/w1^6 - 
           (2*(9 + 15*x^2 + 92*x^4 + 2*x^6 + 195*x^8 + 46*x^10 + 195*x^12 + 
              2*x^14 + 92*x^16 + 15*x^18 + 9*x^20))/w1^2 + 
           (2*(10 + 27*x^2 + 170*x^4 + 132*x^6 + 596*x^8 + 546*x^10 + 
              596*x^12 + 132*x^14 + 170*x^16 + 27*x^18 + 10*x^20))/w1^4)/
          w2^6))/(w1^2*w2)))/(myq1^3*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2))}


==> anc/Amp5hbm1eps0Logsm1b3m2b2c1c2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{I*(((I/64)*(myq2^2*(1 + w1^(-2))^2 - (4*myq1^2)/w1^2)*w1^2*w2*
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x - (2*myq1^2*(1 + x^2))/
       (w1*w2) + (2*myq2^2*(1 + x^2))/(w1*w2)))/(myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*x) + ((I/128)*(1 - w1^(-2))*w1^2*w2*
     ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
       w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (56*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/
       (w1^6*w2^4) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
        x^6*(1 + x^2))/(w1*w2^9) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (52*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (88*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (60*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (20*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (18*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (22*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (9*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (17*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (19*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (18*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (9*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*(1 - w1^2)*w2*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^7)/w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (56*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/
       (w1^6*w2^4) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
        x^6*(1 + x^2))/(w1*w2^9) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (52*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (88*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (60*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (20*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (18*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (22*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (9*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (17*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (19*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (18*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (9*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*(1 - w1^(-2))*w1^2*w2*
     ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
       w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (56*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (11*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (10*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*(1 - w1^2)*w2*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^7)/w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (56*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (11*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (10*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/64)*w1^2*w2^3*((myq2^16*(-1 + w1^(-6) - 11/w1^4 + 11/w1^2)*x^2*
        (1 + x^2))/(w1^5*w2^3) + (4*myq1^16*(-1 + w1^(-2))*
        (3 + x^2 + x^4 + 3*x^6))/(w1^7*w2^3) - 
      (4*myq1^15*myq2*(-1 + w2^(-2))*x*(9 + 10*x^2 + 9*x^4 - 
         (2*(7 + 6*x^2 + 7*x^4))/w1^2 + (9 + 10*x^2 + 9*x^4)/w1^4))/
       (w1^6*w2^2) - (myq1*myq2^15*(-1 + w2^(-2))*x*(x^2 + x^2/w1^8 + 
         (4 + 6*x^2 + 4*x^4)/w1^6 + (4 + 6*x^2 + 4*x^4)/w1^2 - 
         (2*(12 + 23*x^2 + 12*x^4))/w1^4))/(w1^4*w2^2) - 
      (2*myq1^2*myq2^14*(-1 + w1^(-2))*(1 + x^2)*(x^2/w2^2 + 
         x^2/(w1^8*w2^2) - (4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2)/
          w1^6 - (4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2)/w1^2 + 
         (2*(4*x^2 + (4*x^2)/w2^4 + (5 - 8*x^2 + 5*x^4)/w2^2))/w1^4))/
       (w1^3*w2) + (myq1^4*myq2^12*(-1 + w1^(-2))*(1 + x^2)*
        (x^2/w2^2 + x^2/(w1^12*w2^2) - (2*(2*x^2 + (2*x^2)/w2^4 + 
            (2 + 7*x^2 + 2*x^4)/w2^2))/w1^10 - 
         (2*(2*x^2 + (2*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^2 + 
         (-44*x^2 - (44*x^2)/w2^4 + (10*(6 + 11*x^2 + 6*x^4))/w2^2)/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (8 - 43*x^2 + 8*x^4)/w2^2))/w1^8 + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (8 - 43*x^2 + 8*x^4)/w2^2))/w1^4))/
       (w1*w2) - (4*myq1^14*myq2^2*(-1 + w1^(-2))*(1 + x^2)*
        (-3*(3 + 3/w1^4 - 2/w1^2)*x^2 - (3*(3 + 3/w1^4 - 2/w1^2)*x^2)/w2^4 + 
         (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w1^4 + 
           (13 - 4*x^2 + 13*x^4)/w1^2)/w2^2))/(w1^5*w2) - 
      (2*myq1^13*myq2^3*(-1 + w2^(-2))*x*(2*(-1 + w1^(-2))^2*
          (3 + 3/w1^4 + 2/w1^2)*x^2 + (2*(-1 + w1^(-2))^2*
           (3 + 3/w1^4 + 2/w1^2)*x^2)/w2^4 - (24 + 22*x^2 + 24*x^4 - 
           (2*(2 + 33*x^2 + 2*x^4))/w1^4 + (6 + 67*x^2 + 6*x^4)/w1^6 + 
           (6 + 67*x^2 + 6*x^4)/w1^2 + (24 + 22*x^2 + 24*x^4)/w1^8)/w2^2))/
       w1^4 + (myq1^11*myq2^5*(-1 + w2^(-2))*x*
        (4*(-1 + w1^(-2))^2*(4 + 4/w1^8 + 2/w1^6 + 15/w1^4 + 2/w1^2)*x^2 + 
         (4*(-1 + w1^(-2))^2*(4 + 4/w1^8 + 2/w1^6 + 15/w1^4 + 2/w1^2)*x^2)/
          w2^4 - ((-56 + 58*x^2 - 56*x^4)/w1^6 + 12*(2 + x^2 + 2*x^4) + 
           (12*(2 + x^2 + 2*x^4))/w1^12 + (32 + 139*x^2 + 32*x^4)/w1^10 + 
           (32 + 139*x^2 + 32*x^4)/w1^2 + (4*(35 + 39*x^2 + 35*x^4))/w1^8 + 
           (4*(35 + 39*x^2 + 35*x^4))/w1^4)/w2^2))/w1^2 + 
      (myq1^3*myq2^13*(-1 + w2^(-2))*x*((2*x^2)/w2^2 + (2*x^2)/(w1^12*w2^2) + 
         (2*(8*x^2 + (8*x^2)/w2^4 + (2 - x^2 + 2*x^4)/w2^2))/w1^8 + 
         (2*(8*x^2 + (8*x^2)/w2^4 + (2 - x^2 + 2*x^4)/w2^2))/w1^4 - 
         (4*x^2 + (4*x^2)/w2^4 + (4 - x^2 + 4*x^4)/w2^2)/w1^10 - 
         (4*x^2 + (4*x^2)/w2^4 + (4 - x^2 + 4*x^4)/w2^2)/w1^2 - 
         (2*(12*x^2 + (12*x^2)/w2^4 + (56 + 113*x^2 + 56*x^4)/w2^2))/w1^6))/
       w1^2 + (2*myq1^10*myq2^6*(-1 + w1^(-2))*(1 + x^2)*
        (12*(1 + w2^(-4) - w2^(-2))*x^2 + (12*(1 + w2^(-4) - w2^(-2))*x^2)/
          w1^12 + (2*x^2 + (2*x^2)/w2^4 - (5*(2 - 3*x^2 + 2*x^4))/w2^2)/
          w1^10 + (2*x^2 + (2*x^2)/w2^4 - (5*(2 - 3*x^2 + 2*x^4))/w2^2)/
          w1^2 + (76*x^2 + (76*x^2)/w2^4 - (38 + 73*x^2 + 38*x^4)/w2^2)/
          w1^8 + (76*x^2 + (76*x^2)/w2^4 - (38 + 73*x^2 + 38*x^4)/w2^2)/
          w1^4 + (2*(26*x^2 + (26*x^2)/w2^4 - (57 + 80*x^2 + 57*x^4)/w2^2))/
          w1^6))/(w1*w2) - (2*myq1^6*myq2^10*(-1 + w1^(-2))*(1 + x^2)*
        ((2 + 2/w2^4 - 5/w2^2)*x^2 + ((2 + 2/w2^4 - 5/w2^2)*x^2)/w1^12 - 
         (2*(4*x^2 + (4*x^2)/w2^4 + (1 + 18*x^2 + x^4)/w2^2))/w1^10 - 
         (2*(4*x^2 + (4*x^2)/w2^4 + (1 + 18*x^2 + x^4)/w2^2))/w1^2 + 
         (-40*x^2 - (40*x^2)/w2^4 + (9*(4 + 9*x^2 + 4*x^4))/w2^2)/w1^8 + 
         (-40*x^2 - (40*x^2)/w2^4 + (9*(4 + 9*x^2 + 4*x^4))/w2^2)/w1^4 + 
         (-20*x^2 - (20*x^2)/w2^4 + (58 - 20*x^2 + 58*x^4)/w2^2)/w1^6))/
       (w1*w2) + (myq1^12*myq2^4*(-1 + w1^(-2))*(1 + x^2)*
        (-4*(12 + 12/w1^8 + 35/w1^4)*x^2 - (4*(12 + 12/w1^8 + 35/w1^4)*x^2)/
          w2^4 + (8 + 44*x^2 + 8*x^4 + (8 + 44*x^2 + 8*x^4)/w1^8 + 
           (3*(16 - 9*x^2 + 16*x^4))/w1^6 + (3*(16 - 9*x^2 + 16*x^4))/w1^2 + 
           (2*(70 + 131*x^2 + 70*x^4))/w1^4)/w2^2))/(w1^3*w2) + 
      myq1^5*myq2^11*(-1 + w2^(-2))*x*(-(x^2/w2^2) - x^2/(w1^16*w2^2) + 
        (4*(x^2 + x^2/w2^4 + (2*(1 + x^4))/w2^2))/w1^14 + 
        (4*(x^2 + x^2/w2^4 + (2*(1 + x^4))/w2^2))/w1^2 - 
        (2*(18*x^2 + (18*x^2)/w2^4 + (5*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^12 - 
        (2*(18*x^2 + (18*x^2)/w2^4 + (5*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^4 + 
        (-80*x^2 - (80*x^2)/w2^4 + (2*(24 + 53*x^2 + 24*x^4))/w2^2)/w1^8 + 
        (2*(36*x^2 + (36*x^2)/w2^4 + (78 + 157*x^2 + 78*x^4)/w2^2))/w1^10 + 
        (2*(36*x^2 + (36*x^2)/w2^4 + (78 + 157*x^2 + 78*x^4)/w2^2))/w1^6) - 
      (myq1^8*myq2^8*(-1 + w1^(-2))*(1 + x^2)*((4 + 4/w2^4 + 19/w2^2)*x^2 + 
         ((4 + 4/w2^4 + 19/w2^2)*x^2)/w1^12 + 
         (2*(28*x^2 + (28*x^2)/w2^4 - (6 + 23*x^2 + 6*x^4)/w2^2))/w1^10 + 
         (2*(28*x^2 + (28*x^2)/w2^4 - (6 + 23*x^2 + 6*x^4)/w2^2))/w1^2 + 
         (6*(12*x^2 + (12*x^2)/w2^4 - (16 + 3*x^2 + 16*x^4)/w2^2))/w1^8 + 
         (6*(12*x^2 + (12*x^2)/w2^4 - (16 + 3*x^2 + 16*x^4)/w2^2))/w1^4 + 
         (2*(96*x^2 + (96*x^2)/w2^4 - (102 + 211*x^2 + 102*x^4)/w2^2))/w1^6))/
       (w1*w2) - myq1^9*myq2^7*(-1 + w2^(-2))*x*
       (8*(1 + w2^(-4) + w2^(-2))*x^2 + (8*(1 + w2^(-4) + w2^(-2))*x^2)/
         w1^16 - (4*(3*x^2 + (3*x^2)/w2^4 + (2*(3 + 8*x^2 + 3*x^4))/w2^2))/
         w1^14 - (4*(3*x^2 + (3*x^2)/w2^4 + (2*(3 + 8*x^2 + 3*x^4))/w2^2))/
         w1^2 - (2*(68*x^2 + (68*x^2)/w2^4 + (5*(6 + 23*x^2 + 6*x^4))/w2^2))/
         w1^10 - (2*(68*x^2 + (68*x^2)/w2^4 + (5*(6 + 23*x^2 + 6*x^4))/w2^2))/
         w1^6 + (68*x^2 + (68*x^2)/w2^4 - (84 + 95*x^2 + 84*x^4)/w2^2)/
         w1^12 + (68*x^2 + (68*x^2)/w2^4 - (84 + 95*x^2 + 84*x^4)/w2^2)/
         w1^4 + (2*(72*x^2 + (72*x^2)/w2^4 - (112 + 179*x^2 + 112*x^4)/w2^2))/
         w1^8) + myq1^7*myq2^9*(-1 + w2^(-2))*x*((5*x^2)/w2^2 + 
        (5*x^2)/(w1^16*w2^2) + (28*x^2 + (28*x^2)/w2^4 - 
          (2*(4 + 3*x^2 + 4*x^4))/w2^2)/w1^14 + 
        (28*x^2 + (28*x^2)/w2^4 - (2*(4 + 3*x^2 + 4*x^4))/w2^2)/w1^2 + 
        (2*(60*x^2 + (60*x^2)/w2^4 - (26 + 37*x^2 + 26*x^4)/w2^2))/w1^10 + 
        (2*(60*x^2 + (60*x^2)/w2^4 - (26 + 37*x^2 + 26*x^4)/w2^2))/w1^6 - 
        (2*(32*x^2 + (32*x^2)/w2^4 + (38 + 81*x^2 + 38*x^4)/w2^2))/w1^12 - 
        (2*(32*x^2 + (32*x^2)/w2^4 + (38 + 81*x^2 + 38*x^4)/w2^2))/w1^4 - 
        (2*(84*x^2 + (84*x^2)/w2^4 + (144 + 323*x^2 + 144*x^4)/w2^2))/w1^8)))/
    (myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
       myq2^4/w1^2)^3*x^3) + 
   ((I/64)*w1^4*w2^3*((-8*myq1^19*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (3 + 4*x^2 + 3*x^4))/(w1^10*w2^2) + (8*myq1^20*(1 + x^2 + x^4 + x^6))/
       (w1^11*w2^3) - (4*myq2^20*(1 + x^2)*(-2*x^2 - (2*x^2)/w1^8 + 
         (1 + 14*x^2 + x^4)/w1^6 + (1 + 14*x^2 + x^4)/w1^2 - 
         (2*(2 + 13*x^2 + 2*x^4))/w1^4))/(w1^7*w2^3) - 
      (myq1*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(8*x^2 + (8*x^2)/w1^8 + 
         (2*x^2)/w1^4 - (4 + 21*x^2 + 4*x^4)/w1^6 - (4 + 21*x^2 + 4*x^4)/
          w1^2))/(w1^6*w2^2) - (8*myq1^18*myq2^2*(1 + x^2)*
        (-3*(-1 + w1^(-2))^2*x^2 - (3*(-1 + w1^(-2))^2*x^2)/w2^4 + 
         (2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 + (3*(1 - x^2 + x^4))/w1^2))/
          w2^2))/(w1^9*w2) + (2*myq1^3*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*((12*x^2)/w2^2 + (12*x^2)/(w1^12*w2^2) - 
         (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^8 - 
         (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^4 + 
         (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^10 + 
         (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^2 + 
         (4*(x^2 + x^2/w2^4 - (5 + 21*x^2 + 5*x^4)/w2^2))/w1^6))/w1^4 - 
      (4*myq1^17*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(-1 + w1^(-2))^2*x^2 + (2*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4) + (4*(3 + 4*x^2 + 3*x^4))/w1^4 + 
           (22 + 35*x^2 + 22*x^4)/w1^2)/w2^2))/w1^8 - 
      (myq1^2*myq2^18*(1 + x^2)*((24*x^2)/w2^2 + (24*x^2)/(w1^12*w2^2) + 
         (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^10 + 
         (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^2 + 
         (2*(20*x^2 + (20*x^2)/w2^4 + (8 - 141*x^2 + 8*x^4)/w2^2))/w1^6 + 
         (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^8 + 
         (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^4))/
       (w1^5*w2) + (2*myq1^16*myq2^4*(1 + x^2)*
        (-8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2 - 
         (8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2)/w2^4 + 
         (10*(1 + 3*x^2 + x^4) + (10*(1 + 3*x^2 + x^4))/w1^8 + 
           (28 - 43*x^2 + 28*x^4)/w1^6 + (28 - 43*x^2 + 28*x^4)/w1^2 + 
           (2*(52 + 47*x^2 + 52*x^4))/w1^4)/w2^2))/(w1^7*w2) + 
      (2*myq1^4*myq2^16*(1 + x^2)*((12*x^2)/w2^2 + (12*x^2)/(w1^16*w2^2) + 
         (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^10 + 
         (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^6 + 
         (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^12 + 
         (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^4 + 
         (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^14 + 
         (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^2 + 
         (-52*x^2 - (52*x^2)/w2^4 + (2*(52 + 249*x^2 + 52*x^4))/w2^2)/w1^8))/
       (w1^3*w2) + (2*myq1^11*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + w1^(-6) + 13/w1^4 - w1^(-2))*
          (-1 + w1^(-2))^2*x^2 + (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + 
            w1^(-6) + 13/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (6 + 8*x^2 + 6*x^4 + (4 + 11*x^2 + 4*x^4)/w1^14 + 
           (4 + 11*x^2 + 4*x^4)/w1^2 + (6 + 8*x^2 + 6*x^4)/w1^16 + 
           (12*(10 + 17*x^2 + 10*x^4))/w1^12 + (12*(10 + 17*x^2 + 10*x^4))/
            w1^4 + (8*(37 + 62*x^2 + 37*x^4))/w1^8 + 
           (2*(57 + 160*x^2 + 57*x^4))/w1^10 + (2*(57 + 160*x^2 + 57*x^4))/
            w1^6)/w2^2))/w1^2 + 2*myq1^7*myq2^13*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*((4*x^2)/w2^2 + (4*x^2)/(w1^20*w2^2) + 
        (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^16 + 
        (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^4 + 
        (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^18 + 
        (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^2 + 
        (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^14 + 
        (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^6 + 
        (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^12 + 
        (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^8 + 
        (4*(8*x^2 + (8*x^2)/w2^4 - (60 + 143*x^2 + 60*x^4)/w2^2))/w1^10) - 
      (myq1^6*myq2^14*(1 + x^2)*((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
         (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^18 + 
         (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^2 - 
         (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^16 - 
         (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^4 - 
         (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^12 - 
         (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^8 + 
         (8*(54*x^2 + (54*x^2)/w2^4 + (53 - 48*x^2 + 53*x^4)/w2^2))/w1^10 + 
         (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^14 + 
         (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^6))/
       (w1*w2) + (4*myq1^15*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2 + 
         (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (15 + 19*x^2 + 15*x^4 + (15 + 19*x^2 + 15*x^4)/w1^8 + 
           (21 + 37*x^2 + 21*x^4)/w1^6 + (21 + 37*x^2 + 21*x^4)/w1^2 + 
           (84 + 139*x^2 + 84*x^4)/w1^4)/w2^2))/w1^6 - 
      (myq1^5*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*((24*x^2)/w2^2 + 
         (24*x^2)/(w1^16*w2^2) + (-20*x^2 - (20*x^2)/w2^4 + 
           (4 + 59*x^2 + 4*x^4)/w2^2)/w1^12 + (-20*x^2 - (20*x^2)/w2^4 + 
           (4 + 59*x^2 + 4*x^4)/w2^2)/w1^4 + (12*x^2 + (12*x^2)/w2^4 - 
           (12 + 65*x^2 + 12*x^4)/w2^2)/w1^14 + 
         (12*x^2 + (12*x^2)/w2^4 - (12 + 65*x^2 + 12*x^4)/w2^2)/w1^2 + 
         (-40*x^2 - (40*x^2)/w2^4 + (4*(20 + 41*x^2 + 20*x^4))/w2^2)/w1^8 + 
         (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^10 + 
         (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^6))/
       w1^2 - (myq1^10*myq2^10*(1 + x^2)*(-4*(3 + 3/w2^4 - 4/w2^2)*x^2 - 
         (4*(3 + 3/w2^4 - 4/w2^2)*x^2)/w1^20 + (32*x^2 + (32*x^2)/w2^4 + 
           (4 - 67*x^2 + 4*x^4)/w2^2)/w1^18 + (32*x^2 + (32*x^2)/w2^4 + 
           (4 - 67*x^2 + 4*x^4)/w2^2)/w1^2 + (-212*x^2 - (212*x^2)/w2^4 + 
           (28 + 246*x^2 + 28*x^4)/w2^2)/w1^16 + 
         (-212*x^2 - (212*x^2)/w2^4 + (28 + 246*x^2 + 28*x^4)/w2^2)/w1^4 + 
         (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/w2^2)/
          w1^12 + (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/
            w2^2)/w1^8 + (8*(108*x^2 + (108*x^2)/w2^4 + 
            (105 - 37*x^2 + 105*x^4)/w2^2))/w1^10 + 
         (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^14 + 
         (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^6))/
       (w1*w2) + (2*myq1^12*myq2^8*(1 + x^2)*
        (-2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 2/w1^10 + 64/w1^8 - 14/w1^6 + 
           64/w1^4 + 2/w1^2)*x^2 - (2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 
            2/w1^10 + 64/w1^8 - 14/w1^6 + 64/w1^4 + 2/w1^2)*x^2)/w2^4 + 
         (2*(1 + 12*x^2 + x^4) + (2*(1 + 12*x^2 + x^4))/w1^16 + 
           (8 - 82*x^2 + 8*x^4)/w1^14 + (8 - 82*x^2 + 8*x^4)/w1^2 + 
           (68 + 258*x^2 + 68*x^4)/w1^12 + (68 + 258*x^2 + 68*x^4)/w1^4 + 
           (142 - 441*x^2 + 142*x^4)/w1^10 + (142 - 441*x^2 + 142*x^4)/w1^6 + 
           (2*(200 + 521*x^2 + 200*x^4))/w1^8)/w2^2))/(w1^3*w2) + 
      (2*myq1^8*myq2^12*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^2 + 
         (2*(-1 + w2^(-2))^2*x^2)/w1^20 - 
         (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^18 - 
         (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^2 - 
         (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^14 - 
         (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^6 + 
         (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^16 + 
         (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^4 + 
         (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^12 + 
         (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^8 + 
         (-320*x^2 - (320*x^2)/w2^4 + (276 + 878*x^2 + 276*x^4)/w2^2)/w1^10))/
       (w1*w2) - myq1^9*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (4*(1 + w2^(-4))*x^2 + (4*(1 + w2^(-4))*x^2)/w1^20 + 
        ((-8 - 8/w2^4 + 13/w2^2)*x^2)/w1^18 + ((-8 - 8/w2^4 + 13/w2^2)*x^2)/
         w1^2 - (8*(15 + 15/w2^4 + 28/w2^2)*x^2)/w1^10 - 
        (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^14 - 
        (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^6 + 
        (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^16 + 
        (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^4 + 
        (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^12 + 
        (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^8) - 
      (myq1^13*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2 + 
         (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
          w2^4 - (4*(9 + 11*x^2 + 9*x^4) + (4*(9 + 11*x^2 + 9*x^4))/w1^12 + 
           (64 + 147*x^2 + 64*x^4)/w1^10 + (64 + 147*x^2 + 64*x^4)/w1^2 + 
           (4*(86 + 201*x^2 + 86*x^4))/w1^6 + (344 + 513*x^2 + 344*x^4)/
            w1^8 + (344 + 513*x^2 + 344*x^4)/w1^4)/w2^2))/w1^4 - 
      (myq1^14*myq2^6*(1 + x^2)*(-4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 5/w1^6 + 
           41/w1^4 + 5/w1^2)*x^2 - (4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 
            5/w1^6 + 41/w1^4 + 5/w1^2)*x^2)/w2^4 + 
         (4*(3 + 19*x^2 + 3*x^4) + (4*(3 + 19*x^2 + 3*x^4))/w1^12 + 
           (52 - 175*x^2 + 52*x^4)/w1^10 + (52 - 175*x^2 + 52*x^4)/w1^2 + 
           (2*(92 + 179*x^2 + 92*x^4))/w1^8 + (2*(92 + 179*x^2 + 92*x^4))/
            w1^4 + (464 - 6*x^2 + 464*x^4)/w1^6)/w2^2))/(w1^5*w2)))/
    (myq2^3*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) + 
   ((I/32)*w1^3*w2^2*((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) + 
      (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + ((1 + w2^(-4))*x^2)/
         (w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^6*w2^2) + 
        ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) + 
   ((I/64)*w1^3*w2^2*(-(myq1^2*myq2*(1 + w1^(-4))*(-1 + w2^(-2))*x) + 
      (2*myq2^3*(-1 + w2^(-2))*x)/w1^2 + (myq1^3*(-1 + w1^(-2))*(1 + x^2))/
       (w1*w2) - (myq1*myq2^2*(-1 + w1^(-2))*(1 + x^2))/(w1*w2))*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/64)*w1^3*w2^2*(-(myq1*myq2*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*x) + (myq1^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) + (myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/64)*w1^2*w2^2*((8*myq1*myq2^13*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*
        (-1 + w2^(-2))*x^2*(1 + x^4))/(w1^4*w2^3) - 
      (8*myq2^14*(-1 + w1^(-2))^2*x*(1 + x^2 + x^4 + x^6))/(w1^5*w2^4) + 
      (8*myq1^14*x*(1 + x^2)*((1 + x^2)^2/w2^2 + (1 + x^2)^2/(w1^4*w2^2) - 
         (1 + (4*x^2)/w2^2 + x^4 + (1 + x^4)/w2^4)/w1^2))/(w1^5*w2^2) + 
      (8*myq1^2*myq2^12*x*(1 + x^2)*((2*(1 + x^4))/w2^2 + 
         (2*(1 + x^4))/(w1^8*w2^2) - (3 + 5*x^2 + 3*x^4 + (3 + 5*x^2 + 3*x^4)/
            w2^4 - (2*(4 + 5*x^2 + 4*x^4))/w2^2)/w1^4 + 
         ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^6 + 
         ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^2))/
       (w1^3*w2^2) - (2*myq1^12*myq2^2*x*(1 + x^2)*(8*x^2 + (8*x^2)/w2^4 + 
         (4 - 11*x^2 + 4*x^4)/w2^2 + (8*x^2 + (8*x^2)/w2^4 + 
           (4 - 11*x^2 + 4*x^4)/w2^2)/w1^8 - 
         (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
            (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^6 - 
         (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
            (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^2 - 
         (2*(6 - 26*x^2 + 6*x^4 + (-4 + 73*x^2 - 4*x^4)/w2^2 + 
            (6 - 26*x^2 + 6*x^4)/w2^4))/w1^4))/(w1^3*w2^2) - 
      (myq1^6*myq2^8*x*(1 + x^2)*((14*x^2)/w2^6 + (14*x^2)/w2^2 - 
         (4 + 11*x^2 + 4*x^4)/w2^4 - (8*(3*x^2 + (3*x^2)/w2^8 - 
            (5*(1 + x^2 + x^4))/w2^6 - (5*(1 + x^2 + x^4))/w2^2 + 
            (3*(3 + 4*x^2 + 3*x^4))/w2^4))/w1^6 + 
         ((14*x^2)/w2^6 + (14*x^2)/w2^2 - (4 + 11*x^2 + 4*x^4)/w2^4)/w1^12 - 
         (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
            (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/
          w1^10 - (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
            (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/
          w1^2 + (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
           (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
          w1^8 + (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
           (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
          w1^4))/w1 + (myq1^10*myq2^4*x*(1 + x^2)*((12*x^2)/w2^6 + 
         (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4 - 
         (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
           (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/
          w1^8 - (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
           (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/
          w1^4 + ((12*x^2)/w2^6 + (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4)/
          w1^12 - (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/
             w2^2 - (7 + 40*x^2 + 7*x^4)/w2^4))/w1^10 - 
         (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/w2^2 - 
            (7 + 40*x^2 + 7*x^4)/w2^4))/w1^2 + 
         (4*(8*x^2 + (8*x^2)/w2^8 + (2*(11 + 57*x^2 + 11*x^4))/w2^4 - 
            (22 + 93*x^2 + 22*x^4)/w2^6 - (22 + 93*x^2 + 22*x^4)/w2^2))/
          w1^6))/w1 - (2*myq1^4*myq2^10*x*(1 + x^2)*((4*(1 + x^4))/w2^2 + 
         (4*(1 + x^4))/(w1^12*w2^2) + 
         (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - (5 + 6*x^2 + 5*x^4)/
             w2^2))/w1^10 + (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - 
            (5 + 6*x^2 + 5*x^4)/w2^2))/w1^2 - 
         (2*(9*x^2 + (9*x^2)/w2^4 + (2*(9 + 5*x^2 + 9*x^4))/w2^2))/w1^6 - 
         (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
           (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^8 - 
         (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
           (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^4))/(w1*w2^2) + 
      (myq1^8*myq2^6*x*(1 + x^2)*((4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*
           x^2)/w1^2 + (4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
          (w1^2*w2^8) + (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/
            w1^10 - (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/
            w1^12 + (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/
            w1^4 + (72 - 92*x^2 + 72*x^4)/w1^6)/w2^6 + 
         (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/w1^10 - 
           (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/w1^12 + 
           (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/w1^4 + 
           (72 - 92*x^2 + 72*x^4)/w1^6)/w2^2 - 
         (2*(8 + 17*x^2 + 8*x^4 + (8 + 17*x^2 + 8*x^4)/w1^12 + 
            (14 - 29*x^2 + 14*x^4)/w1^10 + (14 - 29*x^2 + 14*x^4)/w1^2 + 
            (16 + 101*x^2 + 16*x^4)/w1^8 + (16 + 101*x^2 + 16*x^4)/w1^4 + 
            (84 - 50*x^2 + 84*x^4)/w1^6))/w2^4))/w1 + 
      (4*myq1^13*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((x^2*(2 - 3*x^2 + 2*x^4))/w2^2 + (x^2*(2 - 3*x^2 + 2*x^4))/
          (w1^4*w2^2) + (2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
            (1 + 6*x^2 + 3*x^4 + 6*x^6 + x^8)/w2^2))/w1^2))/(w1^4*w2) - 
      (myq1^3*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((16*x^2*(1 + x^4))/w2^2 + (16*x^2*(1 + x^4))/(w1^8*w2^2) + 
         (x^2*(8 + 13*x^2 + 8*x^4) + (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
           (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^6 + 
         (x^2*(8 + 13*x^2 + 8*x^4) + (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
           (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^2 - 
         (2*(x^4 + x^4/w2^4 + (2*(3 + 6*x^2 + 25*x^4 + 6*x^6 + 3*x^8))/w2^2))/
          w1^4))/(w1^2*w2) - (2*myq1^11*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((2*x^2*(1 - 7*x^2 + x^4))/w2^2 + (2*x^2*(1 - 7*x^2 + x^4))/
          (w1^8*w2^2) + (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/
            w2^4 + (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^6 + 
         (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/w2^4 + 
           (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^2 + 
         (2*(x^2*(6 + 19*x^2 + 6*x^4) + (x^2*(6 + 19*x^2 + 6*x^4))/w2^4 - 
            (5 + 35*x^2 + 86*x^4 + 35*x^6 + 5*x^8)/w2^2))/w1^4))/(w1^2*w2) + 
      (myq1^5*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*((8*x^2*(1 + x^4))/w2^2 + 
         (8*x^2*(1 + x^4))/(w1^12*w2^2) + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
           (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
             4*x^8)/w2^2)/w1^10 + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
           (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
             4*x^8)/w2^2)/w1^2 + (2*(20*x^2 + 26*x^4 + 20*x^6 + 
            (20*x^2 + 26*x^4 + 20*x^6)/w2^4 - (4 + 31*x^2 + 81*x^4 + 31*x^6 + 
              4*x^8)/w2^2))/w1^6 - (2*(x^2*(2 - x^2 + 2*x^4) + 
            (x^2*(2 - x^2 + 2*x^4))/w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 
              6*x^8)/w2^2))/w1^8 - (2*(x^2*(2 - x^2 + 2*x^4) + 
            (x^2*(2 - x^2 + 2*x^4))/w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 
              6*x^8)/w2^2))/w1^4))/w2 - (myq1^7*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))*(2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - 
           (2 + 7*x^2 + 2*x^4)/w2^2) + 
         (2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - (2 + 7*x^2 + 2*x^4)/
             w2^2))/w1^12 + (4*(x^2*(2 + 15*x^2 + 2*x^4) + 
            (x^2*(2 + 15*x^2 + 2*x^4))/w2^4 + (-2 + 7*x^2 - 31*x^4 + 7*x^6 - 
              2*x^8)/w2^2))/w1^6 + (x^2*(8 + 27*x^2 + 8*x^4) + 
           (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + (4*(1 + 10*x^2 + x^4 + 10*x^6 + 
              x^8))/w2^2)/w1^10 + (x^2*(8 + 27*x^2 + 8*x^4) + 
           (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + (4*(1 + 10*x^2 + x^4 + 10*x^6 + 
              x^8))/w2^2)/w1^2 + (3*x^2*(8 - x^2 + 8*x^4) + 
           (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - (2*(14 + 53*x^2 + 102*x^4 + 
              53*x^6 + 14*x^8))/w2^2)/w1^8 + (3*x^2*(8 - x^2 + 8*x^4) + 
           (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - (2*(14 + 53*x^2 + 102*x^4 + 
              53*x^6 + 14*x^8))/w2^2)/w1^4))/w2 - 
      (myq1^9*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((x^2*(4 + 19*x^2 + 4*x^4))/w2^2 + (x^2*(4 + 19*x^2 + 4*x^4))/
          (w1^12*w2^2) - (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/
            w2^4 + (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^10 - 
         (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/w2^4 + 
           (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^2 + 
         (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
           (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^8 + 
         (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
           (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^4 + 
         (2*(38*x^4 + (38*x^4)/w2^4 + (24 + 77*x^2 + 103*x^4 + 77*x^6 + 
              24*x^8)/w2^2))/w1^6))/w2))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
      myq2^4/w1^2)*x^3*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
      (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - (myq1*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
   ((I/64)*w1^2*w2^2*((8*myq1^12*(-1 + w2^(-2))^4*x^4*(1 + x^2))/
       (w1^9*w2^2) + (4*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
        (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w2^4 - 
         (2*(6 + 11*x^2 + 6*x^4))/w2^2))/(w1^8*w2) - 
      (myq2^12*(-1 + w1^(-2))^4*(1 + x^2)*(x^4 + x^4/w1^8 - 
         (2*x^2*(2 + 11*x^2 + 2*x^4))/w1^6 - (2*x^2*(2 + 11*x^2 + 2*x^4))/
          w1^2 + (-2 + 8*x^2 + 30*x^4 + 8*x^6 - 2*x^8)/w1^4))/(w1*w2^6) + 
      (myq1*myq2^11*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(x^4 + x^4/w1^12 - 
         (3*x^2*(2 + 5*x^2 + 2*x^4))/w1^10 - (3*x^2*(2 + 5*x^2 + 2*x^4))/
          w1^2 + (2*(6 + 42*x^2 + 59*x^4 + 42*x^6 + 6*x^8))/w1^6 - 
         (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w1^8 - 
         (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w1^4))/w2^5 - 
      (2*myq1^10*myq2^2*(-1 + w2^(-2))^2*(1 + x^2)*(8*(-1 + w1^(-2))^2*x^4 + 
         (8*(-1 + w1^(-2))^2*x^4)/w2^8 + 
         (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w1^2 + 
            (14 + x^2 + 14*x^4)/w1^4))/w2^6 + 
         (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w1^2 + 
            (14 + x^2 + 14*x^4)/w1^4))/w2^2 - (1 + 32*x^2 + 36*x^4 + 32*x^6 + 
           x^8 - (2*(1 + 32*x^2 + 20*x^4 + 32*x^6 + x^8))/w1^2 + 
           (1 + 32*x^2 + 36*x^4 + 32*x^6 + x^8)/w1^4)/w2^4))/w1^7 + 
      (myq1^2*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)*
        (2*(1 + w2^(-4) - 8/w2^2)*x^4 + (2*(1 + w2^(-4) - 8/w2^2)*x^4)/
          w1^12 + (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8 - 
            (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/w2^2 + 
            (1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8)/w2^4))/w1^8 + 
         (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8 - 
            (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/w2^2 + 
            (1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8)/w2^4))/w1^4 + 
         (5*x^2*(3 + 2*x^2 + 3*x^4) + (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
           (2*(1 + 17*x^2 - x^4 + 17*x^6 + x^8))/w2^2)/w1^10 + 
         (5*x^2*(3 + 2*x^2 + 3*x^4) + (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
           (2*(1 + 17*x^2 - x^4 + 17*x^6 + x^8))/w2^2)/w1^2 - 
         (2*(1 + 17*x^2 + 68*x^4 + 17*x^6 + x^8 + (1 + 17*x^2 + 68*x^4 + 
              17*x^6 + x^8)/w2^4 - (2*(2 + 11*x^2 + 77*x^4 + 11*x^6 + 2*x^8))/
             w2^2))/w1^6))/(w1*w2^4) + (myq1^8*myq2^4*(1 + x^2)*
        (12*x^4 + (12*x^4)/w2^12 - (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - 
         (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^4 + (x^2*(16 - 57*x^2 + 16*x^4))/
          w2^10 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
         (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6 + 
         (12*x^4 + (12*x^4)/w2^12 - (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - 
           (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^4 + (x^2*(16 - 57*x^2 + 16*x^4))/
            w2^10 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
           (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6)/w1^8 + 
         (-32*x^4 - (32*x^4)/w2^12 + (28*x^2 + 338*x^4 + 28*x^6)/w2^10 + 
           (28*x^2 + 338*x^4 + 28*x^6)/w2^2 - 
           (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^8 - 
           (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^4 + 
           (4*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/w2^6)/w1^6 + 
         (-32*x^4 - (32*x^4)/w2^12 + (28*x^2 + 338*x^4 + 28*x^6)/w2^10 + 
           (28*x^2 + 338*x^4 + 28*x^6)/w2^2 - 
           (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^8 - 
           (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^4 + 
           (4*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/w2^6)/w1^2 + 
         (2*(20*x^4 + (20*x^4)/w2^12 - (x^2*(44 + 257*x^2 + 44*x^4))/w2^10 - 
            (x^2*(44 + 257*x^2 + 44*x^4))/w2^2 + 
            (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^8 + 
            (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^4 - 
            (2*(5 + 86*x^2 + 449*x^4 + 86*x^6 + 5*x^8))/w2^6))/w1^4))/w1^5 + 
      (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w1^4 - 
           (2*(40 + 73*x^2 + 40*x^4))/w1^2) + 
         (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w1^4 - 
            (2*(40 + 73*x^2 + 40*x^4))/w1^2))/w2^8 + 
         (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
            (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w1^2 + 
            (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w1^4))/w2^6 + 
         (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
            (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w1^2 + 
            (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w1^4))/w2^2 - 
         (2*(10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8 + 
            (-20 + 96*x^2 + 190*x^4 + 96*x^6 - 20*x^8)/w1^2 + 
            (10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8)/w1^4))/w2^4))/
       (w1^6*w2) + (myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((2*x^4)/w2^2 + (2*x^4)/(w1^16*w2^2) + (-(x^2*(7 + 12*x^2 + 7*x^4)) - 
           (x^2*(7 + 12*x^2 + 7*x^4))/w2^4 + 
           (2*(1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8))/w2^2)/w1^14 + 
         (-(x^2*(7 + 12*x^2 + 7*x^4)) - (x^2*(7 + 12*x^2 + 7*x^4))/w2^4 + 
           (2*(1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8))/w2^2)/w1^2 + 
         (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8 + (-54 + 74*x^2 + 110*x^4 + 
             74*x^6 - 54*x^8)/w2^2 + (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8)/
            w2^4)/w1^10 + (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8 + 
           (-54 + 74*x^2 + 110*x^4 + 74*x^6 - 54*x^8)/w2^2 + 
           (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8)/w2^4)/w1^6 - 
         (6 + x^2 - 12*x^4 + x^6 + 6*x^8 + (-26 + 34*x^2 + 44*x^4 + 34*x^6 - 
             26*x^8)/w2^2 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^4)/w1^12 - 
         (6 + x^2 - 12*x^4 + x^6 + 6*x^8 + (-26 + 34*x^2 + 44*x^4 + 34*x^6 - 
             26*x^8)/w2^2 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^4)/w1^4 + 
         (2*(x^2*(77 + 144*x^2 + 77*x^4) + (x^2*(77 + 144*x^2 + 77*x^4))/
             w2^4 + (2*(13 - 35*x^2 - 55*x^4 - 35*x^6 + 13*x^8))/w2^2))/
          w1^8))/w2^3 - (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
            w1^4 - (36 + 67*x^2 + 36*x^4)/w1^2) + 
         (2*(1 + w1^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
             w1^4 - (36 + 67*x^2 + 36*x^4)/w1^2))/w2^8 + 
         (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
             260*x^6 - 18*x^8)/w1^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
             18*x^8)/w1^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w1^4 + 
           (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w1^8)/w2^6 + 
         (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
             260*x^6 - 18*x^8)/w1^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
             18*x^8)/w1^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w1^4 + 
           (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w1^8)/w2^2 - 
         (2*(15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8 - 
            (2*(1 + 89*x^2 + 134*x^4 + 89*x^6 + x^8))/w1^4 - 
            (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w1^6 - 
            (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w1^2 + 
            (15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8)/w1^8))/w2^4))/
       (w1^4*w2) + (myq1^6*myq2^6*(1 + x^2)*((4*(-1 + w1^(-2))^4*x^4)/w1^2 + 
         (4*(-1 + w1^(-2))^4*x^4)/(w1^2*w2^12) + 
         (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w1^10 - 
            (12*(3 + 11*x^2 + 3*x^4))/w1^2 + (6 + 22*x^2 + 6*x^4)/w1^12 - 
            (2*(10 + 121*x^2 + 10*x^4))/w1^6 + (40 + 223*x^2 + 40*x^4)/w1^8 + 
            (40 + 223*x^2 + 40*x^4)/w1^4))/w2^10 + 
         (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w1^10 - 
            (12*(3 + 11*x^2 + 3*x^4))/w1^2 + (6 + 22*x^2 + 6*x^4)/w1^12 - 
            (2*(10 + 121*x^2 + 10*x^4))/w1^6 + (40 + 223*x^2 + 40*x^4)/w1^8 + 
            (40 + 223*x^2 + 40*x^4)/w1^4))/w2^2 - 
         (2*(3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8 + (-12 + 76*x^2 + 430*x^4 + 
              76*x^6 - 12*x^8)/w1^10 + (-12 + 76*x^2 + 430*x^4 + 76*x^6 - 
              12*x^8)/w1^2 + (3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8)/w1^12 - 
            (16*(3 + 8*x^2 - 41*x^4 + 8*x^6 + 3*x^8))/w1^6 + 
            (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w1^8 + 
            (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w1^4))/w2^6 + 
         (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
             2*x^8)/w1^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/
            w1^10 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^2 - 
           (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w1^6 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^8 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^4)/w2^8 + 
         (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
             2*x^8)/w1^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/
            w1^10 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^2 - 
           (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w1^6 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^8 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^4)/w2^4))/w1^3 + 
      (myq1^4*myq2^8*(1 + x^2)*(((8 + 8/w2^4 - 3/w2^2)*x^4)/w2^2 + 
         ((8 + 8/w2^4 - 3/w2^2)*x^4)/(w1^16*w2^2) + 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 + 
            (19*x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + (1 - 22*x^2 - 88*x^4 - 
              22*x^6 + x^8)/w2^6 + (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/
             w2^2))/w1^14 + (2*(x^2*(2 + 7*x^2 + 2*x^4) + 
            (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 + (19*x^2*(2 + 7*x^2 + 2*x^4))/
             w2^4 + (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^6 + 
            (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^2))/w1^2 - 
         (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^8 + 
           (-20 + 44*x^2 + 594*x^4 + 44*x^6 - 20*x^8)/w2^4 + 
           (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^6 + 
           (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^2)/w1^12 - 
         (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^8 + 
           (-20 + 44*x^2 + 594*x^4 + 44*x^6 - 20*x^8)/w2^4 + 
           (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^6 + 
           (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^2)/w1^4 + 
         (2*(4*x^2*(4 + 23*x^2 + 4*x^4) + (4*x^2*(4 + 23*x^2 + 4*x^4))/w2^8 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^2 - 
            (32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8)/w2^4))/w1^10 + 
         (2*(4*x^2*(4 + 23*x^2 + 4*x^4) + (4*x^2*(4 + 23*x^2 + 4*x^4))/w2^8 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^2 - 
            (32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8)/w2^4))/w1^6 - 
         (2*(x^2*(28 + 135*x^2 + 28*x^4) + (x^2*(28 + 135*x^2 + 28*x^4))/
             w2^8 + (24 + 50*x^2 - 444*x^4 + 50*x^6 + 24*x^8)/w2^6 + 
            (24 + 50*x^2 - 444*x^4 + 50*x^6 + 24*x^8)/w2^2 - 
            (44 + 196*x^2 - 407*x^4 + 196*x^6 + 44*x^8)/w2^4))/w1^8))/
       (w1*w2^2) - (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w1^8 - 
            (24 + 47*x^2 + 24*x^4)/w1^6 - (24 + 47*x^2 + 24*x^4)/w1^2 + 
            (48 + 92*x^2 + 48*x^4)/w1^4))/w1^2 + 
         (x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w1^8 - 
            (24 + 47*x^2 + 24*x^4)/w1^6 - (24 + 47*x^2 + 24*x^4)/w1^2 + 
            (48 + 92*x^2 + 48*x^4)/w1^4))/(w1^2*w2^8) + 
         (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
              97*x^6 - 10*x^8)/w1^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
              10*x^8)/w1^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w1^12 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^10 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^2 + 
            (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w1^6))/w2^6 + 
         (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
              97*x^6 - 10*x^8)/w1^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
              10*x^8)/w1^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w1^12 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^10 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^2 + 
            (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w1^6))/w2^2 + 
         (2 - 2*x^2 + 9*x^4 - 2*x^6 + 2*x^8 + (2 - 2*x^2 + 9*x^4 - 2*x^6 + 
             2*x^8)/w1^12 + (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w1^10 + 
           (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w1^2 - 
           (28*(7 + 6*x^2 + 9*x^4 + 6*x^6 + 7*x^8))/w1^6 + 
           (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w1^8 + 
           (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w1^4)/w2^4))/(w1^2*w2)))/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)*x^3*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2)), 
 I*(((I/64)*(1 - w1^(-2))*w1^2*w2*
     ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
       w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (56*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/
       (w1^6*w2^4) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
        x^6*(1 + x^2))/(w1*w2^9) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (52*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (88*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (60*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (20*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (18*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (22*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (9*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (17*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (19*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (18*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (9*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/64)*(1 - w1^(-2))*w1^2*w2*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/w1^8 + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (56*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (11*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (10*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/32)*w1^4*w2^3*((-8*myq1^19*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (3 + 4*x^2 + 3*x^4))/(w1^10*w2^2) + (8*myq1^20*(1 + x^2 + x^4 + x^6))/
       (w1^11*w2^3) - (4*myq2^20*(1 + x^2)*(-2*x^2 - (2*x^2)/w1^8 + 
         (1 + 14*x^2 + x^4)/w1^6 + (1 + 14*x^2 + x^4)/w1^2 - 
         (2*(2 + 13*x^2 + 2*x^4))/w1^4))/(w1^7*w2^3) - 
      (myq1*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(8*x^2 + (8*x^2)/w1^8 + 
         (2*x^2)/w1^4 - (4 + 21*x^2 + 4*x^4)/w1^6 - (4 + 21*x^2 + 4*x^4)/
          w1^2))/(w1^6*w2^2) - (8*myq1^18*myq2^2*(1 + x^2)*
        (-3*(-1 + w1^(-2))^2*x^2 - (3*(-1 + w1^(-2))^2*x^2)/w2^4 + 
         (2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 + (3*(1 - x^2 + x^4))/w1^2))/
          w2^2))/(w1^9*w2) + (2*myq1^3*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*((12*x^2)/w2^2 + (12*x^2)/(w1^12*w2^2) - 
         (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^8 - 
         (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^4 + 
         (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^10 + 
         (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^2 + 
         (4*(x^2 + x^2/w2^4 - (5 + 21*x^2 + 5*x^4)/w2^2))/w1^6))/w1^4 - 
      (4*myq1^17*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(-1 + w1^(-2))^2*x^2 + (2*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4) + (4*(3 + 4*x^2 + 3*x^4))/w1^4 + 
           (22 + 35*x^2 + 22*x^4)/w1^2)/w2^2))/w1^8 - 
      (myq1^2*myq2^18*(1 + x^2)*((24*x^2)/w2^2 + (24*x^2)/(w1^12*w2^2) + 
         (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^10 + 
         (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^2 + 
         (2*(20*x^2 + (20*x^2)/w2^4 + (8 - 141*x^2 + 8*x^4)/w2^2))/w1^6 + 
         (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^8 + 
         (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^4))/
       (w1^5*w2) + (2*myq1^16*myq2^4*(1 + x^2)*
        (-8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2 - 
         (8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2)/w2^4 + 
         (10*(1 + 3*x^2 + x^4) + (10*(1 + 3*x^2 + x^4))/w1^8 + 
           (28 - 43*x^2 + 28*x^4)/w1^6 + (28 - 43*x^2 + 28*x^4)/w1^2 + 
           (2*(52 + 47*x^2 + 52*x^4))/w1^4)/w2^2))/(w1^7*w2) + 
      (2*myq1^4*myq2^16*(1 + x^2)*((12*x^2)/w2^2 + (12*x^2)/(w1^16*w2^2) + 
         (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^10 + 
         (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^6 + 
         (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^12 + 
         (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^4 + 
         (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^14 + 
         (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^2 + 
         (-52*x^2 - (52*x^2)/w2^4 + (2*(52 + 249*x^2 + 52*x^4))/w2^2)/w1^8))/
       (w1^3*w2) + (2*myq1^11*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + w1^(-6) + 13/w1^4 - w1^(-2))*
          (-1 + w1^(-2))^2*x^2 + (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + 
            w1^(-6) + 13/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (6 + 8*x^2 + 6*x^4 + (4 + 11*x^2 + 4*x^4)/w1^14 + 
           (4 + 11*x^2 + 4*x^4)/w1^2 + (6 + 8*x^2 + 6*x^4)/w1^16 + 
           (12*(10 + 17*x^2 + 10*x^4))/w1^12 + (12*(10 + 17*x^2 + 10*x^4))/
            w1^4 + (8*(37 + 62*x^2 + 37*x^4))/w1^8 + 
           (2*(57 + 160*x^2 + 57*x^4))/w1^10 + (2*(57 + 160*x^2 + 57*x^4))/
            w1^6)/w2^2))/w1^2 + 2*myq1^7*myq2^13*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*((4*x^2)/w2^2 + (4*x^2)/(w1^20*w2^2) + 
        (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^16 + 
        (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^4 + 
        (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^18 + 
        (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^2 + 
        (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^14 + 
        (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^6 + 
        (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^12 + 
        (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^8 + 
        (4*(8*x^2 + (8*x^2)/w2^4 - (60 + 143*x^2 + 60*x^4)/w2^2))/w1^10) - 
      (myq1^6*myq2^14*(1 + x^2)*((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
         (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^18 + 
         (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^2 - 
         (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^16 - 
         (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^4 - 
         (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^12 - 
         (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^8 + 
         (8*(54*x^2 + (54*x^2)/w2^4 + (53 - 48*x^2 + 53*x^4)/w2^2))/w1^10 + 
         (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^14 + 
         (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^6))/
       (w1*w2) + (4*myq1^15*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2 + 
         (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (15 + 19*x^2 + 15*x^4 + (15 + 19*x^2 + 15*x^4)/w1^8 + 
           (21 + 37*x^2 + 21*x^4)/w1^6 + (21 + 37*x^2 + 21*x^4)/w1^2 + 
           (84 + 139*x^2 + 84*x^4)/w1^4)/w2^2))/w1^6 - 
      (myq1^5*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*((24*x^2)/w2^2 + 
         (24*x^2)/(w1^16*w2^2) + (-20*x^2 - (20*x^2)/w2^4 + 
           (4 + 59*x^2 + 4*x^4)/w2^2)/w1^12 + (-20*x^2 - (20*x^2)/w2^4 + 
           (4 + 59*x^2 + 4*x^4)/w2^2)/w1^4 + (12*x^2 + (12*x^2)/w2^4 - 
           (12 + 65*x^2 + 12*x^4)/w2^2)/w1^14 + 
         (12*x^2 + (12*x^2)/w2^4 - (12 + 65*x^2 + 12*x^4)/w2^2)/w1^2 + 
         (-40*x^2 - (40*x^2)/w2^4 + (4*(20 + 41*x^2 + 20*x^4))/w2^2)/w1^8 + 
         (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^10 + 
         (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^6))/
       w1^2 - (myq1^10*myq2^10*(1 + x^2)*(-4*(3 + 3/w2^4 - 4/w2^2)*x^2 - 
         (4*(3 + 3/w2^4 - 4/w2^2)*x^2)/w1^20 + (32*x^2 + (32*x^2)/w2^4 + 
           (4 - 67*x^2 + 4*x^4)/w2^2)/w1^18 + (32*x^2 + (32*x^2)/w2^4 + 
           (4 - 67*x^2 + 4*x^4)/w2^2)/w1^2 + (-212*x^2 - (212*x^2)/w2^4 + 
           (28 + 246*x^2 + 28*x^4)/w2^2)/w1^16 + 
         (-212*x^2 - (212*x^2)/w2^4 + (28 + 246*x^2 + 28*x^4)/w2^2)/w1^4 + 
         (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/w2^2)/
          w1^12 + (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/
            w2^2)/w1^8 + (8*(108*x^2 + (108*x^2)/w2^4 + 
            (105 - 37*x^2 + 105*x^4)/w2^2))/w1^10 + 
         (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^14 + 
         (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^6))/
       (w1*w2) + (2*myq1^12*myq2^8*(1 + x^2)*
        (-2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 2/w1^10 + 64/w1^8 - 14/w1^6 + 
           64/w1^4 + 2/w1^2)*x^2 - (2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 
            2/w1^10 + 64/w1^8 - 14/w1^6 + 64/w1^4 + 2/w1^2)*x^2)/w2^4 + 
         (2*(1 + 12*x^2 + x^4) + (2*(1 + 12*x^2 + x^4))/w1^16 + 
           (8 - 82*x^2 + 8*x^4)/w1^14 + (8 - 82*x^2 + 8*x^4)/w1^2 + 
           (68 + 258*x^2 + 68*x^4)/w1^12 + (68 + 258*x^2 + 68*x^4)/w1^4 + 
           (142 - 441*x^2 + 142*x^4)/w1^10 + (142 - 441*x^2 + 142*x^4)/w1^6 + 
           (2*(200 + 521*x^2 + 200*x^4))/w1^8)/w2^2))/(w1^3*w2) + 
      (2*myq1^8*myq2^12*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^2 + 
         (2*(-1 + w2^(-2))^2*x^2)/w1^20 - 
         (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^18 - 
         (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^2 - 
         (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^14 - 
         (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^6 + 
         (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^16 + 
         (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^4 + 
         (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^12 + 
         (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^8 + 
         (-320*x^2 - (320*x^2)/w2^4 + (276 + 878*x^2 + 276*x^4)/w2^2)/w1^10))/
       (w1*w2) - myq1^9*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (4*(1 + w2^(-4))*x^2 + (4*(1 + w2^(-4))*x^2)/w1^20 + 
        ((-8 - 8/w2^4 + 13/w2^2)*x^2)/w1^18 + ((-8 - 8/w2^4 + 13/w2^2)*x^2)/
         w1^2 - (8*(15 + 15/w2^4 + 28/w2^2)*x^2)/w1^10 - 
        (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^14 - 
        (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^6 + 
        (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^16 + 
        (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^4 + 
        (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^12 + 
        (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^8) - 
      (myq1^13*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2 + 
         (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
          w2^4 - (4*(9 + 11*x^2 + 9*x^4) + (4*(9 + 11*x^2 + 9*x^4))/w1^12 + 
           (64 + 147*x^2 + 64*x^4)/w1^10 + (64 + 147*x^2 + 64*x^4)/w1^2 + 
           (4*(86 + 201*x^2 + 86*x^4))/w1^6 + (344 + 513*x^2 + 344*x^4)/
            w1^8 + (344 + 513*x^2 + 344*x^4)/w1^4)/w2^2))/w1^4 - 
      (myq1^14*myq2^6*(1 + x^2)*(-4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 5/w1^6 + 
           41/w1^4 + 5/w1^2)*x^2 - (4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 
            5/w1^6 + 41/w1^4 + 5/w1^2)*x^2)/w2^4 + 
         (4*(3 + 19*x^2 + 3*x^4) + (4*(3 + 19*x^2 + 3*x^4))/w1^12 + 
           (52 - 175*x^2 + 52*x^4)/w1^10 + (52 - 175*x^2 + 52*x^4)/w1^2 + 
           (2*(92 + 179*x^2 + 92*x^4))/w1^8 + (2*(92 + 179*x^2 + 92*x^4))/
            w1^4 + (464 - 6*x^2 + 464*x^4)/w1^6)/w2^2))/(w1^5*w2)))/
    (myq2^3*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) - 
   ((I/32)*(myq1^2 - 2*myq2^2)*w1^3*w2^2*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) + 
   ((I/64)*(-1 + w1^(-2))*w1^3*w2^2*
     (-(myq1*myq2^2*(-1 + w1^(-2))*(1 + w2^(-4))*x) + 
      (2*myq1^3*(-1 + w1^(-2))*x)/w2^2 - (myq1^2*myq2*(-1 + w2^(-2))*
        (1 + x^2))/(w1*w2) + (myq2^3*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/64)*w1^3*w2^2*((4*myq2^3*(-1 + w2^(-2))^2*x)/w1^2 - 
      myq1^2*myq2*(1 + (1 + w2^(-4) - 4/w2^2)/w1^4 + w2^(-4) - 4/w2^2 + 
        4/(w1^2*w2^2))*x + (myq1^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) - (3*myq1*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2))*((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) + 
      (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + ((1 + w2^(-4))*x^2)/
         (w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^6*w2^2) + 
        ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/32)*w1^2*w2^2*((8*myq1*myq2^13*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*
        (-1 + w2^(-2))*x^2*(1 + x^4))/(w1^4*w2^3) - 
      (8*myq2^14*(-1 + w1^(-2))^2*x*(1 + x^2 + x^4 + x^6))/(w1^5*w2^4) + 
      (8*myq1^14*x*(1 + x^2)*((1 + x^2)^2/w2^2 + (1 + x^2)^2/(w1^4*w2^2) - 
         (1 + (4*x^2)/w2^2 + x^4 + (1 + x^4)/w2^4)/w1^2))/(w1^5*w2^2) + 
      (8*myq1^2*myq2^12*x*(1 + x^2)*((2*(1 + x^4))/w2^2 + 
         (2*(1 + x^4))/(w1^8*w2^2) - (3 + 5*x^2 + 3*x^4 + (3 + 5*x^2 + 3*x^4)/
            w2^4 - (2*(4 + 5*x^2 + 4*x^4))/w2^2)/w1^4 + 
         ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^6 + 
         ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^2))/
       (w1^3*w2^2) - (2*myq1^12*myq2^2*x*(1 + x^2)*(8*x^2 + (8*x^2)/w2^4 + 
         (4 - 11*x^2 + 4*x^4)/w2^2 + (8*x^2 + (8*x^2)/w2^4 + 
           (4 - 11*x^2 + 4*x^4)/w2^2)/w1^8 - 
         (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
            (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^6 - 
         (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
            (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^2 - 
         (2*(6 - 26*x^2 + 6*x^4 + (-4 + 73*x^2 - 4*x^4)/w2^2 + 
            (6 - 26*x^2 + 6*x^4)/w2^4))/w1^4))/(w1^3*w2^2) - 
      (myq1^6*myq2^8*x*(1 + x^2)*((14*x^2)/w2^6 + (14*x^2)/w2^2 - 
         (4 + 11*x^2 + 4*x^4)/w2^4 - (8*(3*x^2 + (3*x^2)/w2^8 - 
            (5*(1 + x^2 + x^4))/w2^6 - (5*(1 + x^2 + x^4))/w2^2 + 
            (3*(3 + 4*x^2 + 3*x^4))/w2^4))/w1^6 + 
         ((14*x^2)/w2^6 + (14*x^2)/w2^2 - (4 + 11*x^2 + 4*x^4)/w2^4)/w1^12 - 
         (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
            (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/
          w1^10 - (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
            (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/
          w1^2 + (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
           (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
          w1^8 + (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
           (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
          w1^4))/w1 + (myq1^10*myq2^4*x*(1 + x^2)*((12*x^2)/w2^6 + 
         (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4 - 
         (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
           (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/
          w1^8 - (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
           (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/
          w1^4 + ((12*x^2)/w2^6 + (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4)/
          w1^12 - (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/
             w2^2 - (7 + 40*x^2 + 7*x^4)/w2^4))/w1^10 - 
         (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/w2^2 - 
            (7 + 40*x^2 + 7*x^4)/w2^4))/w1^2 + 
         (4*(8*x^2 + (8*x^2)/w2^8 + (2*(11 + 57*x^2 + 11*x^4))/w2^4 - 
            (22 + 93*x^2 + 22*x^4)/w2^6 - (22 + 93*x^2 + 22*x^4)/w2^2))/
          w1^6))/w1 - (2*myq1^4*myq2^10*x*(1 + x^2)*((4*(1 + x^4))/w2^2 + 
         (4*(1 + x^4))/(w1^12*w2^2) + 
         (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - (5 + 6*x^2 + 5*x^4)/
             w2^2))/w1^10 + (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - 
            (5 + 6*x^2 + 5*x^4)/w2^2))/w1^2 - 
         (2*(9*x^2 + (9*x^2)/w2^4 + (2*(9 + 5*x^2 + 9*x^4))/w2^2))/w1^6 - 
         (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
           (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^8 - 
         (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
           (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^4))/(w1*w2^2) + 
      (myq1^8*myq2^6*x*(1 + x^2)*((4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*
           x^2)/w1^2 + (4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
          (w1^2*w2^8) + (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/
            w1^10 - (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/
            w1^12 + (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/
            w1^4 + (72 - 92*x^2 + 72*x^4)/w1^6)/w2^6 + 
         (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/w1^10 - 
           (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/w1^12 + 
           (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/w1^4 + 
           (72 - 92*x^2 + 72*x^4)/w1^6)/w2^2 - 
         (2*(8 + 17*x^2 + 8*x^4 + (8 + 17*x^2 + 8*x^4)/w1^12 + 
            (14 - 29*x^2 + 14*x^4)/w1^10 + (14 - 29*x^2 + 14*x^4)/w1^2 + 
            (16 + 101*x^2 + 16*x^4)/w1^8 + (16 + 101*x^2 + 16*x^4)/w1^4 + 
            (84 - 50*x^2 + 84*x^4)/w1^6))/w2^4))/w1 + 
      (4*myq1^13*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((x^2*(2 - 3*x^2 + 2*x^4))/w2^2 + (x^2*(2 - 3*x^2 + 2*x^4))/
          (w1^4*w2^2) + (2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
            (1 + 6*x^2 + 3*x^4 + 6*x^6 + x^8)/w2^2))/w1^2))/(w1^4*w2) - 
      (myq1^3*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((16*x^2*(1 + x^4))/w2^2 + (16*x^2*(1 + x^4))/(w1^8*w2^2) + 
         (x^2*(8 + 13*x^2 + 8*x^4) + (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
           (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^6 + 
         (x^2*(8 + 13*x^2 + 8*x^4) + (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
           (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^2 - 
         (2*(x^4 + x^4/w2^4 + (2*(3 + 6*x^2 + 25*x^4 + 6*x^6 + 3*x^8))/w2^2))/
          w1^4))/(w1^2*w2) - (2*myq1^11*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((2*x^2*(1 - 7*x^2 + x^4))/w2^2 + (2*x^2*(1 - 7*x^2 + x^4))/
          (w1^8*w2^2) + (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/
            w2^4 + (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^6 + 
         (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/w2^4 + 
           (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^2 + 
         (2*(x^2*(6 + 19*x^2 + 6*x^4) + (x^2*(6 + 19*x^2 + 6*x^4))/w2^4 - 
            (5 + 35*x^2 + 86*x^4 + 35*x^6 + 5*x^8)/w2^2))/w1^4))/(w1^2*w2) + 
      (myq1^5*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*((8*x^2*(1 + x^4))/w2^2 + 
         (8*x^2*(1 + x^4))/(w1^12*w2^2) + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
           (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
             4*x^8)/w2^2)/w1^10 + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
           (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
             4*x^8)/w2^2)/w1^2 + (2*(20*x^2 + 26*x^4 + 20*x^6 + 
            (20*x^2 + 26*x^4 + 20*x^6)/w2^4 - (4 + 31*x^2 + 81*x^4 + 31*x^6 + 
              4*x^8)/w2^2))/w1^6 - (2*(x^2*(2 - x^2 + 2*x^4) + 
            (x^2*(2 - x^2 + 2*x^4))/w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 
              6*x^8)/w2^2))/w1^8 - (2*(x^2*(2 - x^2 + 2*x^4) + 
            (x^2*(2 - x^2 + 2*x^4))/w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 
              6*x^8)/w2^2))/w1^4))/w2 - (myq1^7*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))*(2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - 
           (2 + 7*x^2 + 2*x^4)/w2^2) + 
         (2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - (2 + 7*x^2 + 2*x^4)/
             w2^2))/w1^12 + (4*(x^2*(2 + 15*x^2 + 2*x^4) + 
            (x^2*(2 + 15*x^2 + 2*x^4))/w2^4 + (-2 + 7*x^2 - 31*x^4 + 7*x^6 - 
              2*x^8)/w2^2))/w1^6 + (x^2*(8 + 27*x^2 + 8*x^4) + 
           (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + (4*(1 + 10*x^2 + x^4 + 10*x^6 + 
              x^8))/w2^2)/w1^10 + (x^2*(8 + 27*x^2 + 8*x^4) + 
           (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + (4*(1 + 10*x^2 + x^4 + 10*x^6 + 
              x^8))/w2^2)/w1^2 + (3*x^2*(8 - x^2 + 8*x^4) + 
           (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - (2*(14 + 53*x^2 + 102*x^4 + 
              53*x^6 + 14*x^8))/w2^2)/w1^8 + (3*x^2*(8 - x^2 + 8*x^4) + 
           (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - (2*(14 + 53*x^2 + 102*x^4 + 
              53*x^6 + 14*x^8))/w2^2)/w1^4))/w2 - 
      (myq1^9*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((x^2*(4 + 19*x^2 + 4*x^4))/w2^2 + (x^2*(4 + 19*x^2 + 4*x^4))/
          (w1^12*w2^2) - (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/
            w2^4 + (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^10 - 
         (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/w2^4 + 
           (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^2 + 
         (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
           (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^8 + 
         (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
           (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^4 + 
         (2*(38*x^4 + (38*x^4)/w2^4 + (24 + 77*x^2 + 103*x^4 + 77*x^6 + 
              24*x^8)/w2^2))/w1^6))/w2))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
      myq2^4/w1^2)*x^3*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
      (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - (myq1*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))*(1 + x^2))/(w1*w2)))), 
 I*(((-1/64*I)*(myq2^2*(1 + w1^(-2))^2 - (4*myq1^2)/w1^2)*w1^2*w2*
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x - (2*myq1^2*(1 + x^2))/
       (w1*w2) + (2*myq2^2*(1 + x^2))/(w1*w2)))/(myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*x) - ((I/128)*(1 - w1^(-2))*w1^2*w2*
     ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
       w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (56*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/
       (w1^6*w2^4) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
        x^6*(1 + x^2))/(w1*w2^9) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (52*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (88*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (60*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (20*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (18*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (22*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (9*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (17*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (19*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (18*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (9*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/128)*(1 - w1^2)*w2*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^7)/w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (56*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/
       (w1^6*w2^4) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
        x^6*(1 + x^2))/(w1*w2^9) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1*w2^7) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (52*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (88*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (60*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (20*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) - (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (18*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (22*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) + (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (9*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (17*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (19*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) + (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) - (18*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (9*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/128)*(1 - w1^(-2))*w1^2*w2*
     ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
       w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
       w2^8 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (56*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (11*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (10*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/128)*(1 - w1^2)*w2*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^7)/w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^7)/w1^6 + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
       (w1^2*w2^8) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^7)/(w1^2*w2^6) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
      (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^7)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
      (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
       (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
      (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^7)/(w1^8*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
       (w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^6*
        (1 + x^2))/(w1*w2^9) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1^3*w2^7) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (56*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1^3*w2^7) - (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
        (1 + x^2))/(w1^3*w2^7) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
       (w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
      (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^6*(1 + x^2))/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^5*w2^5) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
        (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (8*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^7*w2^3) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^5*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^6*(1 + x^2))/(w1^5*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^9*w2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^9*w2) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
      (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^6*(1 + x^2))/(w1^7*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
       (w1^5*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*
        (1 + x^2))/(w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
        (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/
       w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
        (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
      (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/w2^8 - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (4*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
       (w1*w2^9) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
      (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
       (w1*w2^5) - (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^10*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^9*w2) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^9*w2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^4*(1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (11*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (10*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
      (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (3*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
        (1 + x^2)^6)/(w1^4*w2^4) + (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
       (w1^5*w2^5) + (myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
      (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/64)*w1^2*w2^3*((myq2^16*(-1 + w1^(-6) - 11/w1^4 + 11/w1^2)*x^2*
        (1 + x^2))/(w1^5*w2^3) + (4*myq1^16*(-1 + w1^(-2))*
        (3 + x^2 + x^4 + 3*x^6))/(w1^7*w2^3) - 
      (4*myq1^15*myq2*(-1 + w2^(-2))*x*(9 + 10*x^2 + 9*x^4 - 
         (2*(7 + 6*x^2 + 7*x^4))/w1^2 + (9 + 10*x^2 + 9*x^4)/w1^4))/
       (w1^6*w2^2) - (myq1*myq2^15*(-1 + w2^(-2))*x*(x^2 + x^2/w1^8 + 
         (4 + 6*x^2 + 4*x^4)/w1^6 + (4 + 6*x^2 + 4*x^4)/w1^2 - 
         (2*(12 + 23*x^2 + 12*x^4))/w1^4))/(w1^4*w2^2) - 
      (2*myq1^2*myq2^14*(-1 + w1^(-2))*(1 + x^2)*(x^2/w2^2 + 
         x^2/(w1^8*w2^2) - (4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2)/
          w1^6 - (4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2)/w1^2 + 
         (2*(4*x^2 + (4*x^2)/w2^4 + (5 - 8*x^2 + 5*x^4)/w2^2))/w1^4))/
       (w1^3*w2) + (myq1^4*myq2^12*(-1 + w1^(-2))*(1 + x^2)*
        (x^2/w2^2 + x^2/(w1^12*w2^2) - (2*(2*x^2 + (2*x^2)/w2^4 + 
            (2 + 7*x^2 + 2*x^4)/w2^2))/w1^10 - 
         (2*(2*x^2 + (2*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^2 + 
         (-44*x^2 - (44*x^2)/w2^4 + (10*(6 + 11*x^2 + 6*x^4))/w2^2)/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (8 - 43*x^2 + 8*x^4)/w2^2))/w1^8 + 
         (2*(2*x^2 + (2*x^2)/w2^4 + (8 - 43*x^2 + 8*x^4)/w2^2))/w1^4))/
       (w1*w2) - (4*myq1^14*myq2^2*(-1 + w1^(-2))*(1 + x^2)*
        (-3*(3 + 3/w1^4 - 2/w1^2)*x^2 - (3*(3 + 3/w1^4 - 2/w1^2)*x^2)/w2^4 + 
         (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w1^4 + 
           (13 - 4*x^2 + 13*x^4)/w1^2)/w2^2))/(w1^5*w2) - 
      (2*myq1^13*myq2^3*(-1 + w2^(-2))*x*(2*(-1 + w1^(-2))^2*
          (3 + 3/w1^4 + 2/w1^2)*x^2 + (2*(-1 + w1^(-2))^2*
           (3 + 3/w1^4 + 2/w1^2)*x^2)/w2^4 - (24 + 22*x^2 + 24*x^4 - 
           (2*(2 + 33*x^2 + 2*x^4))/w1^4 + (6 + 67*x^2 + 6*x^4)/w1^6 + 
           (6 + 67*x^2 + 6*x^4)/w1^2 + (24 + 22*x^2 + 24*x^4)/w1^8)/w2^2))/
       w1^4 + (myq1^11*myq2^5*(-1 + w2^(-2))*x*
        (4*(-1 + w1^(-2))^2*(4 + 4/w1^8 + 2/w1^6 + 15/w1^4 + 2/w1^2)*x^2 + 
         (4*(-1 + w1^(-2))^2*(4 + 4/w1^8 + 2/w1^6 + 15/w1^4 + 2/w1^2)*x^2)/
          w2^4 - ((-56 + 58*x^2 - 56*x^4)/w1^6 + 12*(2 + x^2 + 2*x^4) + 
           (12*(2 + x^2 + 2*x^4))/w1^12 + (32 + 139*x^2 + 32*x^4)/w1^10 + 
           (32 + 139*x^2 + 32*x^4)/w1^2 + (4*(35 + 39*x^2 + 35*x^4))/w1^8 + 
           (4*(35 + 39*x^2 + 35*x^4))/w1^4)/w2^2))/w1^2 + 
      (myq1^3*myq2^13*(-1 + w2^(-2))*x*((2*x^2)/w2^2 + (2*x^2)/(w1^12*w2^2) + 
         (2*(8*x^2 + (8*x^2)/w2^4 + (2 - x^2 + 2*x^4)/w2^2))/w1^8 + 
         (2*(8*x^2 + (8*x^2)/w2^4 + (2 - x^2 + 2*x^4)/w2^2))/w1^4 - 
         (4*x^2 + (4*x^2)/w2^4 + (4 - x^2 + 4*x^4)/w2^2)/w1^10 - 
         (4*x^2 + (4*x^2)/w2^4 + (4 - x^2 + 4*x^4)/w2^2)/w1^2 - 
         (2*(12*x^2 + (12*x^2)/w2^4 + (56 + 113*x^2 + 56*x^4)/w2^2))/w1^6))/
       w1^2 + (2*myq1^10*myq2^6*(-1 + w1^(-2))*(1 + x^2)*
        (12*(1 + w2^(-4) - w2^(-2))*x^2 + (12*(1 + w2^(-4) - w2^(-2))*x^2)/
          w1^12 + (2*x^2 + (2*x^2)/w2^4 - (5*(2 - 3*x^2 + 2*x^4))/w2^2)/
          w1^10 + (2*x^2 + (2*x^2)/w2^4 - (5*(2 - 3*x^2 + 2*x^4))/w2^2)/
          w1^2 + (76*x^2 + (76*x^2)/w2^4 - (38 + 73*x^2 + 38*x^4)/w2^2)/
          w1^8 + (76*x^2 + (76*x^2)/w2^4 - (38 + 73*x^2 + 38*x^4)/w2^2)/
          w1^4 + (2*(26*x^2 + (26*x^2)/w2^4 - (57 + 80*x^2 + 57*x^4)/w2^2))/
          w1^6))/(w1*w2) - (2*myq1^6*myq2^10*(-1 + w1^(-2))*(1 + x^2)*
        ((2 + 2/w2^4 - 5/w2^2)*x^2 + ((2 + 2/w2^4 - 5/w2^2)*x^2)/w1^12 - 
         (2*(4*x^2 + (4*x^2)/w2^4 + (1 + 18*x^2 + x^4)/w2^2))/w1^10 - 
         (2*(4*x^2 + (4*x^2)/w2^4 + (1 + 18*x^2 + x^4)/w2^2))/w1^2 + 
         (-40*x^2 - (40*x^2)/w2^4 + (9*(4 + 9*x^2 + 4*x^4))/w2^2)/w1^8 + 
         (-40*x^2 - (40*x^2)/w2^4 + (9*(4 + 9*x^2 + 4*x^4))/w2^2)/w1^4 + 
         (-20*x^2 - (20*x^2)/w2^4 + (58 - 20*x^2 + 58*x^4)/w2^2)/w1^6))/
       (w1*w2) + (myq1^12*myq2^4*(-1 + w1^(-2))*(1 + x^2)*
        (-4*(12 + 12/w1^8 + 35/w1^4)*x^2 - (4*(12 + 12/w1^8 + 35/w1^4)*x^2)/
          w2^4 + (8 + 44*x^2 + 8*x^4 + (8 + 44*x^2 + 8*x^4)/w1^8 + 
           (3*(16 - 9*x^2 + 16*x^4))/w1^6 + (3*(16 - 9*x^2 + 16*x^4))/w1^2 + 
           (2*(70 + 131*x^2 + 70*x^4))/w1^4)/w2^2))/(w1^3*w2) + 
      myq1^5*myq2^11*(-1 + w2^(-2))*x*(-(x^2/w2^2) - x^2/(w1^16*w2^2) + 
        (4*(x^2 + x^2/w2^4 + (2*(1 + x^4))/w2^2))/w1^14 + 
        (4*(x^2 + x^2/w2^4 + (2*(1 + x^4))/w2^2))/w1^2 - 
        (2*(18*x^2 + (18*x^2)/w2^4 + (5*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^12 - 
        (2*(18*x^2 + (18*x^2)/w2^4 + (5*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^4 + 
        (-80*x^2 - (80*x^2)/w2^4 + (2*(24 + 53*x^2 + 24*x^4))/w2^2)/w1^8 + 
        (2*(36*x^2 + (36*x^2)/w2^4 + (78 + 157*x^2 + 78*x^4)/w2^2))/w1^10 + 
        (2*(36*x^2 + (36*x^2)/w2^4 + (78 + 157*x^2 + 78*x^4)/w2^2))/w1^6) - 
      (myq1^8*myq2^8*(-1 + w1^(-2))*(1 + x^2)*((4 + 4/w2^4 + 19/w2^2)*x^2 + 
         ((4 + 4/w2^4 + 19/w2^2)*x^2)/w1^12 + 
         (2*(28*x^2 + (28*x^2)/w2^4 - (6 + 23*x^2 + 6*x^4)/w2^2))/w1^10 + 
         (2*(28*x^2 + (28*x^2)/w2^4 - (6 + 23*x^2 + 6*x^4)/w2^2))/w1^2 + 
         (6*(12*x^2 + (12*x^2)/w2^4 - (16 + 3*x^2 + 16*x^4)/w2^2))/w1^8 + 
         (6*(12*x^2 + (12*x^2)/w2^4 - (16 + 3*x^2 + 16*x^4)/w2^2))/w1^4 + 
         (2*(96*x^2 + (96*x^2)/w2^4 - (102 + 211*x^2 + 102*x^4)/w2^2))/w1^6))/
       (w1*w2) - myq1^9*myq2^7*(-1 + w2^(-2))*x*
       (8*(1 + w2^(-4) + w2^(-2))*x^2 + (8*(1 + w2^(-4) + w2^(-2))*x^2)/
         w1^16 - (4*(3*x^2 + (3*x^2)/w2^4 + (2*(3 + 8*x^2 + 3*x^4))/w2^2))/
         w1^14 - (4*(3*x^2 + (3*x^2)/w2^4 + (2*(3 + 8*x^2 + 3*x^4))/w2^2))/
         w1^2 - (2*(68*x^2 + (68*x^2)/w2^4 + (5*(6 + 23*x^2 + 6*x^4))/w2^2))/
         w1^10 - (2*(68*x^2 + (68*x^2)/w2^4 + (5*(6 + 23*x^2 + 6*x^4))/w2^2))/
         w1^6 + (68*x^2 + (68*x^2)/w2^4 - (84 + 95*x^2 + 84*x^4)/w2^2)/
         w1^12 + (68*x^2 + (68*x^2)/w2^4 - (84 + 95*x^2 + 84*x^4)/w2^2)/
         w1^4 + (2*(72*x^2 + (72*x^2)/w2^4 - (112 + 179*x^2 + 112*x^4)/w2^2))/
         w1^8) + myq1^7*myq2^9*(-1 + w2^(-2))*x*((5*x^2)/w2^2 + 
        (5*x^2)/(w1^16*w2^2) + (28*x^2 + (28*x^2)/w2^4 - 
          (2*(4 + 3*x^2 + 4*x^4))/w2^2)/w1^14 + 
        (28*x^2 + (28*x^2)/w2^4 - (2*(4 + 3*x^2 + 4*x^4))/w2^2)/w1^2 + 
        (2*(60*x^2 + (60*x^2)/w2^4 - (26 + 37*x^2 + 26*x^4)/w2^2))/w1^10 + 
        (2*(60*x^2 + (60*x^2)/w2^4 - (26 + 37*x^2 + 26*x^4)/w2^2))/w1^6 - 
        (2*(32*x^2 + (32*x^2)/w2^4 + (38 + 81*x^2 + 38*x^4)/w2^2))/w1^12 - 
        (2*(32*x^2 + (32*x^2)/w2^4 + (38 + 81*x^2 + 38*x^4)/w2^2))/w1^4 - 
        (2*(84*x^2 + (84*x^2)/w2^4 + (144 + 323*x^2 + 144*x^4)/w2^2))/w1^8)))/
    (myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
       myq2^4/w1^2)^3*x^3) - 
   ((I/64)*w1^4*w2^3*((-8*myq1^19*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (3 + 4*x^2 + 3*x^4))/(w1^10*w2^2) + (8*myq1^20*(1 + x^2 + x^4 + x^6))/
       (w1^11*w2^3) - (4*myq2^20*(1 + x^2)*(-2*x^2 - (2*x^2)/w1^8 + 
         (1 + 14*x^2 + x^4)/w1^6 + (1 + 14*x^2 + x^4)/w1^2 - 
         (2*(2 + 13*x^2 + 2*x^4))/w1^4))/(w1^7*w2^3) - 
      (myq1*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(8*x^2 + (8*x^2)/w1^8 + 
         (2*x^2)/w1^4 - (4 + 21*x^2 + 4*x^4)/w1^6 - (4 + 21*x^2 + 4*x^4)/
          w1^2))/(w1^6*w2^2) - (8*myq1^18*myq2^2*(1 + x^2)*
        (-3*(-1 + w1^(-2))^2*x^2 - (3*(-1 + w1^(-2))^2*x^2)/w2^4 + 
         (2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 + (3*(1 - x^2 + x^4))/w1^2))/
          w2^2))/(w1^9*w2) + (2*myq1^3*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*((12*x^2)/w2^2 + (12*x^2)/(w1^12*w2^2) - 
         (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^8 - 
         (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^4 + 
         (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^10 + 
         (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^2 + 
         (4*(x^2 + x^2/w2^4 - (5 + 21*x^2 + 5*x^4)/w2^2))/w1^6))/w1^4 - 
      (4*myq1^17*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(-1 + w1^(-2))^2*x^2 + (2*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (4*(3 + 4*x^2 + 3*x^4) + (4*(3 + 4*x^2 + 3*x^4))/w1^4 + 
           (22 + 35*x^2 + 22*x^4)/w1^2)/w2^2))/w1^8 - 
      (myq1^2*myq2^18*(1 + x^2)*((24*x^2)/w2^2 + (24*x^2)/(w1^12*w2^2) + 
         (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^10 + 
         (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^2 + 
         (2*(20*x^2 + (20*x^2)/w2^4 + (8 - 141*x^2 + 8*x^4)/w2^2))/w1^6 + 
         (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^8 + 
         (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^4))/
       (w1^5*w2) + (2*myq1^16*myq2^4*(1 + x^2)*
        (-8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2 - 
         (8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2)/w2^4 + 
         (10*(1 + 3*x^2 + x^4) + (10*(1 + 3*x^2 + x^4))/w1^8 + 
           (28 - 43*x^2 + 28*x^4)/w1^6 + (28 - 43*x^2 + 28*x^4)/w1^2 + 
           (2*(52 + 47*x^2 + 52*x^4))/w1^4)/w2^2))/(w1^7*w2) + 
      (2*myq1^4*myq2^16*(1 + x^2)*((12*x^2)/w2^2 + (12*x^2)/(w1^16*w2^2) + 
         (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^10 + 
         (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^6 + 
         (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^12 + 
         (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^4 + 
         (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^14 + 
         (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^2 + 
         (-52*x^2 - (52*x^2)/w2^4 + (2*(52 + 249*x^2 + 52*x^4))/w2^2)/w1^8))/
       (w1^3*w2) + (2*myq1^11*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + w1^(-6) + 13/w1^4 - w1^(-2))*
          (-1 + w1^(-2))^2*x^2 + (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + 
            w1^(-6) + 13/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (6 + 8*x^2 + 6*x^4 + (4 + 11*x^2 + 4*x^4)/w1^14 + 
           (4 + 11*x^2 + 4*x^4)/w1^2 + (6 + 8*x^2 + 6*x^4)/w1^16 + 
           (12*(10 + 17*x^2 + 10*x^4))/w1^12 + (12*(10 + 17*x^2 + 10*x^4))/
            w1^4 + (8*(37 + 62*x^2 + 37*x^4))/w1^8 + 
           (2*(57 + 160*x^2 + 57*x^4))/w1^10 + (2*(57 + 160*x^2 + 57*x^4))/
            w1^6)/w2^2))/w1^2 + 2*myq1^7*myq2^13*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*((4*x^2)/w2^2 + (4*x^2)/(w1^20*w2^2) + 
        (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^16 + 
        (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^4 + 
        (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^18 + 
        (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^2 + 
        (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^14 + 
        (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^6 + 
        (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^12 + 
        (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^8 + 
        (4*(8*x^2 + (8*x^2)/w2^4 - (60 + 143*x^2 + 60*x^4)/w2^2))/w1^10) - 
      (myq1^6*myq2^14*(1 + x^2)*((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
         (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^18 + 
         (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^2 - 
         (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^16 - 
         (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^4 - 
         (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^12 - 
         (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^8 + 
         (8*(54*x^2 + (54*x^2)/w2^4 + (53 - 48*x^2 + 53*x^4)/w2^2))/w1^10 + 
         (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^14 + 
         (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^6))/
       (w1*w2) + (4*myq1^15*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2 + 
         (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (15 + 19*x^2 + 15*x^4 + (15 + 19*x^2 + 15*x^4)/w1^8 + 
           (21 + 37*x^2 + 21*x^4)/w1^6 + (21 + 37*x^2 + 21*x^4)/w1^2 + 
           (84 + 139*x^2 + 84*x^4)/w1^4)/w2^2))/w1^6 - 
      (myq1^5*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*((24*x^2)/w2^2 + 
         (24*x^2)/(w1^16*w2^2) + (-20*x^2 - (20*x^2)/w2^4 + 
           (4 + 59*x^2 + 4*x^4)/w2^2)/w1^12 + (-20*x^2 - (20*x^2)/w2^4 + 
           (4 + 59*x^2 + 4*x^4)/w2^2)/w1^4 + (12*x^2 + (12*x^2)/w2^4 - 
           (12 + 65*x^2 + 12*x^4)/w2^2)/w1^14 + 
         (12*x^2 + (12*x^2)/w2^4 - (12 + 65*x^2 + 12*x^4)/w2^2)/w1^2 + 
         (-40*x^2 - (40*x^2)/w2^4 + (4*(20 + 41*x^2 + 20*x^4))/w2^2)/w1^8 + 
         (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^10 + 
         (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^6))/
       w1^2 - (myq1^10*myq2^10*(1 + x^2)*(-4*(3 + 3/w2^4 - 4/w2^2)*x^2 - 
         (4*(3 + 3/w2^4 - 4/w2^2)*x^2)/w1^20 + (32*x^2 + (32*x^2)/w2^4 + 
           (4 - 67*x^2 + 4*x^4)/w2^2)/w1^18 + (32*x^2 + (32*x^2)/w2^4 + 
           (4 - 67*x^2 + 4*x^4)/w2^2)/w1^2 + (-212*x^2 - (212*x^2)/w2^4 + 
           (28 + 246*x^2 + 28*x^4)/w2^2)/w1^16 + 
         (-212*x^2 - (212*x^2)/w2^4 + (28 + 246*x^2 + 28*x^4)/w2^2)/w1^4 + 
         (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/w2^2)/
          w1^12 + (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/
            w2^2)/w1^8 + (8*(108*x^2 + (108*x^2)/w2^4 + 
            (105 - 37*x^2 + 105*x^4)/w2^2))/w1^10 + 
         (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^14 + 
         (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^6))/
       (w1*w2) + (2*myq1^12*myq2^8*(1 + x^2)*
        (-2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 2/w1^10 + 64/w1^8 - 14/w1^6 + 
           64/w1^4 + 2/w1^2)*x^2 - (2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 
            2/w1^10 + 64/w1^8 - 14/w1^6 + 64/w1^4 + 2/w1^2)*x^2)/w2^4 + 
         (2*(1 + 12*x^2 + x^4) + (2*(1 + 12*x^2 + x^4))/w1^16 + 
           (8 - 82*x^2 + 8*x^4)/w1^14 + (8 - 82*x^2 + 8*x^4)/w1^2 + 
           (68 + 258*x^2 + 68*x^4)/w1^12 + (68 + 258*x^2 + 68*x^4)/w1^4 + 
           (142 - 441*x^2 + 142*x^4)/w1^10 + (142 - 441*x^2 + 142*x^4)/w1^6 + 
           (2*(200 + 521*x^2 + 200*x^4))/w1^8)/w2^2))/(w1^3*w2) + 
      (2*myq1^8*myq2^12*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^2 + 
         (2*(-1 + w2^(-2))^2*x^2)/w1^20 - 
         (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^18 - 
         (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^2 - 
         (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^14 - 
         (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^6 + 
         (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^16 + 
         (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^4 + 
         (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^12 + 
         (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^8 + 
         (-320*x^2 - (320*x^2)/w2^4 + (276 + 878*x^2 + 276*x^4)/w2^2)/w1^10))/
       (w1*w2) - myq1^9*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (4*(1 + w2^(-4))*x^2 + (4*(1 + w2^(-4))*x^2)/w1^20 + 
        ((-8 - 8/w2^4 + 13/w2^2)*x^2)/w1^18 + ((-8 - 8/w2^4 + 13/w2^2)*x^2)/
         w1^2 - (8*(15 + 15/w2^4 + 28/w2^2)*x^2)/w1^10 - 
        (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^14 - 
        (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^6 + 
        (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^16 + 
        (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^4 + 
        (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^12 + 
        (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^8) - 
      (myq1^13*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2 + 
         (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
          w2^4 - (4*(9 + 11*x^2 + 9*x^4) + (4*(9 + 11*x^2 + 9*x^4))/w1^12 + 
           (64 + 147*x^2 + 64*x^4)/w1^10 + (64 + 147*x^2 + 64*x^4)/w1^2 + 
           (4*(86 + 201*x^2 + 86*x^4))/w1^6 + (344 + 513*x^2 + 344*x^4)/
            w1^8 + (344 + 513*x^2 + 344*x^4)/w1^4)/w2^2))/w1^4 - 
      (myq1^14*myq2^6*(1 + x^2)*(-4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 5/w1^6 + 
           41/w1^4 + 5/w1^2)*x^2 - (4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 
            5/w1^6 + 41/w1^4 + 5/w1^2)*x^2)/w2^4 + 
         (4*(3 + 19*x^2 + 3*x^4) + (4*(3 + 19*x^2 + 3*x^4))/w1^12 + 
           (52 - 175*x^2 + 52*x^4)/w1^10 + (52 - 175*x^2 + 52*x^4)/w1^2 + 
           (2*(92 + 179*x^2 + 92*x^4))/w1^8 + (2*(92 + 179*x^2 + 92*x^4))/
            w1^4 + (464 - 6*x^2 + 464*x^4)/w1^6)/w2^2))/(w1^5*w2)))/
    (myq2^3*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) + 
   ((I/864)*w1^2*w2^3*((2*myq2^6*(1 + w1^(-2))^4*(1 + x^2)*
        (682*x^2 + (682*x^2)/w1^12 + (-655 + 138*x^2 - 655*x^4)/w1^10 + 
         (-655 + 138*x^2 - 655*x^4)/w1^2 - (2*(69 + 884*x^2 + 69*x^4))/w1^8 - 
         (2*(69 + 884*x^2 + 69*x^4))/w1^4 + (4*(383 + 285*x^2 + 383*x^4))/
          w1^6))/(w1*w2^3) - (myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*
        (-1 + w2^(-2))*x*(75*x^2 + (75*x^2)/w1^16 + 
         (2*(577 - 100*x^2 + 577*x^4))/w1^14 + (2*(577 - 100*x^2 + 577*x^4))/
          w1^2 - (2*(847 + 1088*x^2 + 847*x^4))/w1^10 - 
         (2*(847 + 1088*x^2 + 847*x^4))/w1^6 - 
         (2*(3478 + 3119*x^2 + 3478*x^4))/w1^8 + (4234 + 3260*x^2 + 4234*x^4)/
          w1^12 + (4234 + 3260*x^2 + 4234*x^4)/w1^4))/w2^2 + 
      (108*myq1^6*(1 + x^2)*((4*x^2)/w2^2 + (4*x^2)/(w1^16*w2^2) + 
         (4*(3*x^2 + (3*x^2)/w2^4 - (20*(1 + x^2 + x^4))/w2^2))/w1^8 + 
         (3*x^2 + (3*x^2)/w2^4 + (2*(1 + 13*x^2 + x^4))/w2^2)/w1^14 + 
         (3*x^2 + (3*x^2)/w2^4 + (2*(1 + 13*x^2 + x^4))/w2^2)/w1^2 - 
         (2*(3*x^2 + (3*x^2)/w2^4 + (2*(4 + 7*x^2 + 4*x^4))/w2^2))/w1^12 - 
         (2*(3*x^2 + (3*x^2)/w2^4 + (2*(4 + 7*x^2 + 4*x^4))/w2^2))/w1^4 + 
         (-3*x^2 - (3*x^2)/w2^4 + (2*(31 + 75*x^2 + 31*x^4))/w2^2)/w1^10 + 
         (-3*x^2 - (3*x^2)/w2^4 + (2*(31 + 75*x^2 + 31*x^4))/w2^2)/w1^6))/
       (w1^3*w2) + (3*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(133 + 133/w1^4 + 248/w1^2)*x^2 + 
         ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(133 + 133/w1^4 + 248/w1^2)*x^2)/
          w2^4 + (2*(71 + 221*x^2 + 71*x^4 + (71 + 221*x^2 + 71*x^4)/w1^16 - 
            (2*(142 + 153*x^2 + 142*x^4))/w1^14 - 
            (2*(142 + 153*x^2 + 142*x^4))/w1^2 - 
            (4*(186 + 347*x^2 + 186*x^4))/w1^12 - 
            (4*(186 + 347*x^2 + 186*x^4))/w1^4 - 
            (2*(236 + 1035*x^2 + 236*x^4))/w1^10 - 
            (2*(236 + 1035*x^2 + 236*x^4))/w1^6 + 
            (2*(997 + 951*x^2 + 997*x^4))/w1^8))/w2^2))/w1^2 - 
      (2*myq1^2*myq2^4*(1 + x^2)*(2*(184 + 184/w2^4 + 237/w2^2)*x^2 + 
         (2*(184 + 184/w2^4 + 237/w2^2)*x^2)/w1^20 + 
         (994*x^2 + (994*x^2)/w2^4 + (-3698 + 7322*x^2 - 3698*x^4)/w2^2)/
          w1^16 + (994*x^2 + (994*x^2)/w2^4 + (-3698 + 7322*x^2 - 3698*x^4)/
            w2^2)/w1^4 - (2*(681*x^2 + (681*x^2)/w2^4 + 
            (-3145 + 5194*x^2 - 3145*x^4)/w2^2))/w1^12 - 
         (2*(681*x^2 + (681*x^2)/w2^4 + (-3145 + 5194*x^2 - 3145*x^4)/w2^2))/
          w1^8 + (1775*x^2 + (1775*x^2)/w2^4 - (12*(53 - 24*x^2 + 53*x^4))/
            w2^2)/w1^18 + (1775*x^2 + (1775*x^2)/w2^4 - 
           (12*(53 - 24*x^2 + 53*x^4))/w2^2)/w1^2 - 
         (4*(564*x^2 + (564*x^2)/w2^4 + (5*(671 + 364*x^2 + 671*x^4))/w2^2))/
          w1^14 - (4*(564*x^2 + (564*x^2)/w2^4 + 
            (5*(671 + 364*x^2 + 671*x^4))/w2^2))/w1^6 + 
         (2*(481*x^2 + (481*x^2)/w2^4 + (8*(1271 - 1070*x^2 + 1271*x^4))/
             w2^2))/w1^10))/(w1*w2) - myq1^3*myq2^3*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(3*(18 + 18/w2^4 - 151/w2^2)*x^2 + 
        (3*(18 + 18/w2^4 - 151/w2^2)*x^2)/w1^20 + 
        (6*(77*x^2 + (77*x^2)/w2^4 + (-27 + 161*x^2 - 27*x^4)/w2^2))/w1^18 + 
        (6*(77*x^2 + (77*x^2)/w2^4 + (-27 + 161*x^2 - 27*x^4)/w2^2))/w1^2 + 
        (1308*x^2 + (1308*x^2)/w2^4 - (19*(344 + 55*x^2 + 344*x^4))/w2^2)/
         w1^16 + (1308*x^2 + (1308*x^2)/w2^4 - (19*(344 + 55*x^2 + 344*x^4))/
           w2^2)/w1^4 + (4*(273*x^2 + (273*x^2)/w2^4 - 
           (2*(2516 + 3091*x^2 + 2516*x^4))/w2^2))/w1^14 + 
        (4*(273*x^2 + (273*x^2)/w2^4 - (2*(2516 + 3091*x^2 + 2516*x^4))/
            w2^2))/w1^6 - (4*(777*x^2 + (777*x^2)/w2^4 - 
           (7661 + 6913*x^2 + 7661*x^4)/w2^2))/w1^10 + 
        (-1362*x^2 - (1362*x^2)/w2^4 + (8048 + 4522*x^2 + 8048*x^4)/w2^2)/
         w1^12 + (-1362*x^2 - (1362*x^2)/w2^4 + (8048 + 4522*x^2 + 8048*x^4)/
           w2^2)/w1^8) + (myq1^4*myq2^2*(1 + w1^(-2))^2*(1 + x^2)*
        (3*(115 + 115/w2^4 + 122/w2^2)*x^2 + (3*(115 + 115/w2^4 + 122/w2^2)*
           x^2)/w1^16 + (4*(31*x^2 + (31*x^2)/w2^4 + 
            (-543 + 2327*x^2 - 543*x^4)/w2^2))/w1^12 + 
         (4*(31*x^2 + (31*x^2)/w2^4 + (-543 + 2327*x^2 - 543*x^4)/w2^2))/
          w1^4 + (2*(835*x^2 + (835*x^2)/w2^4 + (19 - 1970*x^2 + 19*x^4)/
             w2^2))/w1^14 + (2*(835*x^2 + (835*x^2)/w2^4 + 
            (19 - 1970*x^2 + 19*x^4)/w2^2))/w1^2 - 
         (2*(1483*x^2 + (1483*x^2)/w2^4 + (7453 + 13546*x^2 + 7453*x^4)/
             w2^2))/w1^10 - (2*(1483*x^2 + (1483*x^2)/w2^4 + 
            (7453 + 13546*x^2 + 7453*x^4)/w2^2))/w1^6 + 
         (2*(827*x^2 + (827*x^2)/w2^4 + (2*(8196 + 6143*x^2 + 8196*x^4))/
             w2^2))/w1^8))/(w1*w2)))/(myq2^3*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(1 + w1^(-2))^7*x^3) + 
   ((I/32)*w1^2*w2^3*(-((myq2^18*(1 + x^2)*(x^2 + x^2/w1^20 - 
          (32*x^2)/w1^18 - (32*x^2)/w1^2 + (-32 + 530*x^2 - 32*x^4)/w1^12 + 
          (-32 + 530*x^2 - 32*x^4)/w1^8 + (4*(5 + 22*x^2 + 5*x^4))/w1^14 + 
          (4*(5 + 22*x^2 + 5*x^4))/w1^6 + (24 - 35*x^2 + 24*x^4)/w1^16 + 
          (24 - 35*x^2 + 24*x^4)/w1^4 - (8*(27 - 70*x^2 + 27*x^4))/w1^10))/
        (w1^5*w2^3)) + (myq1*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (x^2 + x^2/w1^20 + (2*(2 - 9*x^2 + 2*x^4))/w1^18 + 
         (2*(2 - 9*x^2 + 2*x^4))/w1^2 + (4*(7 - 122*x^2 + 7*x^4))/w1^14 + 
         (4*(7 - 122*x^2 + 7*x^4))/w1^6 - (2*(13 + 489*x^2 + 13*x^4))/w1^12 - 
         (2*(13 + 489*x^2 + 13*x^4))/w1^8 - (4*(24 + 319*x^2 + 24*x^4))/
          w1^10 + (30 - 127*x^2 + 30*x^4)/w1^16 + (30 - 127*x^2 + 30*x^4)/
          w1^4))/(w1^4*w2^2) + (2*myq1^18*(1 + w1^(-2))^4*(1 + x^2)*
        ((1 + w1^(-4) + 4/w1^2)*x^2 + ((1 + w1^(-4) + 4/w1^2)*x^2)/w2^4 + 
         (2*(1 - x^2 + x^4 + (2*(1 - 4*x^2 + x^4))/w1^2 + (1 - x^2 + x^4)/
             w1^4))/w2^2))/(w1^9*w2) - (2*myq1^16*myq2^2*(1 + w1^(-2))^2*
        (1 + x^2)*(4*(1 + w2^(-4) - 3/w2^2)*x^2 + 
         (4*(1 + w2^(-4) - 3/w2^2)*x^2)/w1^12 + 
         (4*(12*x^2 + (12*x^2)/w2^4 + (13*(-1 + x^2)^2)/w2^2))/w1^8 + 
         (4*(12*x^2 + (12*x^2)/w2^4 + (13*(-1 + x^2)^2)/w2^2))/w1^4 + 
         (2*(25*x^2 + (25*x^2)/w2^4 + (26*(2 - x^2 + 2*x^4))/w2^2))/w1^6 + 
         (3*(5*x^2 + (5*x^2)/w2^4 + (4 - 22*x^2 + 4*x^4)/w2^2))/w1^10 + 
         (3*(5*x^2 + (5*x^2)/w2^4 + (4 - 22*x^2 + 4*x^4)/w2^2))/w1^2))/
       (w1^7*w2) - (myq1^17*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*
        (-1 + w2^(-2))*x*((1 + w1^(-2))^2*(5 + 5/w1^4 + 8/w1^2)*x^2 + 
         ((1 + w1^(-2))^2*(5 + 5/w1^4 + 8/w1^2)*x^2)/w2^4 + 
         (6*(1 + x^2 + x^4) + (6*(1 + x^2 + x^4))/w1^8 + 
           (4*(7 - x^2 + 7*x^4))/w1^6 + (4*(7 - x^2 + 7*x^4))/w1^2 + 
           (4*(14 + x^2 + 14*x^4))/w1^4)/w2^2))/w1^8 + 
      (myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((1 + w1^(-2))^4*(19 + 19/w1^8 + 28/w1^6 + 36/w1^4 + 28/w1^2)*x^2 + 
         ((1 + w1^(-2))^4*(19 + 19/w1^8 + 28/w1^6 + 36/w1^4 + 28/w1^2)*x^2)/
          w2^4 - (2*(9 + 14*x^2 + 9*x^4 + (4*(5 + 8*x^2 + 5*x^4))/w1^8 + 
            (8*(5 + 13*x^2 + 5*x^4))/w1^14 + (8*(5 + 13*x^2 + 5*x^4))/w1^2 + 
            (9 + 14*x^2 + 9*x^4)/w1^16 + (22 + 96*x^2 + 22*x^4)/w1^10 + 
            (22 + 96*x^2 + 22*x^4)/w1^6 + (53 + 190*x^2 + 53*x^4)/w1^12 + 
            (53 + 190*x^2 + 53*x^4)/w1^4))/w2^2))/w1^6 - 
      (myq1^4*myq2^14*(1 + x^2)*(x^2/w2^2 + x^2/(w1^28*w2^2) + 
         (3054*x^2 + (3054*x^2)/w2^4 + (-1004 + 3533*x^2 - 1004*x^4)/w2^2)/
          w1^16 + (3054*x^2 + (3054*x^2)/w2^4 + (-1004 + 3533*x^2 - 1004*x^4)/
            w2^2)/w1^12 + (4*(943*x^2 + (943*x^2)/w2^4 + 
            (-568 + 668*x^2 - 568*x^4)/w2^2))/w1^14 + 
         (4*(378*x^2 + (378*x^2)/w2^4 + (-68 + 557*x^2 - 68*x^4)/w2^2))/
          w1^18 + (4*(378*x^2 + (378*x^2)/w2^4 + (-68 + 557*x^2 - 68*x^4)/
             w2^2))/w1^10 - (4*(x^2 + x^2/w2^4 + (1 + 23*x^2 + x^4)/w2^2))/
          w1^26 - (4*(x^2 + x^2/w2^4 + (1 + 23*x^2 + x^4)/w2^2))/w1^2 + 
         (4*(88*x^2 + (88*x^2)/w2^4 + (13*(9 + 32*x^2 + 9*x^4))/w2^2))/
          w1^20 + (4*(88*x^2 + (88*x^2)/w2^4 + (13*(9 + 32*x^2 + 9*x^4))/
             w2^2))/w1^8 + (-50*x^2 - (50*x^2)/w2^4 + 
           (4*(55 + 64*x^2 + 55*x^4))/w2^2)/w1^22 + 
         (-50*x^2 - (50*x^2)/w2^4 + (4*(55 + 64*x^2 + 55*x^4))/w2^2)/w1^6 + 
         (-62*x^2 - (62*x^2)/w2^4 + (64 - 30*x^2 + 64*x^4)/w2^2)/w1^24 + 
         (-62*x^2 - (62*x^2)/w2^4 + (64 - 30*x^2 + 64*x^4)/w2^2)/w1^4))/
       (w1*w2) + (2*myq1^14*myq2^4*(1 + x^2)*
        ((1 + w1^(-2))^2*(24 + 24/w1^16 + 58/w1^14 + 145/w1^12 + 116/w1^10 + 
           186/w1^8 + 116/w1^6 + 145/w1^4 + 58/w1^2)*x^2 + 
         ((1 + w1^(-2))^2*(24 + 24/w1^16 + 58/w1^14 + 145/w1^12 + 116/w1^10 + 
            186/w1^8 + 116/w1^6 + 145/w1^4 + 58/w1^2)*x^2)/w2^4 - 
         ((-824 + 30*x^2 - 824*x^4)/w1^10 + (-274 + 724*x^2 - 274*x^4)/
            w1^14 + (-274 + 724*x^2 - 274*x^4)/w1^6 + 
           (-46 + 656*x^2 - 46*x^4)/w1^16 + (-46 + 656*x^2 - 46*x^4)/w1^4 + 
           2*(1 + 25*x^2 + x^4) + (2*(1 + 25*x^2 + x^4))/w1^20 + 
           (2 + 277*x^2 + 2*x^4)/w1^18 + (2 + 277*x^2 + 2*x^4)/w1^2 - 
           (10*(68 - 23*x^2 + 68*x^4))/w1^12 - (10*(68 - 23*x^2 + 68*x^4))/
            w1^8)/w2^2))/(w1^5*w2) + (2*myq1^2*myq2^16*(1 + x^2)*
        (x^2/w2^2 + x^2/(w1^24*w2^2) + (292*x^2 + (292*x^2)/w2^4 + 
           (-328 + 758*x^2 - 328*x^4)/w2^2)/w1^14 + 
         (292*x^2 + (292*x^2)/w2^4 + (-328 + 758*x^2 - 328*x^4)/w2^2)/w1^10 + 
         (2*(199*x^2 + (199*x^2)/w2^4 + (-152 + 537*x^2 - 152*x^4)/w2^2))/
          w1^12 - (4*x^2 + (4*x^2)/w2^4 + (2 + 43*x^2 + 2*x^4)/w2^2)/w1^22 - 
         (4*x^2 + (4*x^2)/w2^4 + (2 + 43*x^2 + 2*x^4)/w2^2)/w1^2 + 
         (-23*x^2 - (23*x^2)/w2^4 + (34 - 13*x^2 + 34*x^4)/w2^2)/w1^20 + 
         (-23*x^2 - (23*x^2)/w2^4 + (34 - 13*x^2 + 34*x^4)/w2^2)/w1^4 + 
         (96*x^2 + (96*x^2)/w2^4 + (58 + 763*x^2 + 58*x^4)/w2^2)/w1^16 + 
         (96*x^2 + (96*x^2)/w2^4 + (58 + 763*x^2 + 58*x^4)/w2^2)/w1^8 + 
         (-16*x^2 - (16*x^2)/w2^4 + (70 + 173*x^2 + 70*x^4)/w2^2)/w1^18 + 
         (-16*x^2 - (16*x^2)/w2^4 + (70 + 173*x^2 + 70*x^4)/w2^2)/w1^6))/
       (w1^3*w2) + (2*myq1^6*myq2^12*(1 + x^2)*((2 + 2/w2^4 - 19/w2^2)*x^2 + 
         ((2 + 2/w2^4 - 19/w2^2)*x^2)/w1^28 + (3457*x^2 + (3457*x^2)/w2^4 + 
           (-884 + 1501*x^2 - 884*x^4)/w2^2)/w1^16 + 
         (3457*x^2 + (3457*x^2)/w2^4 + (-884 + 1501*x^2 - 884*x^4)/w2^2)/
          w1^12 + (2*(2042*x^2 + (2042*x^2)/w2^4 + (-578 + 925*x^2 - 578*x^4)/
             w2^2))/w1^14 + (2129*x^2 + (2129*x^2)/w2^4 + 
           (-4 + 1201*x^2 - 4*x^4)/w2^2)/w1^18 + 
         (2129*x^2 + (2129*x^2)/w2^4 + (-4 + 1201*x^2 - 4*x^4)/w2^2)/w1^10 + 
         (-17*x^2 - (17*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2)/w1^26 + 
         (-17*x^2 - (17*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2)/w1^2 + 
         (3*x^2 + (3*x^2)/w2^4 + (64 - 59*x^2 + 64*x^4)/w2^2)/w1^24 + 
         (3*x^2 + (3*x^2)/w2^4 + (64 - 59*x^2 + 64*x^4)/w2^2)/w1^4 + 
         (190*x^2 + (190*x^2)/w2^4 + (224 + 151*x^2 + 224*x^4)/w2^2)/w1^22 + 
         (190*x^2 + (190*x^2)/w2^4 + (224 + 151*x^2 + 224*x^4)/w2^2)/w1^6 + 
         (882*x^2 + (882*x^2)/w2^4 + (272 + 441*x^2 + 272*x^4)/w2^2)/w1^20 + 
         (882*x^2 + (882*x^2)/w2^4 + (272 + 441*x^2 + 272*x^4)/w2^2)/w1^8))/
       (w1*w2) + (2*myq1^10*myq2^8*(1 + x^2)*((13 + 13/w2^4 - 22/w2^2)*x^2 + 
         ((13 + 13/w2^4 - 22/w2^2)*x^2)/w1^28 + 
         (2*(20*x^2 + (20*x^2)/w2^4 + (1 - 54*x^2 + x^4)/w2^2))/w1^26 + 
         (2*(20*x^2 + (20*x^2)/w2^4 + (1 - 54*x^2 + x^4)/w2^2))/w1^2 + 
         (218*x^2 + (218*x^2)/w2^4 + (38 - 443*x^2 + 38*x^4)/w2^2)/w1^24 + 
         (218*x^2 + (218*x^2)/w2^4 + (38 - 443*x^2 + 38*x^4)/w2^2)/w1^4 + 
         (8*(324*x^2 + (324*x^2)/w2^4 + (48 - 113*x^2 + 48*x^4)/w2^2))/
          w1^18 + (8*(324*x^2 + (324*x^2)/w2^4 + (48 - 113*x^2 + 48*x^4)/
             w2^2))/w1^10 + (673*x^2 + (673*x^2)/w2^4 + 
           (104 - 1093*x^2 + 104*x^4)/w2^2)/w1^22 + 
         (673*x^2 + (673*x^2)/w2^4 + (104 - 1093*x^2 + 104*x^4)/w2^2)/w1^6 + 
         (2*(1935*x^2 + (1935*x^2)/w2^4 + (226 + 673*x^2 + 226*x^4)/w2^2))/
          w1^14 + (1555*x^2 + (1555*x^2)/w2^4 + (324 - 1349*x^2 + 324*x^4)/
            w2^2)/w1^20 + (1555*x^2 + (1555*x^2)/w2^4 + 
           (324 - 1349*x^2 + 324*x^4)/w2^2)/w1^8 + 
         (2*(1727*x^2 + (1727*x^2)/w2^4 + (357 + 551*x^2 + 357*x^4)/w2^2))/
          w1^16 + (2*(1727*x^2 + (1727*x^2)/w2^4 + (357 + 551*x^2 + 357*x^4)/
             w2^2))/w1^12))/(w1*w2) - (myq1^3*myq2^15*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*((2*x^2)/w2^2 + (2*x^2)/(w1^24*w2^2) - 
         (4*(131*x^2 + (131*x^2)/w2^4 - (228*(1 - 4*x^2 + x^4))/w2^2))/
          w1^12 - (4*x^2 + (4*x^2)/w2^4 + (4 + 79*x^2 + 4*x^4)/w2^2)/w1^22 - 
         (4*x^2 + (4*x^2)/w2^4 + (4 + 79*x^2 + 4*x^4)/w2^2)/w1^2 + 
         (-36*x^2 - (36*x^2)/w2^4 + (38 - 420*x^2 + 38*x^4)/w2^2)/w1^20 + 
         (-36*x^2 - (36*x^2)/w2^4 + (38 - 420*x^2 + 38*x^4)/w2^2)/w1^4 + 
         (-136*x^2 - (136*x^2)/w2^4 + (120 - 1283*x^2 + 120*x^4)/w2^2)/
          w1^18 + (-136*x^2 - (136*x^2)/w2^4 + (120 - 1283*x^2 + 120*x^4)/
            w2^2)/w1^6 + (-302*x^2 - (302*x^2)/w2^4 + 
           (386 - 2294*x^2 + 386*x^4)/w2^2)/w1^16 + 
         (-302*x^2 - (302*x^2)/w2^4 + (386 - 2294*x^2 + 386*x^4)/w2^2)/w1^8 + 
         (-460*x^2 - (460*x^2)/w2^4 + (624 - 3454*x^2 + 624*x^4)/w2^2)/
          w1^14 + (-460*x^2 - (460*x^2)/w2^4 + (624 - 3454*x^2 + 624*x^4)/
            w2^2)/w1^10))/w1^2 - (myq1^8*myq2^10*(1 + x^2)*
        ((-18 - 18/w2^4 + 13/w2^2)*x^2 + ((-18 - 18/w2^4 + 13/w2^2)*x^2)/
          w1^28 + (9116*x^2 + (9116*x^2)/w2^4 + (-736 + 1825*x^2 - 736*x^4)/
            w2^2)/w1^16 + (9116*x^2 + (9116*x^2)/w2^4 + 
           (-736 + 1825*x^2 - 736*x^4)/w2^2)/w1^12 + 
         (80*(131*x^2 + (131*x^2)/w2^4 + (-13 + 35*x^2 - 13*x^4)/w2^2))/
          w1^14 + (2*(31*x^2 + (31*x^2)/w2^4 + (8*(2 - 11*x^2 + 2*x^4))/
             w2^2))/w1^26 + (2*(31*x^2 + (31*x^2)/w2^4 + 
            (8*(2 - 11*x^2 + 2*x^4))/w2^2))/w1^2 + 
         (6*(58*x^2 + (58*x^2)/w2^4 + (22 - 113*x^2 + 22*x^4)/w2^2))/w1^24 + 
         (6*(58*x^2 + (58*x^2)/w2^4 + (22 - 113*x^2 + 22*x^4)/w2^2))/w1^4 + 
         (4*(307*x^2 + (307*x^2)/w2^4 + (107 - 312*x^2 + 107*x^4)/w2^2))/
          w1^22 + (4*(307*x^2 + (307*x^2)/w2^4 + (107 - 312*x^2 + 107*x^4)/
             w2^2))/w1^6 + (2*(2919*x^2 + (2919*x^2)/w2^4 + 
            (242 + 612*x^2 + 242*x^4)/w2^2))/w1^18 + 
         (2*(2919*x^2 + (2919*x^2)/w2^4 + (242 + 612*x^2 + 242*x^4)/w2^2))/
          w1^10 + (2922*x^2 + (2922*x^2)/w2^4 + (628 - 760*x^2 + 628*x^4)/
            w2^2)/w1^20 + (2922*x^2 + (2922*x^2)/w2^4 + 
           (628 - 760*x^2 + 628*x^4)/w2^2)/w1^8))/(w1*w2) - 
      (myq1^12*myq2^6*(1 + x^2)*(2*(1 + w1^(-2))^2*(28 + 28/w1^20 + 
           60/w1^18 + 261/w1^16 + 331/w1^14 + 527/w1^12 + 298/w1^10 + 
           527/w1^8 + 331/w1^6 + 261/w1^4 + 60/w1^2)*x^2 + 
         (2*(1 + w1^(-2))^2*(28 + 28/w1^20 + 60/w1^18 + 261/w1^16 + 
            331/w1^14 + 527/w1^12 + 298/w1^10 + 527/w1^8 + 331/w1^6 + 
            261/w1^4 + 60/w1^2)*x^2)/w2^4 + ((-555*x^2)/w1^22 - 
           (555*x^2)/w1^2 - 4*(1 + 27*x^2 + x^4) - (4*(1 + 27*x^2 + x^4))/
            w1^24 + (8*(9 - 205*x^2 + 9*x^4))/w1^20 + 
           (8*(9 - 205*x^2 + 9*x^4))/w1^4 + (4*(266 - 523*x^2 + 266*x^4))/
            w1^16 + (4*(266 - 523*x^2 + 266*x^4))/w1^8 + 
           (284 - 2939*x^2 + 284*x^4)/w1^18 + (284 - 2939*x^2 + 284*x^4)/
            w1^6 + (8*(327 + 364*x^2 + 327*x^4))/w1^12 + 
           (2*(878 + 155*x^2 + 878*x^4))/w1^14 + 
           (2*(878 + 155*x^2 + 878*x^4))/w1^10)/w2^2))/(w1^3*w2) - 
      (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((1 + w1^(-2))^4*(39 + 39/w1^12 + 68/w1^10 + 110/w1^8 + 96/w1^6 + 
           110/w1^4 + 68/w1^2)*x^2 + ((1 + w1^(-2))^4*(39 + 39/w1^12 + 
            68/w1^10 + 110/w1^8 + 96/w1^6 + 110/w1^4 + 68/w1^2)*x^2)/w2^4 - 
         (2*(15 + 22*x^2 + 15*x^4 + (10*(9 + 16*x^2 + 9*x^4))/w1^18 + 
            (10*(9 + 16*x^2 + 9*x^4))/w1^2 + (15 + 22*x^2 + 15*x^4)/w1^20 + 
            (20*(38 + 33*x^2 + 38*x^4))/w1^14 + (20*(38 + 33*x^2 + 38*x^4))/
             w1^6 + (8*(200 + 173*x^2 + 200*x^4))/w1^10 + 
            (308 + 397*x^2 + 308*x^4)/w1^16 + (308 + 397*x^2 + 308*x^4)/
             w1^4 + (1397 + 1233*x^2 + 1397*x^4)/w1^12 + 
            (1397 + 1233*x^2 + 1397*x^4)/w1^8))/w2^2))/w1^4 + 
      myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (x^2/w2^2 + x^2/(w1^28*w2^2) - (8*(293*x^2 + (293*x^2)/w2^4 + 
           (-613 + 403*x^2 - 613*x^4)/w2^2))/w1^14 - 
        (8*(182*x^2 + (182*x^2)/w2^4 + (-265 + 484*x^2 - 265*x^4)/w2^2))/
         w1^18 - (8*(182*x^2 + (182*x^2)/w2^4 + (-265 + 484*x^2 - 265*x^4)/
            w2^2))/w1^10 - (4*(x^2 + x^2/w2^4 + (2*(1 + 11*x^2 + x^4))/w2^2))/
         w1^26 - (4*(x^2 + x^2/w2^4 + (2*(1 + 11*x^2 + x^4))/w2^2))/w1^2 - 
        (4*(68*x^2 + (68*x^2)/w2^4 - (5*(6 - 71*x^2 + 6*x^4))/w2^2))/w1^22 - 
        (4*(68*x^2 + (68*x^2)/w2^4 - (5*(6 - 71*x^2 + 6*x^4))/w2^2))/w1^6 + 
        (-56*x^2 - (56*x^2)/w2^4 + (22 - 445*x^2 + 22*x^4)/w2^2)/w1^24 + 
        (-56*x^2 - (56*x^2)/w2^4 + (22 - 445*x^2 + 22*x^4)/w2^2)/w1^4 + 
        (-759*x^2 - (759*x^2)/w2^4 + (776 - 2621*x^2 + 776*x^4)/w2^2)/w1^20 + 
        (-759*x^2 - (759*x^2)/w2^4 + (776 - 2621*x^2 + 776*x^4)/w2^2)/w1^8 + 
        (-2089*x^2 - (2089*x^2)/w2^4 + (4306 - 3087*x^2 + 4306*x^4)/w2^2)/
         w1^16 + (-2089*x^2 - (2089*x^2)/w2^4 + (4306 - 3087*x^2 + 4306*x^4)/
           w2^2)/w1^12) - myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (2*(6 + 6/w2^4 + w2^(-2))*x^2 + (2*(6 + 6/w2^4 + w2^(-2))*x^2)/w1^28 + 
        (1944*x^2 + (1944*x^2)/w2^4 + (-2798 + 353*x^2 - 2798*x^4)/w2^2)/
         w1^20 + (1944*x^2 + (1944*x^2)/w2^4 + (-2798 + 353*x^2 - 2798*x^4)/
           w2^2)/w1^8 + (832*x^2 + (832*x^2)/w2^4 + 
          (-708 + 918*x^2 - 708*x^4)/w2^2)/w1^22 + 
        (832*x^2 + (832*x^2)/w2^4 + (-708 + 918*x^2 - 708*x^4)/w2^2)/w1^6 + 
        (277*x^2 + (277*x^2)/w2^4 - (61*(2 - 7*x^2 + 2*x^4))/w2^2)/w1^24 + 
        (277*x^2 + (277*x^2)/w2^4 - (61*(2 - 7*x^2 + 2*x^4))/w2^2)/w1^4 + 
        (2*(36*x^2 + (36*x^2)/w2^4 + (4 + 53*x^2 + 4*x^4)/w2^2))/w1^26 + 
        (2*(36*x^2 + (36*x^2)/w2^4 + (4 + 53*x^2 + 4*x^4)/w2^2))/w1^2 + 
        (4*(1386*x^2 + (1386*x^2)/w2^4 - (97*(38 + 27*x^2 + 38*x^4))/w2^2))/
         w1^14 + (2*(1758*x^2 + (1758*x^2)/w2^4 - (3434 + 965*x^2 + 3434*x^4)/
            w2^2))/w1^18 + (2*(1758*x^2 + (1758*x^2)/w2^4 - 
           (3434 + 965*x^2 + 3434*x^4)/w2^2))/w1^10 + 
        (4959*x^2 + (4959*x^2)/w2^4 - (2*(6360 + 4163*x^2 + 6360*x^4))/w2^2)/
         w1^16 + (4959*x^2 + (4959*x^2)/w2^4 - 
          (2*(6360 + 4163*x^2 + 6360*x^4))/w2^2)/w1^12) + 
      (myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((1 + w1^(-2))^4*(33 + 33/w1^16 + 60/w1^14 + 156/w1^12 + 224/w1^10 + 
           320/w1^8 + 224/w1^6 + 156/w1^4 + 60/w1^2)*x^2 + 
         ((1 + w1^(-2))^4*(33 + 33/w1^16 + 60/w1^14 + 156/w1^12 + 224/w1^10 + 
            320/w1^8 + 224/w1^6 + 156/w1^4 + 60/w1^2)*x^2)/w2^4 - 
         (6*(3 + 4*x^2 + 3*x^4) + (6*(3 + 4*x^2 + 3*x^4))/w1^24 + 
           (88 + 41*x^2 + 88*x^4)/w1^22 + (88 + 41*x^2 + 88*x^4)/w1^2 + 
           (476 - 52*x^2 + 476*x^4)/w1^20 + (476 - 52*x^2 + 476*x^4)/w1^4 + 
           (4*(1241 + 863*x^2 + 1241*x^4))/w1^16 + 
           (4*(1241 + 863*x^2 + 1241*x^4))/w1^8 + (1832 + 421*x^2 + 1832*x^4)/
            w1^18 + (1832 + 421*x^2 + 1832*x^4)/w1^6 + 
           (4*(2623 + 2300*x^2 + 2623*x^4))/w1^12 + 
           (8364 + 6722*x^2 + 8364*x^4)/w1^14 + (8364 + 6722*x^2 + 8364*x^4)/
            w1^10)/w2^2))/w1^2 + myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x*((27*x^2)/w2^2 + (27*x^2)/(w1^28*w2^2) + 
        (3010*x^2 + (3010*x^2)/w2^4 + (-5888 + 226*x^2 - 5888*x^4)/w2^2)/
         w1^18 + (3010*x^2 + (3010*x^2)/w2^4 + (-5888 + 226*x^2 - 5888*x^4)/
           w2^2)/w1^10 + (1708*x^2 + (1708*x^2)/w2^4 + 
          (-2044 + 2461*x^2 - 2044*x^4)/w2^2)/w1^20 + 
        (1708*x^2 + (1708*x^2)/w2^4 + (-2044 + 2461*x^2 - 2044*x^4)/w2^2)/
         w1^8 + (212*x^2 + (212*x^2)/w2^4 + (-8 + 747*x^2 - 8*x^4)/w2^2)/
         w1^24 + (212*x^2 + (212*x^2)/w2^4 + (-8 + 747*x^2 - 8*x^4)/w2^2)/
         w1^4 + (2*(16*x^2 + (16*x^2)/w2^4 - (7*(1 - 11*x^2 + x^4))/w2^2))/
         w1^26 + (2*(16*x^2 + (16*x^2)/w2^4 - (7*(1 - 11*x^2 + x^4))/w2^2))/
         w1^2 + (729*x^2 + (729*x^2)/w2^4 - (4*(108 - 443*x^2 + 108*x^4))/
           w2^2)/w1^22 + (729*x^2 + (729*x^2)/w2^4 - 
          (4*(108 - 443*x^2 + 108*x^4))/w2^2)/w1^6 + 
        (2*(2333*x^2 + (2333*x^2)/w2^4 - (2*(3001 + 904*x^2 + 3001*x^4))/
            w2^2))/w1^14 + (4184*x^2 + (4184*x^2)/w2^4 - 
          (9584 + 1491*x^2 + 9584*x^4)/w2^2)/w1^16 + 
        (4184*x^2 + (4184*x^2)/w2^4 - (9584 + 1491*x^2 + 9584*x^4)/w2^2)/
         w1^12)))/(myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) - 
   ((I/32)*w1^3*w2^2*((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) + 
      (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + ((1 + w2^(-4))*x^2)/
         (w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^6*w2^2) + 
        ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) - 
   ((I/64)*w1^3*w2^2*(-(myq1^2*myq2*(1 + w1^(-4))*(-1 + w2^(-2))*x) + 
      (2*myq2^3*(-1 + w2^(-2))*x)/w1^2 + (myq1^3*(-1 + w1^(-2))*(1 + x^2))/
       (w1*w2) - (myq1*myq2^2*(-1 + w1^(-2))*(1 + x^2))/(w1*w2))*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) - 
   ((I/64)*w1^3*w2^2*(-(myq1*myq2*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*x) + (myq1^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) + (myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/32)*w1^2*w2^3*(-((myq1^9*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*
         x*(1 + x^2)^2*(1 - 6*x^2 + x^4))/(w1^6*w2^2)) + 
      (myq2^9*(1 + x^2)*(x^4 + x^4/w1^16 + (22*x^2*(2 + x^2 + 2*x^4))/w1^8 - 
         (x^2*(5 + 16*x^2 + 5*x^4))/w1^14 - (x^2*(5 + 16*x^2 + 5*x^4))/w1^2 + 
         (2*(2 + 13*x^2 + 6*x^4 + 13*x^6 + 2*x^8))/w1^12 + 
         (2*(2 + 13*x^2 + 6*x^4 + 13*x^6 + 2*x^8))/w1^4 - 
         (12 + 11*x^2 + 56*x^4 + 11*x^6 + 12*x^8)/w1^10 - 
         (12 + 11*x^2 + 56*x^4 + 11*x^6 + 12*x^8)/w1^6))/(w1*w2^3) - 
      (myq1*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(x^4 + x^4/w1^16 - 
         (x^2*(9 + 14*x^2 + 9*x^4))/w1^14 - (x^2*(9 + 14*x^2 + 9*x^4))/w1^2 + 
         (2*(4 + x^2 - 2*x^4 + x^6 + 4*x^8))/w1^12 + 
         (2*(4 + x^2 - 2*x^4 + x^6 + 4*x^8))/w1^4 + 
         (2*(9 - 2*x^2 - 15*x^4 - 2*x^6 + 9*x^8))/w1^8 + 
         (13 - 7*x^2 - 28*x^4 - 7*x^6 + 13*x^8)/w1^10 + 
         (13 - 7*x^2 - 28*x^4 - 7*x^6 + 13*x^8)/w1^6))/w2^2 - 
      (2*myq1^8*myq2*(1 + w1^(-2))^2*(1 + x^2)*(8*x^4 + (8*x^4)/w2^4 - 
         (x^2*(3 + 14*x^2 + 3*x^4))/w2^2 + (8*x^4 + (8*x^4)/w2^4 - 
           (x^2*(3 + 14*x^2 + 3*x^4))/w2^2)/w1^4 + 
         (2*(-3*x^2 + 2*x^4 - 3*x^6 + (-3*x^2 + 2*x^4 - 3*x^6)/w2^4 + 
            (1 + 5*x^2 + 5*x^6 + x^8)/w2^2))/w1^2))/(w1^5*w2) + 
      (myq1^7*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((1 + w1^(-2))^4*(x + x^3)^2 + ((1 + w1^(-2))^4*(x + x^3)^2)/w2^4 + 
         (1 - 14*x^2 - 42*x^4 - 14*x^6 + x^8 + (1 - 14*x^2 - 42*x^4 - 
             14*x^6 + x^8)/w1^8 + (4*(1 - x^2 - 16*x^4 - x^6 + x^8))/w1^6 + 
           (4*(1 - x^2 - 16*x^4 - x^6 + x^8))/w1^2 - 
           (2*(1 + 6*x^2 + 46*x^4 + 6*x^6 + x^8))/w1^4)/w2^2))/w1^4 + 
      (2*myq1^2*myq2^7*(1 + x^2)*((-2 - 2/w2^4 + 9/w2^2)*x^4 + 
         ((-2 - 2/w2^4 + 9/w2^2)*x^4)/w1^16 + 
         (x^2*((-16 + x^2 - 16*x^4)/w2^2 + 2*(1 - x^2 + x^4) + 
            (2*(1 - x^2 + x^4))/w2^4))/w1^14 + 
         (x^2*((-16 + x^2 - 16*x^4)/w2^2 + 2*(1 - x^2 + x^4) + 
            (2*(1 - x^2 + x^4))/w2^4))/w1^2 + (2*x^2*(4 - 5*x^2 + 4*x^4) + 
           (2*x^2*(4 - 5*x^2 + 4*x^4))/w2^4 + (4 - 52*x^2 + 47*x^4 - 52*x^6 + 
             4*x^8)/w2^2)/w1^10 + (2*x^2*(4 - 5*x^2 + 4*x^4) + 
           (2*x^2*(4 - 5*x^2 + 4*x^4))/w2^4 + (4 - 52*x^2 + 47*x^4 - 52*x^6 + 
             4*x^8)/w2^2)/w1^6 + (2*(x^2*(7 - 4*x^2 + 7*x^4) + 
            (x^2*(7 - 4*x^2 + 7*x^4))/w2^4 + (4 - 31*x^2 + 35*x^4 - 31*x^6 + 
              4*x^8)/w2^2))/w1^8 + (3*x^2*(-1 + x^2)^2 + (3*x^2*(-1 + x^2)^2)/
            w2^4 + (8 - 5*x^2 + 52*x^4 - 5*x^6 + 8*x^8)/w2^2)/w1^12 + 
         (3*x^2*(-1 + x^2)^2 + (3*x^2*(-1 + x^2)^2)/w2^4 + 
           (8 - 5*x^2 + 52*x^4 - 5*x^6 + 8*x^8)/w2^2)/w1^4))/(w1*w2) - 
      (myq1^5*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (2*(5 + 16*x^2 + 5*x^4))/
            w2^2) + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
            (2*(5 + 16*x^2 + 5*x^4))/w2^2))/w1^12 + 
         (2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 + 
            (1 + 12*x^2 + 12*x^6 + x^8)/w2^2))/w1^10 + 
         (2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 + 
            (1 + 12*x^2 + 12*x^6 + x^8)/w2^2))/w1^2 + 
         (8*((x + x^3)^2 + (x + x^3)^2/w2^4 - (3 + 5*x^2 + 13*x^4 + 5*x^6 + 
              3*x^8)/w2^2))/w1^6 + (7*(x + x^3)^2 + (7*(x + x^3)^2)/w2^4 - 
           (2*(11 + 17*x^2 + 46*x^4 + 17*x^6 + 11*x^8))/w2^2)/w1^8 + 
         (7*(x + x^3)^2 + (7*(x + x^3)^2)/w2^4 - 
           (2*(11 + 17*x^2 + 46*x^4 + 17*x^6 + 11*x^8))/w2^2)/w1^4))/w1^2 - 
      myq1^3*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*((3*x^4)/w2^2 + 
        (3*x^4)/(w1^16*w2^2) - (x^2*(15 + 22*x^2 + 15*x^4))/(w1^14*w2^2) - 
        (x^2*(15 + 22*x^2 + 15*x^4))/(w1^2*w2^2) - 
        (2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^4 + 
           (3 - 8*x^2 - 27*x^4 - 8*x^6 + 3*x^8)/w2^2))/w1^8 - 
        (4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + (4 - 11*x^2 - 38*x^4 - 
            11*x^6 + 4*x^8)/w2^2)/w1^10 - 
        (4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + (4 - 11*x^2 - 38*x^4 - 
            11*x^6 + 4*x^8)/w2^2)/w1^6 - ((x + x^3)^2 + (x + x^3)^2/w2^4 - 
          (11 + 36*x^2 + 58*x^4 + 36*x^6 + 11*x^8)/w2^2)/w1^12 - 
        ((x + x^3)^2 + (x + x^3)^2/w2^4 - (11 + 36*x^2 + 58*x^4 + 36*x^6 + 
            11*x^8)/w2^2)/w1^4) + (2*myq1^6*myq2^3*(1 + x^2)*
        (10*x^4 + (10*x^4)/w2^4 - (x^2 + 7*x^4 + x^6)/w2^2 - 
         (x^2*(7*(-1 + x^2)^2 + (7*(-1 + x^2)^2)/w2^4 + 
            (13 + 20*x^2 + 13*x^4)/w2^2))/w1^10 - 
         (x^2*(7*(-1 + x^2)^2 + (7*(-1 + x^2)^2)/w2^4 + 
            (13 + 20*x^2 + 13*x^4)/w2^2))/w1^2 + 
         (10*x^4 + (10*x^4)/w2^4 - (x^2 + 7*x^4 + x^6)/w2^2)/w1^12 + 
         (2*(x^2*(5 + 14*x^2 + 5*x^4) + (x^2*(5 + 14*x^2 + 5*x^4))/w2^4 + 
            (4 - 31*x^2 - 12*x^4 - 31*x^6 + 4*x^8)/w2^2))/w1^6 + 
         (-2*(x^2 - 9*x^4 + x^6) - (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
           (12 - 11*x^2 + 23*x^4 - 11*x^6 + 12*x^8)/w2^2)/w1^8 + 
         (-2*(x^2 - 9*x^4 + x^6) - (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
           (12 - 11*x^2 + 23*x^4 - 11*x^6 + 12*x^8)/w2^2)/w1^4))/(w1^3*w2) - 
      (myq1^4*myq2^5*(1 + x^2)*((8 + 8/w2^4 - 5/w2^2)*x^4 + 
         ((8 + 8/w2^4 - 5/w2^2)*x^4)/w1^16 - 
         (x^2*(6 + 4*x^2 + 6*x^4 + (6 + 4*x^2 + 6*x^4)/w2^4 + 
            (19 - 12*x^2 + 19*x^4)/w2^2))/w1^14 - 
         (x^2*(6 + 4*x^2 + 6*x^4 + (6 + 4*x^2 + 6*x^4)/w2^4 + 
            (19 - 12*x^2 + 19*x^4)/w2^2))/w1^2 + 
         (4*(x^2*(3 - 2*x^2 + 3*x^4) + (x^2*(3 - 2*x^2 + 3*x^4))/w2^4 + 
            (5 - 11*x^2 + 30*x^4 - 11*x^6 + 5*x^8)/w2^2))/w1^12 + 
         (4*(x^2*(3 - 2*x^2 + 3*x^4) + (x^2*(3 - 2*x^2 + 3*x^4))/w2^4 + 
            (5 - 11*x^2 + 30*x^4 - 11*x^6 + 5*x^8)/w2^2))/w1^4 + 
         (2*(8*x^2*(2 - x^2 + 2*x^4) + (8*x^2*(2 - x^2 + 2*x^4))/w2^4 + 
            (12 - 76*x^2 + 93*x^4 - 76*x^6 + 12*x^8)/w2^2))/w1^8 + 
         (34*x^2 - 4*x^4 + 34*x^6 + (34*x^2 - 4*x^4 + 34*x^6)/w2^4 + 
           (16 - 165*x^2 + 100*x^4 - 165*x^6 + 16*x^8)/w2^2)/w1^10 + 
         (34*x^2 - 4*x^4 + 34*x^6 + (34*x^2 - 4*x^4 + 34*x^6)/w2^4 + 
           (16 - 165*x^2 + 100*x^4 - 165*x^6 + 16*x^8)/w2^2)/w1^6))/(w1*w2)))/
    (myq2^2*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^3*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)*x^3*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/64)*w1^2*w2^2*((8*myq1*myq2^13*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*
        (-1 + w2^(-2))*x^2*(1 + x^4))/(w1^4*w2^3) - 
      (8*myq2^14*(-1 + w1^(-2))^2*x*(1 + x^2 + x^4 + x^6))/(w1^5*w2^4) + 
      (8*myq1^14*x*(1 + x^2)*((1 + x^2)^2/w2^2 + (1 + x^2)^2/(w1^4*w2^2) - 
         (1 + (4*x^2)/w2^2 + x^4 + (1 + x^4)/w2^4)/w1^2))/(w1^5*w2^2) + 
      (8*myq1^2*myq2^12*x*(1 + x^2)*((2*(1 + x^4))/w2^2 + 
         (2*(1 + x^4))/(w1^8*w2^2) - (3 + 5*x^2 + 3*x^4 + (3 + 5*x^2 + 3*x^4)/
            w2^4 - (2*(4 + 5*x^2 + 4*x^4))/w2^2)/w1^4 + 
         ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^6 + 
         ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^2))/
       (w1^3*w2^2) - (2*myq1^12*myq2^2*x*(1 + x^2)*(8*x^2 + (8*x^2)/w2^4 + 
         (4 - 11*x^2 + 4*x^4)/w2^2 + (8*x^2 + (8*x^2)/w2^4 + 
           (4 - 11*x^2 + 4*x^4)/w2^2)/w1^8 - 
         (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
            (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^6 - 
         (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
            (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^2 - 
         (2*(6 - 26*x^2 + 6*x^4 + (-4 + 73*x^2 - 4*x^4)/w2^2 + 
            (6 - 26*x^2 + 6*x^4)/w2^4))/w1^4))/(w1^3*w2^2) - 
      (myq1^6*myq2^8*x*(1 + x^2)*((14*x^2)/w2^6 + (14*x^2)/w2^2 - 
         (4 + 11*x^2 + 4*x^4)/w2^4 - (8*(3*x^2 + (3*x^2)/w2^8 - 
            (5*(1 + x^2 + x^4))/w2^6 - (5*(1 + x^2 + x^4))/w2^2 + 
            (3*(3 + 4*x^2 + 3*x^4))/w2^4))/w1^6 + 
         ((14*x^2)/w2^6 + (14*x^2)/w2^2 - (4 + 11*x^2 + 4*x^4)/w2^4)/w1^12 - 
         (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
            (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/
          w1^10 - (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
            (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/
          w1^2 + (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
           (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
          w1^8 + (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
           (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
          w1^4))/w1 + (myq1^10*myq2^4*x*(1 + x^2)*((12*x^2)/w2^6 + 
         (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4 - 
         (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
           (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/
          w1^8 - (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
           (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/
          w1^4 + ((12*x^2)/w2^6 + (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4)/
          w1^12 - (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/
             w2^2 - (7 + 40*x^2 + 7*x^4)/w2^4))/w1^10 - 
         (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/w2^2 - 
            (7 + 40*x^2 + 7*x^4)/w2^4))/w1^2 + 
         (4*(8*x^2 + (8*x^2)/w2^8 + (2*(11 + 57*x^2 + 11*x^4))/w2^4 - 
            (22 + 93*x^2 + 22*x^4)/w2^6 - (22 + 93*x^2 + 22*x^4)/w2^2))/
          w1^6))/w1 - (2*myq1^4*myq2^10*x*(1 + x^2)*((4*(1 + x^4))/w2^2 + 
         (4*(1 + x^4))/(w1^12*w2^2) + 
         (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - (5 + 6*x^2 + 5*x^4)/
             w2^2))/w1^10 + (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - 
            (5 + 6*x^2 + 5*x^4)/w2^2))/w1^2 - 
         (2*(9*x^2 + (9*x^2)/w2^4 + (2*(9 + 5*x^2 + 9*x^4))/w2^2))/w1^6 - 
         (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
           (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^8 - 
         (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
           (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^4))/(w1*w2^2) + 
      (myq1^8*myq2^6*x*(1 + x^2)*((4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*
           x^2)/w1^2 + (4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
          (w1^2*w2^8) + (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/
            w1^10 - (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/
            w1^12 + (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/
            w1^4 + (72 - 92*x^2 + 72*x^4)/w1^6)/w2^6 + 
         (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/w1^10 - 
           (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/w1^12 + 
           (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/w1^4 + 
           (72 - 92*x^2 + 72*x^4)/w1^6)/w2^2 - 
         (2*(8 + 17*x^2 + 8*x^4 + (8 + 17*x^2 + 8*x^4)/w1^12 + 
            (14 - 29*x^2 + 14*x^4)/w1^10 + (14 - 29*x^2 + 14*x^4)/w1^2 + 
            (16 + 101*x^2 + 16*x^4)/w1^8 + (16 + 101*x^2 + 16*x^4)/w1^4 + 
            (84 - 50*x^2 + 84*x^4)/w1^6))/w2^4))/w1 + 
      (4*myq1^13*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((x^2*(2 - 3*x^2 + 2*x^4))/w2^2 + (x^2*(2 - 3*x^2 + 2*x^4))/
          (w1^4*w2^2) + (2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
            (1 + 6*x^2 + 3*x^4 + 6*x^6 + x^8)/w2^2))/w1^2))/(w1^4*w2) - 
      (myq1^3*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((16*x^2*(1 + x^4))/w2^2 + (16*x^2*(1 + x^4))/(w1^8*w2^2) + 
         (x^2*(8 + 13*x^2 + 8*x^4) + (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
           (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^6 + 
         (x^2*(8 + 13*x^2 + 8*x^4) + (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
           (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^2 - 
         (2*(x^4 + x^4/w2^4 + (2*(3 + 6*x^2 + 25*x^4 + 6*x^6 + 3*x^8))/w2^2))/
          w1^4))/(w1^2*w2) - (2*myq1^11*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((2*x^2*(1 - 7*x^2 + x^4))/w2^2 + (2*x^2*(1 - 7*x^2 + x^4))/
          (w1^8*w2^2) + (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/
            w2^4 + (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^6 + 
         (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/w2^4 + 
           (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^2 + 
         (2*(x^2*(6 + 19*x^2 + 6*x^4) + (x^2*(6 + 19*x^2 + 6*x^4))/w2^4 - 
            (5 + 35*x^2 + 86*x^4 + 35*x^6 + 5*x^8)/w2^2))/w1^4))/(w1^2*w2) + 
      (myq1^5*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*((8*x^2*(1 + x^4))/w2^2 + 
         (8*x^2*(1 + x^4))/(w1^12*w2^2) + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
           (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
             4*x^8)/w2^2)/w1^10 + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
           (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
             4*x^8)/w2^2)/w1^2 + (2*(20*x^2 + 26*x^4 + 20*x^6 + 
            (20*x^2 + 26*x^4 + 20*x^6)/w2^4 - (4 + 31*x^2 + 81*x^4 + 31*x^6 + 
              4*x^8)/w2^2))/w1^6 - (2*(x^2*(2 - x^2 + 2*x^4) + 
            (x^2*(2 - x^2 + 2*x^4))/w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 
              6*x^8)/w2^2))/w1^8 - (2*(x^2*(2 - x^2 + 2*x^4) + 
            (x^2*(2 - x^2 + 2*x^4))/w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 
              6*x^8)/w2^2))/w1^4))/w2 - (myq1^7*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))*(2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - 
           (2 + 7*x^2 + 2*x^4)/w2^2) + 
         (2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - (2 + 7*x^2 + 2*x^4)/
             w2^2))/w1^12 + (4*(x^2*(2 + 15*x^2 + 2*x^4) + 
            (x^2*(2 + 15*x^2 + 2*x^4))/w2^4 + (-2 + 7*x^2 - 31*x^4 + 7*x^6 - 
              2*x^8)/w2^2))/w1^6 + (x^2*(8 + 27*x^2 + 8*x^4) + 
           (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + (4*(1 + 10*x^2 + x^4 + 10*x^6 + 
              x^8))/w2^2)/w1^10 + (x^2*(8 + 27*x^2 + 8*x^4) + 
           (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + (4*(1 + 10*x^2 + x^4 + 10*x^6 + 
              x^8))/w2^2)/w1^2 + (3*x^2*(8 - x^2 + 8*x^4) + 
           (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - (2*(14 + 53*x^2 + 102*x^4 + 
              53*x^6 + 14*x^8))/w2^2)/w1^8 + (3*x^2*(8 - x^2 + 8*x^4) + 
           (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - (2*(14 + 53*x^2 + 102*x^4 + 
              53*x^6 + 14*x^8))/w2^2)/w1^4))/w2 - 
      (myq1^9*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
        ((x^2*(4 + 19*x^2 + 4*x^4))/w2^2 + (x^2*(4 + 19*x^2 + 4*x^4))/
          (w1^12*w2^2) - (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/
            w2^4 + (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^10 - 
         (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/w2^4 + 
           (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^2 + 
         (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
           (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^8 + 
         (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
           (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^4 + 
         (2*(38*x^4 + (38*x^4)/w2^4 + (24 + 77*x^2 + 103*x^4 + 77*x^6 + 
              24*x^8)/w2^2))/w1^6))/w2))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
      myq2^4/w1^2)*x^3*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
      (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - (myq1*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
   ((I/64)*w1^2*w2^2*((8*myq1^12*(-1 + w2^(-2))^4*x^4*(1 + x^2))/
       (w1^9*w2^2) + (4*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
        (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w2^4 - 
         (2*(6 + 11*x^2 + 6*x^4))/w2^2))/(w1^8*w2) - 
      (myq2^12*(-1 + w1^(-2))^4*(1 + x^2)*(x^4 + x^4/w1^8 - 
         (2*x^2*(2 + 11*x^2 + 2*x^4))/w1^6 - (2*x^2*(2 + 11*x^2 + 2*x^4))/
          w1^2 + (-2 + 8*x^2 + 30*x^4 + 8*x^6 - 2*x^8)/w1^4))/(w1*w2^6) + 
      (myq1*myq2^11*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(x^4 + x^4/w1^12 - 
         (3*x^2*(2 + 5*x^2 + 2*x^4))/w1^10 - (3*x^2*(2 + 5*x^2 + 2*x^4))/
          w1^2 + (2*(6 + 42*x^2 + 59*x^4 + 42*x^6 + 6*x^8))/w1^6 - 
         (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w1^8 - 
         (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w1^4))/w2^5 - 
      (2*myq1^10*myq2^2*(-1 + w2^(-2))^2*(1 + x^2)*(8*(-1 + w1^(-2))^2*x^4 + 
         (8*(-1 + w1^(-2))^2*x^4)/w2^8 + 
         (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w1^2 + 
            (14 + x^2 + 14*x^4)/w1^4))/w2^6 + 
         (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w1^2 + 
            (14 + x^2 + 14*x^4)/w1^4))/w2^2 - (1 + 32*x^2 + 36*x^4 + 32*x^6 + 
           x^8 - (2*(1 + 32*x^2 + 20*x^4 + 32*x^6 + x^8))/w1^2 + 
           (1 + 32*x^2 + 36*x^4 + 32*x^6 + x^8)/w1^4)/w2^4))/w1^7 + 
      (myq1^2*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)*
        (2*(1 + w2^(-4) - 8/w2^2)*x^4 + (2*(1 + w2^(-4) - 8/w2^2)*x^4)/
          w1^12 + (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8 - 
            (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/w2^2 + 
            (1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8)/w2^4))/w1^8 + 
         (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8 - 
            (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/w2^2 + 
            (1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8)/w2^4))/w1^4 + 
         (5*x^2*(3 + 2*x^2 + 3*x^4) + (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
           (2*(1 + 17*x^2 - x^4 + 17*x^6 + x^8))/w2^2)/w1^10 + 
         (5*x^2*(3 + 2*x^2 + 3*x^4) + (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
           (2*(1 + 17*x^2 - x^4 + 17*x^6 + x^8))/w2^2)/w1^2 - 
         (2*(1 + 17*x^2 + 68*x^4 + 17*x^6 + x^8 + (1 + 17*x^2 + 68*x^4 + 
              17*x^6 + x^8)/w2^4 - (2*(2 + 11*x^2 + 77*x^4 + 11*x^6 + 2*x^8))/
             w2^2))/w1^6))/(w1*w2^4) + (myq1^8*myq2^4*(1 + x^2)*
        (12*x^4 + (12*x^4)/w2^12 - (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - 
         (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^4 + (x^2*(16 - 57*x^2 + 16*x^4))/
          w2^10 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
         (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6 + 
         (12*x^4 + (12*x^4)/w2^12 - (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - 
           (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^4 + (x^2*(16 - 57*x^2 + 16*x^4))/
            w2^10 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
           (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6)/w1^8 + 
         (-32*x^4 - (32*x^4)/w2^12 + (28*x^2 + 338*x^4 + 28*x^6)/w2^10 + 
           (28*x^2 + 338*x^4 + 28*x^6)/w2^2 - 
           (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^8 - 
           (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^4 + 
           (4*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/w2^6)/w1^6 + 
         (-32*x^4 - (32*x^4)/w2^12 + (28*x^2 + 338*x^4 + 28*x^6)/w2^10 + 
           (28*x^2 + 338*x^4 + 28*x^6)/w2^2 - 
           (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^8 - 
           (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^4 + 
           (4*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/w2^6)/w1^2 + 
         (2*(20*x^4 + (20*x^4)/w2^12 - (x^2*(44 + 257*x^2 + 44*x^4))/w2^10 - 
            (x^2*(44 + 257*x^2 + 44*x^4))/w2^2 + 
            (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^8 + 
            (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^4 - 
            (2*(5 + 86*x^2 + 449*x^4 + 86*x^6 + 5*x^8))/w2^6))/w1^4))/w1^5 + 
      (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w1^4 - 
           (2*(40 + 73*x^2 + 40*x^4))/w1^2) + 
         (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w1^4 - 
            (2*(40 + 73*x^2 + 40*x^4))/w1^2))/w2^8 + 
         (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
            (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w1^2 + 
            (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w1^4))/w2^6 + 
         (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
            (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w1^2 + 
            (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w1^4))/w2^2 - 
         (2*(10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8 + 
            (-20 + 96*x^2 + 190*x^4 + 96*x^6 - 20*x^8)/w1^2 + 
            (10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8)/w1^4))/w2^4))/
       (w1^6*w2) + (myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((2*x^4)/w2^2 + (2*x^4)/(w1^16*w2^2) + (-(x^2*(7 + 12*x^2 + 7*x^4)) - 
           (x^2*(7 + 12*x^2 + 7*x^4))/w2^4 + 
           (2*(1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8))/w2^2)/w1^14 + 
         (-(x^2*(7 + 12*x^2 + 7*x^4)) - (x^2*(7 + 12*x^2 + 7*x^4))/w2^4 + 
           (2*(1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8))/w2^2)/w1^2 + 
         (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8 + (-54 + 74*x^2 + 110*x^4 + 
             74*x^6 - 54*x^8)/w2^2 + (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8)/
            w2^4)/w1^10 + (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8 + 
           (-54 + 74*x^2 + 110*x^4 + 74*x^6 - 54*x^8)/w2^2 + 
           (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8)/w2^4)/w1^6 - 
         (6 + x^2 - 12*x^4 + x^6 + 6*x^8 + (-26 + 34*x^2 + 44*x^4 + 34*x^6 - 
             26*x^8)/w2^2 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^4)/w1^12 - 
         (6 + x^2 - 12*x^4 + x^6 + 6*x^8 + (-26 + 34*x^2 + 44*x^4 + 34*x^6 - 
             26*x^8)/w2^2 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^4)/w1^4 + 
         (2*(x^2*(77 + 144*x^2 + 77*x^4) + (x^2*(77 + 144*x^2 + 77*x^4))/
             w2^4 + (2*(13 - 35*x^2 - 55*x^4 - 35*x^6 + 13*x^8))/w2^2))/
          w1^8))/w2^3 - (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w1^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
            w1^4 - (36 + 67*x^2 + 36*x^4)/w1^2) + 
         (2*(1 + w1^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
             w1^4 - (36 + 67*x^2 + 36*x^4)/w1^2))/w2^8 + 
         (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
             260*x^6 - 18*x^8)/w1^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
             18*x^8)/w1^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w1^4 + 
           (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w1^8)/w2^6 + 
         (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
             260*x^6 - 18*x^8)/w1^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
             18*x^8)/w1^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w1^4 + 
           (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w1^8)/w2^2 - 
         (2*(15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8 - 
            (2*(1 + 89*x^2 + 134*x^4 + 89*x^6 + x^8))/w1^4 - 
            (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w1^6 - 
            (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w1^2 + 
            (15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8)/w1^8))/w2^4))/
       (w1^4*w2) + (myq1^6*myq2^6*(1 + x^2)*((4*(-1 + w1^(-2))^4*x^4)/w1^2 + 
         (4*(-1 + w1^(-2))^4*x^4)/(w1^2*w2^12) + 
         (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w1^10 - 
            (12*(3 + 11*x^2 + 3*x^4))/w1^2 + (6 + 22*x^2 + 6*x^4)/w1^12 - 
            (2*(10 + 121*x^2 + 10*x^4))/w1^6 + (40 + 223*x^2 + 40*x^4)/w1^8 + 
            (40 + 223*x^2 + 40*x^4)/w1^4))/w2^10 + 
         (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w1^10 - 
            (12*(3 + 11*x^2 + 3*x^4))/w1^2 + (6 + 22*x^2 + 6*x^4)/w1^12 - 
            (2*(10 + 121*x^2 + 10*x^4))/w1^6 + (40 + 223*x^2 + 40*x^4)/w1^8 + 
            (40 + 223*x^2 + 40*x^4)/w1^4))/w2^2 - 
         (2*(3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8 + (-12 + 76*x^2 + 430*x^4 + 
              76*x^6 - 12*x^8)/w1^10 + (-12 + 76*x^2 + 430*x^4 + 76*x^6 - 
              12*x^8)/w1^2 + (3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8)/w1^12 - 
            (16*(3 + 8*x^2 - 41*x^4 + 8*x^6 + 3*x^8))/w1^6 + 
            (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w1^8 + 
            (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w1^4))/w2^6 + 
         (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
             2*x^8)/w1^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/
            w1^10 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^2 - 
           (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w1^6 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^8 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^4)/w2^8 + 
         (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
             2*x^8)/w1^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/
            w1^10 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^2 - 
           (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w1^6 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^8 + 
           (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^4)/w2^4))/w1^3 + 
      (myq1^4*myq2^8*(1 + x^2)*(((8 + 8/w2^4 - 3/w2^2)*x^4)/w2^2 + 
         ((8 + 8/w2^4 - 3/w2^2)*x^4)/(w1^16*w2^2) + 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 + 
            (19*x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + (1 - 22*x^2 - 88*x^4 - 
              22*x^6 + x^8)/w2^6 + (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/
             w2^2))/w1^14 + (2*(x^2*(2 + 7*x^2 + 2*x^4) + 
            (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 + (19*x^2*(2 + 7*x^2 + 2*x^4))/
             w2^4 + (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^6 + 
            (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^2))/w1^2 - 
         (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^8 + 
           (-20 + 44*x^2 + 594*x^4 + 44*x^6 - 20*x^8)/w2^4 + 
           (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^6 + 
           (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^2)/w1^12 - 
         (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^8 + 
           (-20 + 44*x^2 + 594*x^4 + 44*x^6 - 20*x^8)/w2^4 + 
           (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^6 + 
           (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^2)/w1^4 + 
         (2*(4*x^2*(4 + 23*x^2 + 4*x^4) + (4*x^2*(4 + 23*x^2 + 4*x^4))/w2^8 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^2 - 
            (32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8)/w2^4))/w1^10 + 
         (2*(4*x^2*(4 + 23*x^2 + 4*x^4) + (4*x^2*(4 + 23*x^2 + 4*x^4))/w2^8 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6 + 
            (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^2 - 
            (32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8)/w2^4))/w1^6 - 
         (2*(x^2*(28 + 135*x^2 + 28*x^4) + (x^2*(28 + 135*x^2 + 28*x^4))/
             w2^8 + (24 + 50*x^2 - 444*x^4 + 50*x^6 + 24*x^8)/w2^6 + 
            (24 + 50*x^2 - 444*x^4 + 50*x^6 + 24*x^8)/w2^2 - 
            (44 + 196*x^2 - 407*x^4 + 196*x^6 + 44*x^8)/w2^4))/w1^8))/
       (w1*w2^2) - (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w1^8 - 
            (24 + 47*x^2 + 24*x^4)/w1^6 - (24 + 47*x^2 + 24*x^4)/w1^2 + 
            (48 + 92*x^2 + 48*x^4)/w1^4))/w1^2 + 
         (x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w1^8 - 
            (24 + 47*x^2 + 24*x^4)/w1^6 - (24 + 47*x^2 + 24*x^4)/w1^2 + 
            (48 + 92*x^2 + 48*x^4)/w1^4))/(w1^2*w2^8) + 
         (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
              97*x^6 - 10*x^8)/w1^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
              10*x^8)/w1^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w1^12 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^10 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^2 + 
            (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w1^6))/w2^6 + 
         (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
              97*x^6 - 10*x^8)/w1^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
              10*x^8)/w1^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w1^12 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^10 - 
            (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^2 + 
            (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w1^6))/w2^2 + 
         (2 - 2*x^2 + 9*x^4 - 2*x^6 + 2*x^8 + (2 - 2*x^2 + 9*x^4 - 2*x^6 + 
             2*x^8)/w1^12 + (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w1^10 + 
           (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w1^2 - 
           (28*(7 + 6*x^2 + 9*x^4 + 6*x^6 + 7*x^8))/w1^6 + 
           (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w1^8 + 
           (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w1^4)/w2^4))/(w1^2*w2)))/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)*x^3*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/576)*w1^2*w2^3*((2*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (x^2*(46 - 77*x^2 + 46*x^4) + (x^2*(46 - 77*x^2 + 46*x^4))/w1^20 + 
         (-46 + 377*x^2 + 440*x^4 + 377*x^6 - 46*x^8)/w1^18 + 
         (-46 + 377*x^2 + 440*x^4 + 377*x^6 - 46*x^8)/w1^2 - 
         (2*(137 + 1774*x^2 - 3338*x^4 + 1774*x^6 + 137*x^8))/w1^14 - 
         (2*(137 + 1774*x^2 - 3338*x^4 + 1774*x^6 + 137*x^8))/w1^6 - 
         (318 + 320*x^2 - 2267*x^4 + 320*x^6 + 318*x^8)/w1^16 - 
         (318 + 320*x^2 - 2267*x^4 + 320*x^6 + 318*x^8)/w1^4 + 
         (2*(335 - 3719*x^2 + 6985*x^4 - 3719*x^6 + 335*x^8))/w1^12 + 
         (2*(335 - 3719*x^2 + 6985*x^4 - 3719*x^6 + 335*x^8))/w1^8 + 
         (2*(492 - 5261*x^2 + 7964*x^4 - 5261*x^6 + 492*x^8))/w1^10))/w2^2 - 
      (myq2^6*(1 + x^2)*(-2*x^2*(101 + 394*x^2 + 101*x^4) - 
         (2*x^2*(101 + 394*x^2 + 101*x^4))/w1^20 + 
         (193 - 264*x^2 - 4098*x^4 - 264*x^6 + 193*x^8)/w1^18 + 
         (193 - 264*x^2 - 4098*x^4 - 264*x^6 + 193*x^8)/w1^2 + 
         (2*(508 + 767*x^2 - 5246*x^4 + 767*x^6 + 508*x^8))/w1^16 + 
         (2*(508 + 767*x^2 - 5246*x^4 + 767*x^6 + 508*x^8))/w1^4 + 
         (4*(687 + 1680*x^2 - 3682*x^4 + 1680*x^6 + 687*x^8))/w1^14 + 
         (4*(687 + 1680*x^2 - 3682*x^4 + 1680*x^6 + 687*x^8))/w1^6 + 
         (4*(1036 + 1819*x^2 - 5504*x^4 + 1819*x^6 + 1036*x^8))/w1^12 + 
         (4*(1036 + 1819*x^2 - 5504*x^4 + 1819*x^6 + 1036*x^8))/w1^8 + 
         (2*(2939 + 5032*x^2 - 10150*x^4 + 5032*x^6 + 2939*x^8))/w1^10))/
       (w1*w2^3) + (36*myq1^6*(1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
        ((1 + w1^(-2))^2*(1 + w1^(-8) + 12/w1^6 - 2/w1^4 + 12/w1^2)*x^2 + 
         ((1 + w1^(-2))^2*(1 + w1^(-8) + 12/w1^6 - 2/w1^4 + 12/w1^2)*x^2)/
          w2^4 + (2*(1 + 3*x^2 + (14*x^2)/w1^10 + (14*x^2)/w1^2 + x^4 + 
            (1 + 3*x^2 + x^4)/w1^12 - (4*(2 + 3*x^2 + 2*x^4))/w1^6 - 
            (5*(5 + 7*x^2 + 5*x^4))/w1^8 - (5*(5 + 7*x^2 + 5*x^4))/w1^4))/
          w2^2))/(w1^3*w2) + 2*myq1^3*myq2^3*(-1 + w1^(-2))*(1 + w1^(-2))^2*
       (-1 + w2^(-2))*x*((18 + 18/w2^4 + 97/w2^2)*x^4 + 
        ((18 + 18/w2^4 + 97/w2^2)*x^4)/w1^16 + 
        (2*(2*x^2*(177 - 77*x^2 + 177*x^4) + (2*x^2*(177 - 77*x^2 + 177*x^4))/
            w2^4 + (-924 + 500*x^2 - 5161*x^4 + 500*x^6 - 924*x^8)/w2^2))/
         w1^8 - (x^2*(9 + 34*x^2 + 9*x^4) + (x^2*(9 + 34*x^2 + 9*x^4))/w2^4 + 
          (-9 + 317*x^2 + 828*x^4 + 317*x^6 - 9*x^8)/w2^2)/w1^14 - 
        (x^2*(9 + 34*x^2 + 9*x^4) + (x^2*(9 + 34*x^2 + 9*x^4))/w2^4 + 
          (-9 + 317*x^2 + 828*x^4 + 317*x^6 - 9*x^8)/w2^2)/w1^2 + 
        (x^2*(469 - 310*x^2 + 469*x^4) + (x^2*(469 - 310*x^2 + 469*x^4))/
           w2^4 + (13 + 4365*x^2 - 2656*x^4 + 4365*x^6 + 13*x^8)/w2^2)/
         w1^10 + (x^2*(469 - 310*x^2 + 469*x^4) + 
          (x^2*(469 - 310*x^2 + 469*x^4))/w2^4 + (13 + 4365*x^2 - 2656*x^4 + 
            4365*x^6 + 13*x^8)/w2^2)/w1^6 + 
        (2*(x^2*(53 - 104*x^2 + 53*x^4) + (x^2*(53 - 104*x^2 + 53*x^4))/
            w2^4 + (2*(55 + 161*x^2 - 694*x^4 + 161*x^6 + 55*x^8))/w2^2))/
         w1^12 + (2*(x^2*(53 - 104*x^2 + 53*x^4) + 
           (x^2*(53 - 104*x^2 + 53*x^4))/w2^4 + 
           (2*(55 + 161*x^2 - 694*x^4 + 161*x^6 + 55*x^8))/w2^2))/w1^4) + 
      (4*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (44*x^4 + (44*x^4)/w2^4 + (2*x^2*(22 + 97*x^2 + 22*x^4))/w2^2 + 
         (2*(22*x^4 + (22*x^4)/w2^4 + (x^2*(22 + 97*x^2 + 22*x^4))/w2^2))/
          w1^16 - (4*(110*x^2*(2 - 3*x^2 + 2*x^4) + 
            (110*x^2*(2 - 3*x^2 + 2*x^4))/w2^4 + (-290 + 171*x^2 - 807*x^4 + 
              171*x^6 - 290*x^8)/w2^2))/w1^8 - 
         (2*(44*x^2*(3 - 8*x^2 + 3*x^4) + (44*x^2*(3 - 8*x^2 + 3*x^4))/w2^4 + 
            (-8 + 555*x^2 - 268*x^4 + 555*x^6 - 8*x^8)/w2^2))/w1^12 - 
         (2*(44*x^2*(3 - 8*x^2 + 3*x^4) + (44*x^2*(3 - 8*x^2 + 3*x^4))/w2^4 + 
            (-8 + 555*x^2 - 268*x^4 + 555*x^6 - 8*x^8)/w2^2))/w1^4 - 
         (44*(x^2 - 6*x^4 + x^6) + (44*(x^2 - 6*x^4 + x^6))/w2^4 + 
           (53 + 264*x^2 - 390*x^4 + 264*x^6 + 53*x^8)/w2^2)/w1^14 - 
         (44*(x^2 - 6*x^4 + x^6) + (44*(x^2 - 6*x^4 + x^6))/w2^4 + 
           (53 + 264*x^2 - 390*x^4 + 264*x^6 + 53*x^8)/w2^2)/w1^2 + 
         (-44*x^2*(15 - 26*x^2 + 15*x^4) - (44*x^2*(15 - 26*x^2 + 15*x^4))/
            w2^4 + (559 - 1504*x^2 + 1414*x^4 - 1504*x^6 + 559*x^8)/w2^2)/
          w1^10 + (-44*x^2*(15 - 26*x^2 + 15*x^4) - 
           (44*x^2*(15 - 26*x^2 + 15*x^4))/w2^4 + 
           (559 - 1504*x^2 + 1414*x^4 - 1504*x^6 + 559*x^8)/w2^2)/w1^6))/
       w1^2 + (myq1^2*myq2^4*(1 + x^2)*
        (-(x^2*(9 + 102*x^2 + 9*x^4 + (3*(3 + 34*x^2 + 3*x^4))/w2^4 + 
            (8*(23 + 197*x^2 + 23*x^4))/w2^2)) - 
         (x^2*(9 + 102*x^2 + 9*x^4 + (3*(3 + 34*x^2 + 3*x^4))/w2^4 + 
            (8*(23 + 197*x^2 + 23*x^4))/w2^2))/w1^20 + 
         (2*(24*x^2 - 526*x^4 + 24*x^6 + (24*x^2 - 526*x^4 + 24*x^6)/w2^4 + 
            (101 + 234*x^2 - 1686*x^4 + 234*x^6 + 101*x^8)/w2^2))/w1^18 + 
         (2*(24*x^2 - 526*x^4 + 24*x^6 + (24*x^2 - 526*x^4 + 24*x^6)/w2^4 + 
            (101 + 234*x^2 - 1686*x^4 + 234*x^6 + 101*x^8)/w2^2))/w1^2 + 
         (x^2*(935 - 1438*x^2 + 935*x^4) + (x^2*(935 - 1438*x^2 + 935*x^4))/
            w2^4 + (8*(152 - 411*x^2 - 2225*x^4 - 411*x^6 + 152*x^8))/w2^2)/
          w1^16 + (x^2*(935 - 1438*x^2 + 935*x^4) + 
           (x^2*(935 - 1438*x^2 + 935*x^4))/w2^4 + 
           (8*(152 - 411*x^2 - 2225*x^4 - 411*x^6 + 152*x^8))/w2^2)/w1^4 + 
         (-2078*x^2 + 3844*x^4 - 2078*x^6 + (-2078*x^2 + 3844*x^4 - 2078*x^6)/
            w2^4 + (16*(587 + 1077*x^2 - 3275*x^4 + 1077*x^6 + 587*x^8))/
            w2^2)/w1^12 + (-2078*x^2 + 3844*x^4 - 2078*x^6 + 
           (-2078*x^2 + 3844*x^4 - 2078*x^6)/w2^4 + 
           (16*(587 + 1077*x^2 - 3275*x^4 + 1077*x^6 + 587*x^8))/w2^2)/w1^8 - 
         (4*(2*x^2*(616 - 551*x^2 + 616*x^4) + (2*x^2*(616 - 551*x^2 + 616*
                x^4))/w2^4 - (5*(619 + 1662*x^2 - 2458*x^4 + 1662*x^6 + 619*
                x^8))/w2^2))/w1^10 + (8*(2*x^2*(79 + 72*x^2 + 79*x^4) + 
            (2*x^2*(79 + 72*x^2 + 79*x^4))/w2^4 + (887 + 1024*x^2 - 
              3318*x^4 + 1024*x^6 + 887*x^8)/w2^2))/w1^14 + 
         (8*(2*x^2*(79 + 72*x^2 + 79*x^4) + (2*x^2*(79 + 72*x^2 + 79*x^4))/
             w2^4 + (887 + 1024*x^2 - 3318*x^4 + 1024*x^6 + 887*x^8)/w2^2))/
          w1^6))/(w1*w2) - (myq1^4*myq2^2*(1 + x^2)*
        (-2*(97 + 97/w2^4 + 302/w2^2)*x^4 - (2*(97 + 97/w2^4 + 302/w2^2)*x^4)/
          w1^20 + (4*x^2*(44 - 191*x^2 + 44*x^4) + 
           (4*x^2*(44 - 191*x^2 + 44*x^4))/w2^4 + (9 + 548*x^2 + 438*x^4 + 
             548*x^6 + 9*x^8)/w2^2)/w1^18 + (4*x^2*(44 - 191*x^2 + 44*x^4) + 
           (4*x^2*(44 - 191*x^2 + 44*x^4))/w2^4 + (9 + 548*x^2 + 438*x^4 + 
             548*x^6 + 9*x^8)/w2^2)/w1^2 + 
         (2*(x^2*(328 - 329*x^2 + 328*x^4) + (x^2*(328 - 329*x^2 + 328*x^4))/
             w2^4 + (64 - 2276*x^2 - 3498*x^4 - 2276*x^6 + 64*x^8)/w2^2))/
          w1^16 + (2*(x^2*(328 - 329*x^2 + 328*x^4) + 
            (x^2*(328 - 329*x^2 + 328*x^4))/w2^4 + 
            (64 - 2276*x^2 - 3498*x^4 - 2276*x^6 + 64*x^8)/w2^2))/w1^4 - 
         (4*(x^2*(668 - 1221*x^2 + 668*x^4) + (x^2*(668 - 1221*x^2 + 668*
                x^4))/w2^4 - (2*(881 + 1429*x^2 - 3284*x^4 + 1429*x^6 + 881*
                x^8))/w2^2))/w1^12 - (4*(x^2*(668 - 1221*x^2 + 668*x^4) + 
            (x^2*(668 - 1221*x^2 + 668*x^4))/w2^4 - 
            (2*(881 + 1429*x^2 - 3284*x^4 + 1429*x^6 + 881*x^8))/w2^2))/
          w1^8 + (4*(62*x^2 + 468*x^4 + 62*x^6 + (62*x^2 + 468*x^4 + 62*x^6)/
             w2^4 + (1087 - 60*x^2 - 3458*x^4 - 60*x^6 + 1087*x^8)/w2^2))/
          w1^14 + (4*(62*x^2 + 468*x^4 + 62*x^6 + (62*x^2 + 468*x^4 + 62*x^6)/
             w2^4 + (1087 - 60*x^2 - 3458*x^4 - 60*x^6 + 1087*x^8)/w2^2))/
          w1^6 + (-8*x^2*(610 - 731*x^2 + 610*x^4) - 
           (8*x^2*(610 - 731*x^2 + 610*x^4))/w2^4 + 
           (2*(3539 + 9452*x^2 - 16158*x^4 + 9452*x^6 + 3539*x^8))/w2^2)/
          w1^10))/(w1*w2)))/(myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*x^3*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/1728)*w1^2*w2^3*((1728*myq1^6*(1 + w1^(-4))*(1 + x^2)^3*
        (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^5*w2^3) + 
      (54*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 - 54*x^2 + x^4 + (1 - 54*x^2 + x^4)/w1^8 + 
         (8*(7 - 10*x^2 + 7*x^4))/w1^6 + (8*(7 - 10*x^2 + 7*x^4))/w1^2 + 
         (2*(39 - 58*x^2 + 39*x^4))/w1^4))/(w1^4*w2^2) - 
      (2*myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
        (138*(x + x^3)^2 + (138*(x + x^3)^2)/w1^12 - 
         ((1 + x^2)^2*(923 + 1624*x^2 + 923*x^4))/w1^8 - 
         ((1 + x^2)^2*(923 + 1624*x^2 + 923*x^4))/w1^4 - 
         (2*(69 - 310*x^2 - 794*x^4 - 310*x^6 + 69*x^8))/w1^10 - 
         (2*(69 - 310*x^2 - 794*x^4 - 310*x^6 + 69*x^8))/w1^2 + 
         (2*(845 + 2712*x^2 + 3662*x^4 + 2712*x^6 + 845*x^8))/w1^6))/w2^2 + 
      (myq2^6*(1 + x^2)*(-2*x^2*(303 - 506*x^2 + 303*x^4) - 
         (2*x^2*(303 - 506*x^2 + 303*x^4))/w1^16 + 
         (429 + 4052*x^2 - 1794*x^4 + 4052*x^6 + 429*x^8)/w1^10 + 
         (429 + 4052*x^2 - 1794*x^4 + 4052*x^6 + 429*x^8)/w1^6 + 
         (579 - 3476*x^2 + 930*x^4 - 3476*x^6 + 579*x^8)/w1^14 + 
         (579 - 3476*x^2 + 930*x^4 - 3476*x^6 + 579*x^8)/w1^2 - 
         (4*(845 - 351*x^2 + 3312*x^4 - 351*x^6 + 845*x^8))/w1^8 + 
         (2410 - 672*x^2 + 3020*x^4 - 672*x^6 + 2410*x^8)/w1^12 + 
         (2410 - 672*x^2 + 3020*x^4 - 672*x^6 + 2410*x^8)/w1^4))/(w1*w2^3) + 
      (2*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (18*(-1 + w1^(-4))^2*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2) + 
         (18*(-1 + w1^(-4))^2*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/w2^4 + 
         (3*(-9 + 328*x^2 + 686*x^4 + 328*x^6 - 9*x^8) - 
           (3*(9 - 328*x^2 - 686*x^4 - 328*x^6 + 9*x^8))/w1^12 - 
           (4*(273 - 719*x^2 - 2002*x^4 - 719*x^6 + 273*x^8))/w1^10 - 
           (4*(273 - 719*x^2 - 2002*x^4 - 719*x^6 + 273*x^8))/w1^2 + 
           (8*(683 + 2649*x^2 + 3914*x^4 + 2649*x^6 + 683*x^8))/w1^6 - 
           (5069 + 14456*x^2 + 18810*x^4 + 14456*x^6 + 5069*x^8)/w1^8 - 
           (5069 + 14456*x^2 + 18810*x^4 + 14456*x^6 + 5069*x^8)/w1^4)/w2^2))/
       w1^2 + (myq1^2*myq2^4*(1 + x^2)*(x^2*(27 - 1274*x^2 + 27*x^4 + 
           (24*(23 + 64*x^2 + 23*x^4))/w2^2 + (27 - 1274*x^2 + 27*x^4)/
            w2^4) + (x^2*(27 - 1274*x^2 + 27*x^4 + 
            (24*(23 + 64*x^2 + 23*x^4))/w2^2 + (27 - 1274*x^2 + 27*x^4)/
             w2^4))/w1^16 + (4*(36*x^2*(3 - x^2 + 3*x^4) + 
            (36*x^2*(3 - x^2 + 3*x^4))/w2^4 + (-909 + 5498*x^2 + 6574*x^4 + 
              5498*x^6 - 909*x^8)/w2^2))/w1^12 + 
         (4*(36*x^2*(3 - x^2 + 3*x^4) + (36*x^2*(3 - x^2 + 3*x^4))/w2^4 + 
            (-909 + 5498*x^2 + 6574*x^4 + 5498*x^6 - 909*x^8)/w2^2))/w1^4 + 
         (2*(x^2*(691 - 162*x^2 + 691*x^4) + (x^2*(691 - 162*x^2 + 691*x^4))/
             w2^4 + (-303 + 942*x^2 - 3534*x^4 + 942*x^6 - 303*x^8)/w2^2))/
          w1^14 + (2*(x^2*(691 - 162*x^2 + 691*x^4) + 
            (x^2*(691 - 162*x^2 + 691*x^4))/w2^4 + 
            (-303 + 942*x^2 - 3534*x^4 + 942*x^6 - 303*x^8)/w2^2))/w1^2 - 
         (2*(x^2*(603 - 1130*x^2 + 603*x^4) + (x^2*(603 - 1130*x^2 + 603*
                x^4))/w2^4 - (4*(3701 + 8340*x^2 + 15410*x^4 + 8340*x^6 + 
               3701*x^8))/w2^2))/w1^8 - (2*(x^2*(619 - 306*x^2 + 619*x^4) + 
            (x^2*(619 - 306*x^2 + 619*x^4))/w2^4 + (7873 + 28894*x^2 + 
              36018*x^4 + 28894*x^6 + 7873*x^8)/w2^2))/w1^10 - 
         (2*(x^2*(619 - 306*x^2 + 619*x^4) + (x^2*(619 - 306*x^2 + 619*x^4))/
             w2^4 + (7873 + 28894*x^2 + 36018*x^4 + 28894*x^6 + 7873*x^8)/
             w2^2))/w1^6))/(w1*w2) - (myq1^4*myq2^2*(1 + x^2)*
        (2*(-1 + w1^(-2))^2*x^2*(27 - 1526*x^2 + 27*x^4 + 
           (27 - 1526*x^2 + 27*x^4)/w1^8 + (8*(211 - 359*x^2 + 211*x^4))/
            w1^6 + (8*(211 - 359*x^2 + 211*x^4))/w1^2 + 
           (3250 - 2836*x^2 + 3250*x^4)/w1^4) + 
         (2*(-1 + w1^(-2))^2*x^2*(27 - 1526*x^2 + 27*x^4 + 
            (27 - 1526*x^2 + 27*x^4)/w1^8 + (8*(211 - 359*x^2 + 211*x^4))/
             w1^6 + (8*(211 - 359*x^2 + 211*x^4))/w1^2 + 
            (3250 - 2836*x^2 + 3250*x^4)/w1^4))/w2^4 - 
         (27 - 1064*x^2 + 682*x^4 - 1064*x^6 + 27*x^8 + 
           (27 - 1064*x^2 + 682*x^4 - 1064*x^6 + 27*x^8)/w1^12 + 
           (2*(613 - 8688*x^2 - 15882*x^4 - 8688*x^6 + 613*x^8))/w1^10 + 
           (2*(613 - 8688*x^2 - 15882*x^4 - 8688*x^6 + 613*x^8))/w1^2 - 
           (4*(6557 + 20416*x^2 + 30438*x^4 + 20416*x^6 + 6557*x^8))/w1^6 + 
           (17045 + 59272*x^2 + 81590*x^4 + 59272*x^6 + 17045*x^8)/w1^8 + 
           (17045 + 59272*x^2 + 81590*x^4 + 59272*x^6 + 17045*x^8)/w1^4)/
          w2^2))/(w1^3*w2)))/(myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
     (1 + w1^(-2))^3*x^3*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))), 
 I*(((I/64)*w1^2*w2^2*(1 + x^2)^2*((-2*myq2^5*(-1 + w1^(-2))*x*(-1 + x^2)^2)/
       (w1*w2^4) - (myq1*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
        (-2*x^2 - (2*x^2)/w1^4 + (1 + x^2)^2/w1^2))/w2^3 - 
      (myq1^5*(-1 + w2^(-2))*(1 + x^2)*(2*x^2 + (2*x^2)/w2^4 + 
         (-3 + 2*x^2 - 3*x^4)/w2^2))/(w1^2*w2) - 
      (2*myq1^4*myq2*(-1 + w1^(-2))*x*(x^2 + x^2/w2^8 - (-1 + x^2)^2/w2^6 - 
         (-1 + x^2)^2/w2^2 - (1 + x^4)/w2^4))/w1 + 
      (2*myq1^2*myq2^3*(-1 + w1^(-2))*x*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
         (4*(1 + x^4))/w2^2))/(w1*w2^2) - (myq1^3*myq2^2*(-1 + w2^(-2))*
        (1 + x^2)*((1 + w2^(-4))*x^2 + ((1 + w2^(-4))*x^2)/w1^4 + 
         (-4*x^2 - (4*x^2)/w2^4 + (2*(1 + x^4))/w2^2)/w1^2))/w2))/
    (myq1^2*(myq1^2 - myq2^2)^2*x^2*(-1 + x^2)*(x^2 + x^2/w2^4 - 
      (1 + x^4)/w2^2)) + ((I/64)*w1^2*w2^2*(1 + x^2)^2*
     ((2*myq2^5*(-1 + w1^(-2))*x*(-1 + x^2)^2)/(w1*w2^4) + 
      (myq1*myq2^4*(-1 + w2^(-2))*(1 + x^2)*(-2*x^2 - (2*x^2)/w1^4 + 
         (1 + x^2)^2/w1^2))/w2^3 + (myq1^5*(-1 + w2^(-2))*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (-3 + 2*x^2 - 3*x^4)/w2^2))/(w1^2*w2) + 
      (2*myq1^4*myq2*(-1 + w1^(-2))*x*(x^2 + x^2/w2^8 - (-1 + x^2)^2/w2^6 - 
         (-1 + x^2)^2/w2^2 - (1 + x^4)/w2^4))/w1 - 
      (2*myq1^2*myq2^3*(-1 + w1^(-2))*x*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
         (4*(1 + x^4))/w2^2))/(w1*w2^2) + (myq1^3*myq2^2*(-1 + w2^(-2))*
        (1 + x^2)*((1 + w2^(-4))*x^2 + ((1 + w2^(-4))*x^2)/w1^4 + 
         (-4*x^2 - (4*x^2)/w2^4 + (2*(1 + x^4))/w2^2)/w1^2))/w2))/
    (myq1^2*(myq1^2 - myq2^2)^2*x^2*(-1 + x^2)*(x^2 + x^2/w2^4 - 
      (1 + x^4)/w2^2)) + ((I/32)*(-1 + w1^(-2))*w1^4*w2^3*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^2*((myq1*(-1 + w1^(-2)))/w2 - 
      (myq2*(-1 + w2^(-2))*x)/w1)*(myq2*(w1^(-1) - 1/(w1*w2^2)) + 
      (myq1*(-1 + w1^(-2))*x)/w2)*(-1 + x^2)) + 
   ((I/64)*(-1 + w1^(-2))*w1^4*w2^2*((myq2^2*(-1 + x^2)^2)/(w1^2*w2) - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/w1 + 
      (myq1^2*(2*x^2 + (2*x^2)/w1^4 - (1 + x^2)^2/w1^2))/w2)*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
     (-1 + x^2)) - ((I/64)*(-1 + w1^(-2))*w1^3*w2^3*
     ((myq1^2*(-1 + x^2)^2)/(w1*w2^2) - (myq1*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2))/w2 + 
      (myq2^2*(2*x^2 + (2*x^2)/w2^4 - (1 + x^2)^2/w2^2))/w1)*
     ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
       (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
        ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
         (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
        (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
           (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + 
        (2*x^2)/(w1^8*w2^4) - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + 
          (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/w1^6 - 
        (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
         w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + (4*(1 + 3*x^2 + x^4))/w2^2)/
         (w1^4*w2^2)) + (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
         (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
         (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
       (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
         (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
         (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
       (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
            (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
           x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
           (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
      (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
            (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
            w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
       (w1^3*w2^3) + (myq1^7*myq2^3*
        ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
         (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
         (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
         (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/
             w2^6 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
            (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
      (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
           (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
         (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
         (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
         (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
            w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
           (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
      (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
            (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
         (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
          (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
         (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
           (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
           (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
         (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
           (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
           (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
    (myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
     (-1 + x^2)) - ((I/128)*w1^2*w2^2*(1 + x^2)*
     ((2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^4)^2)/(w1^4*w2) + 
      (2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (x^2*(3 + 2*x^2 + 3*x^4) + (x^2*(3 + 2*x^2 + 3*x^4))/w1^8 - 
         ((-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w1^6 - 
         ((-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w1^2 + 
         (-5 + 2*x^2 - 10*x^4 + 2*x^6 - 5*x^8)/w1^4))/w2 - 
      (2*myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + 12*x^2 + 6*x^4 + 
         12*x^6 + x^8 + (1 + 12*x^2 + 6*x^4 + 12*x^6 + x^8)/w1^4 - 
         (4*(3 + 2*x^2 + 6*x^4 + 2*x^6 + 3*x^8))/w1^2))/(w1^2*w2) + 
      (myq2^5*(1 + x^2)*(2*x^2*(5 + 2*x^2 + 5*x^4) + 
         (2*x^2*(5 + 2*x^2 + 5*x^4))/w1^8 + (-11 + 8*x^2 - 26*x^4 + 8*x^6 - 
           11*x^8)/w1^6 + (-11 + 8*x^2 - 26*x^4 + 8*x^6 - 11*x^8)/w1^2 - 
         (2*(5 - 14*x^2 + 10*x^4 - 14*x^6 + 5*x^8))/w1^4))/(w1*w2^2) + 
      (myq1^2*myq2^3*(1 + x^2)*(x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
           (4*(3 + 2*x^2 + 3*x^4))/w2^2) + 
         (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (4*(3 + 2*x^2 + 3*x^4))/
             w2^2))/w1^8 - (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + 
            (-5 + 18*x^2 - 18*x^4 + 18*x^6 - 5*x^8)/w2^2))/w1^6 - 
         (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + (-5 + 18*x^2 - 18*x^4 + 
              18*x^6 - 5*x^8)/w2^2))/w1^2 + 
         (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + (2*(11 - 8*x^2 + 18*x^4 - 8*
                x^6 + 11*x^8))/w2^2))/w1^4))/w1 + 
      (myq1^4*myq2*(1 + x^2)*(-2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^2 - 
         (2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^2)/w2^4 + 
         (1 + 36*x^2 + 6*x^4 + 36*x^6 + x^8 + (1 + 36*x^2 + 6*x^4 + 36*x^6 + 
             x^8)/w1^4 - (2*(17 + 4*x^2 + 38*x^4 + 4*x^6 + 17*x^8))/w1^2)/
          w2^2))/w1^3))/(myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
     (-1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/128)*w1^2*w2^3*((-4*myq1*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*
        (-2*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10) - 
         (2*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10))/w1^12 + 
         (2*(1 - 5*x^2 + 6*x^4 - 6*x^6 + 6*x^8 - 5*x^10 + x^12))/w1^10 + 
         (2*(1 - 5*x^2 + 6*x^4 - 6*x^6 + 6*x^8 - 5*x^10 + x^12))/w1^2 - 
         (2*(1 + 4*x^2 - 11*x^4 + 8*x^6 - 11*x^8 + 4*x^10 + x^12))/w1^6 + 
         (3 + 8*x^2 - 17*x^4 + 14*x^6 - 17*x^8 + 8*x^10 + 3*x^12)/w1^8 + 
         (3 + 8*x^2 - 17*x^4 + 14*x^6 - 17*x^8 + 8*x^10 + 3*x^12)/w1^4))/
       w2^2 + (4*myq1^5*(-1 + w2^(-2))*x*(1 + x^2)*(1 + 2*x^2 + 15*x^4 - 
         4*x^6 + 15*x^8 + 2*x^10 + x^12 + (1 + 2*x^2 + 15*x^4 - 4*x^6 + 
           15*x^8 + 2*x^10 + x^12)/w1^4 - (2*(5 - 6*x^2 + 27*x^4 - 20*x^6 + 
            27*x^8 - 6*x^10 + 5*x^12))/w1^2))/(w1^4*w2^2) + 
      (myq2^5*(-1 + w1^(-2))*(2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 
           8*x^6 + 7*x^8) + (2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 8*x^6 + 
            7*x^8))/w1^8 + (2*(-1 + 30*x^2 + 8*x^4 + 82*x^6 + 18*x^8 + 
            82*x^10 + 8*x^12 + 30*x^14 - x^16))/w1^4 - 
         (15 - 20*x^2 + 60*x^4 + 20*x^6 + 106*x^8 + 20*x^10 + 60*x^12 - 
           20*x^14 + 15*x^16)/w1^6 - (15 - 20*x^2 + 60*x^4 + 20*x^6 + 
           106*x^8 + 20*x^10 + 60*x^12 - 20*x^14 + 15*x^16)/w1^2))/
       (w1*w2^3) - (2*myq1^3*myq2^2*(-1 + w2^(-2))*x*(1 + x^2)*
        ((-1 + w1^(-2))^4*x^2*(-1 + x^4)^2 + ((-1 + w1^(-2))^4*x^2*
           (-1 + x^4)^2)/w2^4 + (1 + 12*x^2 - 17*x^4 + 40*x^6 - 17*x^8 + 
           12*x^10 + x^12 - (8*(-1 + x^2)^2*(3 - x^2 + 4*x^4 - x^6 + 3*x^8))/
            w1^6 - (8*(-1 + x^2)^2*(3 - x^2 + 4*x^4 - x^6 + 3*x^8))/w1^2 + 
           (1 + 12*x^2 - 17*x^4 + 40*x^6 - 17*x^8 + 12*x^10 + x^12)/w1^8 + 
           (2*(7 - 36*x^2 + 41*x^4 - 56*x^6 + 41*x^8 - 36*x^10 + 7*x^12))/
            w1^4)/w2^2))/w1^2 - (myq1^4*myq2*(-1 + w1^(-2))*
        (-(((-1 + x^4)^2*(1 + 32*x^2 - 2*x^4 + 32*x^6 + x^8 + 
             (1 + 32*x^2 - 2*x^4 + 32*x^6 + x^8)/w1^4 - 
             (2*(17 + 30*x^4 + 17*x^8))/w1^2))/w2^2) + 
         2*x^2*(1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12 + 
           (1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12)/w1^4 - 
           (2*(9 - 2*x^2 + 23*x^4 + 4*x^6 + 23*x^8 - 2*x^10 + 9*x^12))/
            w1^2) + (2*x^2*(1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + 
            x^12 + (1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12)/w1^4 - 
            (2*(9 - 2*x^2 + 23*x^4 + 4*x^6 + 23*x^8 - 2*x^10 + 9*x^12))/
             w1^2))/w2^4))/(w1^3*w2) + (myq1^2*myq2^3*(-1 + w1^(-2))*
        (x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12 + 
           (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/w2^4 - 
           (8*(2 - x^2 + 10*x^6 - x^10 + 2*x^12))/w2^2) + 
         (x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12 + 
            (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/w2^4 - 
            (8*(2 - x^2 + 10*x^6 - x^10 + 2*x^12))/w2^2))/w1^8 - 
         (2*(x^2*(11 - 2*x^2 + 5*x^4 - 44*x^6 + 5*x^8 - 2*x^10 + 11*x^12) + 
            (x^2*(11 - 2*x^2 + 5*x^4 - 44*x^6 + 5*x^8 - 2*x^10 + 11*x^12))/
             w2^4 + (2*(-9 + 22*x^2 + 4*x^4 + 82*x^6 + 74*x^8 + 82*x^10 + 4*
                x^12 + 22*x^14 - 9*x^16))/w2^2))/w1^4 - 
         (2*(x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12) + 
            (x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12))/
             w2^4 - (7 - 18*x^2 + 32*x^4 + 66*x^6 + 146*x^8 + 66*x^10 + 
              32*x^12 - 18*x^14 + 7*x^16)/w2^2))/w1^6 - 
         (2*(x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12) + 
            (x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12))/
             w2^4 - (7 - 18*x^2 + 32*x^4 + 66*x^6 + 146*x^8 + 66*x^10 + 
              32*x^12 - 18*x^14 + 7*x^16)/w2^2))/w1^2))/(w1*w2)))/
    (myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^3*(-1 + x^2)^3*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/64)*w1^4*w2^3*((16*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*
        (1 + x^2 + x^4 + x^6)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)^2)/
       (w1^2*w2^4) + (myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
        (4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^4 + 
         (2*(x^2 - 16*x^4 + 62*x^6 - 16*x^8 + x^10))/w2^2 + 
         (2*(2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^4 + 
            (x^2 - 16*x^4 + 62*x^6 - 16*x^8 + x^10)/w2^2))/w1^4 - 
         (4*x^2*(-1 + x^2)^2*(1 + x^4) + (4*x^2*(-1 + x^2)^2*(1 + x^4))/
            w2^4 + (1 - 22*x^2 + 95*x^4 - 20*x^6 + 95*x^8 - 22*x^10 + x^12)/
            w2^2)/w1^2))/(w1^4*w2^2) + (myq1^2*myq2^6*(-1 + w2^(-2))*x^2*
        (1 + x^2)*((8*x^4*(1 + x^4))/w2^2 + (8*x^4*(1 + x^4))/(w1^16*w2^2) - 
         (8*x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 + (2*(1 + 2*x^2 + 2*x^6 + x^8))/
             w2^2))/w1^14 - (8*x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 + 
            (2*(1 + 2*x^2 + 2*x^6 + x^8))/w2^2))/w1^2 + 
         (4*(2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8) + 
            (2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8))/w2^4 + 
            (2 + 13*x^2 - 8*x^4 - 18*x^6 - 8*x^8 + 13*x^10 + 2*x^12)/w2^2))/
          w1^12 + (4*(2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8) + 
            (2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8))/w2^4 + 
            (2 + 13*x^2 - 8*x^4 - 18*x^6 - 8*x^8 + 13*x^10 + 2*x^12)/w2^2))/
          w1^4 - (2*(4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 
            4*x^12 + (4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 
              4*x^12)/w2^4 + (11 - 4*x^2 - 91*x^4 - 104*x^6 - 91*x^8 - 
              4*x^10 + 11*x^12)/w2^2))/w1^10 - 
         (2*(4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12 + 
            (4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12)/w2^4 + 
            (11 - 4*x^2 - 91*x^4 - 104*x^6 - 91*x^8 - 4*x^10 + 11*x^12)/
             w2^2))/w1^6 + (19 + 30*x^2 + 61*x^4 + 20*x^6 + 61*x^8 + 
           30*x^10 + 19*x^12 + (2*(1 + x^2)^2*(11 - 44*x^2 - 46*x^4 - 
              44*x^6 + 11*x^8))/w2^2 + (19 + 30*x^2 + 61*x^4 + 20*x^6 + 
             61*x^8 + 30*x^10 + 19*x^12)/w2^4)/w1^8))/w2^2 + 
      (myq1^6*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
        ((x^4*(4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + 
            (3 + 8*x^2 - 50*x^4 + 8*x^6 + 3*x^8)/w2^2))/w2^2 + 
         (x^4*(4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + 
            (3 + 8*x^2 - 50*x^4 + 8*x^6 + 3*x^8)/w2^2))/(w1^12*w2^2) - 
         ((x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^6 + 
           (x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^2 + 
           (x^2 - 2*x^4 + 59*x^6 + 228*x^8 + 59*x^10 - 2*x^12 + x^14)/w2^4)/
          w1^10 - ((x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^6 + 
           (x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^2 + 
           (x^2 - 2*x^4 + 59*x^6 + 228*x^8 + 59*x^10 - 2*x^12 + x^14)/w2^4)/
          w1^2 + (4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^8 + 
           (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 4*x^12))/
            w2^6 + (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 
              4*x^12))/w2^2 + (-2 - 4*x^2 + 81*x^4 + 468*x^6 + 414*x^8 + 
             468*x^10 + 81*x^12 - 4*x^14 - 2*x^16)/w2^4)/w1^8 + 
         (4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^8 + 
           (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 4*x^12))/
            w2^6 + (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 
              4*x^12))/w2^2 + (-2 - 4*x^2 + 81*x^4 + 468*x^6 + 414*x^8 + 
             468*x^10 + 81*x^12 - 4*x^14 - 2*x^16)/w2^4)/w1^4 - 
         (4*x^4*(-1 + x^2)^2*(1 + x^4) + (4*x^4*(-1 + x^2)^2*(1 + x^4))/
            w2^8 + (x^2 + 48*x^4 - 9*x^6 - 16*x^8 - 9*x^10 + 48*x^12 + x^14)/
            w2^6 + (x^2 + 48*x^4 - 9*x^6 - 16*x^8 - 9*x^10 + 48*x^12 + x^14)/
            w2^2 + (4*(-1 + 5*x^2 + 26*x^4 + 177*x^6 + 150*x^8 + 177*x^10 + 
              26*x^12 + 5*x^14 - x^16))/w2^4)/w1^6))/w1^2 + 
      myq1^4*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
       ((-4*(1 + w2^(-4))*x^6*(1 + x^4))/w2^2 - 
        (4*(1 + w2^(-4))*x^6*(1 + x^4))/(w1^16*w2^2) + 
        (4*x^4*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - (1 - 12*x^4 + x^8)/w2^2 + 
           (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^14*w2^2) + 
        (4*x^4*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - (1 - 12*x^4 + x^8)/w2^2 + 
           (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^2*w2^2) + 
        (x^2*(-4*x^4*(-1 + x^2)^2 - (4*x^4*(-1 + x^2)^2)/w2^8 + 
           (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^6 + 
           (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^2 + 
           (2*(3 - 4*x^2 + 61*x^4 + 148*x^6 + 61*x^8 - 4*x^10 + 3*x^12))/
            w2^4))/w1^12 + (x^2*(-4*x^4*(-1 + x^2)^2 - (4*x^4*(-1 + x^2)^2)/
            w2^8 + (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/
            w2^6 + (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/
            w2^2 + (2*(3 - 4*x^2 + 61*x^4 + 148*x^6 + 61*x^8 - 4*x^10 + 
              3*x^12))/w2^4))/w1^4 + (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
          (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^8 + 
          (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 3*x^12))/
           w2^6 + (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 
             3*x^12))/w2^2 + (-2 + x^2 - 212*x^4 - 513*x^6 - 796*x^8 - 
            513*x^10 - 212*x^12 + x^14 - 2*x^16)/w2^4)/w1^10 + 
        (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
          (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^8 + 
          (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 3*x^12))/
           w2^6 + (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 
             3*x^12))/w2^2 + (-2 + x^2 - 212*x^4 - 513*x^6 - 796*x^8 - 
            513*x^10 - 212*x^12 + x^14 - 2*x^16)/w2^4)/w1^6 - 
        (2*(x^4*(-1 + x^4)^2 + (x^4*(-1 + x^4)^2)/w2^8 + 
           (x^2*(8 + 7*x^2 - 56*x^4 - 26*x^6 - 56*x^8 + 7*x^10 + 8*x^12))/
            w2^6 + (x^2*(8 + 7*x^2 - 56*x^4 - 26*x^6 - 56*x^8 + 7*x^10 + 
              8*x^12))/w2^2 - (2 + 11*x^2 + 168*x^4 + 325*x^6 + 660*x^8 + 
             325*x^10 + 168*x^12 + 11*x^14 + 2*x^16)/w2^4))/w1^8) + 
      (myq1^3*myq2^5*(-1 + w1^(-2))*x*(4*x^4*(((-1 + x^2)^2*(1 + x^4))/w2^6 + 
           ((-1 + x^2)^2*(1 + x^4))/w2^2 + 2*(x^2 + x^6) + 
           (2*(x^2 + x^6))/w2^8 + (8*(x^2 - x^4 + x^6))/w2^4) + 
         (4*x^4*(((-1 + x^2)^2*(1 + x^4))/w2^6 + ((-1 + x^2)^2*(1 + x^4))/
             w2^2 + 2*(x^2 + x^6) + (2*(x^2 + x^6))/w2^8 + 
            (8*(x^2 - x^4 + x^6))/w2^4))/w1^12 - 
         (4*x^2*(x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
            (x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^8 + 
            (x^2*(13 + 4*x^2 - 70*x^4 + 4*x^6 + 13*x^8))/w2^4 + 
            (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^6 + 
            (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^2))/
          w1^10 - (4*x^2*(x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
            (x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^8 + 
            (x^2*(13 + 4*x^2 - 70*x^4 + 4*x^6 + 13*x^8))/w2^4 + 
            (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^6 + 
            (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^2))/
          w1^2 + (2*((3*x^2*(5 + 14*x^2 + 11*x^4 + 92*x^6 + 11*x^8 + 14*
                x^10 + 5*x^12))/w2^4 + 4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 
              2*x^12 + x^14) + (4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*
                x^12 + x^14))/w2^8 + (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 
               17*x^10 - 4*x^12 + x^14 + x^16))/w2^6 + 
            (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 4*x^12 + x^14 + 
               x^16))/w2^2))/w1^8 + 
         (2*((3*x^2*(5 + 14*x^2 + 11*x^4 + 92*x^6 + 11*x^8 + 14*x^10 + 5*
                x^12))/w2^4 + 4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + 
              x^14) + (4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + x^14))/
             w2^8 + (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 4*
                x^12 + x^14 + x^16))/w2^6 + (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*
                x^8 - 17*x^10 - 4*x^12 + x^14 + x^16))/w2^2))/w1^4 - 
         (2*x^2*(3 + 12*x^2 + 13*x^4 - 24*x^6 + 13*x^8 + 12*x^10 + 3*x^12) + 
           (2*x^2*(3 + 12*x^2 + 13*x^4 - 24*x^6 + 13*x^8 + 12*x^10 + 3*x^12))/
            w2^8 + (2*(3 + 36*x^2 + 188*x^4 + 292*x^6 + 50*x^8 + 292*x^10 + 
              188*x^12 + 36*x^14 + 3*x^16))/w2^4 + 
           (5 - 4*x^2 - 188*x^4 - 380*x^6 - 146*x^8 - 380*x^10 - 188*x^12 - 
             4*x^14 + 5*x^16)/w2^6 + (5 - 4*x^2 - 188*x^4 - 380*x^6 - 
             146*x^8 - 380*x^10 - 188*x^12 - 4*x^14 + 5*x^16)/w2^2)/w1^6))/
       (w1*w2) - (myq1^7*myq2*(-1 + w1^(-2))*x*
        ((-2*(1 + x^2)^2*(-2*x^4*(-1 + x^2)^2 - (2*x^4*(-1 + x^2)^2)/w2^8 + 
            (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^6 + 
            (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^2 + 
            (1 - 9*x^2 - 53*x^4 - 38*x^6 - 53*x^8 - 9*x^10 + x^12)/w2^4))/
          w1^6 - (2*(1 + x^2)^2*(-2*x^4*(-1 + x^2)^2 - (2*x^4*(-1 + x^2)^2)/
             w2^8 + (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^6 + 
            (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^2 + 
            (1 - 9*x^2 - 53*x^4 - 38*x^6 - 53*x^8 - 9*x^10 + x^12)/w2^4))/
          w1^2 + (2*x^2*(4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10) + 
            (4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10))/w2^4 + 
            (1 - 2*x^2 - 33*x^4 - 156*x^6 - 33*x^8 - 2*x^10 + x^12)/w2^2))/
          w2^2 + (2*x^2*(4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10) + 
            (4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10))/w2^4 + 
            (1 - 2*x^2 - 33*x^4 - 156*x^6 - 33*x^8 - 2*x^10 + x^12)/w2^2))/
          (w1^8*w2^2) - (4*x^2*(-1 + x^4)^2*(1 + x^4) + 
           (4*x^2*(-1 + x^4)^2*(1 + x^4))/w2^8 + 
           (2*(5 + 28*x^2 + 20*x^4 + 228*x^6 + 270*x^8 + 228*x^10 + 20*x^12 + 
              28*x^14 + 5*x^16))/w2^4 - (7 + 44*x^2 - 60*x^4 + 52*x^6 - 
             22*x^8 + 52*x^10 - 60*x^12 + 44*x^14 + 7*x^16)/w2^6 - 
           (7 + 44*x^2 - 60*x^4 + 52*x^6 - 22*x^8 + 52*x^10 - 60*x^12 + 
             44*x^14 + 7*x^16)/w2^2)/w1^4))/(w1^3*w2) + 
      (myq1^5*myq2^3*(-1 + w1^(-2))*x*
        ((4*x^4*(1 - x^2 + 14*x^4 - x^6 + x^8 + (1 - x^2 + 14*x^4 - x^6 + 
              x^8)/w2^4 - (2*(1 + x^2 + 10*x^4 + x^6 + x^8))/w2^2))/w2^2 + 
         (4*x^4*(1 - x^2 + 14*x^4 - x^6 + x^8 + (1 - x^2 + 14*x^4 - x^6 + 
              x^8)/w2^4 - (2*(1 + x^2 + 10*x^4 + x^6 + x^8))/w2^2))/
          (w1^12*w2^2) - (x^2*(-4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) - 
            (4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^8 - 
            (4*(6 + 17*x^2 - 38*x^4 - 54*x^6 - 38*x^8 + 17*x^10 + 6*x^12))/
             w2^4 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
             w2^6 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
             w2^2))/w1^10 - (x^2*(-4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) - 
            (4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^8 - 
            (4*(6 + 17*x^2 - 38*x^4 - 54*x^6 - 38*x^8 + 17*x^10 + 6*x^12))/
             w2^4 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
             w2^6 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
             w2^2))/w1^2 - (2*(x^2*(7 + 12*x^2 - 7*x^4 + 40*x^6 - 7*x^8 + 
              12*x^10 + 7*x^12) + (x^2*(7 + 12*x^2 - 7*x^4 + 40*x^6 - 7*x^8 + 
               12*x^10 + 7*x^12))/w2^8 + (1 - 14*x^2 + 52*x^4 + 242*x^6 + 
              54*x^8 + 242*x^10 + 52*x^12 - 14*x^14 + x^16)/w2^6 + 
            (1 - 14*x^2 + 52*x^4 + 242*x^6 + 54*x^8 + 242*x^10 + 52*x^12 - 
              14*x^14 + x^16)/w2^2 - (4*(1 + x^2 - 2*x^4 + 27*x^6 - 98*x^8 + 
               27*x^10 - 2*x^12 + x^14 + x^16))/w2^4))/w1^6 + 
         (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12) + 
           (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12))/
            w2^8 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 546*x^8 + 92*x^10 - 
             80*x^12 + 16*x^14 + 7*x^16)/w2^6 + (7 + 16*x^2 - 80*x^4 + 
             92*x^6 + 546*x^8 + 92*x^10 - 80*x^12 + 16*x^14 + 7*x^16)/w2^2 - 
           (2*(8 + 23*x^2 - 102*x^4 - 147*x^6 + 124*x^8 - 147*x^10 - 
              102*x^12 + 23*x^14 + 8*x^16))/w2^4)/w1^8 + 
         (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12) + 
           (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12))/
            w2^8 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 546*x^8 + 92*x^10 - 
             80*x^12 + 16*x^14 + 7*x^16)/w2^6 + (7 + 16*x^2 - 80*x^4 + 
             92*x^6 + 546*x^8 + 92*x^10 - 80*x^12 + 16*x^14 + 7*x^16)/w2^2 - 
           (2*(8 + 23*x^2 - 102*x^4 - 147*x^6 + 124*x^8 - 147*x^10 - 
              102*x^12 + 23*x^14 + 8*x^16))/w2^4)/w1^4))/(w1*w2) - 
      (2*myq1*myq2^7*(-1 + w1^(-2))*x*(4*x^4*(1 + x^4)*
          (2*x^2 + (2*x^2)/w2^4 + (-1 + x^2)^2/w2^2) + 
         (4*x^4*(1 + x^4)*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2)^2/w2^2))/w1^12 - 
         (8*(x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
            (x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
            (x^2 - x^4 + 3*x^6 + 2*x^8 + 3*x^10 - x^12 + x^14)/w2^2))/w1^10 - 
         (8*(x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
            (x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
            (x^2 - x^4 + 3*x^6 + 2*x^8 + 3*x^10 - x^12 + x^14)/w2^2))/w1^2 + 
         (2*(x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12) + 
            (x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12))/
             w2^4 + (2*(1 + 2*x^2 + 10*x^4 + 26*x^6 + 50*x^8 + 26*x^10 + 10*
                x^12 + 2*x^14 + x^16))/w2^2))/w1^8 + 
         (2*(x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12) + 
            (x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12))/
             w2^4 + (2*(1 + 2*x^2 + 10*x^4 + 26*x^6 + 50*x^8 + 26*x^10 + 10*
                x^12 + 2*x^14 + x^16))/w2^2))/w1^4 - 
         (x^2*(3 - 6*x^2 - 43*x^4 - 36*x^6 - 43*x^8 - 6*x^10 + 3*x^12) + 
           (x^2*(3 - 6*x^2 - 43*x^4 - 36*x^6 - 43*x^8 - 6*x^10 + 3*x^12))/
            w2^4 + (8 + 26*x^2 + 92*x^4 + 214*x^6 + 216*x^8 + 214*x^10 + 
             92*x^12 + 26*x^14 + 8*x^16)/w2^2)/w1^6))/(w1*w2^3)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/64)*w1^2*w2^3*((myq1^9*(-1 + w2^(-2))^5*x^3*(-1 + x^2)^4*
        (1 - 5*x^2 - 5*x^4 + x^6))/(w1^8*w2^2) + 
      (2*myq1^8*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^2*(-1 + x^4)^2*
        (2*x^4 + (2*x^4)/w2^4 - (1 - 7*x^2 + 16*x^4 - 7*x^6 + x^8)/w2^2))/
       (w1^7*w2) + (2*myq2^9*(-1 + w1^(-2))^3*(-1 + x^2)^2*
        (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8) + 
         (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8))/w1^8 + 
         (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^6 + 
         (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^2 + 
         (1 - 12*x^6 - 2*x^8 - 12*x^10 + x^16)/w1^4))/(w1*w2^7) + 
      (myq1*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^4*(1 - 4*x^2 + x^4)^2 + (x^4*(1 - 4*x^2 + x^4)^2)/w1^8 + 
         (x^2*(-3 + 22*x^2 - 41*x^4 + 28*x^6 - 41*x^8 + 22*x^10 - 3*x^12))/
          w1^6 + (x^2*(-3 + 22*x^2 - 41*x^4 + 28*x^6 - 41*x^8 + 22*x^10 - 
            3*x^12))/w1^2 + (2 - 17*x^2 + 24*x^4 - 7*x^6 + 20*x^8 - 7*x^10 + 
           24*x^12 - 17*x^14 + 2*x^16)/w1^4))/w2^6 - 
      (myq1^7*myq2^2*(-1 + w2^(-2))^3*x*(-1 + x^2)^2*(1 + x^2)*
        ((-1 + w1^(-2))^2*x^4*(1 + x^2)^2 + ((-1 + w1^(-2))^2*x^4*
           (1 + x^2)^2)/w2^8 - (2*x^2*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/
          (w1^2*w2^6) - (2*x^2*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/(w1^2*w2^2) - 
         (1 - 15*x^4 + 36*x^6 - 15*x^8 + x^12 + (1 - 15*x^4 + 36*x^6 - 
             15*x^8 + x^12)/w1^4 - (2*(1 + 2*x^2 - 31*x^4 + 64*x^6 - 31*x^8 + 
              2*x^10 + x^12))/w1^2)/w2^4))/w1^6 - 
      (myq1^3*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 + 
           (2*x^2*(3 - 16*x^2 + 18*x^4 - 16*x^6 + 3*x^8))/w2^2 + 
           (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4) + 
         (x^2*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 + 
            (2*x^2*(3 - 16*x^2 + 18*x^4 - 16*x^6 + 3*x^8))/w2^2 + 
            (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4))/
          w1^8 - (1 + 20*x^4 - 80*x^6 + 150*x^8 - 80*x^10 + 20*x^12 + x^16 + 
           (2*x^2*(5 - 30*x^2 + 107*x^4 - 196*x^6 + 107*x^8 - 30*x^10 + 
              5*x^12))/w2^2 + (1 + 20*x^4 - 80*x^6 + 150*x^8 - 80*x^10 + 
             20*x^12 + x^16)/w2^4)/w1^6 - (1 + 20*x^4 - 80*x^6 + 150*x^8 - 
           80*x^10 + 20*x^12 + x^16 + (2*x^2*(5 - 30*x^2 + 107*x^4 - 
              196*x^6 + 107*x^8 - 30*x^10 + 5*x^12))/w2^2 + 
           (1 + 20*x^4 - 80*x^6 + 150*x^8 - 80*x^10 + 20*x^12 + x^16)/w2^4)/
          w1^2 - (1 - 16*x^2 + 50*x^4 - 72*x^6 + 26*x^8 - 72*x^10 + 50*x^12 - 
           16*x^14 + x^16 + (1 - 16*x^2 + 50*x^4 - 72*x^6 + 26*x^8 - 
             72*x^10 + 50*x^12 - 16*x^14 + x^16)/w2^4 - 
           (2*(3 - 8*x^2 + 30*x^4 - 24*x^6 - 50*x^8 - 24*x^10 + 30*x^12 - 
              8*x^14 + 3*x^16))/w2^2)/w1^4))/(w1^2*w2^4) - 
      (myq1^5*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2*(1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12 - 
           (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^6 - 
           (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^2 + 
           (1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12)/w2^8 - 
           (3 + 12*x^2 + 29*x^4 - 64*x^6 + 29*x^8 + 12*x^10 + 3*x^12)/w2^4) + 
         (x^2*(1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12 - 
            (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^6 - 
            (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^2 + 
            (1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12)/w2^8 - 
            (3 + 12*x^2 + 29*x^4 - 64*x^6 + 29*x^8 + 12*x^10 + 3*x^12)/w2^4))/
          w1^8 - (x^2*(9 + 8*x^2 - 17*x^4 + 24*x^6 - 17*x^8 + 8*x^10 + 
             9*x^12) + (x^2*(9 + 8*x^2 - 17*x^4 + 24*x^6 - 17*x^8 + 8*x^10 + 
              9*x^12))/w2^8 - (8*(2 - x^2 - x^4 + 23*x^6 - 34*x^8 + 23*x^10 - 
              x^12 - x^14 + 2*x^16))/w2^6 - (8*(2 - x^2 - x^4 + 23*x^6 - 
              34*x^8 + 23*x^10 - x^12 - x^14 + 2*x^16))/w2^2 + 
           (4*(8 - x^2 - 35*x^4 + 141*x^6 - 190*x^8 + 141*x^10 - 35*x^12 - 
              x^14 + 8*x^16))/w2^4)/w1^4 + 
         (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12) + 
           (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12))/
            w2^8 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + 
              x^16))/w2^6 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 
              5*x^12 + x^16))/w2^2 + (2*(8 + 5*x^2 - 74*x^4 + 295*x^6 - 
              420*x^8 + 295*x^10 - 74*x^12 + 5*x^14 + 8*x^16))/w2^4)/w1^6 + 
         (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12) + 
           (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12))/
            w2^8 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + 
              x^16))/w2^6 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 
              5*x^12 + x^16))/w2^2 + (2*(8 + 5*x^2 - 74*x^4 + 295*x^6 - 
              420*x^8 + 295*x^10 - 74*x^12 + 5*x^14 + 8*x^16))/w2^4)/w1^2))/
       (w1^4*w2^2) + (2*myq1^6*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
        (-(x^2*(((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^6 + 
            ((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^2 + 
            x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12) + 
            (x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12))/w2^8 + 
            (1 - 10*x^2 + 8*x^4 + 34*x^6 - 42*x^8 + 34*x^10 + 8*x^12 - 
              10*x^14 + x^16)/w2^4)) - 
         (x^2*(((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^6 + 
            ((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^2 + 
            x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12) + 
            (x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12))/w2^8 + 
            (1 - 10*x^2 + 8*x^4 + 34*x^6 - 42*x^8 + 34*x^10 + 8*x^12 - 
              10*x^14 + x^16)/w2^4))/w1^4 + 
         (x^4*(1 - 4*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 4*x^10 + x^12) + 
           (x^4*(1 - 4*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 4*x^10 + x^12))/w2^8 - 
           ((x + x^3)^2*(3 - 22*x^2 + 53*x^4 - 60*x^6 + 53*x^8 - 22*x^10 + 
              3*x^12))/w2^6 - ((x + x^3)^2*(3 - 22*x^2 + 53*x^4 - 60*x^6 + 
              53*x^8 - 22*x^10 + 3*x^12))/w2^2 + (-1 + 14*x^2 - 55*x^4 + 
             56*x^6 + 32*x^8 - 44*x^10 + 32*x^12 + 56*x^14 - 55*x^16 + 
             14*x^18 - x^20)/w2^4)/w1^2))/(w1^5*w2) - 
      (2*myq1^2*myq2^7*(-1 + w1^(-2))*(x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 
           3*x^8 - 6*x^10 + x^12 - (1 - 8*x^2 + 3*x^4 + 16*x^6 + 3*x^8 - 
             8*x^10 + x^12)/w2^2 + (1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 
             6*x^10 + x^12)/w2^4) + (x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 
            6*x^10 + x^12 - (1 - 8*x^2 + 3*x^4 + 16*x^6 + 3*x^8 - 8*x^10 + 
              x^12)/w2^2 + (1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + 
              x^12)/w2^4))/w1^12 - (x^2*(3 - 13*x^2 + 4*x^4 + 9*x^6 + 
            18*x^8 + 9*x^10 + 4*x^12 - 13*x^14 + 3*x^16 - 
            (3 - 18*x^2 + 4*x^4 + 34*x^6 + 2*x^8 + 34*x^10 + 4*x^12 - 
              18*x^14 + 3*x^16)/w2^2 + (3 - 13*x^2 + 4*x^4 + 9*x^6 + 18*x^8 + 
              9*x^10 + 4*x^12 - 13*x^14 + 3*x^16)/w2^4))/w1^10 - 
         (x^2*(3 - 13*x^2 + 4*x^4 + 9*x^6 + 18*x^8 + 9*x^10 + 4*x^12 - 
            13*x^14 + 3*x^16 - (3 - 18*x^2 + 4*x^4 + 34*x^6 + 2*x^8 + 
              34*x^10 + 4*x^12 - 18*x^14 + 3*x^16)/w2^2 + 
            (3 - 13*x^2 + 4*x^4 + 9*x^6 + 18*x^8 + 9*x^10 + 4*x^12 - 
              13*x^14 + 3*x^16)/w2^4))/w1^2 + (-3 + 6*x^2 + 31*x^4 - 48*x^6 - 
           36*x^8 + 20*x^10 - 36*x^12 - 48*x^14 + 31*x^16 + 6*x^18 - 3*x^20 + 
           (-3 + 6*x^2 + 31*x^4 - 48*x^6 - 36*x^8 + 20*x^10 - 36*x^12 - 
             48*x^14 + 31*x^16 + 6*x^18 - 3*x^20)/w2^4 + 
           (2*(1 - 3*x^2 - 33*x^4 + 68*x^6 + 16*x^8 - 18*x^10 + 16*x^12 + 
              68*x^14 - 33*x^16 - 3*x^18 + x^20))/w2^2)/w1^6 + 
         (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 
           18*x^14 - 21*x^16 - 3*x^18 + 2*x^20 + (-2 + 6*x^2 + 35*x^4 - 
             48*x^6 - 93*x^8 + 84*x^10 - 93*x^12 - 48*x^14 + 35*x^16 + 
             6*x^18 - 2*x^20)/w2^2 + (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 
             26*x^10 + 47*x^12 + 18*x^14 - 21*x^16 - 3*x^18 + 2*x^20)/w2^4)/
          w1^8 + (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 
           18*x^14 - 21*x^16 - 3*x^18 + 2*x^20 + (-2 + 6*x^2 + 35*x^4 - 
             48*x^6 - 93*x^8 + 84*x^10 - 93*x^12 - 48*x^14 + 35*x^16 + 
             6*x^18 - 2*x^20)/w2^2 + (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 
             26*x^10 + 47*x^12 + 18*x^14 - 21*x^16 - 3*x^18 + 2*x^20)/w2^4)/
          w1^4))/(w1*w2^5) - (2*myq1^4*myq2^5*(-1 + w1^(-2))*
        (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/
          w2^8 - (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/
          w2^6 - (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/
          w2^2 + (x^2 + 9*x^4 + 2*x^6 - 9*x^8 - 54*x^10 - 9*x^12 + 2*x^14 + 
           9*x^16 + x^18)/w2^4 + (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + 
           (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/w2^8 - 
           (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^6 - 
           (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^2 + 
           (x^2 + 9*x^4 + 2*x^6 - 9*x^8 - 54*x^10 - 9*x^12 + 2*x^14 + 
             9*x^16 + x^18)/w2^4)/w1^8 + 
         (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 12*x^10 + x^12) + 
           (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 12*x^10 + x^12))/
            w2^8 + (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 142*x^8 + 8*x^10 + 
              40*x^12 - 16*x^14 + 7*x^16))/w2^6 + 
           (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 142*x^8 + 8*x^10 + 40*x^12 - 
              16*x^14 + 7*x^16))/w2^2 - (1 + 26*x^2 - 57*x^4 + 128*x^6 + 
             16*x^8 - 420*x^10 + 16*x^12 + 128*x^14 - 57*x^16 + 26*x^18 + 
             x^20)/w2^4)/w1^6 + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 
             12*x^10 + x^12) + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 
              12*x^10 + x^12))/w2^8 + (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 
              142*x^8 + 8*x^10 + 40*x^12 - 16*x^14 + 7*x^16))/w2^6 + 
           (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 142*x^8 + 8*x^10 + 40*x^12 - 
              16*x^14 + 7*x^16))/w2^2 - (1 + 26*x^2 - 57*x^4 + 128*x^6 + 
             16*x^8 - 420*x^10 + 16*x^12 + 128*x^14 - 57*x^16 + 26*x^18 + 
             x^20)/w2^4)/w1^2 + (x^4*(7 + 10*x^2 - 31*x^4 - 20*x^6 - 31*x^8 + 
             10*x^10 + 7*x^12) + (x^4*(7 + 10*x^2 - 31*x^4 - 20*x^6 - 
              31*x^8 + 10*x^10 + 7*x^12))/w2^8 - 
           (2*(1 + 8*x^2 - 3*x^4 + 34*x^6 - 46*x^8 - 84*x^10 - 46*x^12 + 
              34*x^14 - 3*x^16 + 8*x^18 + x^20))/w2^6 - 
           (2*(1 + 8*x^2 - 3*x^4 + 34*x^6 - 46*x^8 - 84*x^10 - 46*x^12 + 
              34*x^14 - 3*x^16 + 8*x^18 + x^20))/w2^2 + 
           (2*(3 + 13*x^2 - 5*x^4 + 44*x^6 - 54*x^8 - 146*x^10 - 54*x^12 + 
              44*x^14 - 5*x^16 + 13*x^18 + 3*x^20))/w2^4)/w1^4))/
       (w1^3*w2^3)))/(myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/1152)*w1^4*w2^3*((144*myq1^6*(-1 + w1^(-2))*(-1 + x^4)^2*
        (1 - 4*x^2 + 2*x^4 - 4*x^6 + x^8)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
       (w1^5*w2^3) - (2*myq1*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)*
        (9*x^4*(-1 + x^4)^2 + (9*x^4*(-1 + x^4)^2)/w1^16 - 
         (2*x^2*(71 - 97*x^2 + 91*x^4 + 86*x^6 + 91*x^8 - 97*x^10 + 71*x^12))/
          w1^14 - (2*x^2*(71 - 97*x^2 + 91*x^4 + 86*x^6 + 91*x^8 - 97*x^10 + 
            71*x^12))/w1^2 + (27 - 146*x^2 + 490*x^4 - 1258*x^6 + 2206*x^8 - 
           1258*x^10 + 490*x^12 - 146*x^14 + 27*x^16)/w1^10 + 
         (27 - 146*x^2 + 490*x^4 - 1258*x^6 + 2206*x^8 - 1258*x^10 + 
           490*x^12 - 146*x^14 + 27*x^16)/w1^6 - 
         (2*(88 - 203*x^2 + 459*x^4 - 517*x^6 + 1210*x^8 - 517*x^10 + 
            459*x^12 - 203*x^14 + 88*x^16))/w1^8 + 
         (133 - 203*x^2 + 342*x^4 + 59*x^6 + 202*x^8 + 59*x^10 + 342*x^12 - 
           203*x^14 + 133*x^16)/w1^12 + (133 - 203*x^2 + 342*x^4 + 59*x^6 + 
           202*x^8 + 59*x^10 + 342*x^12 - 203*x^14 + 133*x^16)/w1^4))/w2^2 + 
      (myq2^6*(-1 + w1^(-2))*(-1 + x^2)^2*
        (2*x^4*(115 - 54*x^2 - 410*x^4 - 54*x^6 + 115*x^8) + 
         (2*x^4*(115 - 54*x^2 - 410*x^4 - 54*x^6 + 115*x^8))/w1^12 + 
         (2*x^2*(63 + 302*x^2 + 153*x^4 - 604*x^6 + 153*x^8 + 302*x^10 + 
            63*x^12))/w1^10 + (2*x^2*(63 + 302*x^2 + 153*x^4 - 604*x^6 + 
            153*x^8 + 302*x^10 + 63*x^12))/w1^2 + 
         (2*(203 + 1406*x^2 + 424*x^4 - 974*x^6 - 1830*x^8 - 974*x^10 + 
            424*x^12 + 1406*x^14 + 203*x^16))/w1^6 - 
         (347 + 956*x^2 + 1834*x^4 - 1352*x^6 - 2994*x^8 - 1352*x^10 + 
           1834*x^12 + 956*x^14 + 347*x^16)/w1^8 - 
         (347 + 956*x^2 + 1834*x^4 - 1352*x^6 - 2994*x^8 - 1352*x^10 + 
           1834*x^12 + 956*x^14 + 347*x^16)/w1^4))/(w1*w2^3) + 
      (2*myq1^3*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)*(9*x^4*(-1 + x^4)^2 + 
         (9*x^4*(-1 + x^4)^2)/w2^4 + (2*x^2*(-53 + 16*x^2 + 107*x^4 - 
            356*x^6 + 107*x^8 + 16*x^10 - 53*x^12))/w2^2 + 
         (9*x^4*(-1 + x^4)^2 + (9*x^4*(-1 + x^4)^2)/w2^4 + 
           (2*x^2*(-53 + 16*x^2 + 107*x^4 - 356*x^6 + 107*x^8 + 16*x^10 - 
              53*x^12))/w2^2)/w1^12 + 
         (2*(18*x^2*(-1 + x^4)^2*(1 - 4*x^2 + x^4) + 
            (18*x^2*(-1 + x^4)^2*(1 - 4*x^2 + x^4))/w2^4 + 
            (-485 + 132*x^2 + 308*x^4 - 2940*x^6 - 78*x^8 - 2940*x^10 + 
              308*x^12 + 132*x^14 - 485*x^16)/w2^2))/w1^6 + 
         (-36*x^4*(-1 + x^4)^2 - (36*x^4*(-1 + x^4)^2)/w2^4 + 
           (115 - 672*x^2 + 1388*x^4 - 1704*x^6 + 882*x^8 - 1704*x^10 + 
             1388*x^12 - 672*x^14 + 115*x^16)/w2^2)/w1^10 + 
         (-36*x^4*(-1 + x^4)^2 - (36*x^4*(-1 + x^4)^2)/w2^4 + 
           (115 - 672*x^2 + 1388*x^4 - 1704*x^6 + 882*x^8 - 1704*x^10 + 
             1388*x^12 - 672*x^14 + 115*x^16)/w2^2)/w1^2 + 
         (-9*x^2*(-1 + x^4)^2*(2 - 11*x^2 + 2*x^4) - 
           (9*x^2*(-1 + x^4)^2*(2 - 11*x^2 + 2*x^4))/w2^4 + 
           (2*(257 + 35*x^2 - 288*x^4 + 1351*x^6 + 962*x^8 + 1351*x^10 - 
              288*x^12 + 35*x^14 + 257*x^16))/w2^2)/w1^8 + 
         (-9*x^2*(-1 + x^4)^2*(2 - 11*x^2 + 2*x^4) - 
           (9*x^2*(-1 + x^4)^2*(2 - 11*x^2 + 2*x^4))/w2^4 + 
           (2*(257 + 35*x^2 - 288*x^4 + 1351*x^6 + 962*x^8 + 1351*x^10 - 
              288*x^12 + 35*x^14 + 257*x^16))/w2^2)/w1^4))/w1^2 - 
      (2*myq1^5*myq2*(-1 + w2^(-2))*x*(1 + x^2)*(18*x^4*(-1 + x^4)^2 + 
         (18*x^4*(-1 + x^4)^2)/w2^4 + (x^2*(-397 + 254*x^2 + 181*x^4 - 
            1804*x^6 + 181*x^8 + 254*x^10 - 397*x^12))/w2^2 + 
         (x^2*(18*x^2*(-1 + x^4)^2 + (18*x^2*(-1 + x^4)^2)/w2^4 + 
            (-397 + 254*x^2 + 181*x^4 - 1804*x^6 + 181*x^8 + 254*x^10 - 
              397*x^12)/w2^2))/w1^8 + 
         (2*(18*x^2*(-1 + x^4)^2*(1 + x^2 + x^4) + (18*x^2*(-1 + x^4)^2*
              (1 + x^2 + x^4))/w2^4 - (343 + 143*x^2 + 178*x^4 + 793*x^6 + 
              2270*x^8 + 793*x^10 + 178*x^12 + 143*x^14 + 343*x^16)/w2^2))/
          w1^4 + (-18*x^2*(-1 + x^2)^2*(1 + x^2)^4 - 
           (18*x^2*(-1 + x^2)^2*(1 + x^2)^4)/w2^4 + 
           (415 + 252*x^2 + 500*x^4 - 252*x^6 + 5082*x^8 - 252*x^10 + 
             500*x^12 + 252*x^14 + 415*x^16)/w2^2)/w1^6 + 
         (-18*x^2*(-1 + x^2)^2*(1 + x^2)^4 - (18*x^2*(-1 + x^2)^2*
             (1 + x^2)^4)/w2^4 + (415 + 252*x^2 + 500*x^4 - 252*x^6 + 
             5082*x^8 - 252*x^10 + 500*x^12 + 252*x^14 + 415*x^16)/w2^2)/
          w1^2))/w1^4 - (myq1^4*myq2^2*(-1 + w1^(-2))*
        (2*(x^4*(115 - 32*x^2 + 389*x^4 - 80*x^6 + 389*x^8 - 32*x^10 + 
             115*x^12) + (x^4*(115 - 32*x^2 + 389*x^4 - 80*x^6 + 389*x^8 - 
              32*x^10 + 115*x^12))/w2^4 + (x^2*(-115 - 834*x^2 + 1768*x^4 + 
              114*x^6 - 3594*x^8 + 114*x^10 + 1768*x^12 - 834*x^14 - 
              115*x^16))/w2^2) + (2*(x^4*(115 - 32*x^2 + 389*x^4 - 80*x^6 + 
              389*x^8 - 32*x^10 + 115*x^12) + (x^4*(115 - 32*x^2 + 389*x^4 - 
               80*x^6 + 389*x^8 - 32*x^10 + 115*x^12))/w2^4 + 
            (x^2*(-115 - 834*x^2 + 1768*x^4 + 114*x^6 - 3594*x^8 + 114*x^10 + 
               1768*x^12 - 834*x^14 - 115*x^16))/w2^2))/w1^8 - 
         (4*x^2*(62 + 9*x^2 + 382*x^4 + 135*x^6 + 552*x^8 + 135*x^10 + 
             382*x^12 + 9*x^14 + 62*x^16) + (4*x^2*(62 + 9*x^2 + 382*x^4 + 
              135*x^6 + 552*x^8 + 135*x^10 + 382*x^12 + 9*x^14 + 62*x^16))/
            w2^4 - ((1 + x^2)^2*(239 + 1632*x^2 - 4076*x^4 + 960*x^6 + 
              5946*x^8 + 960*x^10 - 4076*x^12 + 1632*x^14 + 239*x^16))/w2^2)/
          w1^6 - (4*x^2*(62 + 9*x^2 + 382*x^4 + 135*x^6 + 552*x^8 + 
             135*x^10 + 382*x^12 + 9*x^14 + 62*x^16) + 
           (4*x^2*(62 + 9*x^2 + 382*x^4 + 135*x^6 + 552*x^8 + 135*x^10 + 
              382*x^12 + 9*x^14 + 62*x^16))/w2^4 - 
           ((1 + x^2)^2*(239 + 1632*x^2 - 4076*x^4 + 960*x^6 + 5946*x^8 + 
              960*x^10 - 4076*x^12 + 1632*x^14 + 239*x^16))/w2^2)/w1^2 + 
         (2*(2*x^2*(52 + 191*x^2 + 220*x^4 + 745*x^6 + 176*x^8 + 745*x^10 + 
              220*x^12 + 191*x^14 + 52*x^16) + (2*x^2*(52 + 191*x^2 + 220*
                x^4 + 745*x^6 + 176*x^8 + 745*x^10 + 220*x^12 + 191*x^14 + 52*
                x^16))/w2^4 - (239 + 1592*x^2 - 1665*x^4 - 2024*x^6 + 
              3442*x^8 + 7200*x^10 + 3442*x^12 - 2024*x^14 - 1665*x^16 + 
              1592*x^18 + 239*x^20)/w2^2))/w1^4))/(w1^3*w2) - 
      (myq1^2*myq2^4*(-1 + w1^(-2))*
        (2*x^4*(9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12) + 
           (9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12))/w2^4 + 
           (97 - 158*x^2 + 119*x^4 + 316*x^6 + 119*x^8 - 158*x^10 + 97*x^12)/
            w2^2) + (2*x^4*(9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 
              7*x^10 + x^12) + (9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*
                x^10 + x^12))/w2^4 + (97 - 158*x^2 + 119*x^4 + 316*x^6 + 
              119*x^8 - 158*x^10 + 97*x^12)/w2^2))/w1^12 - 
         (x^2*(9 + 320*x^2 - 1108*x^4 + 112*x^6 + 470*x^8 + 112*x^10 - 
            1108*x^12 + 320*x^14 + 9*x^16 + (9 + 320*x^2 - 1108*x^4 + 
              112*x^6 + 470*x^8 + 112*x^10 - 1108*x^12 + 320*x^14 + 9*x^16)/
             w2^4 - (2*(187 + 1100*x^2 - 3200*x^4 - 1388*x^6 + 5738*x^8 - 
               1388*x^10 - 3200*x^12 + 1100*x^14 + 187*x^16))/w2^2))/w1^10 - 
         (x^2*(9 + 320*x^2 - 1108*x^4 + 112*x^6 + 470*x^8 + 112*x^10 - 
            1108*x^12 + 320*x^14 + 9*x^16 + (9 + 320*x^2 - 1108*x^4 + 
              112*x^6 + 470*x^8 + 112*x^10 - 1108*x^12 + 320*x^14 + 9*x^16)/
             w2^4 - (2*(187 + 1100*x^2 - 3200*x^4 - 1388*x^6 + 5738*x^8 - 
               1388*x^10 - 3200*x^12 + 1100*x^14 + 187*x^16))/w2^2))/w1^2 - 
         (2*(x^2*(239 + 76*x^2 - 820*x^4 + 644*x^6 + 586*x^8 + 644*x^10 - 
              820*x^12 + 76*x^14 + 239*x^16) + 
            (x^2*(239 + 76*x^2 - 820*x^4 + 644*x^6 + 586*x^8 + 644*x^10 - 820*
                x^12 + 76*x^14 + 239*x^16))/w2^4 - 
            (2*(185 + 1575*x^2 - 2267*x^4 - 2480*x^6 + 1218*x^8 + 4402*x^10 + 
               1218*x^12 - 2480*x^14 - 2267*x^16 + 1575*x^18 + 185*x^20))/
             w2^2))/w1^6 + (2*(x^2*(196 - 99*x^2 - 325*x^4 - 333*x^6 + 
              1338*x^8 - 333*x^10 - 325*x^12 - 99*x^14 + 196*x^16) + 
            (x^2*(196 - 99*x^2 - 325*x^4 - 333*x^6 + 1338*x^8 - 333*x^10 - 
               325*x^12 - 99*x^14 + 196*x^16))/w2^4 - 
            (293 + 1258*x^2 - 98*x^4 - 6990*x^6 + 1173*x^8 + 9160*x^10 + 
              1173*x^12 - 6990*x^14 - 98*x^16 + 1258*x^18 + 293*x^20)/w2^2))/
          w1^8 + (2*(x^2*(196 - 99*x^2 - 325*x^4 - 333*x^6 + 1338*x^8 - 
              333*x^10 - 325*x^12 - 99*x^14 + 196*x^16) + 
            (x^2*(196 - 99*x^2 - 325*x^4 - 333*x^6 + 1338*x^8 - 333*x^10 - 
               325*x^12 - 99*x^14 + 196*x^16))/w2^4 - 
            (293 + 1258*x^2 - 98*x^4 - 6990*x^6 + 1173*x^8 + 9160*x^10 + 
              1173*x^12 - 6990*x^14 - 98*x^16 + 1258*x^18 + 293*x^20)/w2^2))/
          w1^4))/(w1*w2)))/(myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^3*
     (-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/1152)*w1^4*w2^3*((-2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(9*x^4*(-1 + x^4)^2 + (9*x^4*(-1 + x^4)^2)/w1^12 - 
         (2*x^2*(71 - 34*x^2 - 233*x^4 + 608*x^6 - 233*x^8 - 34*x^10 + 
            71*x^12))/w1^10 - (2*x^2*(71 - 34*x^2 - 233*x^4 + 608*x^6 - 
            233*x^8 - 34*x^10 + 71*x^12))/w1^2 + 
         ((-1 + x^2)^2*(133 - 59*x^2 + 38*x^4 + 532*x^6 + 38*x^8 - 59*x^10 + 
            133*x^12))/w1^8 + ((-1 + x^2)^2*(133 - 59*x^2 + 38*x^4 + 
            532*x^6 + 38*x^8 - 59*x^10 + 133*x^12))/w1^4 + 
         (2*(133 - 453*x^2 + 590*x^4 + 201*x^6 - 510*x^8 + 201*x^10 + 
            590*x^12 - 453*x^14 + 133*x^16))/w1^6))/w2^2 + 
      (myq2^5*(-1 + x^2)^2*(2*x^4*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 
           115*x^8) + (2*x^4*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8))/
          w1^12 + (2*x^2*(63 + 194*x^2 + 369*x^4 + 332*x^6 + 369*x^8 + 
            194*x^10 + 63*x^12))/w1^10 + (2*x^2*(63 + 194*x^2 + 369*x^4 + 
            332*x^6 + 369*x^8 + 194*x^10 + 63*x^12))/w1^2 + 
         (262 + 2596*x^2 + 4304*x^4 + 5468*x^6 + 7572*x^8 + 5468*x^10 + 
           4304*x^12 + 2596*x^14 + 262*x^16)/w1^6 - 
         (347 + 848*x^2 + 2770*x^4 + 4228*x^6 + 3774*x^8 + 4228*x^10 + 
           2770*x^12 + 848*x^14 + 347*x^16)/w1^8 - 
         (347 + 848*x^2 + 2770*x^4 + 4228*x^6 + 3774*x^8 + 4228*x^10 + 
           2770*x^12 + 848*x^14 + 347*x^16)/w1^4))/(w1*w2^3) + 
      (2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4) + 
         (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/w2^4 + 
         (x^2*(487 - 1010*x^2 + 1169*x^4 + 436*x^6 + 1169*x^8 - 1010*x^10 + 
            487*x^12))/w2^2 + (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4) + 
           (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/w2^4 + 
           (x^2*(487 - 1010*x^2 + 1169*x^4 + 436*x^6 + 1169*x^8 - 1010*x^10 + 
              487*x^12))/w2^2)/w1^4 - 
         (2*(9*x^2*(-1 + x^2)^2*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8) + 
            (9*x^2*(-1 + x^2)^2*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8))/w2^4 + 
            (248 - 523*x^2 + 846*x^4 - 269*x^6 + 1124*x^8 - 269*x^10 + 
              846*x^12 - 523*x^14 + 248*x^16)/w2^2))/w1^2))/w1^4 - 
      (2*myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
         (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^4 + 
         (x^2*(115 - 338*x^2 + 605*x^4 - 332*x^6 + 605*x^8 - 338*x^10 + 
            115*x^12))/w2^2 + (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
           (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^4 + 
           (x^2*(115 - 338*x^2 + 605*x^4 - 332*x^6 + 605*x^8 - 338*x^10 + 
              115*x^12))/w2^2)/w1^8 + 
         (-9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8) - 
           (9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8))/w2^4 - 
           (2*(62 - 577*x^2 + 924*x^4 - 215*x^6 - 1252*x^8 - 215*x^10 + 
              924*x^12 - 577*x^14 + 62*x^16))/w2^2)/w1^6 + 
         (-9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8) - 
           (9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8))/w2^4 - 
           (2*(62 - 577*x^2 + 924*x^4 - 215*x^6 - 1252*x^8 - 215*x^10 + 
              924*x^12 - 577*x^14 + 62*x^16))/w2^2)/w1^2 + 
         (2*(9*x^2*(-1 + x^4)^2*(2 - 5*x^2 + 2*x^4) + 
            (9*x^2*(-1 + x^4)^2*(2 - 5*x^2 + 2*x^4))/w2^4 - 
            (390 - 661*x^2 + 626*x^4 + 661*x^6 + 128*x^8 + 661*x^10 + 
              626*x^12 - 661*x^14 + 390*x^16)/w2^2))/w1^4))/w1^2 + 
      (myq1^4*myq2*(2*x^2*(x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 677*x^8 + 
             320*x^10 - 115*x^12) + (x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 
              677*x^8 + 320*x^10 - 115*x^12))/w2^4 + 
           (133 + 546*x^2 - 976*x^4 + 750*x^6 + 822*x^8 + 750*x^10 - 
             976*x^12 + 546*x^14 + 133*x^16)/w2^2) + 
         (2*x^2*(x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 677*x^8 + 
              320*x^10 - 115*x^12) + (x^2*(-115 + 320*x^2 - 677*x^4 + 80*
                x^6 - 677*x^8 + 320*x^10 - 115*x^12))/w2^4 + 
            (133 + 546*x^2 - 976*x^4 + 750*x^6 + 822*x^8 + 750*x^10 - 
              976*x^12 + 546*x^14 + 133*x^16)/w2^2))/w1^8 - 
         ((1 + x^2)^2*(-4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 334*x^8 - 
              169*x^10 + 62*x^12) - (4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 
               334*x^8 - 169*x^10 + 62*x^12))/w2^4 + 
            (275 + 660*x^2 + 28*x^4 - 2100*x^6 + 5730*x^8 - 2100*x^10 + 
              28*x^12 + 660*x^14 + 275*x^16)/w2^2))/w1^6 - 
         ((1 + x^2)^2*(-4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 334*x^8 - 
              169*x^10 + 62*x^12) - (4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 
               334*x^8 - 169*x^10 + 62*x^12))/w2^4 + 
            (275 + 660*x^2 + 28*x^4 - 2100*x^6 + 5730*x^8 - 2100*x^10 + 
              28*x^12 + 660*x^14 + 275*x^16)/w2^2))/w1^2 - 
         (2*(2*x^2*(124 - 205*x^2 + 436*x^4 + 277*x^6 + 1328*x^8 + 277*x^10 + 
              436*x^12 - 205*x^14 + 124*x^16) + 
            (2*x^2*(124 - 205*x^2 + 436*x^4 + 277*x^6 + 1328*x^8 + 277*x^10 + 
               436*x^12 - 205*x^14 + 124*x^16))/w2^4 - 
            (59 + 1952*x^2 - 837*x^4 + 568*x^6 + 1642*x^8 + 3600*x^10 + 
              1642*x^12 + 568*x^14 - 837*x^16 + 1952*x^18 + 59*x^20)/w2^2))/
          w1^4))/(w1^3*w2) - (myq1^2*myq2^3*
        (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12) + 
           (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12))/w2^4 + 
           (97 - 230*x^2 + 263*x^4 + 172*x^6 + 263*x^8 - 230*x^10 + 97*x^12)/
            w2^2) + (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 
              5*x^10 + x^12) + (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*
                x^10 + x^12))/w2^4 + (97 - 230*x^2 + 263*x^4 + 172*x^6 + 
              263*x^8 - 230*x^10 + 97*x^12)/w2^2))/w1^12 + 
         (x^2*(-9 - 464*x^2 + 820*x^4 + 176*x^6 - 182*x^8 + 176*x^10 + 
            820*x^12 - 464*x^14 - 9*x^16 + (-9 - 464*x^2 + 820*x^4 + 
              176*x^6 - 182*x^8 + 176*x^10 + 820*x^12 - 464*x^14 - 9*x^16)/
             w2^4 + (2*(205 + 848*x^2 - 1112*x^4 - 992*x^6 + 1238*x^8 - 992*
                x^10 - 1112*x^12 + 848*x^14 + 205*x^16))/w2^2))/w1^10 + 
         (x^2*(-9 - 464*x^2 + 820*x^4 + 176*x^6 - 182*x^8 + 176*x^10 + 
            820*x^12 - 464*x^14 - 9*x^16 + (-9 - 464*x^2 + 820*x^4 + 
              176*x^6 - 182*x^8 + 176*x^10 + 820*x^12 - 464*x^14 - 9*x^16)/
             w2^4 + (2*(205 + 848*x^2 - 1112*x^4 - 992*x^6 + 1238*x^8 - 992*
                x^10 - 1112*x^12 + 848*x^14 + 205*x^16))/w2^2))/w1^2 + 
         (2*(x^2*(-347 + 140*x^2 + 100*x^4 + 148*x^6 - 946*x^8 + 148*x^10 + 
              100*x^12 + 140*x^14 - 347*x^16) + 
            (x^2*(-347 + 140*x^2 + 100*x^4 + 148*x^6 - 946*x^8 + 148*x^10 + 
               100*x^12 + 140*x^14 - 347*x^16))/w2^4 + 
            (2*(95 + 1593*x^2 - 305*x^4 - 824*x^6 + 354*x^8 - 962*x^10 + 354*
                x^12 - 824*x^14 - 305*x^16 + 1593*x^18 + 95*x^20))/w2^2))/
          w1^6 + (2*(x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 
              63*x^10 - 505*x^12 + 153*x^14 + 178*x^16) + 
            (x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 63*x^10 - 505*
                x^12 + 153*x^14 + 178*x^16))/w2^4 - 
            (311 + 790*x^2 + 2008*x^4 - 2166*x^6 - 1959*x^8 + 2464*x^10 - 
              1959*x^12 - 2166*x^14 + 2008*x^16 + 790*x^18 + 311*x^20)/w2^2))/
          w1^8 + (2*(x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 
              63*x^10 - 505*x^12 + 153*x^14 + 178*x^16) + 
            (x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 63*x^10 - 505*
                x^12 + 153*x^14 + 178*x^16))/w2^4 - 
            (311 + 790*x^2 + 2008*x^4 - 2166*x^6 - 1959*x^8 + 2464*x^10 - 
              1959*x^12 - 2166*x^14 + 2008*x^16 + 790*x^18 + 311*x^20)/w2^2))/
          w1^4))/(w1*w2)))/((-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*x^3*
     (-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)))}


==> anc/Amp5hbm1eps0Logsm1b3m2b2c22.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{I*(((I/128)*w1*w2^2*(myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x - 
       (2*myq1^2*(1 + x^2))/(w1*w2) + (2*myq2^2*(1 + x^2))/(w1*w2))^2)/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2) + 
   ((I/256)*(1 - w1^(-2))*w1*w2^2*
     ((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/w2^8 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (40*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) + (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (120*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (80*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/w2^6 - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (24*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (112*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (52*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^12*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (56*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (60*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (2*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (92*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (10*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (18*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (14*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (42*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*(1 - w1^2)*w2^2*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (40*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) + (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (120*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (80*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/w2^6 - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (24*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (112*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (52*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^12*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (56*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (60*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (2*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (92*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (10*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (18*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (14*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (42*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*w1*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*(1 - w1^(-2))*w1*w2^2*
     ((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/w2^8 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (56*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (64*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (96*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (160*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (104*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (76*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (120*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (40*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^4*(1 + x^2)^3)/(w1*w2^9) + (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (72*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (112*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (46*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (10*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^4*w2^4) - (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/256)*(1 - w1^2)*w2^2*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (56*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (64*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (96*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (160*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (104*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (76*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (120*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (40*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^4*(1 + x^2)^3)/(w1*w2^9) + (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (72*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (112*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (46*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (10*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^4*w2^4) - (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*w1*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/64)*w1^2*w2^3*((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^3*w2^5) + (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/
       (w1^2*w2^4) + (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
       w1)*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) + 
   ((I/128)*w1^2*w2^3*(-(myq1^2*myq2*(1 + w1^(-4))*(-1 + w2^(-2))*x) + 
      (2*myq2^3*(-1 + w2^(-2))*x)/w1^2 + (myq1^3*(-1 + w1^(-2))*(1 + x^2))/
       (w1*w2) - (myq1*myq2^2*(-1 + w1^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^4*myq2^2*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) + 
   ((I/128)*w1^2*w2^3*(-(myq1*myq2*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*x) + (myq1^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) + (myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
        w1)^2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^
      2) + ((I/64)*w1*w2^4*((2*myq2^20*(-1 + w1^(-2))*(x + x^3)^2)/
       (w1^8*w2^4) - (4*myq1^20*(-1 + w1^(-2))*(1 + x^2)^2*(1 - x^2 + x^4))/
       (w1^8*w2^4) + (myq1*myq2^19*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2 + x^2/w1^4 - (2*(2 + 5*x^2 + 2*x^4))/w1^2))/(w1^7*w2^3) + 
      (4*myq1^19*myq2*(-1 + w2^(-2))*x*(1 + x^2)*(2*(2 + x^2 + 2*x^4) + 
         (2*(2 + x^2 + 2*x^4))/w1^4 - (7 + 2*x^2 + 7*x^4)/w1^2))/
       (w1^7*w2^3) - (2*myq1^9*myq2^11*(-1 + w2^(-2))*x*(1 + x^2)*
        ((2 + 2/w2^4 - 3/w2^2)*x^2 + ((2 + 2/w2^4 - 3/w2^2)*x^2)/w1^16 + 
         (52*(1 + 4*x^2 + x^4))/(w1^12*w2^2) + (52*(1 + 4*x^2 + x^4))/
          (w1^4*w2^2) + (-14*x^2 - (14*x^2)/w2^4 + (2 - 29*x^2 + 2*x^4)/w2^2)/
          w1^14 + (-14*x^2 - (14*x^2)/w2^4 + (2 - 29*x^2 + 2*x^4)/w2^2)/
          w1^2 - (12*(2*x^2 + (2*x^2)/w2^4 - (5*(3 + 11*x^2 + 3*x^4))/w2^2))/
          w1^8 + (2*(12*x^2 + (12*x^2)/w2^4 - (9 + 127*x^2 + 9*x^4)/w2^2))/
          w1^10 + (2*(12*x^2 + (12*x^2)/w2^4 - (9 + 127*x^2 + 9*x^4)/w2^2))/
          w1^6))/(w1*w2) + (myq1^3*myq2^17*(-1 + w2^(-2))*x*(1 + x^2)*
        ((5*x^2)/w2^2 + (5*x^2)/(w1^8*w2^2) - 
         (4*(x^2 + x^2/w2^4 - (1 - 6*x^2 + x^4)/w2^2))/w1^6 - 
         (4*(x^2 + x^2/w2^4 - (1 - 6*x^2 + x^4)/w2^2))/w1^2 + 
         (2*(4*x^2 + (4*x^2)/w2^4 + (14 + 55*x^2 + 14*x^4)/w2^2))/w1^4))/
       (w1^5*w2) + (myq1^17*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(4 + 4/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2 + 
         (4*(4 + 4/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8*(3 + 2*x^2 + 3*x^4) + (8*(3 + 2*x^2 + 3*x^4))/w1^8 + 
           (16 + 63*x^2 + 16*x^4)/w1^6 + (16 + 63*x^2 + 16*x^4)/w1^2 - 
           (2*(22 + 43*x^2 + 22*x^4))/w1^4)/w2^2))/(w1^5*w2) + 
      (myq1^7*myq2^13*(-1 + w2^(-2))*x*(1 + x^2)*((7*x^2)/w2^2 + 
         (7*x^2)/(w1^16*w2^2) + (4*(x^2 + x^2/w2^4 - (1 + 14*x^2 + x^4)/
             w2^2))/w1^14 + (4*(x^2 + x^2/w2^4 - (1 + 14*x^2 + x^4)/w2^2))/
          w1^2 + (24*(x^2 + x^2/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^10 + 
         (24*(x^2 + x^2/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^6 + 
         (-32*x^2 - (32*x^2)/w2^4 + (40 + 99*x^2 + 40*x^4)/w2^2)/w1^12 + 
         (-32*x^2 - (32*x^2)/w2^4 + (40 + 99*x^2 + 40*x^4)/w2^2)/w1^4 + 
         (4*(2*x^2 + (2*x^2)/w2^4 + (42 + 59*x^2 + 42*x^4)/w2^2))/w1^8))/
       (w1*w2) - (myq1^15*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(6 + 6/w1^8 + 19/w1^4)*(-1 + w1^(-2))^2*x^2 + 
         (4*(6 + 6/w1^8 + 19/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         ((68*(1 + x^2)^2)/w1^8 + (68*(1 + x^2)^2)/w1^4 + 
           8*(2 + x^2 + 2*x^4) + (8*(2 + x^2 + 2*x^4))/w1^12 + 
           (32 + 73*x^2 + 32*x^4)/w1^10 + (32 + 73*x^2 + 32*x^4)/w1^2 - 
           (2*(44 + 73*x^2 + 44*x^4))/w1^6)/w2^2))/(w1^3*w2) - 
      (myq1^11*myq2^9*(-1 + w2^(-2))*x*(1 + x^2)*
        ((4 + 4/w2^4 + 29/w2^2)*x^2 + ((4 + 4/w2^4 + 29/w2^2)*x^2)/w1^16 + 
         (4*(9*x^2 + (9*x^2)/w2^4 - (9 + 40*x^2 + 9*x^4)/w2^2))/w1^14 + 
         (4*(9*x^2 + (9*x^2)/w2^4 - (9 + 40*x^2 + 9*x^4)/w2^2))/w1^2 + 
         (8*(11*x^2 + (11*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^10 + 
         (8*(11*x^2 + (11*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^6 - 
         (4*(32*x^2 + (32*x^2)/w2^4 + (44 - 17*x^2 + 44*x^4)/w2^2))/w1^8 - 
         (64*x^2 + (64*x^2)/w2^4 + (56 - 153*x^2 + 56*x^4)/w2^2)/w1^12 - 
         (64*x^2 + (64*x^2)/w2^4 + (56 - 153*x^2 + 56*x^4)/w2^2)/w1^4))/
       (w1*w2) + (myq1^5*myq2^15*(-1 + w2^(-2))*x*(1 + x^2)*
        ((-13*x^2)/w2^2 - (13*x^2)/(w1^12*w2^2) + 
         (4*(x^2 + x^2/w2^4 + (1 + 21*x^2 + x^4)/w2^2))/w1^10 + 
         (4*(x^2 + x^2/w2^4 + (1 + 21*x^2 + x^4)/w2^2))/w1^2 - 
         (8*(3*x^2 + (3*x^2)/w2^4 + (5 - 6*x^2 + 5*x^4)/w2^2))/w1^6 + 
         (8*x^2 + (8*x^2)/w2^4 - (56 + 239*x^2 + 56*x^4)/w2^2)/w1^8 + 
         (8*x^2 + (8*x^2)/w2^4 - (56 + 239*x^2 + 56*x^4)/w2^2)/w1^4))/
       (w1^3*w2) + (myq1^13*myq2^7*(-1 + w2^(-2))*x*(1 + x^2)*
        (16*(1 + w2^(-4))*x^2 + (16*(1 + w2^(-4))*x^2)/w1^16 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (1 + 19*x^2 + x^4)/w2^2))/w1^12 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (1 + 19*x^2 + x^4)/w2^2))/w1^4 + 
         (8*(15*x^2 + (15*x^2)/w2^4 + (13 + 14*x^2 + 13*x^4)/w2^2))/w1^8 - 
         (32*x^2 + (32*x^2)/w2^4 + (44 + 37*x^2 + 44*x^4)/w2^2)/w1^14 - 
         (32*x^2 + (32*x^2)/w2^4 + (44 + 37*x^2 + 44*x^4)/w2^2)/w1^2 - 
         (144*x^2 + (144*x^2)/w2^4 + (172 + 279*x^2 + 172*x^4)/w2^2)/w1^10 - 
         (144*x^2 + (144*x^2)/w2^4 + (172 + 279*x^2 + 172*x^4)/w2^2)/w1^6))/
       (w1*w2) - (myq1^2*myq2^18*(-1 + w1^(-2))*(3*x^4 + (3*x^4)/w2^4 + 
         (2*x^2*(5 + 3*x^2 + 5*x^4))/w2^2 + (3*x^4 + (3*x^4)/w2^4 + 
           (2*x^2*(5 + 3*x^2 + 5*x^4))/w2^2)/w1^4 - 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + 
            (2 + x^2 - 20*x^4 + x^6 + 2*x^8)/w2^2))/w1^2))/(w1^6*w2^2) + 
      (myq1^4*myq2^16*(-1 + w1^(-2))*((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
         (2*x^2*(7 - 3*x^2 + 7*x^4))/w2^4 + ((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
           (2*x^2*(7 - 3*x^2 + 7*x^4))/w2^4)/w1^8 + 
         (4*x^4 + (4*x^4)/w2^8 - (x^2*(4 + 37*x^2 + 4*x^4))/w2^6 - 
           (x^2*(4 + 37*x^2 + 4*x^4))/w2^2 + (-8 + 22*x^2 + 166*x^4 + 
             22*x^6 - 8*x^8)/w2^4)/w1^6 + (4*x^4 + (4*x^4)/w2^8 - 
           (x^2*(4 + 37*x^2 + 4*x^4))/w2^6 - (x^2*(4 + 37*x^2 + 4*x^4))/
            w2^2 + (-8 + 22*x^2 + 166*x^4 + 22*x^6 - 8*x^8)/w2^4)/w1^2 - 
         (2*(4*x^4 + (4*x^4)/w2^8 + (x^2 - 28*x^4 + x^6)/w2^6 + 
            (x^2 - 28*x^4 + x^6)/w2^2 + (2*(5 + 12*x^2 + 40*x^4 + 12*x^6 + 5*
                x^8))/w2^4))/w1^4))/w1^4 - (2*myq1^18*myq2^2*(-1 + w1^(-2))*
        (2*x^2*(6 + 9*x^2 + 6*x^4 + (6 + 9*x^2 + 6*x^4)/w1^4 - 
           (7 + 8*x^2 + 7*x^4)/w1^2) + (2*x^2*(6 + 9*x^2 + 6*x^4 + 
            (6 + 9*x^2 + 6*x^4)/w1^4 - (7 + 8*x^2 + 7*x^4)/w1^2))/w2^4 - 
         (3 + 20*x^2 + 24*x^4 + 20*x^6 + 3*x^8 + (3 + 20*x^2 + 24*x^4 + 
             20*x^6 + 3*x^8)/w1^4 + (12 - x^2 - 10*x^4 - x^6 + 12*x^8)/w1^2)/
          w2^2))/(w1^6*w2^2) - (myq1^6*myq2^14*(-1 + w1^(-2))*
        ((x^2*(x^2 + x^2/w2^4 + (2*(3 - 7*x^2 + 3*x^4))/w2^2))/w2^2 + 
         (x^2*(x^2 + x^2/w2^4 + (2*(3 - 7*x^2 + 3*x^4))/w2^2))/(w1^12*w2^2) + 
         (8*x^4 + (8*x^4)/w2^8 + (x^2*(4 - 39*x^2 + 4*x^4))/w2^6 + 
           (x^2*(4 - 39*x^2 + 4*x^4))/w2^2 + (-4 + 50*x^2 + 210*x^4 + 
             50*x^6 - 4*x^8)/w2^4)/w1^10 + (8*x^4 + (8*x^4)/w2^8 + 
           (x^2*(4 - 39*x^2 + 4*x^4))/w2^6 + (x^2*(4 - 39*x^2 + 4*x^4))/
            w2^2 + (-4 + 50*x^2 + 210*x^4 + 50*x^6 - 4*x^8)/w2^4)/w1^2 + 
         (4*(8*x^4 + (8*x^4)/w2^8 + (x^2 - 18*x^4 + x^6)/w2^6 + 
            (x^2 - 18*x^4 + x^6)/w2^2 - (15 + 22*x^2 - 44*x^4 + 22*x^6 + 
              15*x^8)/w2^4))/w1^6 - (2*(11*x^4 + (11*x^4)/w2^8 - 
            (x^2*(8 + 73*x^2 + 8*x^4))/w2^6 - (x^2*(8 + 73*x^2 + 8*x^4))/
             w2^2 + (19 + 50*x^2 + 132*x^4 + 50*x^6 + 19*x^8)/w2^4))/w1^8 - 
         (2*(11*x^4 + (11*x^4)/w2^8 - (x^2*(8 + 73*x^2 + 8*x^4))/w2^6 - 
            (x^2*(8 + 73*x^2 + 8*x^4))/w2^2 + (19 + 50*x^2 + 132*x^4 + 
              50*x^6 + 19*x^8)/w2^4))/w1^4))/w1^2 + 
      (myq1^14*myq2^6*(-1 + w1^(-2))*(-2*x^2*(-3*x^2 - (3*x^2)/w2^8 + 
           (6*(2 + 3*x^2 + 2*x^4))/w2^6 - (8*(2 + 3*x^2 + 2*x^4))/w2^4 + 
           (6*(2 + 3*x^2 + 2*x^4))/w2^2) - 
         (2*x^2*(-3*x^2 - (3*x^2)/w2^8 + (6*(2 + 3*x^2 + 2*x^4))/w2^6 - 
            (8*(2 + 3*x^2 + 2*x^4))/w2^4 + (6*(2 + 3*x^2 + 2*x^4))/w2^2))/
          w1^12 - (8*x^4 + (8*x^4)/w2^8 + (x^2*(8 + 51*x^2 + 8*x^4))/w2^6 + 
           (x^2*(8 + 51*x^2 + 8*x^4))/w2^2 - (2*(10 - 3*x^2 + x^4 - 3*x^6 + 
              10*x^8))/w2^4)/w1^10 - (8*x^4 + (8*x^4)/w2^8 + 
           (x^2*(8 + 51*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 51*x^2 + 8*x^4))/
            w2^2 - (2*(10 - 3*x^2 + x^4 - 3*x^6 + 10*x^8))/w2^4)/w1^2 - 
         (4*(8*x^4 + (8*x^4)/w2^8 + (x^2*(11 + 42*x^2 + 11*x^4))/w2^6 + 
            (x^2*(11 + 42*x^2 + 11*x^4))/w2^2 - (45 + 114*x^2 + 160*x^4 + 
              114*x^6 + 45*x^8)/w2^4))/w1^6 + (16*x^4 + (16*x^4)/w2^8 - 
           (x^2*(136 + 237*x^2 + 136*x^4))/w2^6 - 
           (x^2*(136 + 237*x^2 + 136*x^4))/w2^2 + (58 + 314*x^2 + 378*x^4 + 
             314*x^6 + 58*x^8)/w2^4)/w1^8 + (16*x^4 + (16*x^4)/w2^8 - 
           (x^2*(136 + 237*x^2 + 136*x^4))/w2^6 - 
           (x^2*(136 + 237*x^2 + 136*x^4))/w2^2 + (58 + 314*x^2 + 378*x^4 + 
             314*x^6 + 58*x^8)/w2^4)/w1^4))/w1^2 + 
      myq1^10*myq2^10*(-1 + w1^(-2))*(((7 + 7/w2^4 + 2/w2^2)*x^4)/w2^2 + 
        ((7 + 7/w2^4 + 2/w2^2)*x^4)/(w1^16*w2^2) - 
        (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 35*x^2 + 8*x^4)/w2^6 + 
           (8 + 35*x^2 + 8*x^4)/w2^2 + (50 + 98*x^2 + 50*x^4)/w2^4))/w1^14 - 
        (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 35*x^2 + 8*x^4)/w2^6 + 
           (8 + 35*x^2 + 8*x^4)/w2^2 + (50 + 98*x^2 + 50*x^4)/w2^4))/w1^2 - 
        (8*(4*x^4 + (4*x^4)/w2^8 + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^6 + 
           (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^2 - (5 + 28*x^2 + 47*x^4 + 28*x^6 + 
             5*x^8)/w2^4))/w1^12 - (8*(4*x^4 + (4*x^4)/w2^8 + 
           (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^6 + (4*x^2*(3 + 5*x^2 + 3*x^4))/
            w2^2 - (5 + 28*x^2 + 47*x^4 + 28*x^6 + 5*x^8)/w2^4))/w1^4 + 
        (2*(26*x^4 + (26*x^4)/w2^8 - (x^2*(16 + 89*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 89*x^2 + 16*x^4))/w2^2 + (45 + 30*x^2 - 84*x^4 + 
             30*x^6 + 45*x^8)/w2^4))/w1^10 + 
        (2*(26*x^4 + (26*x^4)/w2^8 - (x^2*(16 + 89*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 89*x^2 + 16*x^4))/w2^2 + (45 + 30*x^2 - 84*x^4 + 
             30*x^6 + 45*x^8)/w2^4))/w1^6 - 
        (4*(24*x^4 + (24*x^4)/w2^8 + (x^2*(62 + 113*x^2 + 62*x^4))/w2^6 + 
           (x^2*(62 + 113*x^2 + 62*x^4))/w2^2 - (61 + 276*x^2 + 422*x^4 + 
             276*x^6 + 61*x^8)/w2^4))/w1^8) - myq1^12*myq2^8*(-1 + w1^(-2))*
       (4*(1 + w2^(-8))*x^4 + (4*(1 + w2^(-8))*x^4)/w1^16 - 
        (x^2*(4*x^2 + (4*x^2)/w2^8 - (2*(1 + 17*x^2 + x^4))/w2^4 + 
           (28 + 59*x^2 + 28*x^4)/w2^6 + (28 + 59*x^2 + 28*x^4)/w2^2))/
         w1^14 - (x^2*(4*x^2 + (4*x^2)/w2^8 - (2*(1 + 17*x^2 + x^4))/w2^4 + 
           (28 + 59*x^2 + 28*x^4)/w2^6 + (28 + 59*x^2 + 28*x^4)/w2^2))/w1^2 - 
        (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(44 + 103*x^2 + 44*x^4))/w2^6 + 
           (x^2*(44 + 103*x^2 + 44*x^4))/w2^2 - 
           (2*(20 + 35*x^2 + 47*x^4 + 35*x^6 + 20*x^8))/w2^4))/w1^10 - 
        (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(44 + 103*x^2 + 44*x^4))/w2^6 + 
           (x^2*(44 + 103*x^2 + 44*x^4))/w2^2 - 
           (2*(20 + 35*x^2 + 47*x^4 + 35*x^6 + 20*x^8))/w2^4))/w1^6 + 
        (24*x^4 + (24*x^4)/w2^8 - (x^2*(58 + 111*x^2 + 58*x^4))/w2^6 - 
          (x^2*(58 + 111*x^2 + 58*x^4))/w2^2 + 
          (2*(20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8))/w2^4)/w1^12 + 
        (24*x^4 + (24*x^4)/w2^8 - (x^2*(58 + 111*x^2 + 58*x^4))/w2^6 - 
          (x^2*(58 + 111*x^2 + 58*x^4))/w2^2 + 
          (2*(20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8))/w2^4)/w1^4 + 
        (2*(24*x^4 + (24*x^4)/w2^8 - (x^2*(119 + 268*x^2 + 119*x^4))/w2^6 - 
           (x^2*(119 + 268*x^2 + 119*x^4))/w2^2 + 
           (2*(66 + 285*x^2 + 392*x^4 + 285*x^6 + 66*x^8))/w2^4))/w1^8) - 
      myq1^8*myq2^12*(-1 + w1^(-2))*(((1 + w2^(-4) + 6/w2^2)*x^4)/w2^2 + 
        ((1 + w2^(-4) + 6/w2^2)*x^4)/(w1^16*w2^2) - 
        (x^2*(4*x^2 + (4*x^2)/w2^8 + (4 - 23*x^2 + 4*x^4)/w2^6 + 
           (4 - 23*x^2 + 4*x^4)/w2^2 + (26 + 82*x^2 + 26*x^4)/w2^4))/w1^14 - 
        (x^2*(4*x^2 + (4*x^2)/w2^8 + (4 - 23*x^2 + 4*x^4)/w2^6 + 
           (4 - 23*x^2 + 4*x^4)/w2^2 + (26 + 82*x^2 + 26*x^4)/w2^4))/w1^2 + 
        (2*(14*x^4 + (14*x^4)/w2^8 - (7*(x^2 + 8*x^4 + x^6))/w2^6 - 
           (7*(x^2 + 8*x^4 + x^6))/w2^2 + (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 
              5*x^8))/w2^4))/w1^12 + (2*(14*x^4 + (14*x^4)/w2^8 - 
           (7*(x^2 + 8*x^4 + x^6))/w2^6 - (7*(x^2 + 8*x^4 + x^6))/w2^2 + 
           (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 5*x^8))/w2^4))/w1^4 - 
        (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(62 + 81*x^2 + 62*x^4))/w2^6 + 
           (x^2*(62 + 81*x^2 + 62*x^4))/w2^2 - 
           (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^4))/w1^10 - 
        (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(62 + 81*x^2 + 62*x^4))/w2^6 + 
           (x^2*(62 + 81*x^2 + 62*x^4))/w2^2 - 
           (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^4))/w1^6 + 
        (2*(24*x^4 + (24*x^4)/w2^8 + (x^2*(17 - 58*x^2 + 17*x^4))/w2^6 + 
           (x^2*(17 - 58*x^2 + 17*x^4))/w2^2 + (72 + 90*x^2 + 52*x^4 + 
             90*x^6 + 72*x^8)/w2^4))/w1^8) - 
      (myq1^16*myq2^4*(-1 + w1^(-2))*(4*(-1 + w1^(-2))^2*
          (1 + w1^(-4) + w1^(-2))*x^4 + (4*(-1 + w1^(-2))^2*
           (1 + w1^(-4) + w1^(-2))*x^4)/w2^8 - 
         (x^2*((49*x^2)/w1^6 + (49*x^2)/w1^2 + 4*(9 + 14*x^2 + 9*x^4) + 
            (4*(9 + 14*x^2 + 9*x^4))/w1^8 + (62 + 70*x^2 + 62*x^4)/w1^4))/
          w2^6 - (x^2*((49*x^2)/w1^6 + (49*x^2)/w1^2 + 
            4*(9 + 14*x^2 + 9*x^4) + (4*(9 + 14*x^2 + 9*x^4))/w1^8 + 
            (62 + 70*x^2 + 62*x^4)/w1^4))/w2^2 + 
         (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8) + 
           (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8))/w1^8 + 
           (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w1^6 + 
           (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w1^2 + 
           (80 + 278*x^2 + 288*x^4 + 278*x^6 + 80*x^8)/w1^4)/w2^4))/w1^4))/
    (myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
       myq2^4/w1^2)^4*x^4) + 
   ((I/128)*w1^3*w2^4*((8*myq1*myq2^23*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2))/(w1^11*w2^3) + (4*myq1^24*(1 + x^2)^2*(1 + x^4))/
       (w1^12*w2^4) - (16*myq1^23*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + 2*x^2 + 2*x^4 + x^6))/(w1^11*w2^3) - 
      (2*myq1^3*myq2^21*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2 + x^2/w1^4 + (4*(1 + 12*x^2 + x^4))/w1^2))/(w1^9*w2^3) + 
      (4*myq2^24*(4*x^4 + (4*x^4)/w1^8 - (4*(x^2 + 6*x^4 + x^6))/w1^6 - 
         (4*(x^2 + 6*x^4 + x^6))/w1^2 + (1 + 11*x^2 + 44*x^4 + 11*x^6 + x^8)/
          w1^4))/(w1^8*w2^4) - (2*myq1^5*myq2^19*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*((45*x^2)/w2^2 + (45*x^2)/(w1^8*w2^2) - 
         (4*(2*x^2 + (2*x^2)/w2^4 - (3*(1 + 12*x^2 + x^4))/w2^2))/w1^4 + 
         (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^6 + 
         (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^2))/(w1^7*w2) + 
      (2*myq1^7*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((93*x^2)/w2^2 + (93*x^2)/(w1^12*w2^2) + 
         (88*x^2 + (88*x^2)/w2^4 - (24*(4 + 41*x^2 + 4*x^4))/w2^2)/w1^6 - 
         (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^8 - 
         (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^4 + 
         (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^10 + 
         (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^2))/
       (w1^5*w2) - (4*myq1^21*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(4*(-1 + w1^(-2))^2*x^2 + (4*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8 + 12*x^2 + 8*x^4 + (4*(2 + 3*x^2 + 2*x^4))/w1^4 + 
           (22 + 19*x^2 + 22*x^4)/w1^2)/w2^2))/(w1^9*w2) + 
      (4*myq1^11*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
         (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^18 + 
         (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^2 + 
         (28*(6*x^2 + (6*x^2)/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^10 + 
         (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^14 + 
         (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^6 - 
         (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^16 - 
         (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^4 - 
         (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^12 - 
         (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^8))/
       (w1*w2) + (2*myq1^19*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2 + 
         (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2)/w2^4 - 
         (8*(3 + 4*x^2 + 3*x^4) + (8*(3 + 4*x^2 + 3*x^4))/w1^8 + 
           (4*(45 + 68*x^2 + 45*x^4))/w1^4 + (48 + 41*x^2 + 48*x^4)/w1^6 + 
           (48 + 41*x^2 + 48*x^4)/w1^2)/w2^2))/(w1^7*w2) - 
      (2*myq1^9*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((67*x^2)/w2^2 + (67*x^2)/(w1^16*w2^2) + 
         (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^14 + 
         (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^2 - 
         (4*(62*x^2 + (62*x^2)/w2^4 + (22 - 95*x^2 + 22*x^4)/w2^2))/w1^8 + 
         (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^10 + 
         (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^6 - 
         (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^12 - 
         (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^4))/
       (w1^3*w2) - (2*myq1^13*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(8*(1 + w2^(-4))*x^2 + (8*(1 + w2^(-4))*x^2)/w1^20 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^16 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^4 - 
         (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^18 - 
         (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^2 + 
         (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^12 + 
         (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^8 - 
         (4*(112*x^2 + (112*x^2)/w2^4 + (100 + 111*x^2 + 100*x^4)/w2^2))/
          w1^10 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
          w1^14 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
          w1^6))/(w1*w2) + (2*myq1^15*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 27/w1^4)*
          (-1 + w1^(-2))^2*x^2 + (4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 
            27/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8*(1 + x^2 + x^4) + (8*(1 + x^2 + x^4))/w1^16 + 
           (20 - 13*x^2 + 20*x^4)/w1^14 + (20 - 13*x^2 + 20*x^4)/w1^2 + 
           (4*(43 + 100*x^2 + 43*x^4))/w1^12 + (4*(43 + 100*x^2 + 43*x^4))/
            w1^4 + (8*(65 + 166*x^2 + 65*x^4))/w1^8 + 
           (212 + 105*x^2 + 212*x^4)/w1^10 + (212 + 105*x^2 + 212*x^4)/w1^6)/
          w2^2))/(w1^3*w2) - (2*myq1^17*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*(1 + x^2)*(4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*x^2 + 
         (4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8*(2 + 3*x^2 + 2*x^4) + (8*(2 + 3*x^2 + 2*x^4))/w1^12 + 
           (12*(13 + 24*x^2 + 13*x^4))/w1^8 + (12*(13 + 24*x^2 + 13*x^4))/
            w1^4 + (64 + 43*x^2 + 64*x^4)/w1^10 + (64 + 43*x^2 + 64*x^4)/
            w1^2 + (344 + 502*x^2 + 344*x^4)/w1^6)/w2^2))/(w1^5*w2) + 
      (8*myq1^22*myq2^2*((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4) + 
         ((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4))/w2^4 - 
         (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8 + 
           ((-1 + x^2)^2*(4 + 7*x^2 + 4*x^4))/w1^2 + 
           (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8)/w1^4)/w2^2))/(w1^10*w2^2) - 
      (myq1^2*myq2^22*((64*x^4)/w2^2 + (64*x^4)/(w1^12*w2^2) + 
         (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^10 + 
         (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^2 + 
         (2*(x^2*(8 + 51*x^2 + 8*x^4) + (x^2*(8 + 51*x^2 + 8*x^4))/w2^4 + 
            (2*(4 - 6*x^2 - 135*x^4 - 6*x^6 + 4*x^8))/w2^2))/w1^6 + 
         (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
           (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^8 + 
         (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
           (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^4))/
       (w1^6*w2^2) + (2*myq1^4*myq2^20*((48*x^4)/w2^4 + 
         (48*x^4)/(w1^16*w2^4) + (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - 
            (3*(x^2 + 6*x^4 + x^6))/w2^4))/w1^14 + 
         (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - (3*(x^2 + 6*x^4 + x^6))/w2^4))/
          w1^2 + (2*x^4 + (2*x^4)/w2^8 - (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 131*x^2 + 16*x^4))/w2^2 + 
           (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^12 + 
         (2*x^4 + (2*x^4)/w2^8 - (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 131*x^2 + 16*x^4))/w2^2 + 
           (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^4 + 
         (2*(-4*x^4 - (4*x^4)/w2^8 + (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + 
            (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^2 + (14 + 9*x^2 - 276*x^4 + 
              9*x^6 + 14*x^8)/w2^4))/w1^10 + 
         (2*(-4*x^4 - (4*x^4)/w2^8 + (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + 
            (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^2 + (14 + 9*x^2 - 276*x^4 + 
              9*x^6 + 14*x^8)/w2^4))/w1^6 + 
         (2*(6*x^4 + (6*x^4)/w2^8 - (x^2*(4 + 91*x^2 + 4*x^4))/w2^6 - 
            (x^2*(4 + 91*x^2 + 4*x^4))/w2^2 + (26 + 149*x^2 + 568*x^4 + 
              149*x^6 + 26*x^8)/w2^4))/w1^8))/w1^4 + 
      (4*myq1^20*myq2^4*((-1 + w1^(-2))^4*x^4 + ((-1 + w1^(-2))^4*x^4)/w2^8 - 
         ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
            (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
          w2^6 - ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
            (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
          w2^2 + (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8 + 
           (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8)/w1^8 + 
           (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^6 + 
           (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^2 + 
           (40 + 79*x^2 + 90*x^4 + 79*x^6 + 40*x^8)/w1^4)/w2^4))/w1^8 - 
      (2*myq1^6*myq2^18*((32*x^4)/w2^4 + (32*x^4)/(w1^20*w2^4) + 
         (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/w2^4))/
          w1^18 + (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/
             w2^4))/w1^2 + (2*(4*x^4 + (4*x^4)/w2^8 - 
            (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - (2*x^2*(6 + 49*x^2 + 6*x^4))/
             w2^2 + (4 + 3*x^2 + 142*x^4 + 3*x^6 + 4*x^8)/w2^4))/w1^16 + 
         (2*(4*x^4 + (4*x^4)/w2^8 - (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - 
            (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^2 + (4 + 3*x^2 + 142*x^4 + 
              3*x^6 + 4*x^8)/w2^4))/w1^4 + (-28*x^4 - (28*x^4)/w2^8 + 
           (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + (x^2*(12 + 283*x^2 + 12*x^4))/
            w2^2 + (40 + 74*x^2 - 482*x^4 + 74*x^6 + 40*x^8)/w2^4)/w1^14 + 
         (-28*x^4 - (28*x^4)/w2^8 + (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + 
           (x^2*(12 + 283*x^2 + 12*x^4))/w2^2 + (40 + 74*x^2 - 482*x^4 + 
             74*x^6 + 40*x^8)/w2^4)/w1^6 + (-40*x^4 - (40*x^4)/w2^8 + 
           (6*x^2*(14 + 93*x^2 + 14*x^4))/w2^6 + 
           (6*x^2*(14 + 93*x^2 + 14*x^4))/w2^2 + 
           (4*(40 + 144*x^2 + 45*x^4 + 144*x^6 + 40*x^8))/w2^4)/w1^10 + 
         (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
            (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
              157*x^6 + 46*x^8)/w2^4))/w1^12 + 
         (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
            (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
              157*x^6 + 46*x^8)/w2^4))/w1^8))/w1^2 - 
      (myq1^18*myq2^6*(8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4 + 
         (8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4)/w2^8 - 
         ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
            (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
            (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
          w2^6 - ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
            (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
            (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
          w2^2 + (2*(4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8) + 
            (4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8))/w1^12 + 
            (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^10 + 
            (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^2 + 
            (6*(40 + 52*x^2 + 21*x^4 + 52*x^6 + 40*x^8))/w1^6 + 
            (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^8 + 
            (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^4))/w2^4))/w1^6 - 
      myq1^10*myq2^14*((16*(1 + w2^(-4))*x^4)/w2^2 + (16*(1 + w2^(-4))*x^4)/
         (w1^24*w2^2) - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/
            w2^6 + (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/
         w1^22 - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/w2^6 + 
           (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/w1^2 - 
        (4*(14*x^4 + (14*x^4)/w2^8 + (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + 
           (x^2*(10 - 27*x^2 + 10*x^4))/w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 
             4*x^8)/w2^4))/w1^20 - (4*(14*x^4 + (14*x^4)/w2^8 + 
           (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + (x^2*(10 - 27*x^2 + 10*x^4))/
            w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 4*x^8)/w2^4))/w1^4 + 
        (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
          (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
          (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^18 + 
        (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
          (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
          (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^6 - 
        (8*(44*x^4 + (44*x^4)/w2^8 - (x^2*(151 + 394*x^2 + 151*x^4))/w2^6 - 
           (x^2*(151 + 394*x^2 + 151*x^4))/w2^2 - 
           (2*(69 + 86*x^2 + 60*x^4 + 86*x^6 + 69*x^8))/w2^4))/w1^12 + 
        (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
          (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
          (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^16 + 
        (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
          (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
          (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^8 + 
        (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
           (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
           (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^14 + 
        (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
           (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
           (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^10) + 
      (2*myq1^16*myq2^8*(2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 
           14/w1^4 - 8/w1^2)*(-1 + w1^(-2))^2*x^4 + 
         (2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 14/w1^4 - 8/w1^2)*
           (-1 + w1^(-2))^2*x^4)/w2^8 - ((-1 + w1^(-2))^2*x^2*
           (4*(6 + 11*x^2 + 6*x^4) + (4*(6 + 11*x^2 + 6*x^4))/w1^12 + 
            (4*(21 + 46*x^2 + 21*x^4))/w1^6 + (40 + 73*x^2 + 40*x^4)/w1^10 + 
            (40 + 73*x^2 + 40*x^4)/w1^2 + (168 + 313*x^2 + 168*x^4)/w1^8 + 
            (168 + 313*x^2 + 168*x^4)/w1^4))/w2^6 - 
         ((-1 + w1^(-2))^2*x^2*(4*(6 + 11*x^2 + 6*x^4) + 
            (4*(6 + 11*x^2 + 6*x^4))/w1^12 + (4*(21 + 46*x^2 + 21*x^4))/
             w1^6 + (40 + 73*x^2 + 40*x^4)/w1^10 + (40 + 73*x^2 + 40*x^4)/
             w1^2 + (168 + 313*x^2 + 168*x^4)/w1^8 + 
            (168 + 313*x^2 + 168*x^4)/w1^4))/w2^2 + 
         (2*(1 + 18*x^2 + 38*x^4 + 18*x^6 + x^8 + (1 + 18*x^2 + 38*x^4 + 
              18*x^6 + x^8)/w1^16 + (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/
             w1^14 + (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/w1^2 + 
            (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^12 + 
            (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^4 + 
            (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^10 + 
            (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^6 + 
            (3*(85 + 315*x^2 + 426*x^4 + 315*x^6 + 85*x^8))/w1^8))/w2^4))/
       w1^4 - (2*myq1^14*myq2^10*(4*x^2*(x^2 + x^2/w2^8 + 
           (2*(2 + 5*x^2 + 2*x^4))/w2^4 - (3 + 5*x^2 + 3*x^4)/w2^6 - 
           (3 + 5*x^2 + 3*x^4)/w2^2) + (4*x^2*(x^2 + x^2/w2^8 + 
            (2*(2 + 5*x^2 + 2*x^4))/w2^4 - (3 + 5*x^2 + 3*x^4)/w2^6 - 
            (3 + 5*x^2 + 3*x^4)/w2^2))/w1^20 + (-20*x^4 - (20*x^4)/w2^8 + 
           (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + (x^2*(20 + 43*x^2 + 20*x^4))/
            w2^2 + (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^18 + 
         (-20*x^4 - (20*x^4)/w2^8 + (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + 
           (x^2*(20 + 43*x^2 + 20*x^4))/w2^2 + 
           (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^2 + 
         (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
            (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
              121*x^6 + 8*x^8)/w2^4))/w1^16 + 
         (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
            (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
              121*x^6 + 8*x^8)/w2^4))/w1^4 + (-116*x^4 - (116*x^4)/w2^8 + 
           (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
           (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
           (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^14 + 
         (-116*x^4 - (116*x^4)/w2^8 + (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
           (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
           (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^6 + 
         (4*(-44*x^4 - (44*x^4)/w2^8 + (x^2*(77 + 111*x^2 + 77*x^4))/w2^6 + 
            (x^2*(77 + 111*x^2 + 77*x^4))/w2^2 + 
            (2*(98 + 252*x^2 + 361*x^4 + 252*x^6 + 98*x^8))/w2^4))/w1^10 + 
         (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
            (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
              425*x^6 + 100*x^8)/w2^4))/w1^12 + 
         (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
            (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
              425*x^6 + 100*x^8)/w2^4))/w1^8))/w1^2 + 
      2*myq1^12*myq2^12*(2*(1 + w2^(-4))^2*x^4 + (2*(1 + w2^(-4))^2*x^4)/
         w1^24 - (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
           (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^22 - 
        (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
           (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^2 - 
        (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
           (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
             93*x^6 - 35*x^8)/w2^4))/w1^14 - 
        (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
           (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
             93*x^6 - 35*x^8)/w2^4))/w1^10 + (28*x^4 + (28*x^4)/w2^8 - 
          (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - (x^2*(40 + 113*x^2 + 40*x^4))/
           w2^2 + (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^20 + 
        (28*x^4 + (28*x^4)/w2^8 - (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - 
          (x^2*(40 + 113*x^2 + 40*x^4))/w2^2 + 
          (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^4 + 
        (-72*x^4 - (72*x^4)/w2^8 + (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + 
          (x^2*(72 + 197*x^2 + 72*x^4))/w2^2 + (24 - 332*x^2 - 674*x^4 - 
            332*x^6 + 24*x^8)/w2^4)/w1^18 + (-72*x^4 - (72*x^4)/w2^8 + 
          (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + (x^2*(72 + 197*x^2 + 72*x^4))/
           w2^2 + (24 - 332*x^2 - 674*x^4 - 332*x^6 + 24*x^8)/w2^4)/w1^6 + 
        (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
          (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
          (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^16 + 
        (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
          (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
          (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^8 + 
        (4*(50*x^4 + (50*x^4)/w2^8 - (x^2*(156 + 311*x^2 + 156*x^4))/w2^6 - 
           (x^2*(156 + 311*x^2 + 156*x^4))/w2^2 + 
           (201 + 1076*x^2 + 1640*x^4 + 1076*x^6 + 201*x^8)/w2^4))/w1^12) + 
      2*myq1^8*myq2^16*((8*x^4)/w2^4 + (8*x^4)/(w1^24*w2^4) + 
        (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^22 + 
        (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^2 + 
        (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
          (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^20 + 
        (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
          (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^4 + 
        (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
          (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
          (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^18 + 
        (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
          (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
          (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^6 + 
        (66*x^4 + (66*x^4)/w2^8 - (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - 
          (x^2*(56 + 481*x^2 + 56*x^4))/w2^2 + (74 + 74*x^2 + 266*x^4 + 
            74*x^6 + 74*x^8)/w2^4)/w1^16 + (66*x^4 + (66*x^4)/w2^8 - 
          (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - (x^2*(56 + 481*x^2 + 56*x^4))/
           w2^2 + (74 + 74*x^2 + 266*x^4 + 74*x^6 + 74*x^8)/w2^4)/w1^8 + 
        (2*(54*x^4 + (54*x^4)/w2^8 - (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^6 - 
           (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^2 + (155 + 466*x^2 + 794*x^4 + 
             466*x^6 + 155*x^8)/w2^4))/w1^12 + 
        (-92*x^4 - (92*x^4)/w2^8 + (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + 
          (x^2*(88 + 633*x^2 + 88*x^4))/w2^2 + (236 + 866*x^2 + 986*x^4 + 
            866*x^6 + 236*x^8)/w2^4)/w1^14 + (-92*x^4 - (92*x^4)/w2^8 + 
          (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + (x^2*(88 + 633*x^2 + 88*x^4))/
           w2^2 + (236 + 866*x^2 + 986*x^4 + 866*x^6 + 236*x^8)/w2^4)/
         w1^10)))/(myq2^3*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) + 
   ((I/128)*w1*w2^3*((-16*myq2^18*(-1 + w1^(-2))^2*x^3*(1 + x^4))/
       (w1^6*w2^5) + (4*myq1^18*x*(1 + x^2)^2*((2*(1 + x^2 + x^4))/w2^2 + 
         (2*(1 + x^2 + x^4))/(w1^4*w2^2) - (1 + x^4 + (2*(1 + x^2)^2)/w2^2 + 
           (1 + x^4)/w2^4)/w1^2))/(w1^6*w2^3) - 
      (4*myq1^17*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(2 + 7*x^2 + 2*x^4))/w2^2 + (x^2*(2 + 7*x^2 + 2*x^4))/
          (w1^4*w2^2) - (2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
            (1 + x^2 - 3*x^4 + x^6 + x^8)/w2^2))/w1^2))/(w1^5*w2^2) - 
      (4*myq1^3*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((4*x^2*(1 + 4*x^2 + x^4))/w2^2 + (4*x^2*(1 + 4*x^2 + x^4))/
          (w1^4*w2^2) + (6*x^4 + (6*x^4)/w2^4 - (1 + 9*x^2 + 48*x^4 + 9*x^6 + 
             x^8)/w2^2)/w1^2))/(w1^5*w2^2) + 
      (4*myq1^2*myq2^16*x*((12*x^2*(1 + x^4))/w2^2 + (12*x^2*(1 + x^4))/
          (w1^8*w2^2) + (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
            (4*(1 + x^2 + x^4))/w2^2))/w1^6 + 
         (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (4*(1 + x^2 + x^4))/w2^2))/
          w1^2 - ((1 + x^2)^2*(1 + 17*x^2 + x^4) + 
           ((1 + x^2)^2*(1 + 17*x^2 + x^4))/w2^4 - 
           (2*(1 + 23*x^2 + 36*x^4 + 23*x^6 + x^8))/w2^2)/w1^4))/
       (w1^4*w2^3) + (2*myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (1 + x^2)*(4*x^4 + (4*x^4)/w2^4 + (x^2*(4 + 17*x^2 + 4*x^4))/w2^2 + 
         (4*x^4 + (4*x^4)/w2^4 + (x^2*(4 + 17*x^2 + 4*x^4))/w2^2)/w1^8 - 
         (2*(x^2*(6 - 7*x^2 + 6*x^4) + (x^2*(6 - 7*x^2 + 6*x^4))/w2^4 - 
            (9*(1 + 3*x^2 + 3*x^4 + 3*x^6 + x^8))/w2^2))/w1^4 - 
         (2*(x^2*(4 + 9*x^2 + 4*x^4) + (x^2*(4 + 9*x^2 + 4*x^4))/w2^4 - 
            (2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8)/w2^2))/w1^6 - 
         (2*(x^2*(4 + 9*x^2 + 4*x^4) + (x^2*(4 + 9*x^2 + 4*x^4))/w2^4 - 
            (2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8)/w2^2))/w1^2))/(w1^3*w2^2) + 
      (myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((32*x^2*(1 + 4*x^2 + x^4))/w2^2 + (32*x^2*(1 + 4*x^2 + x^4))/
          (w1^8*w2^2) + (2*(13*x^4 + (13*x^4)/w2^4 - 
            (2*(4 + 6*x^2 + 5*x^4 + 6*x^6 + 4*x^8))/w2^2))/w1^4 + 
         (x^2*(8 + 61*x^2 + 8*x^4) + (x^2*(8 + 61*x^2 + 8*x^4))/w2^4 - 
           (2*(4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8))/w2^2)/w1^6 + 
         (x^2*(8 + 61*x^2 + 8*x^4) + (x^2*(8 + 61*x^2 + 8*x^4))/w2^4 - 
           (2*(4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8))/w2^2)/w1^2))/
       (w1^3*w2^2) - (2*myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (1 + x^2)*((8*x^2*(1 + 4*x^2 + x^4))/w2^4 + (8*x^2*(1 + 4*x^2 + x^4))/
          (w1^12*w2^4) + (2*(4*x^4 + (4*x^4)/w2^8 - (2*x^2*(3 + x^2 + 3*x^4))/
             w2^6 - (2*x^2*(3 + x^2 + 3*x^4))/w2^2 + 
            (-13 + 11*x^2 - 33*x^4 + 11*x^6 - 13*x^8)/w2^4))/w1^6 + 
         ((x^2*(8 + 33*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
           (-2 + 8*x^2 - 39*x^4 + 8*x^6 - 2*x^8)/w2^4)/w1^10 + 
         ((x^2*(8 + 33*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
           (-2 + 8*x^2 - 39*x^4 + 8*x^6 - 2*x^8)/w2^4)/w1^2 - 
         (2*(2*x^4 + (2*x^4)/w2^8 - (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^6 - 
            (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^2 + (6 + 49*x^2 + 129*x^4 + 
              49*x^6 + 6*x^8)/w2^4))/w1^8 - 
         (2*(2*x^4 + (2*x^4)/w2^8 - (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^6 - 
            (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^2 + (6 + 49*x^2 + 129*x^4 + 
              49*x^6 + 6*x^8)/w2^4))/w1^4))/w1 - 
      (4*myq1^16*myq2^2*x*((x^2*(2 - x^2 + 2*x^4))/w2^6 + 
         (x^2*(2 - x^2 + 2*x^4))/w2^2 + (2 + 3*x^2 + 4*x^4 + 3*x^6 + 2*x^8)/
          w2^4 + ((x^2*(2 - x^2 + 2*x^4))/w2^6 + (x^2*(2 - x^2 + 2*x^4))/
            w2^2 + (2 + 3*x^2 + 4*x^4 + 3*x^6 + 2*x^8)/w2^4)/w1^8 - 
         (2*(x^2 + x^6 + (x^2 + x^6)/w2^8 - (1 + 14*x^2 + 11*x^4 + 14*x^6 + 
              x^8)/w2^6 - (1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8)/w2^2 + 
            (9 + 50*x^2 + 68*x^4 + 50*x^6 + 9*x^8)/w2^4))/w1^4 + 
         (x^2 + x^6 + (x^2 + x^6)/w2^8 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + 
              x^8))/w2^6 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
           (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^4)/w1^6 + 
         (x^2 + x^6 + (x^2 + x^6)/w2^8 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + 
              x^8))/w2^6 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
           (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^4)/w1^2))/(w1^4*w2) + 
      (myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(8 + 29*x^2 + 8*x^4 + (4*(8 + 15*x^2 + 8*x^4))/w2^2 + 
            (8 + 29*x^2 + 8*x^4)/w2^4))/w2^2 + 
         (x^2*(8 + 29*x^2 + 8*x^4 + (4*(8 + 15*x^2 + 8*x^4))/w2^2 + 
            (8 + 29*x^2 + 8*x^4)/w2^4))/(w1^12*w2^2) + 
         (24*x^4 + (24*x^4)/w2^8 + (x^2*(32 + 9*x^2 + 32*x^4))/w2^6 + 
           (x^2*(32 + 9*x^2 + 32*x^4))/w2^2 - 
           (4*(4 - 52*x^2 - 111*x^4 - 52*x^6 + 4*x^8))/w2^4)/w1^8 + 
         (24*x^4 + (24*x^4)/w2^8 + (x^2*(32 + 9*x^2 + 32*x^4))/w2^6 + 
           (x^2*(32 + 9*x^2 + 32*x^4))/w2^2 - 
           (4*(4 - 52*x^2 - 111*x^4 - 52*x^6 + 4*x^8))/w2^4)/w1^4 - 
         (4*(2*x^4 + (2*x^4)/w2^8 - (8*(x^2 + 3*x^4 + x^6))/w2^6 - 
            (8*(x^2 + 3*x^4 + x^6))/w2^2 + (4 + 43*x^2 + 125*x^4 + 43*x^6 + 
              4*x^8)/w2^4))/w1^10 - (4*(2*x^4 + (2*x^4)/w2^8 - 
            (8*(x^2 + 3*x^4 + x^6))/w2^6 - (8*(x^2 + 3*x^4 + x^6))/w2^2 + 
            (4 + 43*x^2 + 125*x^4 + 43*x^6 + 4*x^8)/w2^4))/w1^2 - 
         (4*(8*x^4 + (8*x^4)/w2^8 - (7*x^2*(2 + 9*x^2 + 2*x^4))/w2^6 - 
            (7*x^2*(2 + 9*x^2 + 2*x^4))/w2^2 + (2*(17 + 92*x^2 + 231*x^4 + 92*
                x^6 + 17*x^8))/w2^4))/w1^6))/w1 - 
      (myq1^4*myq2^14*x*((48*x^2*(1 + x^4))/w2^4 + (48*x^2*(1 + x^4))/
          (w1^12*w2^4) + (16*x^2*(5 + 8*x^2 + 5*x^4 + (5 + 8*x^2 + 5*x^4)/
             w2^4 - (11 + 20*x^2 + 11*x^4)/w2^2))/(w1^10*w2^2) + 
         (16*x^2*(5 + 8*x^2 + 5*x^4 + (5 + 8*x^2 + 5*x^4)/w2^4 - 
            (11 + 20*x^2 + 11*x^4)/w2^2))/(w1^2*w2^2) - 
         (2*(3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
            (6*(2 - 46*x^2 - 75*x^4 - 46*x^6 + 2*x^8))/w2^4 + 
            (4*(2 - 21*x^2 - 37*x^4 - 21*x^6 + 2*x^8))/w2^6 + 
            (4*(2 - 21*x^2 - 37*x^4 - 21*x^6 + 2*x^8))/w2^2))/w1^6 + 
         (3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^6 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^2 + 
           (20 + 500*x^2 + 898*x^4 + 500*x^6 + 20*x^8)/w2^4)/w1^8 + 
         (3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^6 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^2 + 
           (20 + 500*x^2 + 898*x^4 + 500*x^6 + 20*x^8)/w2^4)/w1^4))/
       (w1^2*w2) - (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((8*x^4)/w2^6 + (8*x^4)/w2^2 + (2*x^2*(8 + 19*x^2 + 8*x^4))/w2^4 + 
         (2*((4*x^4)/w2^6 + (4*x^4)/w2^2 + (x^2*(8 + 19*x^2 + 8*x^4))/w2^4))/
          w1^12 - (2*((x^2*(8 + 31*x^2 + 8*x^4))/w2^6 + 
            (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 
               2*x^8))/w2^4))/w1^10 - (2*((x^2*(8 + 31*x^2 + 8*x^4))/w2^6 + 
            (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 
               2*x^8))/w2^4))/w1^2 + (-8*x^4 - (8*x^4)/w2^8 + 
           (-16*x^2 + 115*x^4 - 16*x^6)/w2^6 + (-16*x^2 + 115*x^4 - 16*x^6)/
            w2^2 + (4*(2 + 33*x^2 + 31*x^4 + 33*x^6 + 2*x^8))/w2^4)/w1^8 + 
         (-8*x^4 - (8*x^4)/w2^8 + (-16*x^2 + 115*x^4 - 16*x^6)/w2^6 + 
           (-16*x^2 + 115*x^4 - 16*x^6)/w2^2 + 
           (4*(2 + 33*x^2 + 31*x^4 + 33*x^6 + 2*x^8))/w2^4)/w1^4 + 
         (2*(8*x^4 + (8*x^4)/w2^8 - (x^2*(48 + 143*x^2 + 48*x^4))/w2^6 - 
            (x^2*(48 + 143*x^2 + 48*x^4))/w2^2 + 
            (2*(28 + 60*x^2 + 141*x^4 + 60*x^6 + 28*x^8))/w2^4))/w1^6))/w1 - 
      (2*myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(8 + 21*x^2 + 8*x^4 - (2*(4 + 21*x^2 + 4*x^4))/w2^2 + 
            (8 + 21*x^2 + 8*x^4)/w2^4))/w2^2 + 
         (x^2*(8 + 21*x^2 + 8*x^4 - (2*(4 + 21*x^2 + 4*x^4))/w2^2 + 
            (8 + 21*x^2 + 8*x^4)/w2^4))/(w1^12*w2^2) + 
         (x^2*(-12*x^2 - (12*x^2)/w2^8 + (2*(26 - 75*x^2 + 26*x^4))/w2^4 + 
            (28 + 117*x^2 + 28*x^4)/w2^6 + (28 + 117*x^2 + 28*x^4)/w2^2))/
          w1^8 + (x^2*(-12*x^2 - (12*x^2)/w2^8 + (2*(26 - 75*x^2 + 26*x^4))/
             w2^4 + (28 + 117*x^2 + 28*x^4)/w2^6 + (28 + 117*x^2 + 28*x^4)/
             w2^2))/w1^4 + (4*x^4 + (4*x^4)/w2^8 - (29*x^4)/w2^6 - 
           (29*x^4)/w2^2 - (2*(5 + 12*x^2 - 4*x^4 + 12*x^6 + 5*x^8))/w2^4)/
          w1^10 + (4*x^4 + (4*x^4)/w2^8 - (29*x^4)/w2^6 - (29*x^4)/w2^2 - 
           (2*(5 + 12*x^2 - 4*x^4 + 12*x^6 + 5*x^8))/w2^4)/w1^2 + 
         (2*(8*x^4 + (8*x^4)/w2^8 + (3*x^2*(8 - 3*x^2 + 8*x^4))/w2^6 + 
            (3*x^2*(8 - 3*x^2 + 8*x^4))/w2^2 - (45 + 195*x^2 + 236*x^4 + 
              195*x^6 + 45*x^8)/w2^4))/w1^6))/w1 + 
      (myq1^14*myq2^4*x*((2*(x^2*(4 - 11*x^2 + 4*x^4) + 
            (x^2*(4 - 11*x^2 + 4*x^4))/w2^4 + (2*(2 + x^2 + x^4 + x^6 + 2*
                x^8))/w2^2))/w2^2 + (2*(x^2*(4 - 11*x^2 + 4*x^4) + 
            (x^2*(4 - 11*x^2 + 4*x^4))/w2^4 + (2*(2 + x^2 + x^4 + x^6 + 2*
                x^8))/w2^2))/(w1^12*w2^2) + (4*(x^2 - 4*x^4 + x^6) + 
           (4*(x^2 - 4*x^4 + x^6))/w2^8 - (20 + 82*x^2 - 13*x^4 + 82*x^6 + 
             20*x^8)/w2^6 - (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
           (32 + 216*x^2 + 206*x^4 + 216*x^6 + 32*x^8)/w2^4)/w1^10 + 
         (4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^8 - 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^6 - 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
           (32 + 216*x^2 + 206*x^4 + 216*x^6 + 32*x^8)/w2^4)/w1^2 + 
         (2*(34*x^4 + (34*x^4)/w2^8 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/
             w2^6 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/w2^2 + 
            (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^4))/w1^8 + 
         (2*(34*x^4 + (34*x^4)/w2^8 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/
             w2^6 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/w2^2 + 
            (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^4))/w1^4 - 
         (2*(4*(x^2 + 13*x^4 + x^6) + (4*(x^2 + 13*x^4 + x^6))/w2^8 + 
            (20 - 227*x^4 + 20*x^8)/w2^6 + (20 - 227*x^4 + 20*x^8)/w2^2 + 
            (64 + 260*x^2 + 646*x^4 + 260*x^6 + 64*x^8)/w2^4))/w1^6))/
       (w1^2*w2) + (myq1^6*myq2^12*x*((16*x^2*(1 + x^4))/w2^4 + 
         (16*x^2*(1 + x^4))/(w1^16*w2^4) + 
         (32*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 8*x^2 + 3*x^4)/w2^2))/(w1^14*w2^2) + 
         (32*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 8*x^2 + 3*x^4)/w2^2))/(w1^2*w2^2) - 
         (4*(4*x^2*(3 + 5*x^2 + 3*x^4) + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
            (2*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*x^8))/w2^4 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^6 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^2))/w1^10 - 
         (4*(4*x^2*(3 + 5*x^2 + 3*x^4) + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
            (2*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*x^8))/w2^4 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^6 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^2))/w1^6 + 
         (28*(x + x^3)^2 + (28*(x + x^3)^2)/w2^8 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^6 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 + 
           (2*(8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8))/w2^4)/w1^12 + 
         (28*(x + x^3)^2 + (28*(x + x^3)^2)/w2^8 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^6 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 + 
           (2*(8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8))/w2^4)/w1^4 + 
         (8*x^2*(5 + 6*x^2 + 5*x^4) + (8*x^2*(5 + 6*x^2 + 5*x^4))/w2^8 - 
           (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^6 - 
           (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^2 + 
           (64 + 568*x^2 + 948*x^4 + 568*x^6 + 64*x^8)/w2^4)/w1^8))/w2 - 
      (myq1^8*myq2^10*x*((16*x^2*(1 + x^4 + (1 + x^4)/w2^4 - 
            (1 + 4*x^2 + x^4)/w2^2))/w2^2 + 
         (16*x^2*(1 + x^4 + (1 + x^4)/w2^4 - (1 + 4*x^2 + x^4)/w2^2))/
          (w1^16*w2^2) + (x^2*(20 + 29*x^2 + 20*x^4) + 
           (x^2*(20 + 29*x^2 + 20*x^4))/w2^8 - (2*x^2*(25 + 32*x^2 + 25*x^4))/
            w2^6 - (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^2 + 
           (2*(2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8))/w2^4)/w1^14 + 
         (x^2*(20 + 29*x^2 + 20*x^4) + (x^2*(20 + 29*x^2 + 20*x^4))/w2^8 - 
           (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^6 - 
           (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^2 + 
           (2*(2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8))/w2^4)/w1^2 - 
         (4*(6*x^2 - 2*x^4 + 6*x^6 + (6*x^2 - 2*x^4 + 6*x^6)/w2^8 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^6 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^2 - 
            (32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8)/w2^4))/w1^12 - 
         (4*(6*x^2 - 2*x^4 + 6*x^6 + (6*x^2 - 2*x^4 + 6*x^6)/w2^8 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^6 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^2 - 
            (32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8)/w2^4))/w1^4 - 
         (4*(x^2*(10 - 7*x^2 + 10*x^4) + (x^2*(10 - 7*x^2 + 10*x^4))/w2^8 - 
            (2*(67 + 264*x^2 + 487*x^4 + 264*x^6 + 67*x^8))/w2^4 + 
            (74 + 256*x^2 + 480*x^4 + 256*x^6 + 74*x^8)/w2^6 + 
            (74 + 256*x^2 + 480*x^4 + 256*x^6 + 74*x^8)/w2^2))/w1^8 + 
         (3*x^2*(8 - 17*x^2 + 8*x^4) + (3*x^2*(8 - 17*x^2 + 8*x^4))/w2^8 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^6 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^2 - 
           (2*(88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8))/w2^4)/w1^10 + 
         (3*x^2*(8 - 17*x^2 + 8*x^4) + (3*x^2*(8 - 17*x^2 + 8*x^4))/w2^8 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^6 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^2 - 
           (2*(88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8))/w2^4)/w1^6))/w2 + 
      (myq1^10*myq2^8*x*(x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 - 
           (2*(4 + 35*x^2 + 4*x^4))/w2^4 - (8 + 29*x^2 + 8*x^4)/w2^6 - 
           (8 + 29*x^2 + 8*x^4)/w2^2) + 
         (x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 - (2*(4 + 35*x^2 + 4*x^4))/
             w2^4 - (8 + 29*x^2 + 8*x^4)/w2^6 - (8 + 29*x^2 + 8*x^4)/w2^2))/
          w1^16 - (2*(8*x^2 + 60*x^4 + 8*x^6 + (8*x^2 + 60*x^4 + 8*x^6)/
             w2^8 - (2*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^4 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^6 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^2))/w1^12 - 
         (2*(8*x^2 + 60*x^4 + 8*x^6 + (8*x^2 + 60*x^4 + 8*x^6)/w2^8 - 
            (2*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^4 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^6 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^2))/w1^4 + 
         (2*(x^2*(4 + 25*x^2 + 4*x^4) + (x^2*(4 + 25*x^2 + 4*x^4))/w2^8 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^6 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^2 + 
            (2*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^4))/w1^14 + 
         (2*(x^2*(4 + 25*x^2 + 4*x^4) + (x^2*(4 + 25*x^2 + 4*x^4))/w2^8 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^6 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^2 + 
            (2*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^4))/w1^2 + 
         (2*(x^2*(4 + 97*x^2 + 4*x^4) + (x^2*(4 + 97*x^2 + 4*x^4))/w2^8 + 
            (2*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^4 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^6 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^2))/w1^10 + 
         (2*(x^2*(4 + 97*x^2 + 4*x^4) + (x^2*(4 + 97*x^2 + 4*x^4))/w2^8 + 
            (2*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^4 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^6 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^2))/w1^6 - 
         (2*(4*(x^2 + 31*x^4 + x^6) + (4*(x^2 + 31*x^4 + x^6))/w2^8 - 
            (2*(72 + 26*x^2 - 375*x^4 + 26*x^6 + 72*x^8))/w2^4 + 
            (132 + 378*x^2 + 125*x^4 + 378*x^6 + 132*x^8)/w2^6 + 
            (132 + 378*x^2 + 125*x^4 + 378*x^6 + 132*x^8)/w2^2))/w1^8))/w2 - 
      (myq1^12*myq2^6*x*((-2*x^2*(4 + 17*x^2 - (2*x^2)/w2^2 + 4*x^4 + 
            (4 + 17*x^2 + 4*x^4)/w2^4))/w2^2 - 
         (2*x^2*(4 + 17*x^2 - (2*x^2)/w2^2 + 4*x^4 + (4 + 17*x^2 + 4*x^4)/
             w2^4))/(w1^16*w2^2) + (2*(2*(x^2 - 4*x^4 + x^6) + 
            (2*(x^2 - 4*x^4 + x^6))/w2^8 - (10 + 15*x^2 - 12*x^4 + 15*x^6 + 
              10*x^8)/w2^6 - (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
            (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*x^8))/w2^4))/w1^14 + 
         (2*(2*(x^2 - 4*x^4 + x^6) + (2*(x^2 - 4*x^4 + x^6))/w2^8 - 
            (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^6 - 
            (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
            (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*x^8))/w2^4))/w1^2 + 
         (2*(x^2*(4 + 51*x^2 + 4*x^4) + (x^2*(4 + 51*x^2 + 4*x^4))/w2^8 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^6 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^2 - 
            (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^4))/w1^12 + 
         (2*(x^2*(4 + 51*x^2 + 4*x^4) + (x^2*(4 + 51*x^2 + 4*x^4))/w2^8 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^6 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^2 - 
            (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^4))/w1^4 + 
         (2*(5*x^2*(4 + 27*x^2 + 4*x^4) + (5*x^2*(4 + 27*x^2 + 4*x^4))/w2^8 + 
            (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/w2^6 + 
            (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/w2^2 - 
            (2*(106 + 450*x^2 + 417*x^4 + 450*x^6 + 106*x^8))/w2^4))/w1^8 - 
         (x^2*(32 + 221*x^2 + 32*x^4) + (x^2*(32 + 221*x^2 + 32*x^4))/w2^8 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^6 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^2 - 
           (2*(240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8))/w2^4)/w1^10 - 
         (x^2*(32 + 221*x^2 + 32*x^4) + (x^2*(32 + 221*x^2 + 32*x^4))/w2^8 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^6 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^2 - 
           (2*(240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8))/w2^4)/w1^6))/
       w2))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
   ((I/128)*w1*w2^3*((4*myq1^16*(-1 + w2^(-2))^4*x^4*(1 + x^2)^2)/
       (w1^10*w2^3) + (4*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)*(2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w2^4 - 
         (2*(3 + 5*x^2 + 3*x^4))/w2^2))/(w1^9*w2^2) - 
      (2*myq1*myq2^15*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)*
        (7*x^4 + (7*x^4)/w1^8 + (2*x^2*(8 + x^2 + 8*x^4))/w1^6 + 
         (2*x^2*(8 + x^2 + 8*x^4))/w1^2 + (2*(1 - 14*x^2 - 3*x^4 - 14*x^6 + 
            x^8))/w1^4))/(w1^3*w2^6) + (4*myq2^16*(-1 + w1^(-2))^4*x^2*
        (3*(x + x^3)^2 + (3*(x + x^3)^2)/w1^4 + (1 - 5*x^2 - 8*x^4 - 5*x^6 + 
           x^8)/w1^2))/(w1^4*w2^7) + (2*myq1^3*myq2^13*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*((7*x^4)/w2^2 + (7*x^4)/(w1^16*w2^2) + 
         (2*(x^4 + x^4/w2^4 + (4*(x^2 - 4*x^4 + x^6))/w2^2))/w1^14 + 
         (2*(x^4 + x^4/w2^4 + (4*(x^2 - 4*x^4 + x^6))/w2^2))/w1^2 - 
         (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8 + (-18 + 66*x^2 + 356*x^4 + 
              66*x^6 - 18*x^8)/w2^2 + (2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8)/
             w2^4))/w1^10 - (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8 + 
            (-18 + 66*x^2 + 356*x^4 + 66*x^6 - 18*x^8)/w2^2 + 
            (2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8)/w2^4))/w1^6 - 
         (x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^4 + 
           (4 - 38*x^2 - 268*x^4 - 38*x^6 + 4*x^8)/w2^2)/w1^12 - 
         (x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^4 + 
           (4 - 38*x^2 - 268*x^4 - 38*x^6 + 4*x^8)/w2^2)/w1^4 + 
         (2*(4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8 + (-32 + 90*x^2 + 477*x^4 + 
              90*x^6 - 32*x^8)/w2^2 + (4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8)/
             w2^4))/w1^8))/(w1*w2^4) + (4*myq1^13*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*(2*(-1 + w1^(-2))^2*x^4 + 
         (2*(-1 + w1^(-2))^2*x^4)/w2^12 + 
         (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w1^4 - (7*(2 + x^2 + 2*x^4))/
             w1^2))/w2^10 + (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w1^4 - 
            (7*(2 + x^2 + 2*x^4))/w1^2))/w2^2 + 
         (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + (-3 + 5*x^2 + 24*x^4 + 
             5*x^6 - 3*x^8)/w1^4 + (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/
            w1^2)/w2^8 + (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + 
           (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8)/w1^4 + 
           (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/w1^2)/w2^4 + 
         (5 - 16*x^2 - 50*x^4 - 16*x^6 + 5*x^8 + (5 - 16*x^2 - 50*x^4 - 
             16*x^6 + 5*x^8)/w1^4 - (2*(5 + 26*x^2 + 19*x^4 + 26*x^6 + 
              5*x^8))/w1^2)/w2^6))/w1^7 - (2*myq1^11*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*(4*(1 + w1^(-4) - w1^(-2))*
          (-1 + w1^(-2))^2*x^4 + (4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*
           x^4)/w2^12 + (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/
             w1^8 - (2*(4 + 65*x^2 + 4*x^4))/w1^4 - (4*(9 - 5*x^2 + 9*x^4))/
             w1^6 - (4*(9 - 5*x^2 + 9*x^4))/w1^2))/w2^10 + 
         (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/w1^8 - 
            (2*(4 + 65*x^2 + 4*x^4))/w1^4 - (4*(9 - 5*x^2 + 9*x^4))/w1^6 - 
            (4*(9 - 5*x^2 + 9*x^4))/w1^2))/w2^2 - 
         (2*(6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8 + 
            (6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8)/w1^8 - 
            (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w1^6 - 
            (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w1^2 + 
            (64 + 282*x^2 + 550*x^4 + 282*x^6 + 64*x^8)/w1^4))/w2^6 + 
         (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
            w1^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^6 - 
           (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^2 + 
           (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w1^4)/w2^8 + 
         (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
            w1^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^6 - 
           (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^2 + 
           (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w1^4)/w2^4))/w1^5 - 
      (2*myq1^5*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((2*(-1 + w2^(-2))^2*x^4)/w2^2 + (2*(-1 + w2^(-2))^2*x^4)/
          (w1^16*w2^2) + (x^2 - 28*x^4 + x^6 + (x^2 - 28*x^4 + x^6)/w2^4 + 
           (2*(1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8))/w2^2)/(w1^14*w2^2) + 
         (x^2 - 28*x^4 + x^6 + (x^2 - 28*x^4 + x^6)/w2^4 + 
           (2*(1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8))/w2^2)/(w1^2*w2^2) - 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
            (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^6 - 
            (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^2 + 
            (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^4))/w1^12 - 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
            (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^6 - 
            (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^2 + 
            (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^4))/w1^4 - 
         (2*(x^2*(10 + 47*x^2 + 10*x^4) + (x^2*(10 + 47*x^2 + 10*x^4))/w2^8 - 
            (2*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^6 - 
            (2*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^2 + 
            (2*(71 + 404*x^2 + 849*x^4 + 404*x^6 + 71*x^8))/w2^4))/w1^8 + 
         (16*(x^2 + 4*x^4 + x^6) + (16*(x^2 + 4*x^4 + x^6))/w2^8 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^2 + 
           (2*(88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8))/w2^4)/w1^10 + 
         (16*(x^2 + 4*x^4 + x^6) + (16*(x^2 + 4*x^4 + x^6))/w2^8 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^2 + 
           (2*(88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8))/w2^4)/w1^6))/
       (w1*w2^2) - (2*myq1^9*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/w1^2 + 
         (4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/(w1^2*w2^12) + 
         (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w1^12 - 
            (4*(9 + 32*x^2 + 9*x^4))/w1^10 - (4*(9 + 32*x^2 + 9*x^4))/w1^2 + 
            (4*(10 - 29*x^2 + 10*x^4))/w1^6 + (32 + 201*x^2 + 32*x^4)/w1^8 + 
            (32 + 201*x^2 + 32*x^4)/w1^4))/w2^10 + 
         (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w1^12 - 
            (4*(9 + 32*x^2 + 9*x^4))/w1^10 - (4*(9 + 32*x^2 + 9*x^4))/w1^2 + 
            (4*(10 - 29*x^2 + 10*x^4))/w1^6 + (32 + 201*x^2 + 32*x^4)/w1^8 + 
            (32 + 201*x^2 + 32*x^4)/w1^4))/w2^2 + 
         (-2 + 6*x^2 + 21*x^4 + 6*x^6 - 2*x^8 + (-2 + 6*x^2 + 21*x^4 + 
             6*x^6 - 2*x^8)/w1^12 + (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 
              5*x^8))/w1^10 + (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 5*x^8))/
            w1^2 + (4*(27 + 276*x^2 + 358*x^4 + 276*x^6 + 27*x^8))/w1^6 - 
           (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w1^8 - 
           (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w1^4)/w2^6 + 
         (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
             15*x^6 + 2*x^8)/w1^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
              12*x^8))/w1^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
            w1^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w1^6 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^8 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^4)/w2^8 + 
         (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
             15*x^6 + 2*x^8)/w1^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
              12*x^8))/w1^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
            w1^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w1^6 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^8 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^4)/w2^4))/w1^3 - 
      (2*myq1^7*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (((3 + 3/w2^4 + w2^(-2))*x^4)/w2^4 + ((3 + 3/w2^4 + w2^(-2))*x^4)/
          (w1^16*w2^4) + (2*(x^2*(2 + 7*x^2 + 2*x^4) + 
            (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - (x^2*(16 + 53*x^2 + 16*x^4))/
             w2^6 - (x^2*(16 + 53*x^2 + 16*x^4))/w2^2 - 
            (2*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^4))/(w1^14*w2^2) + 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
            (x^2*(16 + 53*x^2 + 16*x^4))/w2^6 - (x^2*(16 + 53*x^2 + 16*x^4))/
             w2^2 - (2*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^4))/
          (w1^2*w2^2) + (-3*x^2*(4 + 21*x^2 + 4*x^4) - 
           (3*x^2*(4 + 21*x^2 + 4*x^4))/w2^8 + 
           (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^6 + 
           (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^2 + 
           (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^4)/
          (w1^12*w2^2) + (-3*x^2*(4 + 21*x^2 + 4*x^4) - 
           (3*x^2*(4 + 21*x^2 + 4*x^4))/w2^8 + 
           (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^6 + 
           (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^2 + 
           (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^4)/(w1^4*w2^2) - 
         (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(24 + 103*x^2 + 24*x^4))/w2^10 - 
            (x^2*(24 + 103*x^2 + 24*x^4))/w2^2 + 
            (x^2*(50 + 333*x^2 + 50*x^4))/w2^8 + 
            (x^2*(50 + 333*x^2 + 50*x^4))/w2^4 + (98 + 484*x^2 + 506*x^4 + 
              484*x^6 + 98*x^8)/w2^6))/w1^10 - 
         (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(24 + 103*x^2 + 24*x^4))/w2^10 - 
            (x^2*(24 + 103*x^2 + 24*x^4))/w2^2 + 
            (x^2*(50 + 333*x^2 + 50*x^4))/w2^8 + 
            (x^2*(50 + 333*x^2 + 50*x^4))/w2^4 + (98 + 484*x^2 + 506*x^4 + 
              484*x^6 + 98*x^8)/w2^6))/w1^6 + 
         (2*(4*x^4 + (4*x^4)/w2^12 - (2*x^2*(25 + 86*x^2 + 25*x^4))/w2^10 - 
            (2*x^2*(25 + 86*x^2 + 25*x^4))/w2^2 + 
            (x^2*(64 + 431*x^2 + 64*x^4))/w2^8 + 
            (x^2*(64 + 431*x^2 + 64*x^4))/w2^4 + (152 + 676*x^2 + 715*x^4 + 
              676*x^6 + 152*x^8)/w2^6))/w1^8))/w1 + 
      (myq1^2*myq2^14*(-1 + w1^(-2))^2*
        (2*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2) + 
         (2*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2))/w1^12 + 
         (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w2^2 + 
            (28 + 45*x^2 + 28*x^4)/w2^4))/w1^10 + 
         (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w2^2 + 
            (28 + 45*x^2 + 28*x^4)/w2^4))/w1^2 + 
         (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
            (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w2^4 - 
            (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w2^2))/w1^8 + 
         (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
            (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w2^4 - 
            (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w2^2))/w1^4 + 
         (2*(1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12 + 
            (-2 + 68*x^2 + 46*x^4 - 30*x^6 + 46*x^8 + 68*x^10 - 2*x^12)/
             w2^2 + (1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12)/
             w2^4))/w1^6))/(w1^2*w2^5) - (myq1^14*myq2^2*(-1 + w2^(-2))^2*
        ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4) + 
         ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4))/w2^8 + 
         (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + (-4 + 8*x^2 + 22*x^4 + 
              8*x^6 - 4*x^8)/w1^2 + (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w1^4))/
          w2^6 + (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + 
            (-4 + 8*x^2 + 22*x^4 + 8*x^6 - 4*x^8)/w1^2 + 
            (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w1^4))/w2^2 - 
         (2*(1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12 - 
            (2*(1 + 10*x^2 + 15*x^4 + 7*x^6 + 15*x^8 + 10*x^10 + x^12))/
             w1^2 + (1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12)/
             w1^4))/w2^4))/(w1^8*w2) + 
      (myq1^12*myq2^4*(4*(-1 + w1^(-2))^2*x^4*(2*(1 + x^2)^2 + 
           (2*(1 + x^2)^2)/w1^4 + (12 + 23*x^2 + 12*x^4)/w1^2) + 
         (4*(-1 + w1^(-2))^2*x^4*(2*(1 + x^2)^2 + (2*(1 + x^2)^2)/w1^4 + 
            (12 + 23*x^2 + 12*x^4)/w1^2))/w2^12 + 
         (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^6 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^2 + 
            (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w1^8 + 
            (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w1^4))/w2^10 + 
         (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^6 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^2 + 
            (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w1^8 + 
            (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w1^4))/w2^2 + 
         (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
            (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
             w1^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
              7*x^12)/w1^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
              29*x^10 + x^12)/w1^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 181*
                x^8 - 29*x^10 + 6*x^12))/w1^4))/w2^8 + 
         (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
            (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
             w1^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
              7*x^12)/w1^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
              29*x^10 + x^12)/w1^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 181*
                x^8 - 29*x^10 + 6*x^12))/w1^4))/w2^4 - 
         (2*(4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12 + 
            (4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12)/
             w1^8 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 39*x^10 + 
               7*x^12))/w1^6 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 
               39*x^10 + 7*x^12))/w1^2 + (2*(24 - 72*x^2 - 529*x^4 - 796*
                x^6 - 529*x^8 - 72*x^10 + 24*x^12))/w1^4))/w2^6))/(w1^6*w2) + 
      (myq1^4*myq2^12*((-2*(-1 + w2^(-2))^2*x^6)/w2^2 - 
         (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
         (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
            (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^6 - 
            (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^2 + 
            (28 + 358*x^2 + 618*x^4 + 358*x^6 + 28*x^8)/w2^4))/w1^16 - 
         (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
            (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^6 - 
            (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^2 + 
            (28 + 358*x^2 + 618*x^4 + 358*x^6 + 28*x^8)/w2^4))/w1^4 - 
         (4*((x^4*(5 + 6*x^2 + 5*x^4))/w2^6 + (x^4*(5 + 6*x^2 + 5*x^4))/
             w2^2 - (x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10)/w2^4))/w1^18 - 
         (4*((x^4*(5 + 6*x^2 + 5*x^4))/w2^6 + (x^4*(5 + 6*x^2 + 5*x^4))/
             w2^2 - (x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10)/w2^4))/w1^2 + 
         (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
           (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^8 + 
           (-8 + 480*x^2 + 3834*x^4 + 6352*x^6 + 3834*x^8 + 480*x^10 - 
             8*x^12)/w2^4 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 
              39*x^10 + x^12))/w2^6 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 
              370*x^8 - 39*x^10 + x^12))/w2^2)/w1^14 + 
         (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
           (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^8 + 
           (-8 + 480*x^2 + 3834*x^4 + 6352*x^6 + 3834*x^8 + 480*x^10 - 
             8*x^12)/w2^4 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 
              39*x^10 + x^12))/w2^6 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 
              370*x^8 - 39*x^10 + x^12))/w2^2)/w1^6 - 
         (2*(x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 14*x^8) + 
            (x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 14*x^8))/w2^8 - 
            (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 67*x^10 + 6*
                x^12))/w2^6 - (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 
               67*x^10 + 6*x^12))/w2^2 + (2*(24 - 442*x^2 - 3229*x^4 - 5328*
                x^6 - 3229*x^8 - 442*x^10 + 24*x^12))/w2^4))/w1^10 + 
         (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8) + 
            (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^8 + 
            (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 206*x^10 - 
              14*x^12)/w2^6 + (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 
              2030*x^8 + 206*x^10 - 14*x^12)/w2^2 + 
            (28 - 656*x^2 - 4830*x^4 - 7960*x^6 - 4830*x^8 - 656*x^10 + 
              28*x^12)/w2^4))/w1^12 + 
         (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8) + 
            (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^8 + 
            (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 206*x^10 - 
              14*x^12)/w2^6 + (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 
              2030*x^8 + 206*x^10 - 14*x^12)/w2^2 + 
            (28 - 656*x^2 - 4830*x^4 - 7960*x^6 - 4830*x^8 - 656*x^10 + 
              28*x^12)/w2^4))/w1^8))/w2^3 + 
      (myq1^10*myq2^6*((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + 
           (4*(4 + 7*x^2 + 4*x^4))/w1^4 + (16 + 31*x^2 + 16*x^4)/w1^8 - 
           (2*(32 + 61*x^2 + 32*x^4))/w1^6 - (2*(32 + 61*x^2 + 32*x^4))/
            w1^2) + ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + 
            (4*(4 + 7*x^2 + 4*x^4))/w1^4 + (16 + 31*x^2 + 16*x^4)/w1^8 - 
            (2*(32 + 61*x^2 + 32*x^4))/w1^6 - (2*(32 + 61*x^2 + 32*x^4))/
             w1^2))/w2^12 + (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
            (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w1^12 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^10 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^2 - 
            (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w1^6 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^8 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^4))/w2^10 + 
         (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
            (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w1^12 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^10 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^2 - 
            (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w1^6 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^8 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^4))/w2^2 + 
         (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + x^12 + 
            (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 14*x^12)/
             w1^10 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 
              14*x^12)/w1^2 + (1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 
              8*x^10 + x^12)/w1^12 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*
                x^12))/w1^8 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/
             w1^4 - (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 
               49*x^12))/w1^6))/w2^8 + (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 
            23*x^8 - 8*x^10 + x^12 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 
              274*x^8 + 84*x^10 - 14*x^12)/w1^10 + (-14 + 84*x^2 + 274*x^4 + 
              465*x^6 + 274*x^8 + 84*x^10 - 14*x^12)/w1^2 + 
            (1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + x^12)/w1^12 + 
            (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w1^8 + 
            (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w1^4 - 
            (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 49*
                x^12))/w1^6))/w2^4 - (2*(2 + 4*x^2 + 32*x^4 + 35*x^6 + 
            32*x^8 + 4*x^10 + 2*x^12 + (-28 + 28*x^2 + 156*x^4 + 362*x^6 + 
              156*x^8 + 28*x^10 - 28*x^12)/w1^10 + (-28 + 28*x^2 + 156*x^4 + 
              362*x^6 + 156*x^8 + 28*x^10 - 28*x^12)/w1^2 + 
            (2 + 4*x^2 + 32*x^4 + 35*x^6 + 32*x^8 + 4*x^10 + 2*x^12)/w1^12 - 
            (4*(49 + 164*x^2 + 351*x^4 + 335*x^6 + 351*x^8 + 164*x^10 + 49*
                x^12))/w1^6 + (124 + 296*x^2 + 634*x^4 + 513*x^6 + 634*x^8 + 
              296*x^10 + 124*x^12)/w1^8 + (124 + 296*x^2 + 634*x^4 + 
              513*x^6 + 634*x^8 + 296*x^10 + 124*x^12)/w1^4))/w2^6))/
       (w1^4*w2) + (myq1^6*myq2^10*(-(((-1 + w2^(-2))^2*x^6)/w2^4) - 
         ((-1 + w2^(-2))^2*x^6)/(w1^20*w2^4) + 
         (2*x^2*((4*x^2*(5 + 4*x^2 + 5*x^4))/w2^4 + 
            x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
            (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^6 - 
            (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^2))/(w1^18*w2^2) + 
         (2*x^2*((4*x^2*(5 + 4*x^2 + 5*x^4))/w2^4 + 
            x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
            (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^6 - 
            (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^2))/(w1^2*w2^2) + 
         (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10) + 
           (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10))/w2^8 - 
           (2*(2 + 28*x^2 + 402*x^4 + 625*x^6 + 402*x^8 + 28*x^10 + 2*x^12))/
            w2^4 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
             2*x^12)/w2^6 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 
             56*x^10 + 2*x^12)/w2^2)/(w1^16*w2^2) + 
         (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10) + 
           (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10))/w2^8 - 
           (2*(2 + 28*x^2 + 402*x^4 + 625*x^6 + 402*x^8 + 28*x^10 + 2*x^12))/
            w2^4 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
             2*x^12)/w2^6 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 
             56*x^10 + 2*x^12)/w2^2)/(w1^4*w2^2) - 
         (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
            (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^10 - 
            (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^2 - 
            (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*x^8 + 40*x^10 + 7*x^12))/
             w2^6 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 
              160*x^10 + 14*x^12)/w2^8 + (14 + 160*x^2 + 1450*x^4 + 
              2411*x^6 + 1450*x^8 + 160*x^10 + 14*x^12)/w2^4))/w1^14 - 
         (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
            (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^10 - 
            (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^2 - 
            (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*x^8 + 40*x^10 + 7*x^12))/
             w2^6 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 
              160*x^10 + 14*x^12)/w2^8 + (14 + 160*x^2 + 1450*x^4 + 
              2411*x^6 + 1450*x^8 + 160*x^10 + 14*x^12)/w2^4))/w1^6 - 
         (2*(x^4*(48 + 91*x^2 + 48*x^4) + (x^4*(48 + 91*x^2 + 48*x^4))/
             w2^12 - (2*x^2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/
             w2^10 - (2*x^2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/
             w2^2 - (4*(49 + 290*x^2 + 1557*x^4 + 2389*x^6 + 1557*x^8 + 290*
                x^10 + 49*x^12))/w2^6 + (98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 
              5510*x^8 + 984*x^10 + 98*x^12)/w2^8 + 
            (98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 5510*x^8 + 984*x^10 + 
              98*x^12)/w2^4))/w1^10 + (x^4*(64 + 121*x^2 + 64*x^4) + 
           (x^4*(64 + 121*x^2 + 64*x^4))/w2^12 - 
           (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^10 - 
           (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^2 - 
           (4*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*x^8 + 356*x^10 + 
              62*x^12))/w2^6 + (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
             7780*x^8 + 1252*x^10 + 124*x^12)/w2^8 + 
           (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
             124*x^12)/w2^4)/w1^12 + (x^4*(64 + 121*x^2 + 64*x^4) + 
           (x^4*(64 + 121*x^2 + 64*x^4))/w2^12 - 
           (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^10 - 
           (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^2 - 
           (4*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*x^8 + 356*x^10 + 
              62*x^12))/w2^6 + (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
             7780*x^8 + 1252*x^10 + 124*x^12)/w2^8 + 
           (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
             124*x^12)/w2^4)/w1^8))/w2 + 
      (myq1^8*myq2^8*((x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8 + 
            (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - (8*(x^2 + x^4 + x^6))/w2^6 - 
            (8*(x^2 + x^4 + x^6))/w2^2 + (2 + 15*x^2 + 32*x^4 + 15*x^6 + 
              2*x^8)/w2^8))/w2^2 + (x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 
            2*x^8 + (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - (8*(x^2 + x^4 + x^6))/
             w2^6 - (8*(x^2 + x^4 + x^6))/w2^2 + (2 + 15*x^2 + 32*x^4 + 
              15*x^6 + 2*x^8)/w2^8))/(w1^16*w2^2) + 
         (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
            (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^10 - 
            (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
            (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^12))/
             w2^6 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 
              2*x^12)/w2^8 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 
              50*x^10 + 2*x^12)/w2^4))/w1^14 + 
         (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
            (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^10 - 
            (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
            (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^12))/
             w2^6 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 
              2*x^12)/w2^8 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 
              50*x^10 + 2*x^12)/w2^4))/w1^2 + 
         (2*(-4*x^4*(9 + 17*x^2 + 9*x^4) - (4*x^4*(9 + 17*x^2 + 9*x^4))/
             w2^12 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/
             w2^10 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^2 + 
            (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*x^12))/
             w2^8 + (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*
                x^12))/w2^4 - (2*(24 + 363*x^2 + 782*x^4 + 1084*x^6 + 782*
                x^8 + 363*x^10 + 24*x^12))/w2^6))/w1^12 + 
         (2*(-4*x^4*(9 + 17*x^2 + 9*x^4) - (4*x^4*(9 + 17*x^2 + 9*x^4))/
             w2^12 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/
             w2^10 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^2 + 
            (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*x^12))/
             w2^8 + (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*
                x^12))/w2^4 - (2*(24 + 363*x^2 + 782*x^4 + 1084*x^6 + 782*
                x^8 + 363*x^10 + 24*x^12))/w2^6))/w1^4 + 
         (2*(x^4*(88 + 167*x^2 + 88*x^4) + (x^4*(88 + 167*x^2 + 88*x^4))/
             w2^12 + (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/
             w2^10 + (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^2 + 
            (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*x^8 + 626*x^10 + 49*
                x^12))/w2^6 - (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 
              3342*x^8 + 1430*x^10 + 98*x^12)/w2^8 - 
            (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
              98*x^12)/w2^4))/w1^10 + (2*(x^4*(88 + 167*x^2 + 88*x^4) + 
            (x^4*(88 + 167*x^2 + 88*x^4))/w2^12 + 
            (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^10 + 
            (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^2 + 
            (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*x^8 + 626*x^10 + 49*
                x^12))/w2^6 - (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 
              3342*x^8 + 1430*x^10 + 98*x^12)/w2^8 - 
            (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
              98*x^12)/w2^4))/w1^6 - (2*(12*x^4*(10 + 19*x^2 + 10*x^4) + 
            (12*x^4*(10 + 19*x^2 + 10*x^4))/w2^12 + 
            (x^2*(150 - 273*x^2 - 740*x^4 - 273*x^6 + 150*x^8))/w2^10 + 
            (x^2*(150 - 273*x^2 - 740*x^4 - 273*x^6 + 150*x^8))/w2^2 - 
            (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 1378*x^8 + 548*x^10 + 38*
                x^12))/w2^8 - (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 1378*
                x^8 + 548*x^10 + 38*x^12))/w2^4 + 
            (2*(152 + 1882*x^2 + 5155*x^4 + 7336*x^6 + 5155*x^8 + 1882*x^10 + 
               152*x^12))/w2^6))/w1^8))/(w1^2*w2)))/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2)), 
 I*(((I/128)*(1 - w1^(-2))*w1*w2^2*
     ((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/w2^8 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (40*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) + (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (120*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (80*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/w2^6 - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (24*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (112*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (52*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^12*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (56*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (60*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (2*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (92*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (10*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (18*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (14*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (42*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
   ((I/128)*(1 - w1^(-2))*w1*w2^2*
     ((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/w2^8 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (56*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (64*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (96*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (160*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (104*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (76*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (120*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (40*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^4*(1 + x^2)^3)/(w1*w2^9) + (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (72*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (112*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (46*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (10*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^4*w2^4) - (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/64)*(myq1^2 - 2*myq2^2)*w1^2*w2^3*
     ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^4*myq2^3*(myq1^2 - myq2^2)^2*
     (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
       w1)*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) + 
   ((I/128)*w1^2*w2^3*((4*myq2^3*(-1 + w2^(-2))^2*x)/w1^2 - 
      myq1^2*myq2*(1 + (1 + w2^(-4) - 4/w2^2)/w1^4 + w2^(-4) - 4/w2^2 + 
        4/(w1^2*w2^2))*x + (myq1^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) - (3*myq1*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2))*((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^3*w2^5) + (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/
       (w1^2*w2^4) + (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^4*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
        w1)^2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^
      2) - ((I/128)*(-1 + w1^(-2))*w1^2*w2^3*
     (-(myq1*myq2^2*(-1 + w1^(-2))*(1 + w2^(-4))*x) + 
      (2*myq1^3*(-1 + w1^(-2))*x)/w2^2 - (myq1^2*myq2*(-1 + w2^(-2))*
        (1 + x^2))/(w1*w2) + (myq2^3*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((-8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) - 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) + (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) - 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) + (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) - (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) - (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) - 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 + myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) + 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) + 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
     (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
        w1)^2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^
      2) + ((I/64)*w1^3*w2^4*((8*myq1*myq2^23*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x^3*(1 + x^2))/(w1^11*w2^3) + (4*myq1^24*(1 + x^2)^2*(1 + x^4))/
       (w1^12*w2^4) - (16*myq1^23*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + 2*x^2 + 2*x^4 + x^6))/(w1^11*w2^3) - 
      (2*myq1^3*myq2^21*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2 + x^2/w1^4 + (4*(1 + 12*x^2 + x^4))/w1^2))/(w1^9*w2^3) + 
      (4*myq2^24*(4*x^4 + (4*x^4)/w1^8 - (4*(x^2 + 6*x^4 + x^6))/w1^6 - 
         (4*(x^2 + 6*x^4 + x^6))/w1^2 + (1 + 11*x^2 + 44*x^4 + 11*x^6 + x^8)/
          w1^4))/(w1^8*w2^4) - (2*myq1^5*myq2^19*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*((45*x^2)/w2^2 + (45*x^2)/(w1^8*w2^2) - 
         (4*(2*x^2 + (2*x^2)/w2^4 - (3*(1 + 12*x^2 + x^4))/w2^2))/w1^4 + 
         (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^6 + 
         (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^2))/(w1^7*w2) + 
      (2*myq1^7*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((93*x^2)/w2^2 + (93*x^2)/(w1^12*w2^2) + 
         (88*x^2 + (88*x^2)/w2^4 - (24*(4 + 41*x^2 + 4*x^4))/w2^2)/w1^6 - 
         (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^8 - 
         (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^4 + 
         (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^10 + 
         (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^2))/
       (w1^5*w2) - (4*myq1^21*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(4*(-1 + w1^(-2))^2*x^2 + (4*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8 + 12*x^2 + 8*x^4 + (4*(2 + 3*x^2 + 2*x^4))/w1^4 + 
           (22 + 19*x^2 + 22*x^4)/w1^2)/w2^2))/(w1^9*w2) + 
      (4*myq1^11*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
         (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^18 + 
         (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^2 + 
         (28*(6*x^2 + (6*x^2)/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^10 + 
         (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^14 + 
         (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^6 - 
         (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^16 - 
         (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^4 - 
         (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^12 - 
         (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^8))/
       (w1*w2) + (2*myq1^19*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2 + 
         (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2)/w2^4 - 
         (8*(3 + 4*x^2 + 3*x^4) + (8*(3 + 4*x^2 + 3*x^4))/w1^8 + 
           (4*(45 + 68*x^2 + 45*x^4))/w1^4 + (48 + 41*x^2 + 48*x^4)/w1^6 + 
           (48 + 41*x^2 + 48*x^4)/w1^2)/w2^2))/(w1^7*w2) - 
      (2*myq1^9*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((67*x^2)/w2^2 + (67*x^2)/(w1^16*w2^2) + 
         (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^14 + 
         (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^2 - 
         (4*(62*x^2 + (62*x^2)/w2^4 + (22 - 95*x^2 + 22*x^4)/w2^2))/w1^8 + 
         (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^10 + 
         (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^6 - 
         (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^12 - 
         (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^4))/
       (w1^3*w2) - (2*myq1^13*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(8*(1 + w2^(-4))*x^2 + (8*(1 + w2^(-4))*x^2)/w1^20 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^16 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^4 - 
         (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^18 - 
         (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^2 + 
         (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^12 + 
         (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^8 - 
         (4*(112*x^2 + (112*x^2)/w2^4 + (100 + 111*x^2 + 100*x^4)/w2^2))/
          w1^10 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
          w1^14 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
          w1^6))/(w1*w2) + (2*myq1^15*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 27/w1^4)*
          (-1 + w1^(-2))^2*x^2 + (4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 
            27/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8*(1 + x^2 + x^4) + (8*(1 + x^2 + x^4))/w1^16 + 
           (20 - 13*x^2 + 20*x^4)/w1^14 + (20 - 13*x^2 + 20*x^4)/w1^2 + 
           (4*(43 + 100*x^2 + 43*x^4))/w1^12 + (4*(43 + 100*x^2 + 43*x^4))/
            w1^4 + (8*(65 + 166*x^2 + 65*x^4))/w1^8 + 
           (212 + 105*x^2 + 212*x^4)/w1^10 + (212 + 105*x^2 + 212*x^4)/w1^6)/
          w2^2))/(w1^3*w2) - (2*myq1^17*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*(1 + x^2)*(4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*x^2 + 
         (4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8*(2 + 3*x^2 + 2*x^4) + (8*(2 + 3*x^2 + 2*x^4))/w1^12 + 
           (12*(13 + 24*x^2 + 13*x^4))/w1^8 + (12*(13 + 24*x^2 + 13*x^4))/
            w1^4 + (64 + 43*x^2 + 64*x^4)/w1^10 + (64 + 43*x^2 + 64*x^4)/
            w1^2 + (344 + 502*x^2 + 344*x^4)/w1^6)/w2^2))/(w1^5*w2) + 
      (8*myq1^22*myq2^2*((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4) + 
         ((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4))/w2^4 - 
         (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8 + 
           ((-1 + x^2)^2*(4 + 7*x^2 + 4*x^4))/w1^2 + 
           (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8)/w1^4)/w2^2))/(w1^10*w2^2) - 
      (myq1^2*myq2^22*((64*x^4)/w2^2 + (64*x^4)/(w1^12*w2^2) + 
         (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^10 + 
         (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^2 + 
         (2*(x^2*(8 + 51*x^2 + 8*x^4) + (x^2*(8 + 51*x^2 + 8*x^4))/w2^4 + 
            (2*(4 - 6*x^2 - 135*x^4 - 6*x^6 + 4*x^8))/w2^2))/w1^6 + 
         (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
           (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^8 + 
         (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
           (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^4))/
       (w1^6*w2^2) + (2*myq1^4*myq2^20*((48*x^4)/w2^4 + 
         (48*x^4)/(w1^16*w2^4) + (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - 
            (3*(x^2 + 6*x^4 + x^6))/w2^4))/w1^14 + 
         (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - (3*(x^2 + 6*x^4 + x^6))/w2^4))/
          w1^2 + (2*x^4 + (2*x^4)/w2^8 - (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 131*x^2 + 16*x^4))/w2^2 + 
           (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^12 + 
         (2*x^4 + (2*x^4)/w2^8 - (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 131*x^2 + 16*x^4))/w2^2 + 
           (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^4 + 
         (2*(-4*x^4 - (4*x^4)/w2^8 + (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + 
            (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^2 + (14 + 9*x^2 - 276*x^4 + 
              9*x^6 + 14*x^8)/w2^4))/w1^10 + 
         (2*(-4*x^4 - (4*x^4)/w2^8 + (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + 
            (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^2 + (14 + 9*x^2 - 276*x^4 + 
              9*x^6 + 14*x^8)/w2^4))/w1^6 + 
         (2*(6*x^4 + (6*x^4)/w2^8 - (x^2*(4 + 91*x^2 + 4*x^4))/w2^6 - 
            (x^2*(4 + 91*x^2 + 4*x^4))/w2^2 + (26 + 149*x^2 + 568*x^4 + 
              149*x^6 + 26*x^8)/w2^4))/w1^8))/w1^4 + 
      (4*myq1^20*myq2^4*((-1 + w1^(-2))^4*x^4 + ((-1 + w1^(-2))^4*x^4)/w2^8 - 
         ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
            (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
          w2^6 - ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
            (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
          w2^2 + (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8 + 
           (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8)/w1^8 + 
           (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^6 + 
           (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^2 + 
           (40 + 79*x^2 + 90*x^4 + 79*x^6 + 40*x^8)/w1^4)/w2^4))/w1^8 - 
      (2*myq1^6*myq2^18*((32*x^4)/w2^4 + (32*x^4)/(w1^20*w2^4) + 
         (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/w2^4))/
          w1^18 + (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/
             w2^4))/w1^2 + (2*(4*x^4 + (4*x^4)/w2^8 - 
            (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - (2*x^2*(6 + 49*x^2 + 6*x^4))/
             w2^2 + (4 + 3*x^2 + 142*x^4 + 3*x^6 + 4*x^8)/w2^4))/w1^16 + 
         (2*(4*x^4 + (4*x^4)/w2^8 - (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - 
            (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^2 + (4 + 3*x^2 + 142*x^4 + 
              3*x^6 + 4*x^8)/w2^4))/w1^4 + (-28*x^4 - (28*x^4)/w2^8 + 
           (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + (x^2*(12 + 283*x^2 + 12*x^4))/
            w2^2 + (40 + 74*x^2 - 482*x^4 + 74*x^6 + 40*x^8)/w2^4)/w1^14 + 
         (-28*x^4 - (28*x^4)/w2^8 + (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + 
           (x^2*(12 + 283*x^2 + 12*x^4))/w2^2 + (40 + 74*x^2 - 482*x^4 + 
             74*x^6 + 40*x^8)/w2^4)/w1^6 + (-40*x^4 - (40*x^4)/w2^8 + 
           (6*x^2*(14 + 93*x^2 + 14*x^4))/w2^6 + 
           (6*x^2*(14 + 93*x^2 + 14*x^4))/w2^2 + 
           (4*(40 + 144*x^2 + 45*x^4 + 144*x^6 + 40*x^8))/w2^4)/w1^10 + 
         (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
            (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
              157*x^6 + 46*x^8)/w2^4))/w1^12 + 
         (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
            (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
              157*x^6 + 46*x^8)/w2^4))/w1^8))/w1^2 - 
      (myq1^18*myq2^6*(8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4 + 
         (8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4)/w2^8 - 
         ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
            (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
            (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
          w2^6 - ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
            (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
            (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
          w2^2 + (2*(4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8) + 
            (4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8))/w1^12 + 
            (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^10 + 
            (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^2 + 
            (6*(40 + 52*x^2 + 21*x^4 + 52*x^6 + 40*x^8))/w1^6 + 
            (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^8 + 
            (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^4))/w2^4))/w1^6 - 
      myq1^10*myq2^14*((16*(1 + w2^(-4))*x^4)/w2^2 + (16*(1 + w2^(-4))*x^4)/
         (w1^24*w2^2) - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/
            w2^6 + (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/
         w1^22 - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/w2^6 + 
           (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/w1^2 - 
        (4*(14*x^4 + (14*x^4)/w2^8 + (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + 
           (x^2*(10 - 27*x^2 + 10*x^4))/w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 
             4*x^8)/w2^4))/w1^20 - (4*(14*x^4 + (14*x^4)/w2^8 + 
           (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + (x^2*(10 - 27*x^2 + 10*x^4))/
            w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 4*x^8)/w2^4))/w1^4 + 
        (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
          (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
          (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^18 + 
        (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
          (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
          (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^6 - 
        (8*(44*x^4 + (44*x^4)/w2^8 - (x^2*(151 + 394*x^2 + 151*x^4))/w2^6 - 
           (x^2*(151 + 394*x^2 + 151*x^4))/w2^2 - 
           (2*(69 + 86*x^2 + 60*x^4 + 86*x^6 + 69*x^8))/w2^4))/w1^12 + 
        (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
          (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
          (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^16 + 
        (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
          (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
          (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^8 + 
        (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
           (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
           (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^14 + 
        (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
           (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
           (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^10) + 
      (2*myq1^16*myq2^8*(2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 
           14/w1^4 - 8/w1^2)*(-1 + w1^(-2))^2*x^4 + 
         (2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 14/w1^4 - 8/w1^2)*
           (-1 + w1^(-2))^2*x^4)/w2^8 - ((-1 + w1^(-2))^2*x^2*
           (4*(6 + 11*x^2 + 6*x^4) + (4*(6 + 11*x^2 + 6*x^4))/w1^12 + 
            (4*(21 + 46*x^2 + 21*x^4))/w1^6 + (40 + 73*x^2 + 40*x^4)/w1^10 + 
            (40 + 73*x^2 + 40*x^4)/w1^2 + (168 + 313*x^2 + 168*x^4)/w1^8 + 
            (168 + 313*x^2 + 168*x^4)/w1^4))/w2^6 - 
         ((-1 + w1^(-2))^2*x^2*(4*(6 + 11*x^2 + 6*x^4) + 
            (4*(6 + 11*x^2 + 6*x^4))/w1^12 + (4*(21 + 46*x^2 + 21*x^4))/
             w1^6 + (40 + 73*x^2 + 40*x^4)/w1^10 + (40 + 73*x^2 + 40*x^4)/
             w1^2 + (168 + 313*x^2 + 168*x^4)/w1^8 + 
            (168 + 313*x^2 + 168*x^4)/w1^4))/w2^2 + 
         (2*(1 + 18*x^2 + 38*x^4 + 18*x^6 + x^8 + (1 + 18*x^2 + 38*x^4 + 
              18*x^6 + x^8)/w1^16 + (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/
             w1^14 + (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/w1^2 + 
            (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^12 + 
            (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^4 + 
            (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^10 + 
            (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^6 + 
            (3*(85 + 315*x^2 + 426*x^4 + 315*x^6 + 85*x^8))/w1^8))/w2^4))/
       w1^4 - (2*myq1^14*myq2^10*(4*x^2*(x^2 + x^2/w2^8 + 
           (2*(2 + 5*x^2 + 2*x^4))/w2^4 - (3 + 5*x^2 + 3*x^4)/w2^6 - 
           (3 + 5*x^2 + 3*x^4)/w2^2) + (4*x^2*(x^2 + x^2/w2^8 + 
            (2*(2 + 5*x^2 + 2*x^4))/w2^4 - (3 + 5*x^2 + 3*x^4)/w2^6 - 
            (3 + 5*x^2 + 3*x^4)/w2^2))/w1^20 + (-20*x^4 - (20*x^4)/w2^8 + 
           (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + (x^2*(20 + 43*x^2 + 20*x^4))/
            w2^2 + (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^18 + 
         (-20*x^4 - (20*x^4)/w2^8 + (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + 
           (x^2*(20 + 43*x^2 + 20*x^4))/w2^2 + 
           (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^2 + 
         (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
            (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
              121*x^6 + 8*x^8)/w2^4))/w1^16 + 
         (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
            (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
              121*x^6 + 8*x^8)/w2^4))/w1^4 + (-116*x^4 - (116*x^4)/w2^8 + 
           (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
           (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
           (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^14 + 
         (-116*x^4 - (116*x^4)/w2^8 + (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
           (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
           (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^6 + 
         (4*(-44*x^4 - (44*x^4)/w2^8 + (x^2*(77 + 111*x^2 + 77*x^4))/w2^6 + 
            (x^2*(77 + 111*x^2 + 77*x^4))/w2^2 + 
            (2*(98 + 252*x^2 + 361*x^4 + 252*x^6 + 98*x^8))/w2^4))/w1^10 + 
         (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
            (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
              425*x^6 + 100*x^8)/w2^4))/w1^12 + 
         (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
            (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
              425*x^6 + 100*x^8)/w2^4))/w1^8))/w1^2 + 
      2*myq1^12*myq2^12*(2*(1 + w2^(-4))^2*x^4 + (2*(1 + w2^(-4))^2*x^4)/
         w1^24 - (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
           (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^22 - 
        (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
           (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^2 - 
        (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
           (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
             93*x^6 - 35*x^8)/w2^4))/w1^14 - 
        (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
           (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
             93*x^6 - 35*x^8)/w2^4))/w1^10 + (28*x^4 + (28*x^4)/w2^8 - 
          (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - (x^2*(40 + 113*x^2 + 40*x^4))/
           w2^2 + (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^20 + 
        (28*x^4 + (28*x^4)/w2^8 - (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - 
          (x^2*(40 + 113*x^2 + 40*x^4))/w2^2 + 
          (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^4 + 
        (-72*x^4 - (72*x^4)/w2^8 + (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + 
          (x^2*(72 + 197*x^2 + 72*x^4))/w2^2 + (24 - 332*x^2 - 674*x^4 - 
            332*x^6 + 24*x^8)/w2^4)/w1^18 + (-72*x^4 - (72*x^4)/w2^8 + 
          (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + (x^2*(72 + 197*x^2 + 72*x^4))/
           w2^2 + (24 - 332*x^2 - 674*x^4 - 332*x^6 + 24*x^8)/w2^4)/w1^6 + 
        (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
          (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
          (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^16 + 
        (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
          (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
          (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^8 + 
        (4*(50*x^4 + (50*x^4)/w2^8 - (x^2*(156 + 311*x^2 + 156*x^4))/w2^6 - 
           (x^2*(156 + 311*x^2 + 156*x^4))/w2^2 + 
           (201 + 1076*x^2 + 1640*x^4 + 1076*x^6 + 201*x^8)/w2^4))/w1^12) + 
      2*myq1^8*myq2^16*((8*x^4)/w2^4 + (8*x^4)/(w1^24*w2^4) + 
        (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^22 + 
        (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^2 + 
        (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
          (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^20 + 
        (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
          (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^4 + 
        (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
          (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
          (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^18 + 
        (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
          (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
          (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^6 + 
        (66*x^4 + (66*x^4)/w2^8 - (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - 
          (x^2*(56 + 481*x^2 + 56*x^4))/w2^2 + (74 + 74*x^2 + 266*x^4 + 
            74*x^6 + 74*x^8)/w2^4)/w1^16 + (66*x^4 + (66*x^4)/w2^8 - 
          (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - (x^2*(56 + 481*x^2 + 56*x^4))/
           w2^2 + (74 + 74*x^2 + 266*x^4 + 74*x^6 + 74*x^8)/w2^4)/w1^8 + 
        (2*(54*x^4 + (54*x^4)/w2^8 - (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^6 - 
           (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^2 + (155 + 466*x^2 + 794*x^4 + 
             466*x^6 + 155*x^8)/w2^4))/w1^12 + 
        (-92*x^4 - (92*x^4)/w2^8 + (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + 
          (x^2*(88 + 633*x^2 + 88*x^4))/w2^2 + (236 + 866*x^2 + 986*x^4 + 
            866*x^6 + 236*x^8)/w2^4)/w1^14 + (-92*x^4 - (92*x^4)/w2^8 + 
          (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + (x^2*(88 + 633*x^2 + 88*x^4))/
           w2^2 + (236 + 866*x^2 + 986*x^4 + 866*x^6 + 236*x^8)/w2^4)/
         w1^10)))/(myq2^3*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) + 
   ((I/64)*w1*w2^3*((-16*myq2^18*(-1 + w1^(-2))^2*x^3*(1 + x^4))/
       (w1^6*w2^5) + (4*myq1^18*x*(1 + x^2)^2*((2*(1 + x^2 + x^4))/w2^2 + 
         (2*(1 + x^2 + x^4))/(w1^4*w2^2) - (1 + x^4 + (2*(1 + x^2)^2)/w2^2 + 
           (1 + x^4)/w2^4)/w1^2))/(w1^6*w2^3) - 
      (4*myq1^17*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(2 + 7*x^2 + 2*x^4))/w2^2 + (x^2*(2 + 7*x^2 + 2*x^4))/
          (w1^4*w2^2) - (2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
            (1 + x^2 - 3*x^4 + x^6 + x^8)/w2^2))/w1^2))/(w1^5*w2^2) - 
      (4*myq1^3*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((4*x^2*(1 + 4*x^2 + x^4))/w2^2 + (4*x^2*(1 + 4*x^2 + x^4))/
          (w1^4*w2^2) + (6*x^4 + (6*x^4)/w2^4 - (1 + 9*x^2 + 48*x^4 + 9*x^6 + 
             x^8)/w2^2)/w1^2))/(w1^5*w2^2) + 
      (4*myq1^2*myq2^16*x*((12*x^2*(1 + x^4))/w2^2 + (12*x^2*(1 + x^4))/
          (w1^8*w2^2) + (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
            (4*(1 + x^2 + x^4))/w2^2))/w1^6 + 
         (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (4*(1 + x^2 + x^4))/w2^2))/
          w1^2 - ((1 + x^2)^2*(1 + 17*x^2 + x^4) + 
           ((1 + x^2)^2*(1 + 17*x^2 + x^4))/w2^4 - 
           (2*(1 + 23*x^2 + 36*x^4 + 23*x^6 + x^8))/w2^2)/w1^4))/
       (w1^4*w2^3) + (2*myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (1 + x^2)*(4*x^4 + (4*x^4)/w2^4 + (x^2*(4 + 17*x^2 + 4*x^4))/w2^2 + 
         (4*x^4 + (4*x^4)/w2^4 + (x^2*(4 + 17*x^2 + 4*x^4))/w2^2)/w1^8 - 
         (2*(x^2*(6 - 7*x^2 + 6*x^4) + (x^2*(6 - 7*x^2 + 6*x^4))/w2^4 - 
            (9*(1 + 3*x^2 + 3*x^4 + 3*x^6 + x^8))/w2^2))/w1^4 - 
         (2*(x^2*(4 + 9*x^2 + 4*x^4) + (x^2*(4 + 9*x^2 + 4*x^4))/w2^4 - 
            (2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8)/w2^2))/w1^6 - 
         (2*(x^2*(4 + 9*x^2 + 4*x^4) + (x^2*(4 + 9*x^2 + 4*x^4))/w2^4 - 
            (2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8)/w2^2))/w1^2))/(w1^3*w2^2) + 
      (myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((32*x^2*(1 + 4*x^2 + x^4))/w2^2 + (32*x^2*(1 + 4*x^2 + x^4))/
          (w1^8*w2^2) + (2*(13*x^4 + (13*x^4)/w2^4 - 
            (2*(4 + 6*x^2 + 5*x^4 + 6*x^6 + 4*x^8))/w2^2))/w1^4 + 
         (x^2*(8 + 61*x^2 + 8*x^4) + (x^2*(8 + 61*x^2 + 8*x^4))/w2^4 - 
           (2*(4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8))/w2^2)/w1^6 + 
         (x^2*(8 + 61*x^2 + 8*x^4) + (x^2*(8 + 61*x^2 + 8*x^4))/w2^4 - 
           (2*(4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8))/w2^2)/w1^2))/
       (w1^3*w2^2) - (2*myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (1 + x^2)*((8*x^2*(1 + 4*x^2 + x^4))/w2^4 + (8*x^2*(1 + 4*x^2 + x^4))/
          (w1^12*w2^4) + (2*(4*x^4 + (4*x^4)/w2^8 - (2*x^2*(3 + x^2 + 3*x^4))/
             w2^6 - (2*x^2*(3 + x^2 + 3*x^4))/w2^2 + 
            (-13 + 11*x^2 - 33*x^4 + 11*x^6 - 13*x^8)/w2^4))/w1^6 + 
         ((x^2*(8 + 33*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
           (-2 + 8*x^2 - 39*x^4 + 8*x^6 - 2*x^8)/w2^4)/w1^10 + 
         ((x^2*(8 + 33*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
           (-2 + 8*x^2 - 39*x^4 + 8*x^6 - 2*x^8)/w2^4)/w1^2 - 
         (2*(2*x^4 + (2*x^4)/w2^8 - (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^6 - 
            (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^2 + (6 + 49*x^2 + 129*x^4 + 
              49*x^6 + 6*x^8)/w2^4))/w1^8 - 
         (2*(2*x^4 + (2*x^4)/w2^8 - (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^6 - 
            (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^2 + (6 + 49*x^2 + 129*x^4 + 
              49*x^6 + 6*x^8)/w2^4))/w1^4))/w1 - 
      (4*myq1^16*myq2^2*x*((x^2*(2 - x^2 + 2*x^4))/w2^6 + 
         (x^2*(2 - x^2 + 2*x^4))/w2^2 + (2 + 3*x^2 + 4*x^4 + 3*x^6 + 2*x^8)/
          w2^4 + ((x^2*(2 - x^2 + 2*x^4))/w2^6 + (x^2*(2 - x^2 + 2*x^4))/
            w2^2 + (2 + 3*x^2 + 4*x^4 + 3*x^6 + 2*x^8)/w2^4)/w1^8 - 
         (2*(x^2 + x^6 + (x^2 + x^6)/w2^8 - (1 + 14*x^2 + 11*x^4 + 14*x^6 + 
              x^8)/w2^6 - (1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8)/w2^2 + 
            (9 + 50*x^2 + 68*x^4 + 50*x^6 + 9*x^8)/w2^4))/w1^4 + 
         (x^2 + x^6 + (x^2 + x^6)/w2^8 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + 
              x^8))/w2^6 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
           (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^4)/w1^6 + 
         (x^2 + x^6 + (x^2 + x^6)/w2^8 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + 
              x^8))/w2^6 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
           (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^4)/w1^2))/(w1^4*w2) + 
      (myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(8 + 29*x^2 + 8*x^4 + (4*(8 + 15*x^2 + 8*x^4))/w2^2 + 
            (8 + 29*x^2 + 8*x^4)/w2^4))/w2^2 + 
         (x^2*(8 + 29*x^2 + 8*x^4 + (4*(8 + 15*x^2 + 8*x^4))/w2^2 + 
            (8 + 29*x^2 + 8*x^4)/w2^4))/(w1^12*w2^2) + 
         (24*x^4 + (24*x^4)/w2^8 + (x^2*(32 + 9*x^2 + 32*x^4))/w2^6 + 
           (x^2*(32 + 9*x^2 + 32*x^4))/w2^2 - 
           (4*(4 - 52*x^2 - 111*x^4 - 52*x^6 + 4*x^8))/w2^4)/w1^8 + 
         (24*x^4 + (24*x^4)/w2^8 + (x^2*(32 + 9*x^2 + 32*x^4))/w2^6 + 
           (x^2*(32 + 9*x^2 + 32*x^4))/w2^2 - 
           (4*(4 - 52*x^2 - 111*x^4 - 52*x^6 + 4*x^8))/w2^4)/w1^4 - 
         (4*(2*x^4 + (2*x^4)/w2^8 - (8*(x^2 + 3*x^4 + x^6))/w2^6 - 
            (8*(x^2 + 3*x^4 + x^6))/w2^2 + (4 + 43*x^2 + 125*x^4 + 43*x^6 + 
              4*x^8)/w2^4))/w1^10 - (4*(2*x^4 + (2*x^4)/w2^8 - 
            (8*(x^2 + 3*x^4 + x^6))/w2^6 - (8*(x^2 + 3*x^4 + x^6))/w2^2 + 
            (4 + 43*x^2 + 125*x^4 + 43*x^6 + 4*x^8)/w2^4))/w1^2 - 
         (4*(8*x^4 + (8*x^4)/w2^8 - (7*x^2*(2 + 9*x^2 + 2*x^4))/w2^6 - 
            (7*x^2*(2 + 9*x^2 + 2*x^4))/w2^2 + (2*(17 + 92*x^2 + 231*x^4 + 92*
                x^6 + 17*x^8))/w2^4))/w1^6))/w1 - 
      (myq1^4*myq2^14*x*((48*x^2*(1 + x^4))/w2^4 + (48*x^2*(1 + x^4))/
          (w1^12*w2^4) + (16*x^2*(5 + 8*x^2 + 5*x^4 + (5 + 8*x^2 + 5*x^4)/
             w2^4 - (11 + 20*x^2 + 11*x^4)/w2^2))/(w1^10*w2^2) + 
         (16*x^2*(5 + 8*x^2 + 5*x^4 + (5 + 8*x^2 + 5*x^4)/w2^4 - 
            (11 + 20*x^2 + 11*x^4)/w2^2))/(w1^2*w2^2) - 
         (2*(3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
            (6*(2 - 46*x^2 - 75*x^4 - 46*x^6 + 2*x^8))/w2^4 + 
            (4*(2 - 21*x^2 - 37*x^4 - 21*x^6 + 2*x^8))/w2^6 + 
            (4*(2 - 21*x^2 - 37*x^4 - 21*x^6 + 2*x^8))/w2^2))/w1^6 + 
         (3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^6 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^2 + 
           (20 + 500*x^2 + 898*x^4 + 500*x^6 + 20*x^8)/w2^4)/w1^8 + 
         (3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^6 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^2 + 
           (20 + 500*x^2 + 898*x^4 + 500*x^6 + 20*x^8)/w2^4)/w1^4))/
       (w1^2*w2) - (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((8*x^4)/w2^6 + (8*x^4)/w2^2 + (2*x^2*(8 + 19*x^2 + 8*x^4))/w2^4 + 
         (2*((4*x^4)/w2^6 + (4*x^4)/w2^2 + (x^2*(8 + 19*x^2 + 8*x^4))/w2^4))/
          w1^12 - (2*((x^2*(8 + 31*x^2 + 8*x^4))/w2^6 + 
            (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 
               2*x^8))/w2^4))/w1^10 - (2*((x^2*(8 + 31*x^2 + 8*x^4))/w2^6 + 
            (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 
               2*x^8))/w2^4))/w1^2 + (-8*x^4 - (8*x^4)/w2^8 + 
           (-16*x^2 + 115*x^4 - 16*x^6)/w2^6 + (-16*x^2 + 115*x^4 - 16*x^6)/
            w2^2 + (4*(2 + 33*x^2 + 31*x^4 + 33*x^6 + 2*x^8))/w2^4)/w1^8 + 
         (-8*x^4 - (8*x^4)/w2^8 + (-16*x^2 + 115*x^4 - 16*x^6)/w2^6 + 
           (-16*x^2 + 115*x^4 - 16*x^6)/w2^2 + 
           (4*(2 + 33*x^2 + 31*x^4 + 33*x^6 + 2*x^8))/w2^4)/w1^4 + 
         (2*(8*x^4 + (8*x^4)/w2^8 - (x^2*(48 + 143*x^2 + 48*x^4))/w2^6 - 
            (x^2*(48 + 143*x^2 + 48*x^4))/w2^2 + 
            (2*(28 + 60*x^2 + 141*x^4 + 60*x^6 + 28*x^8))/w2^4))/w1^6))/w1 - 
      (2*myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(8 + 21*x^2 + 8*x^4 - (2*(4 + 21*x^2 + 4*x^4))/w2^2 + 
            (8 + 21*x^2 + 8*x^4)/w2^4))/w2^2 + 
         (x^2*(8 + 21*x^2 + 8*x^4 - (2*(4 + 21*x^2 + 4*x^4))/w2^2 + 
            (8 + 21*x^2 + 8*x^4)/w2^4))/(w1^12*w2^2) + 
         (x^2*(-12*x^2 - (12*x^2)/w2^8 + (2*(26 - 75*x^2 + 26*x^4))/w2^4 + 
            (28 + 117*x^2 + 28*x^4)/w2^6 + (28 + 117*x^2 + 28*x^4)/w2^2))/
          w1^8 + (x^2*(-12*x^2 - (12*x^2)/w2^8 + (2*(26 - 75*x^2 + 26*x^4))/
             w2^4 + (28 + 117*x^2 + 28*x^4)/w2^6 + (28 + 117*x^2 + 28*x^4)/
             w2^2))/w1^4 + (4*x^4 + (4*x^4)/w2^8 - (29*x^4)/w2^6 - 
           (29*x^4)/w2^2 - (2*(5 + 12*x^2 - 4*x^4 + 12*x^6 + 5*x^8))/w2^4)/
          w1^10 + (4*x^4 + (4*x^4)/w2^8 - (29*x^4)/w2^6 - (29*x^4)/w2^2 - 
           (2*(5 + 12*x^2 - 4*x^4 + 12*x^6 + 5*x^8))/w2^4)/w1^2 + 
         (2*(8*x^4 + (8*x^4)/w2^8 + (3*x^2*(8 - 3*x^2 + 8*x^4))/w2^6 + 
            (3*x^2*(8 - 3*x^2 + 8*x^4))/w2^2 - (45 + 195*x^2 + 236*x^4 + 
              195*x^6 + 45*x^8)/w2^4))/w1^6))/w1 + 
      (myq1^14*myq2^4*x*((2*(x^2*(4 - 11*x^2 + 4*x^4) + 
            (x^2*(4 - 11*x^2 + 4*x^4))/w2^4 + (2*(2 + x^2 + x^4 + x^6 + 2*
                x^8))/w2^2))/w2^2 + (2*(x^2*(4 - 11*x^2 + 4*x^4) + 
            (x^2*(4 - 11*x^2 + 4*x^4))/w2^4 + (2*(2 + x^2 + x^4 + x^6 + 2*
                x^8))/w2^2))/(w1^12*w2^2) + (4*(x^2 - 4*x^4 + x^6) + 
           (4*(x^2 - 4*x^4 + x^6))/w2^8 - (20 + 82*x^2 - 13*x^4 + 82*x^6 + 
             20*x^8)/w2^6 - (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
           (32 + 216*x^2 + 206*x^4 + 216*x^6 + 32*x^8)/w2^4)/w1^10 + 
         (4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^8 - 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^6 - 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
           (32 + 216*x^2 + 206*x^4 + 216*x^6 + 32*x^8)/w2^4)/w1^2 + 
         (2*(34*x^4 + (34*x^4)/w2^8 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/
             w2^6 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/w2^2 + 
            (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^4))/w1^8 + 
         (2*(34*x^4 + (34*x^4)/w2^8 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/
             w2^6 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/w2^2 + 
            (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^4))/w1^4 - 
         (2*(4*(x^2 + 13*x^4 + x^6) + (4*(x^2 + 13*x^4 + x^6))/w2^8 + 
            (20 - 227*x^4 + 20*x^8)/w2^6 + (20 - 227*x^4 + 20*x^8)/w2^2 + 
            (64 + 260*x^2 + 646*x^4 + 260*x^6 + 64*x^8)/w2^4))/w1^6))/
       (w1^2*w2) + (myq1^6*myq2^12*x*((16*x^2*(1 + x^4))/w2^4 + 
         (16*x^2*(1 + x^4))/(w1^16*w2^4) + 
         (32*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 8*x^2 + 3*x^4)/w2^2))/(w1^14*w2^2) + 
         (32*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 8*x^2 + 3*x^4)/w2^2))/(w1^2*w2^2) - 
         (4*(4*x^2*(3 + 5*x^2 + 3*x^4) + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
            (2*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*x^8))/w2^4 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^6 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^2))/w1^10 - 
         (4*(4*x^2*(3 + 5*x^2 + 3*x^4) + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
            (2*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*x^8))/w2^4 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^6 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^2))/w1^6 + 
         (28*(x + x^3)^2 + (28*(x + x^3)^2)/w2^8 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^6 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 + 
           (2*(8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8))/w2^4)/w1^12 + 
         (28*(x + x^3)^2 + (28*(x + x^3)^2)/w2^8 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^6 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 + 
           (2*(8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8))/w2^4)/w1^4 + 
         (8*x^2*(5 + 6*x^2 + 5*x^4) + (8*x^2*(5 + 6*x^2 + 5*x^4))/w2^8 - 
           (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^6 - 
           (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^2 + 
           (64 + 568*x^2 + 948*x^4 + 568*x^6 + 64*x^8)/w2^4)/w1^8))/w2 - 
      (myq1^8*myq2^10*x*((16*x^2*(1 + x^4 + (1 + x^4)/w2^4 - 
            (1 + 4*x^2 + x^4)/w2^2))/w2^2 + 
         (16*x^2*(1 + x^4 + (1 + x^4)/w2^4 - (1 + 4*x^2 + x^4)/w2^2))/
          (w1^16*w2^2) + (x^2*(20 + 29*x^2 + 20*x^4) + 
           (x^2*(20 + 29*x^2 + 20*x^4))/w2^8 - (2*x^2*(25 + 32*x^2 + 25*x^4))/
            w2^6 - (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^2 + 
           (2*(2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8))/w2^4)/w1^14 + 
         (x^2*(20 + 29*x^2 + 20*x^4) + (x^2*(20 + 29*x^2 + 20*x^4))/w2^8 - 
           (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^6 - 
           (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^2 + 
           (2*(2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8))/w2^4)/w1^2 - 
         (4*(6*x^2 - 2*x^4 + 6*x^6 + (6*x^2 - 2*x^4 + 6*x^6)/w2^8 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^6 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^2 - 
            (32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8)/w2^4))/w1^12 - 
         (4*(6*x^2 - 2*x^4 + 6*x^6 + (6*x^2 - 2*x^4 + 6*x^6)/w2^8 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^6 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^2 - 
            (32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8)/w2^4))/w1^4 - 
         (4*(x^2*(10 - 7*x^2 + 10*x^4) + (x^2*(10 - 7*x^2 + 10*x^4))/w2^8 - 
            (2*(67 + 264*x^2 + 487*x^4 + 264*x^6 + 67*x^8))/w2^4 + 
            (74 + 256*x^2 + 480*x^4 + 256*x^6 + 74*x^8)/w2^6 + 
            (74 + 256*x^2 + 480*x^4 + 256*x^6 + 74*x^8)/w2^2))/w1^8 + 
         (3*x^2*(8 - 17*x^2 + 8*x^4) + (3*x^2*(8 - 17*x^2 + 8*x^4))/w2^8 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^6 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^2 - 
           (2*(88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8))/w2^4)/w1^10 + 
         (3*x^2*(8 - 17*x^2 + 8*x^4) + (3*x^2*(8 - 17*x^2 + 8*x^4))/w2^8 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^6 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^2 - 
           (2*(88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8))/w2^4)/w1^6))/w2 + 
      (myq1^10*myq2^8*x*(x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 - 
           (2*(4 + 35*x^2 + 4*x^4))/w2^4 - (8 + 29*x^2 + 8*x^4)/w2^6 - 
           (8 + 29*x^2 + 8*x^4)/w2^2) + 
         (x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 - (2*(4 + 35*x^2 + 4*x^4))/
             w2^4 - (8 + 29*x^2 + 8*x^4)/w2^6 - (8 + 29*x^2 + 8*x^4)/w2^2))/
          w1^16 - (2*(8*x^2 + 60*x^4 + 8*x^6 + (8*x^2 + 60*x^4 + 8*x^6)/
             w2^8 - (2*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^4 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^6 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^2))/w1^12 - 
         (2*(8*x^2 + 60*x^4 + 8*x^6 + (8*x^2 + 60*x^4 + 8*x^6)/w2^8 - 
            (2*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^4 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^6 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^2))/w1^4 + 
         (2*(x^2*(4 + 25*x^2 + 4*x^4) + (x^2*(4 + 25*x^2 + 4*x^4))/w2^8 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^6 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^2 + 
            (2*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^4))/w1^14 + 
         (2*(x^2*(4 + 25*x^2 + 4*x^4) + (x^2*(4 + 25*x^2 + 4*x^4))/w2^8 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^6 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^2 + 
            (2*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^4))/w1^2 + 
         (2*(x^2*(4 + 97*x^2 + 4*x^4) + (x^2*(4 + 97*x^2 + 4*x^4))/w2^8 + 
            (2*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^4 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^6 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^2))/w1^10 + 
         (2*(x^2*(4 + 97*x^2 + 4*x^4) + (x^2*(4 + 97*x^2 + 4*x^4))/w2^8 + 
            (2*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^4 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^6 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^2))/w1^6 - 
         (2*(4*(x^2 + 31*x^4 + x^6) + (4*(x^2 + 31*x^4 + x^6))/w2^8 - 
            (2*(72 + 26*x^2 - 375*x^4 + 26*x^6 + 72*x^8))/w2^4 + 
            (132 + 378*x^2 + 125*x^4 + 378*x^6 + 132*x^8)/w2^6 + 
            (132 + 378*x^2 + 125*x^4 + 378*x^6 + 132*x^8)/w2^2))/w1^8))/w2 - 
      (myq1^12*myq2^6*x*((-2*x^2*(4 + 17*x^2 - (2*x^2)/w2^2 + 4*x^4 + 
            (4 + 17*x^2 + 4*x^4)/w2^4))/w2^2 - 
         (2*x^2*(4 + 17*x^2 - (2*x^2)/w2^2 + 4*x^4 + (4 + 17*x^2 + 4*x^4)/
             w2^4))/(w1^16*w2^2) + (2*(2*(x^2 - 4*x^4 + x^6) + 
            (2*(x^2 - 4*x^4 + x^6))/w2^8 - (10 + 15*x^2 - 12*x^4 + 15*x^6 + 
              10*x^8)/w2^6 - (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
            (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*x^8))/w2^4))/w1^14 + 
         (2*(2*(x^2 - 4*x^4 + x^6) + (2*(x^2 - 4*x^4 + x^6))/w2^8 - 
            (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^6 - 
            (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
            (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*x^8))/w2^4))/w1^2 + 
         (2*(x^2*(4 + 51*x^2 + 4*x^4) + (x^2*(4 + 51*x^2 + 4*x^4))/w2^8 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^6 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^2 - 
            (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^4))/w1^12 + 
         (2*(x^2*(4 + 51*x^2 + 4*x^4) + (x^2*(4 + 51*x^2 + 4*x^4))/w2^8 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^6 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^2 - 
            (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^4))/w1^4 + 
         (2*(5*x^2*(4 + 27*x^2 + 4*x^4) + (5*x^2*(4 + 27*x^2 + 4*x^4))/w2^8 + 
            (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/w2^6 + 
            (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/w2^2 - 
            (2*(106 + 450*x^2 + 417*x^4 + 450*x^6 + 106*x^8))/w2^4))/w1^8 - 
         (x^2*(32 + 221*x^2 + 32*x^4) + (x^2*(32 + 221*x^2 + 32*x^4))/w2^8 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^6 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^2 - 
           (2*(240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8))/w2^4)/w1^10 - 
         (x^2*(32 + 221*x^2 + 32*x^4) + (x^2*(32 + 221*x^2 + 32*x^4))/w2^8 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^6 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^2 - 
           (2*(240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8))/w2^4)/w1^6))/
       w2))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2)))), 
 I*(((-1/128*I)*w1*w2^2*(myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x - 
       (2*myq1^2*(1 + x^2))/(w1*w2) + (2*myq2^2*(1 + x^2))/(w1*w2))^2)/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2) + 
   ((I/1728)*w1*w2^4*(-54*myq1^4*myq2^2*(-1 + w1^(-2))^10*(-1 + w2^(-2))^4*
       x^4 + (864*myq1^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4)/w1^8 + 
      (288*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4)/w1^8 + 
      (432*myq1^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4)/w1^6 - 
      (2592*myq1^4*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4)/w1^6 + 
      (54*myq1^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4)/w1^4 - 
      (2214*myq1^4*myq2^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4)/w1^4 - 
      (603*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4)/w1^2 + 
      (2328*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^10*x^4)/w2^4 + 
      (13824*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4)/(w1^8*w2^4) + 
      (4608*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4)/(w1^8*w2^4) + 
      (6912*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*x^4)/(w1^6*w2^4) + 
      (148992*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^4*x^4)/(w1^6*w2^4) + 
      (864*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^6*x^4)/(w1^4*w2^4) + 
      (110880*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^6*x^4)/(w1^4*w2^4) + 
      (27792*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^4)/(w1^2*w2^4) + 
      (216*myq1^4*myq2^2*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4)/w2^2 + 
      (54*myq1^2*myq2^4*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4)/w2^2 + 
      (258*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*
        x^4)/w2^2 + (18144*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        x^4)/(w1^8*w2^2) + (2592*myq1^2*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) + 
      (6912*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/
       (w1^8*w2^2) - (8064*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) + 
      (27432*myq1^4*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4)/
       (w1^6*w2^2) + (12936*myq1^2*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
        x^4)/(w1^6*w2^2) + (3456*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
      (11328*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
      (13932*myq1^4*myq2^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4)/
       (w1^4*w2^2) + (7008*myq1^2*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^4)/(w1^4*w2^2) + (432*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
      (11304*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
      (2916*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4)/
       (w1^2*w2^2) + (1200*myq1^2*myq2^4*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^4)/(w1^2*w2^2) + (3024*myq1^2*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4)/(w1^2*w2^2) - 
      (41472*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2))/(w1^9*w2^3) + (20736*myq1*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^9*w2^3) - 
      (45792*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^3*(1 + x^2))/(w1^7*w2^3) - (162400*myq1*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^7*w2^3) + 
      (119424*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
        x^3*(1 + x^2))/(w1^7*w2^3) - (21816*myq1^3*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^3) - 
      (90840*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
        x^3*(1 + x^2))/(w1^5*w2^3) + (81360*myq1*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^3) - 
      (4104*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
        (1 + x^2))/(w1^3*w2^3) - (14160*myq1*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^3) + 
      (19584*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^3*(1 + x^2))/(w1^3*w2^3) - (216*myq1^3*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1*w2^3) - 
      (400*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*
        (1 + x^2))/(w1*w2^3) + (1596*myq1*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1*w2^3) + 
      (4320*myq1^5*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
       (w1^7*w2) - (31984*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
        (1 + x^2))/(w1^7*w2) + (22080*myq1^3*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^7*w2) + 
      (2808*myq1^5*myq2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
       (w1^5*w2) - (23868*myq1^3*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
        (1 + x^2))/(w1^5*w2) + (16560*myq1^3*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^5*w2) + 
      (756*myq1^5*myq2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
       (w1^3*w2) - (5856*myq1^3*myq2^3*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
        (1 + x^2))/(w1^3*w2) + (4140*myq1^3*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^3*w2) + 
      (81*myq1^5*myq2*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
       (w1*w2) - (472*myq1^3*myq2^3*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*
        (1 + x^2))/(w1*w2) + (345*myq1^3*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1*w2) + 
      (10368*myq1^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^2)/(w1^10*w2^4) - 
      (10368*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^2)/(w1^10*w2^4) + 
      (9504*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^2)/
       (w1^8*w2^4) + (300704*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*
        (1 + x^2)^2)/(w1^8*w2^4) + (12096*myq1^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*x^2*(1 + x^2)^2)/(w1^6*w2^4) + 
      (170928*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*(1 + x^2)^2)/
       (w1^6*w2^4) + (3456*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*
        (1 + x^2)^2)/(w1^4*w2^4) + (26976*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*x^2*(1 + x^2)^2)/(w1^4*w2^4) + 
      (216*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*(1 + x^2)^2)/
       (w1^2*w2^4) + (800*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*
        (1 + x^2)^2)/(w1^2*w2^4) + (1512*myq1^4*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^2) + 
      (216*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
       (w1^8*w2^2) - (1728*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^2) + 
      (70880*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^2) + 
      (3348*myq1^4*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
       (w1^6*w2^2) - (17192*myq1^2*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^2)/(w1^6*w2^2) + (432*myq1^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2^2) + 
      (63096*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2^2) + 
      (1188*myq1^4*myq2^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
       (w1^4*w2^2) - (7426*myq1^2*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^2*(1 + x^2)^2)/(w1^4*w2^2) + (216*myq1^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^4*w2^2) + 
      (18096*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^4*w2^2) + 
      (162*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
       (w1^2*w2^2) - (728*myq1^2*myq2^4*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*
        (1 + x^2)^2)/(w1^2*w2^2) + (1688*myq1^2*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^2*w2^2) - 
      (3456*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)^3)/(w1^9*w2^3) - (7560*myq1^3*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^7*w2^3) + 
      (74168*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
        (1 + x^2)^3)/(w1^7*w2^3) - (22080*myq1*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^7*w2^3) - 
      (2160*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
        (1 + x^2)^3)/(w1^5*w2^3) + (31432*myq1*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^3) - 
      (11040*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
        (1 + x^2)^3)/(w1^5*w2^3) - (324*myq1^3*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^3) + 
      (3020*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
        (1 + x^2)^3)/(w1^3*w2^3) - (1380*myq1*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^3) + 
      (864*(myq1^3 - myq1*myq2^2)^2*(1 + x^2)^4)/(w1^10*w2^4) - 
      (864*(-(myq1^2*myq2) + myq2^3)^2*(1 + x^2)^4)/(w1^10*w2^4) + 
      (1728*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + x^2)^4)/
       (w1^8*w2^4) - (79568*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (1 + x^2)^4)/(w1^8*w2^4) - (432*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(1 + x^2)^4)/(w1^6*w2^4) - 
      (33160*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^4*(1 + x^2)^4)/
       (w1^6*w2^4) - (3128*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^6*
        (1 + x^2)^4)/(w1^4*w2^4)))/(myq2^3*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(1 + w1^(-2))^7*x^4) - 
   ((I/256)*(1 - w1^(-2))*w1*w2^2*
     ((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/w2^8 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (40*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) + (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (120*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (80*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/w2^6 - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (24*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (112*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (52*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^12*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (56*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (60*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (2*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (92*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (10*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (18*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (14*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (42*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/256)*(1 - w1^2)*w2^2*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (40*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
       (w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
      (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
       (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/
       (w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) + (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^6*(1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (120*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) + (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (80*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
      (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
      (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/w2^6 - 
      (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) - (24*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (112*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (52*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
      (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (8*myq1^12*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
      (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (16*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (56*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
      (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^5*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (60*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) + (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (2*myq1^12*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) + (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (92*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (10*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (18*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (14*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (42*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) - (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^11*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) - (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) - (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) + 
      (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
    (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*w1*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/256)*(1 - w1^(-2))*w1*w2^2*
     ((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
      (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^7)/w2^8 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) - (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (56*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (64*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (96*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (160*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (104*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (76*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (120*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (40*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^4*(1 + x^2)^3)/(w1*w2^9) + (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (72*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (112*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (46*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (10*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^4*w2^4) - (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/256)*(1 - w1^2)*w2^2*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
      (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^7)/(w1^2*w2^8) + (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
      (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
       (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
       w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
      (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
      (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (56*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
      (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
      (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^7)/(w1^6*w2^4) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
      (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
        x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) + 
      (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^2*w2^4) - 
      (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
      (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
      (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
      (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
      (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
      (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
        (1 + x^2))/(w1*w2^9) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) - (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1^3*w2^7) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
      (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
      (64*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1^3*w2^7) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
      (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
       (w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
        (1 + x^2))/(w1*w2^7) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
      (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^5*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^5*w2^5) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) - (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
      (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^5*w2^5) + (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
      (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
      (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
       (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
        (1 + x^2))/(w1*w2^5) + (40*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^7*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
      (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
      (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
      (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
       (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
        (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) + 
      (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
      (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
        (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
      (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
       (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
        (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
      (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
       w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
        (1 + x^2)^2)/w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
      (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/w2^8 - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
       (w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
        (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) - (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
      (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/w2^6 - (20*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) - (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^4*w2^6) + (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (96*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) + (160*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (104*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
      (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^4*w2^6) - (76*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
      (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
       (w1^2*w2^6) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
        (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
      (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^5*(1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (68*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^6*w2^4) + (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) + (120*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (12*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
      (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^6*w2^4) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
      (40*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^4*w2^4) - (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
      (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
      (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
       (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
        (1 + x^2)^2)/(w1^2*w2^4) + (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^8*w2^2) - (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
      (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^6*w2^2) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^6*w2^2) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
      (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^5*(1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
       (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
        (1 + x^2)^2)/(w1^4*w2^2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
        (1 + x^2)^3)/(w1*w2^9) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) - 
      (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
        x^4*(1 + x^2)^3)/(w1*w2^9) + (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
      (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1^3*w2^7) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1*myq2^9*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) + (72*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
      (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
      (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
       (w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
        (1 + x^2)^3)/(w1*w2^7) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
      (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
        x^4*(1 + x^2)^3)/(w1*w2^7) + (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
      (12*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (56*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
       (w1^3*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
        (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
      (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
        (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
      (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
      (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
      (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^5*w2^3) - (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
      (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
      (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
       (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
        (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
       (w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
      (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
        (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) + 
      (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
        (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
      (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
       (w1^2*w2^8) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
        x^3*(1 + x^2)^4)/(w1^2*w2^8) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
      (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (36*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^4*w2^6) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^4*w2^6) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) - (112*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (44*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
      (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^4*w2^6) + (46*myq2^6*(myq1^3 - myq1*myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
      (14*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
       (w1^2*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
        (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
        (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
      (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
        x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (38*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^6*w2^4) - (22*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^8*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
      (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
      (18*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^4*w2^4) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
        x^3*(1 + x^2)^4)/(w1^4*w2^4) + (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
      (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
       (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
        (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^8*w2^2) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
      (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^6*w2^2) + (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
      (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
        x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
      (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
       (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
        (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
      (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
       (w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
        (1 + x^2)^5)/(w1^3*w2^7) + (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
        x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
      (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
      (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^9*myq2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) + (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
      (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
       (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
        (1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
        x^2*(1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^7*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (10*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^7*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^7*w2^3) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
      (18*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
       (w1^5*w2^3) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
        (1 + x^2)^5)/(w1^5*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
      (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
        x^2*(1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
        (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
      (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
       (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
        (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
      (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
        (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
      (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
        x*(1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
      (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^6*w2^4) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^6*w2^4) + (10*myq1^4*myq2^6*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
        x*(1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
        (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
      (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
       (w1^4*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
        (1 + x^2)^6)/(w1^4*w2^4) - (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
      (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
       (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*
        (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
      (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
        (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
      (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
        (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w1^(-2))^2*w1*(-1 + w2^(-2))^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/64)*w1^2*w2^3*((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
       (w1^3*w2^5) + (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (1 + x^4))/(w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*
        (1 + x^2)*(2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/
       (w1^2*w2^4) + (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*
     (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
       w1)*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)) - 
   ((I/128)*w1^2*w2^3*(-(myq1^2*myq2*(1 + w1^(-4))*(-1 + w2^(-2))*x) + 
      (2*myq2^3*(-1 + w2^(-2))*x)/w1^2 + (myq1^3*(-1 + w1^(-2))*(1 + x^2))/
       (w1*w2) - (myq1*myq2^2*(-1 + w1^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^4*myq2^2*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2) - 
   ((I/128)*w1^2*w2^3*(-(myq1*myq2*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*x) + (myq1^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/
       (w1*w2) + (myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 - myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^2*(myq1^2 - myq2^2)^2*
     (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/
        w1)^2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^
      2) + ((I/64)*w1*w2^4*((-2*myq2^20*(-1 + w1^(-2))*(x + x^3)^2)/
       (w1^8*w2^4) + (4*myq1^20*(-1 + w1^(-2))*(1 + x^2)^2*(1 - x^2 + x^4))/
       (w1^8*w2^4) + (myq1*myq2^19*(-1 + w2^(-2))*x*(1 + x^2)*
        (-x^2 - x^2/w1^4 + (2*(2 + 5*x^2 + 2*x^4))/w1^2))/(w1^7*w2^3) - 
      (4*myq1^19*myq2*(-1 + w2^(-2))*x*(1 + x^2)*(2*(2 + x^2 + 2*x^4) + 
         (2*(2 + x^2 + 2*x^4))/w1^4 - (7 + 2*x^2 + 7*x^4)/w1^2))/
       (w1^7*w2^3) + (2*myq1^9*myq2^11*(-1 + w2^(-2))*x*(1 + x^2)*
        ((2 + 2/w2^4 - 3/w2^2)*x^2 + ((2 + 2/w2^4 - 3/w2^2)*x^2)/w1^16 + 
         (52*(1 + 4*x^2 + x^4))/(w1^12*w2^2) + (52*(1 + 4*x^2 + x^4))/
          (w1^4*w2^2) + (-14*x^2 - (14*x^2)/w2^4 + (2 - 29*x^2 + 2*x^4)/w2^2)/
          w1^14 + (-14*x^2 - (14*x^2)/w2^4 + (2 - 29*x^2 + 2*x^4)/w2^2)/
          w1^2 - (12*(2*x^2 + (2*x^2)/w2^4 - (5*(3 + 11*x^2 + 3*x^4))/w2^2))/
          w1^8 + (2*(12*x^2 + (12*x^2)/w2^4 - (9 + 127*x^2 + 9*x^4)/w2^2))/
          w1^10 + (2*(12*x^2 + (12*x^2)/w2^4 - (9 + 127*x^2 + 9*x^4)/w2^2))/
          w1^6))/(w1*w2) - (myq1^3*myq2^17*(-1 + w2^(-2))*x*(1 + x^2)*
        ((5*x^2)/w2^2 + (5*x^2)/(w1^8*w2^2) - 
         (4*(x^2 + x^2/w2^4 - (1 - 6*x^2 + x^4)/w2^2))/w1^6 - 
         (4*(x^2 + x^2/w2^4 - (1 - 6*x^2 + x^4)/w2^2))/w1^2 + 
         (2*(4*x^2 + (4*x^2)/w2^4 + (14 + 55*x^2 + 14*x^4)/w2^2))/w1^4))/
       (w1^5*w2) - (myq1^17*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(4 + 4/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2 + 
         (4*(4 + 4/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8*(3 + 2*x^2 + 3*x^4) + (8*(3 + 2*x^2 + 3*x^4))/w1^8 + 
           (16 + 63*x^2 + 16*x^4)/w1^6 + (16 + 63*x^2 + 16*x^4)/w1^2 - 
           (2*(22 + 43*x^2 + 22*x^4))/w1^4)/w2^2))/(w1^5*w2) - 
      (myq1^7*myq2^13*(-1 + w2^(-2))*x*(1 + x^2)*((7*x^2)/w2^2 + 
         (7*x^2)/(w1^16*w2^2) + (4*(x^2 + x^2/w2^4 - (1 + 14*x^2 + x^4)/
             w2^2))/w1^14 + (4*(x^2 + x^2/w2^4 - (1 + 14*x^2 + x^4)/w2^2))/
          w1^2 + (24*(x^2 + x^2/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^10 + 
         (24*(x^2 + x^2/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^6 + 
         (-32*x^2 - (32*x^2)/w2^4 + (40 + 99*x^2 + 40*x^4)/w2^2)/w1^12 + 
         (-32*x^2 - (32*x^2)/w2^4 + (40 + 99*x^2 + 40*x^4)/w2^2)/w1^4 + 
         (4*(2*x^2 + (2*x^2)/w2^4 + (42 + 59*x^2 + 42*x^4)/w2^2))/w1^8))/
       (w1*w2) + (myq1^15*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(6 + 6/w1^8 + 19/w1^4)*(-1 + w1^(-2))^2*x^2 + 
         (4*(6 + 6/w1^8 + 19/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         ((68*(1 + x^2)^2)/w1^8 + (68*(1 + x^2)^2)/w1^4 + 
           8*(2 + x^2 + 2*x^4) + (8*(2 + x^2 + 2*x^4))/w1^12 + 
           (32 + 73*x^2 + 32*x^4)/w1^10 + (32 + 73*x^2 + 32*x^4)/w1^2 - 
           (2*(44 + 73*x^2 + 44*x^4))/w1^6)/w2^2))/(w1^3*w2) + 
      (myq1^11*myq2^9*(-1 + w2^(-2))*x*(1 + x^2)*
        ((4 + 4/w2^4 + 29/w2^2)*x^2 + ((4 + 4/w2^4 + 29/w2^2)*x^2)/w1^16 + 
         (4*(9*x^2 + (9*x^2)/w2^4 - (9 + 40*x^2 + 9*x^4)/w2^2))/w1^14 + 
         (4*(9*x^2 + (9*x^2)/w2^4 - (9 + 40*x^2 + 9*x^4)/w2^2))/w1^2 + 
         (8*(11*x^2 + (11*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^10 + 
         (8*(11*x^2 + (11*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^6 - 
         (4*(32*x^2 + (32*x^2)/w2^4 + (44 - 17*x^2 + 44*x^4)/w2^2))/w1^8 - 
         (64*x^2 + (64*x^2)/w2^4 + (56 - 153*x^2 + 56*x^4)/w2^2)/w1^12 - 
         (64*x^2 + (64*x^2)/w2^4 + (56 - 153*x^2 + 56*x^4)/w2^2)/w1^4))/
       (w1*w2) - (myq1^5*myq2^15*(-1 + w2^(-2))*x*(1 + x^2)*
        ((-13*x^2)/w2^2 - (13*x^2)/(w1^12*w2^2) + 
         (4*(x^2 + x^2/w2^4 + (1 + 21*x^2 + x^4)/w2^2))/w1^10 + 
         (4*(x^2 + x^2/w2^4 + (1 + 21*x^2 + x^4)/w2^2))/w1^2 - 
         (8*(3*x^2 + (3*x^2)/w2^4 + (5 - 6*x^2 + 5*x^4)/w2^2))/w1^6 + 
         (8*x^2 + (8*x^2)/w2^4 - (56 + 239*x^2 + 56*x^4)/w2^2)/w1^8 + 
         (8*x^2 + (8*x^2)/w2^4 - (56 + 239*x^2 + 56*x^4)/w2^2)/w1^4))/
       (w1^3*w2) - (myq1^13*myq2^7*(-1 + w2^(-2))*x*(1 + x^2)*
        (16*(1 + w2^(-4))*x^2 + (16*(1 + w2^(-4))*x^2)/w1^16 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (1 + 19*x^2 + x^4)/w2^2))/w1^12 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (1 + 19*x^2 + x^4)/w2^2))/w1^4 + 
         (8*(15*x^2 + (15*x^2)/w2^4 + (13 + 14*x^2 + 13*x^4)/w2^2))/w1^8 - 
         (32*x^2 + (32*x^2)/w2^4 + (44 + 37*x^2 + 44*x^4)/w2^2)/w1^14 - 
         (32*x^2 + (32*x^2)/w2^4 + (44 + 37*x^2 + 44*x^4)/w2^2)/w1^2 - 
         (144*x^2 + (144*x^2)/w2^4 + (172 + 279*x^2 + 172*x^4)/w2^2)/w1^10 - 
         (144*x^2 + (144*x^2)/w2^4 + (172 + 279*x^2 + 172*x^4)/w2^2)/w1^6))/
       (w1*w2) + (myq1^2*myq2^18*(-1 + w1^(-2))*(3*x^4 + (3*x^4)/w2^4 + 
         (2*x^2*(5 + 3*x^2 + 5*x^4))/w2^2 + (3*x^4 + (3*x^4)/w2^4 + 
           (2*x^2*(5 + 3*x^2 + 5*x^4))/w2^2)/w1^4 - 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + 
            (2 + x^2 - 20*x^4 + x^6 + 2*x^8)/w2^2))/w1^2))/(w1^6*w2^2) - 
      (myq1^4*myq2^16*(-1 + w1^(-2))*((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
         (2*x^2*(7 - 3*x^2 + 7*x^4))/w2^4 + ((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
           (2*x^2*(7 - 3*x^2 + 7*x^4))/w2^4)/w1^8 + 
         (4*x^4 + (4*x^4)/w2^8 - (x^2*(4 + 37*x^2 + 4*x^4))/w2^6 - 
           (x^2*(4 + 37*x^2 + 4*x^4))/w2^2 + (-8 + 22*x^2 + 166*x^4 + 
             22*x^6 - 8*x^8)/w2^4)/w1^6 + (4*x^4 + (4*x^4)/w2^8 - 
           (x^2*(4 + 37*x^2 + 4*x^4))/w2^6 - (x^2*(4 + 37*x^2 + 4*x^4))/
            w2^2 + (-8 + 22*x^2 + 166*x^4 + 22*x^6 - 8*x^8)/w2^4)/w1^2 - 
         (2*(4*x^4 + (4*x^4)/w2^8 + (x^2 - 28*x^4 + x^6)/w2^6 + 
            (x^2 - 28*x^4 + x^6)/w2^2 + (2*(5 + 12*x^2 + 40*x^4 + 12*x^6 + 5*
                x^8))/w2^4))/w1^4))/w1^4 + (2*myq1^18*myq2^2*(-1 + w1^(-2))*
        (2*x^2*(6 + 9*x^2 + 6*x^4 + (6 + 9*x^2 + 6*x^4)/w1^4 - 
           (7 + 8*x^2 + 7*x^4)/w1^2) + (2*x^2*(6 + 9*x^2 + 6*x^4 + 
            (6 + 9*x^2 + 6*x^4)/w1^4 - (7 + 8*x^2 + 7*x^4)/w1^2))/w2^4 - 
         (3 + 20*x^2 + 24*x^4 + 20*x^6 + 3*x^8 + (3 + 20*x^2 + 24*x^4 + 
             20*x^6 + 3*x^8)/w1^4 + (12 - x^2 - 10*x^4 - x^6 + 12*x^8)/w1^2)/
          w2^2))/(w1^6*w2^2) + (myq1^6*myq2^14*(-1 + w1^(-2))*
        ((x^2*(x^2 + x^2/w2^4 + (2*(3 - 7*x^2 + 3*x^4))/w2^2))/w2^2 + 
         (x^2*(x^2 + x^2/w2^4 + (2*(3 - 7*x^2 + 3*x^4))/w2^2))/(w1^12*w2^2) + 
         (8*x^4 + (8*x^4)/w2^8 + (x^2*(4 - 39*x^2 + 4*x^4))/w2^6 + 
           (x^2*(4 - 39*x^2 + 4*x^4))/w2^2 + (-4 + 50*x^2 + 210*x^4 + 
             50*x^6 - 4*x^8)/w2^4)/w1^10 + (8*x^4 + (8*x^4)/w2^8 + 
           (x^2*(4 - 39*x^2 + 4*x^4))/w2^6 + (x^2*(4 - 39*x^2 + 4*x^4))/
            w2^2 + (-4 + 50*x^2 + 210*x^4 + 50*x^6 - 4*x^8)/w2^4)/w1^2 + 
         (4*(8*x^4 + (8*x^4)/w2^8 + (x^2 - 18*x^4 + x^6)/w2^6 + 
            (x^2 - 18*x^4 + x^6)/w2^2 - (15 + 22*x^2 - 44*x^4 + 22*x^6 + 
              15*x^8)/w2^4))/w1^6 - (2*(11*x^4 + (11*x^4)/w2^8 - 
            (x^2*(8 + 73*x^2 + 8*x^4))/w2^6 - (x^2*(8 + 73*x^2 + 8*x^4))/
             w2^2 + (19 + 50*x^2 + 132*x^4 + 50*x^6 + 19*x^8)/w2^4))/w1^8 - 
         (2*(11*x^4 + (11*x^4)/w2^8 - (x^2*(8 + 73*x^2 + 8*x^4))/w2^6 - 
            (x^2*(8 + 73*x^2 + 8*x^4))/w2^2 + (19 + 50*x^2 + 132*x^4 + 
              50*x^6 + 19*x^8)/w2^4))/w1^4))/w1^2 - 
      (myq1^14*myq2^6*(-1 + w1^(-2))*(-2*x^2*(-3*x^2 - (3*x^2)/w2^8 + 
           (6*(2 + 3*x^2 + 2*x^4))/w2^6 - (8*(2 + 3*x^2 + 2*x^4))/w2^4 + 
           (6*(2 + 3*x^2 + 2*x^4))/w2^2) - 
         (2*x^2*(-3*x^2 - (3*x^2)/w2^8 + (6*(2 + 3*x^2 + 2*x^4))/w2^6 - 
            (8*(2 + 3*x^2 + 2*x^4))/w2^4 + (6*(2 + 3*x^2 + 2*x^4))/w2^2))/
          w1^12 - (8*x^4 + (8*x^4)/w2^8 + (x^2*(8 + 51*x^2 + 8*x^4))/w2^6 + 
           (x^2*(8 + 51*x^2 + 8*x^4))/w2^2 - (2*(10 - 3*x^2 + x^4 - 3*x^6 + 
              10*x^8))/w2^4)/w1^10 - (8*x^4 + (8*x^4)/w2^8 + 
           (x^2*(8 + 51*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 51*x^2 + 8*x^4))/
            w2^2 - (2*(10 - 3*x^2 + x^4 - 3*x^6 + 10*x^8))/w2^4)/w1^2 - 
         (4*(8*x^4 + (8*x^4)/w2^8 + (x^2*(11 + 42*x^2 + 11*x^4))/w2^6 + 
            (x^2*(11 + 42*x^2 + 11*x^4))/w2^2 - (45 + 114*x^2 + 160*x^4 + 
              114*x^6 + 45*x^8)/w2^4))/w1^6 + (16*x^4 + (16*x^4)/w2^8 - 
           (x^2*(136 + 237*x^2 + 136*x^4))/w2^6 - 
           (x^2*(136 + 237*x^2 + 136*x^4))/w2^2 + (58 + 314*x^2 + 378*x^4 + 
             314*x^6 + 58*x^8)/w2^4)/w1^8 + (16*x^4 + (16*x^4)/w2^8 - 
           (x^2*(136 + 237*x^2 + 136*x^4))/w2^6 - 
           (x^2*(136 + 237*x^2 + 136*x^4))/w2^2 + (58 + 314*x^2 + 378*x^4 + 
             314*x^6 + 58*x^8)/w2^4)/w1^4))/w1^2 - 
      myq1^10*myq2^10*(-1 + w1^(-2))*(((7 + 7/w2^4 + 2/w2^2)*x^4)/w2^2 + 
        ((7 + 7/w2^4 + 2/w2^2)*x^4)/(w1^16*w2^2) - 
        (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 35*x^2 + 8*x^4)/w2^6 + 
           (8 + 35*x^2 + 8*x^4)/w2^2 + (50 + 98*x^2 + 50*x^4)/w2^4))/w1^14 - 
        (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 35*x^2 + 8*x^4)/w2^6 + 
           (8 + 35*x^2 + 8*x^4)/w2^2 + (50 + 98*x^2 + 50*x^4)/w2^4))/w1^2 - 
        (8*(4*x^4 + (4*x^4)/w2^8 + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^6 + 
           (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^2 - (5 + 28*x^2 + 47*x^4 + 28*x^6 + 
             5*x^8)/w2^4))/w1^12 - (8*(4*x^4 + (4*x^4)/w2^8 + 
           (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^6 + (4*x^2*(3 + 5*x^2 + 3*x^4))/
            w2^2 - (5 + 28*x^2 + 47*x^4 + 28*x^6 + 5*x^8)/w2^4))/w1^4 + 
        (2*(26*x^4 + (26*x^4)/w2^8 - (x^2*(16 + 89*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 89*x^2 + 16*x^4))/w2^2 + (45 + 30*x^2 - 84*x^4 + 
             30*x^6 + 45*x^8)/w2^4))/w1^10 + 
        (2*(26*x^4 + (26*x^4)/w2^8 - (x^2*(16 + 89*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 89*x^2 + 16*x^4))/w2^2 + (45 + 30*x^2 - 84*x^4 + 
             30*x^6 + 45*x^8)/w2^4))/w1^6 - 
        (4*(24*x^4 + (24*x^4)/w2^8 + (x^2*(62 + 113*x^2 + 62*x^4))/w2^6 + 
           (x^2*(62 + 113*x^2 + 62*x^4))/w2^2 - (61 + 276*x^2 + 422*x^4 + 
             276*x^6 + 61*x^8)/w2^4))/w1^8) + myq1^12*myq2^8*(-1 + w1^(-2))*
       (4*(1 + w2^(-8))*x^4 + (4*(1 + w2^(-8))*x^4)/w1^16 - 
        (x^2*(4*x^2 + (4*x^2)/w2^8 - (2*(1 + 17*x^2 + x^4))/w2^4 + 
           (28 + 59*x^2 + 28*x^4)/w2^6 + (28 + 59*x^2 + 28*x^4)/w2^2))/
         w1^14 - (x^2*(4*x^2 + (4*x^2)/w2^8 - (2*(1 + 17*x^2 + x^4))/w2^4 + 
           (28 + 59*x^2 + 28*x^4)/w2^6 + (28 + 59*x^2 + 28*x^4)/w2^2))/w1^2 - 
        (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(44 + 103*x^2 + 44*x^4))/w2^6 + 
           (x^2*(44 + 103*x^2 + 44*x^4))/w2^2 - 
           (2*(20 + 35*x^2 + 47*x^4 + 35*x^6 + 20*x^8))/w2^4))/w1^10 - 
        (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(44 + 103*x^2 + 44*x^4))/w2^6 + 
           (x^2*(44 + 103*x^2 + 44*x^4))/w2^2 - 
           (2*(20 + 35*x^2 + 47*x^4 + 35*x^6 + 20*x^8))/w2^4))/w1^6 + 
        (24*x^4 + (24*x^4)/w2^8 - (x^2*(58 + 111*x^2 + 58*x^4))/w2^6 - 
          (x^2*(58 + 111*x^2 + 58*x^4))/w2^2 + 
          (2*(20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8))/w2^4)/w1^12 + 
        (24*x^4 + (24*x^4)/w2^8 - (x^2*(58 + 111*x^2 + 58*x^4))/w2^6 - 
          (x^2*(58 + 111*x^2 + 58*x^4))/w2^2 + 
          (2*(20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8))/w2^4)/w1^4 + 
        (2*(24*x^4 + (24*x^4)/w2^8 - (x^2*(119 + 268*x^2 + 119*x^4))/w2^6 - 
           (x^2*(119 + 268*x^2 + 119*x^4))/w2^2 + 
           (2*(66 + 285*x^2 + 392*x^4 + 285*x^6 + 66*x^8))/w2^4))/w1^8) + 
      myq1^8*myq2^12*(-1 + w1^(-2))*(((1 + w2^(-4) + 6/w2^2)*x^4)/w2^2 + 
        ((1 + w2^(-4) + 6/w2^2)*x^4)/(w1^16*w2^2) - 
        (x^2*(4*x^2 + (4*x^2)/w2^8 + (4 - 23*x^2 + 4*x^4)/w2^6 + 
           (4 - 23*x^2 + 4*x^4)/w2^2 + (26 + 82*x^2 + 26*x^4)/w2^4))/w1^14 - 
        (x^2*(4*x^2 + (4*x^2)/w2^8 + (4 - 23*x^2 + 4*x^4)/w2^6 + 
           (4 - 23*x^2 + 4*x^4)/w2^2 + (26 + 82*x^2 + 26*x^4)/w2^4))/w1^2 + 
        (2*(14*x^4 + (14*x^4)/w2^8 - (7*(x^2 + 8*x^4 + x^6))/w2^6 - 
           (7*(x^2 + 8*x^4 + x^6))/w2^2 + (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 
              5*x^8))/w2^4))/w1^12 + (2*(14*x^4 + (14*x^4)/w2^8 - 
           (7*(x^2 + 8*x^4 + x^6))/w2^6 - (7*(x^2 + 8*x^4 + x^6))/w2^2 + 
           (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 5*x^8))/w2^4))/w1^4 - 
        (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(62 + 81*x^2 + 62*x^4))/w2^6 + 
           (x^2*(62 + 81*x^2 + 62*x^4))/w2^2 - 
           (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^4))/w1^10 - 
        (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(62 + 81*x^2 + 62*x^4))/w2^6 + 
           (x^2*(62 + 81*x^2 + 62*x^4))/w2^2 - 
           (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^4))/w1^6 + 
        (2*(24*x^4 + (24*x^4)/w2^8 + (x^2*(17 - 58*x^2 + 17*x^4))/w2^6 + 
           (x^2*(17 - 58*x^2 + 17*x^4))/w2^2 + (72 + 90*x^2 + 52*x^4 + 
             90*x^6 + 72*x^8)/w2^4))/w1^8) + 
      (myq1^16*myq2^4*(-1 + w1^(-2))*(4*(-1 + w1^(-2))^2*
          (1 + w1^(-4) + w1^(-2))*x^4 + (4*(-1 + w1^(-2))^2*
           (1 + w1^(-4) + w1^(-2))*x^4)/w2^8 - 
         (x^2*((49*x^2)/w1^6 + (49*x^2)/w1^2 + 4*(9 + 14*x^2 + 9*x^4) + 
            (4*(9 + 14*x^2 + 9*x^4))/w1^8 + (62 + 70*x^2 + 62*x^4)/w1^4))/
          w2^6 - (x^2*((49*x^2)/w1^6 + (49*x^2)/w1^2 + 
            4*(9 + 14*x^2 + 9*x^4) + (4*(9 + 14*x^2 + 9*x^4))/w1^8 + 
            (62 + 70*x^2 + 62*x^4)/w1^4))/w2^2 + 
         (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8) + 
           (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8))/w1^8 + 
           (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w1^6 + 
           (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w1^2 + 
           (80 + 278*x^2 + 288*x^4 + 278*x^6 + 80*x^8)/w1^4)/w2^4))/w1^4))/
    (myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
       myq2^4/w1^2)^4*x^4) - 
   ((I/128)*w1^3*w2^4*((8*myq1*myq2^23*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + x^2))/(w1^11*w2^3) + (4*myq1^24*(1 + x^2)^2*(1 + x^4))/
       (w1^12*w2^4) - (16*myq1^23*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + 2*x^2 + 2*x^4 + x^6))/(w1^11*w2^3) - 
      (2*myq1^3*myq2^21*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2 + x^2/w1^4 + (4*(1 + 12*x^2 + x^4))/w1^2))/(w1^9*w2^3) + 
      (4*myq2^24*(4*x^4 + (4*x^4)/w1^8 - (4*(x^2 + 6*x^4 + x^6))/w1^6 - 
         (4*(x^2 + 6*x^4 + x^6))/w1^2 + (1 + 11*x^2 + 44*x^4 + 11*x^6 + x^8)/
          w1^4))/(w1^8*w2^4) - (2*myq1^5*myq2^19*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*((45*x^2)/w2^2 + (45*x^2)/(w1^8*w2^2) - 
         (4*(2*x^2 + (2*x^2)/w2^4 - (3*(1 + 12*x^2 + x^4))/w2^2))/w1^4 + 
         (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^6 + 
         (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^2))/(w1^7*w2) + 
      (2*myq1^7*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((93*x^2)/w2^2 + (93*x^2)/(w1^12*w2^2) + 
         (88*x^2 + (88*x^2)/w2^4 - (24*(4 + 41*x^2 + 4*x^4))/w2^2)/w1^6 - 
         (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^8 - 
         (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^4 + 
         (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^10 + 
         (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^2))/
       (w1^5*w2) - (4*myq1^21*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(4*(-1 + w1^(-2))^2*x^2 + (4*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8 + 12*x^2 + 8*x^4 + (4*(2 + 3*x^2 + 2*x^4))/w1^4 + 
           (22 + 19*x^2 + 22*x^4)/w1^2)/w2^2))/(w1^9*w2) + 
      (4*myq1^11*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
         (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^18 + 
         (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^2 + 
         (28*(6*x^2 + (6*x^2)/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^10 + 
         (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^14 + 
         (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^6 - 
         (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^16 - 
         (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^4 - 
         (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^12 - 
         (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^8))/
       (w1*w2) + (2*myq1^19*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2 + 
         (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2)/w2^4 - 
         (8*(3 + 4*x^2 + 3*x^4) + (8*(3 + 4*x^2 + 3*x^4))/w1^8 + 
           (4*(45 + 68*x^2 + 45*x^4))/w1^4 + (48 + 41*x^2 + 48*x^4)/w1^6 + 
           (48 + 41*x^2 + 48*x^4)/w1^2)/w2^2))/(w1^7*w2) - 
      (2*myq1^9*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((67*x^2)/w2^2 + (67*x^2)/(w1^16*w2^2) + 
         (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^14 + 
         (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^2 - 
         (4*(62*x^2 + (62*x^2)/w2^4 + (22 - 95*x^2 + 22*x^4)/w2^2))/w1^8 + 
         (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^10 + 
         (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^6 - 
         (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^12 - 
         (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^4))/
       (w1^3*w2) - (2*myq1^13*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(8*(1 + w2^(-4))*x^2 + (8*(1 + w2^(-4))*x^2)/w1^20 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^16 + 
         (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^4 - 
         (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^18 - 
         (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^2 + 
         (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^12 + 
         (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^8 - 
         (4*(112*x^2 + (112*x^2)/w2^4 + (100 + 111*x^2 + 100*x^4)/w2^2))/
          w1^10 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
          w1^14 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
          w1^6))/(w1*w2) + (2*myq1^15*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 27/w1^4)*
          (-1 + w1^(-2))^2*x^2 + (4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 
            27/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8*(1 + x^2 + x^4) + (8*(1 + x^2 + x^4))/w1^16 + 
           (20 - 13*x^2 + 20*x^4)/w1^14 + (20 - 13*x^2 + 20*x^4)/w1^2 + 
           (4*(43 + 100*x^2 + 43*x^4))/w1^12 + (4*(43 + 100*x^2 + 43*x^4))/
            w1^4 + (8*(65 + 166*x^2 + 65*x^4))/w1^8 + 
           (212 + 105*x^2 + 212*x^4)/w1^10 + (212 + 105*x^2 + 212*x^4)/w1^6)/
          w2^2))/(w1^3*w2) - (2*myq1^17*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*(1 + x^2)*(4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*x^2 + 
         (4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
         (8*(2 + 3*x^2 + 2*x^4) + (8*(2 + 3*x^2 + 2*x^4))/w1^12 + 
           (12*(13 + 24*x^2 + 13*x^4))/w1^8 + (12*(13 + 24*x^2 + 13*x^4))/
            w1^4 + (64 + 43*x^2 + 64*x^4)/w1^10 + (64 + 43*x^2 + 64*x^4)/
            w1^2 + (344 + 502*x^2 + 344*x^4)/w1^6)/w2^2))/(w1^5*w2) + 
      (8*myq1^22*myq2^2*((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4) + 
         ((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4))/w2^4 - 
         (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8 + 
           ((-1 + x^2)^2*(4 + 7*x^2 + 4*x^4))/w1^2 + 
           (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8)/w1^4)/w2^2))/(w1^10*w2^2) - 
      (myq1^2*myq2^22*((64*x^4)/w2^2 + (64*x^4)/(w1^12*w2^2) + 
         (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^10 + 
         (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^2 + 
         (2*(x^2*(8 + 51*x^2 + 8*x^4) + (x^2*(8 + 51*x^2 + 8*x^4))/w2^4 + 
            (2*(4 - 6*x^2 - 135*x^4 - 6*x^6 + 4*x^8))/w2^2))/w1^6 + 
         (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
           (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^8 + 
         (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
           (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^4))/
       (w1^6*w2^2) + (2*myq1^4*myq2^20*((48*x^4)/w2^4 + 
         (48*x^4)/(w1^16*w2^4) + (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - 
            (3*(x^2 + 6*x^4 + x^6))/w2^4))/w1^14 + 
         (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - (3*(x^2 + 6*x^4 + x^6))/w2^4))/
          w1^2 + (2*x^4 + (2*x^4)/w2^8 - (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 131*x^2 + 16*x^4))/w2^2 + 
           (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^12 + 
         (2*x^4 + (2*x^4)/w2^8 - (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - 
           (x^2*(16 + 131*x^2 + 16*x^4))/w2^2 + 
           (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^4 + 
         (2*(-4*x^4 - (4*x^4)/w2^8 + (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + 
            (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^2 + (14 + 9*x^2 - 276*x^4 + 
              9*x^6 + 14*x^8)/w2^4))/w1^10 + 
         (2*(-4*x^4 - (4*x^4)/w2^8 + (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + 
            (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^2 + (14 + 9*x^2 - 276*x^4 + 
              9*x^6 + 14*x^8)/w2^4))/w1^6 + 
         (2*(6*x^4 + (6*x^4)/w2^8 - (x^2*(4 + 91*x^2 + 4*x^4))/w2^6 - 
            (x^2*(4 + 91*x^2 + 4*x^4))/w2^2 + (26 + 149*x^2 + 568*x^4 + 
              149*x^6 + 26*x^8)/w2^4))/w1^8))/w1^4 + 
      (4*myq1^20*myq2^4*((-1 + w1^(-2))^4*x^4 + ((-1 + w1^(-2))^4*x^4)/w2^8 - 
         ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
            (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
          w2^6 - ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
            (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
          w2^2 + (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8 + 
           (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8)/w1^8 + 
           (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^6 + 
           (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^2 + 
           (40 + 79*x^2 + 90*x^4 + 79*x^6 + 40*x^8)/w1^4)/w2^4))/w1^8 - 
      (2*myq1^6*myq2^18*((32*x^4)/w2^4 + (32*x^4)/(w1^20*w2^4) + 
         (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/w2^4))/
          w1^18 + (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/
             w2^4))/w1^2 + (2*(4*x^4 + (4*x^4)/w2^8 - 
            (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - (2*x^2*(6 + 49*x^2 + 6*x^4))/
             w2^2 + (4 + 3*x^2 + 142*x^4 + 3*x^6 + 4*x^8)/w2^4))/w1^16 + 
         (2*(4*x^4 + (4*x^4)/w2^8 - (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - 
            (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^2 + (4 + 3*x^2 + 142*x^4 + 
              3*x^6 + 4*x^8)/w2^4))/w1^4 + (-28*x^4 - (28*x^4)/w2^8 + 
           (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + (x^2*(12 + 283*x^2 + 12*x^4))/
            w2^2 + (40 + 74*x^2 - 482*x^4 + 74*x^6 + 40*x^8)/w2^4)/w1^14 + 
         (-28*x^4 - (28*x^4)/w2^8 + (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + 
           (x^2*(12 + 283*x^2 + 12*x^4))/w2^2 + (40 + 74*x^2 - 482*x^4 + 
             74*x^6 + 40*x^8)/w2^4)/w1^6 + (-40*x^4 - (40*x^4)/w2^8 + 
           (6*x^2*(14 + 93*x^2 + 14*x^4))/w2^6 + 
           (6*x^2*(14 + 93*x^2 + 14*x^4))/w2^2 + 
           (4*(40 + 144*x^2 + 45*x^4 + 144*x^6 + 40*x^8))/w2^4)/w1^10 + 
         (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
            (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
              157*x^6 + 46*x^8)/w2^4))/w1^12 + 
         (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
            (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
              157*x^6 + 46*x^8)/w2^4))/w1^8))/w1^2 - 
      (myq1^18*myq2^6*(8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4 + 
         (8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4)/w2^8 - 
         ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
            (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
            (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
          w2^6 - ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
            (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
            (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
          w2^2 + (2*(4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8) + 
            (4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8))/w1^12 + 
            (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^10 + 
            (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^2 + 
            (6*(40 + 52*x^2 + 21*x^4 + 52*x^6 + 40*x^8))/w1^6 + 
            (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^8 + 
            (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^4))/w2^4))/w1^6 - 
      myq1^10*myq2^14*((16*(1 + w2^(-4))*x^4)/w2^2 + (16*(1 + w2^(-4))*x^4)/
         (w1^24*w2^2) - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/
            w2^6 + (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/
         w1^22 - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/w2^6 + 
           (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/w1^2 - 
        (4*(14*x^4 + (14*x^4)/w2^8 + (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + 
           (x^2*(10 - 27*x^2 + 10*x^4))/w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 
             4*x^8)/w2^4))/w1^20 - (4*(14*x^4 + (14*x^4)/w2^8 + 
           (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + (x^2*(10 - 27*x^2 + 10*x^4))/
            w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 4*x^8)/w2^4))/w1^4 + 
        (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
          (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
          (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^18 + 
        (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
          (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
          (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^6 - 
        (8*(44*x^4 + (44*x^4)/w2^8 - (x^2*(151 + 394*x^2 + 151*x^4))/w2^6 - 
           (x^2*(151 + 394*x^2 + 151*x^4))/w2^2 - 
           (2*(69 + 86*x^2 + 60*x^4 + 86*x^6 + 69*x^8))/w2^4))/w1^12 + 
        (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
          (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
          (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^16 + 
        (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
          (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
          (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^8 + 
        (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
           (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
           (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^14 + 
        (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
           (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
           (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^10) + 
      (2*myq1^16*myq2^8*(2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 
           14/w1^4 - 8/w1^2)*(-1 + w1^(-2))^2*x^4 + 
         (2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 14/w1^4 - 8/w1^2)*
           (-1 + w1^(-2))^2*x^4)/w2^8 - ((-1 + w1^(-2))^2*x^2*
           (4*(6 + 11*x^2 + 6*x^4) + (4*(6 + 11*x^2 + 6*x^4))/w1^12 + 
            (4*(21 + 46*x^2 + 21*x^4))/w1^6 + (40 + 73*x^2 + 40*x^4)/w1^10 + 
            (40 + 73*x^2 + 40*x^4)/w1^2 + (168 + 313*x^2 + 168*x^4)/w1^8 + 
            (168 + 313*x^2 + 168*x^4)/w1^4))/w2^6 - 
         ((-1 + w1^(-2))^2*x^2*(4*(6 + 11*x^2 + 6*x^4) + 
            (4*(6 + 11*x^2 + 6*x^4))/w1^12 + (4*(21 + 46*x^2 + 21*x^4))/
             w1^6 + (40 + 73*x^2 + 40*x^4)/w1^10 + (40 + 73*x^2 + 40*x^4)/
             w1^2 + (168 + 313*x^2 + 168*x^4)/w1^8 + 
            (168 + 313*x^2 + 168*x^4)/w1^4))/w2^2 + 
         (2*(1 + 18*x^2 + 38*x^4 + 18*x^6 + x^8 + (1 + 18*x^2 + 38*x^4 + 
              18*x^6 + x^8)/w1^16 + (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/
             w1^14 + (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/w1^2 + 
            (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^12 + 
            (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^4 + 
            (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^10 + 
            (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^6 + 
            (3*(85 + 315*x^2 + 426*x^4 + 315*x^6 + 85*x^8))/w1^8))/w2^4))/
       w1^4 - (2*myq1^14*myq2^10*(4*x^2*(x^2 + x^2/w2^8 + 
           (2*(2 + 5*x^2 + 2*x^4))/w2^4 - (3 + 5*x^2 + 3*x^4)/w2^6 - 
           (3 + 5*x^2 + 3*x^4)/w2^2) + (4*x^2*(x^2 + x^2/w2^8 + 
            (2*(2 + 5*x^2 + 2*x^4))/w2^4 - (3 + 5*x^2 + 3*x^4)/w2^6 - 
            (3 + 5*x^2 + 3*x^4)/w2^2))/w1^20 + (-20*x^4 - (20*x^4)/w2^8 + 
           (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + (x^2*(20 + 43*x^2 + 20*x^4))/
            w2^2 + (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^18 + 
         (-20*x^4 - (20*x^4)/w2^8 + (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + 
           (x^2*(20 + 43*x^2 + 20*x^4))/w2^2 + 
           (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^2 + 
         (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
            (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
              121*x^6 + 8*x^8)/w2^4))/w1^16 + 
         (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
            (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
              121*x^6 + 8*x^8)/w2^4))/w1^4 + (-116*x^4 - (116*x^4)/w2^8 + 
           (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
           (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
           (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^14 + 
         (-116*x^4 - (116*x^4)/w2^8 + (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
           (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
           (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^6 + 
         (4*(-44*x^4 - (44*x^4)/w2^8 + (x^2*(77 + 111*x^2 + 77*x^4))/w2^6 + 
            (x^2*(77 + 111*x^2 + 77*x^4))/w2^2 + 
            (2*(98 + 252*x^2 + 361*x^4 + 252*x^6 + 98*x^8))/w2^4))/w1^10 + 
         (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
            (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
              425*x^6 + 100*x^8)/w2^4))/w1^12 + 
         (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
            (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
              425*x^6 + 100*x^8)/w2^4))/w1^8))/w1^2 + 
      2*myq1^12*myq2^12*(2*(1 + w2^(-4))^2*x^4 + (2*(1 + w2^(-4))^2*x^4)/
         w1^24 - (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
           (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^22 - 
        (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
           (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^2 - 
        (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
           (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
             93*x^6 - 35*x^8)/w2^4))/w1^14 - 
        (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
           (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
             93*x^6 - 35*x^8)/w2^4))/w1^10 + (28*x^4 + (28*x^4)/w2^8 - 
          (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - (x^2*(40 + 113*x^2 + 40*x^4))/
           w2^2 + (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^20 + 
        (28*x^4 + (28*x^4)/w2^8 - (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - 
          (x^2*(40 + 113*x^2 + 40*x^4))/w2^2 + 
          (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^4 + 
        (-72*x^4 - (72*x^4)/w2^8 + (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + 
          (x^2*(72 + 197*x^2 + 72*x^4))/w2^2 + (24 - 332*x^2 - 674*x^4 - 
            332*x^6 + 24*x^8)/w2^4)/w1^18 + (-72*x^4 - (72*x^4)/w2^8 + 
          (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + (x^2*(72 + 197*x^2 + 72*x^4))/
           w2^2 + (24 - 332*x^2 - 674*x^4 - 332*x^6 + 24*x^8)/w2^4)/w1^6 + 
        (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
          (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
          (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^16 + 
        (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
          (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
          (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^8 + 
        (4*(50*x^4 + (50*x^4)/w2^8 - (x^2*(156 + 311*x^2 + 156*x^4))/w2^6 - 
           (x^2*(156 + 311*x^2 + 156*x^4))/w2^2 + 
           (201 + 1076*x^2 + 1640*x^4 + 1076*x^6 + 201*x^8)/w2^4))/w1^12) + 
      2*myq1^8*myq2^16*((8*x^4)/w2^4 + (8*x^4)/(w1^24*w2^4) + 
        (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^22 + 
        (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^2 + 
        (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
          (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^20 + 
        (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
          (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^4 + 
        (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
          (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
          (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^18 + 
        (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
          (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
          (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^6 + 
        (66*x^4 + (66*x^4)/w2^8 - (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - 
          (x^2*(56 + 481*x^2 + 56*x^4))/w2^2 + (74 + 74*x^2 + 266*x^4 + 
            74*x^6 + 74*x^8)/w2^4)/w1^16 + (66*x^4 + (66*x^4)/w2^8 - 
          (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - (x^2*(56 + 481*x^2 + 56*x^4))/
           w2^2 + (74 + 74*x^2 + 266*x^4 + 74*x^6 + 74*x^8)/w2^4)/w1^8 + 
        (2*(54*x^4 + (54*x^4)/w2^8 - (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^6 - 
           (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^2 + (155 + 466*x^2 + 794*x^4 + 
             466*x^6 + 155*x^8)/w2^4))/w1^12 + 
        (-92*x^4 - (92*x^4)/w2^8 + (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + 
          (x^2*(88 + 633*x^2 + 88*x^4))/w2^2 + (236 + 866*x^2 + 986*x^4 + 
            866*x^6 + 236*x^8)/w2^4)/w1^14 + (-92*x^4 - (92*x^4)/w2^8 + 
          (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + (x^2*(88 + 633*x^2 + 88*x^4))/
           w2^2 + (236 + 866*x^2 + 986*x^4 + 866*x^6 + 236*x^8)/w2^4)/
         w1^10)))/(myq2^3*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) - 
   ((I/128)*w1*w2^3*((-16*myq2^18*(-1 + w1^(-2))^2*x^3*(1 + x^4))/
       (w1^6*w2^5) + (4*myq1^18*x*(1 + x^2)^2*((2*(1 + x^2 + x^4))/w2^2 + 
         (2*(1 + x^2 + x^4))/(w1^4*w2^2) - (1 + x^4 + (2*(1 + x^2)^2)/w2^2 + 
           (1 + x^4)/w2^4)/w1^2))/(w1^6*w2^3) - 
      (4*myq1^17*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(2 + 7*x^2 + 2*x^4))/w2^2 + (x^2*(2 + 7*x^2 + 2*x^4))/
          (w1^4*w2^2) - (2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
            (1 + x^2 - 3*x^4 + x^6 + x^8)/w2^2))/w1^2))/(w1^5*w2^2) - 
      (4*myq1^3*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((4*x^2*(1 + 4*x^2 + x^4))/w2^2 + (4*x^2*(1 + 4*x^2 + x^4))/
          (w1^4*w2^2) + (6*x^4 + (6*x^4)/w2^4 - (1 + 9*x^2 + 48*x^4 + 9*x^6 + 
             x^8)/w2^2)/w1^2))/(w1^5*w2^2) + 
      (4*myq1^2*myq2^16*x*((12*x^2*(1 + x^4))/w2^2 + (12*x^2*(1 + x^4))/
          (w1^8*w2^2) + (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
            (4*(1 + x^2 + x^4))/w2^2))/w1^6 + 
         (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (4*(1 + x^2 + x^4))/w2^2))/
          w1^2 - ((1 + x^2)^2*(1 + 17*x^2 + x^4) + 
           ((1 + x^2)^2*(1 + 17*x^2 + x^4))/w2^4 - 
           (2*(1 + 23*x^2 + 36*x^4 + 23*x^6 + x^8))/w2^2)/w1^4))/
       (w1^4*w2^3) + (2*myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (1 + x^2)*(4*x^4 + (4*x^4)/w2^4 + (x^2*(4 + 17*x^2 + 4*x^4))/w2^2 + 
         (4*x^4 + (4*x^4)/w2^4 + (x^2*(4 + 17*x^2 + 4*x^4))/w2^2)/w1^8 - 
         (2*(x^2*(6 - 7*x^2 + 6*x^4) + (x^2*(6 - 7*x^2 + 6*x^4))/w2^4 - 
            (9*(1 + 3*x^2 + 3*x^4 + 3*x^6 + x^8))/w2^2))/w1^4 - 
         (2*(x^2*(4 + 9*x^2 + 4*x^4) + (x^2*(4 + 9*x^2 + 4*x^4))/w2^4 - 
            (2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8)/w2^2))/w1^6 - 
         (2*(x^2*(4 + 9*x^2 + 4*x^4) + (x^2*(4 + 9*x^2 + 4*x^4))/w2^4 - 
            (2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8)/w2^2))/w1^2))/(w1^3*w2^2) + 
      (myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((32*x^2*(1 + 4*x^2 + x^4))/w2^2 + (32*x^2*(1 + 4*x^2 + x^4))/
          (w1^8*w2^2) + (2*(13*x^4 + (13*x^4)/w2^4 - 
            (2*(4 + 6*x^2 + 5*x^4 + 6*x^6 + 4*x^8))/w2^2))/w1^4 + 
         (x^2*(8 + 61*x^2 + 8*x^4) + (x^2*(8 + 61*x^2 + 8*x^4))/w2^4 - 
           (2*(4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8))/w2^2)/w1^6 + 
         (x^2*(8 + 61*x^2 + 8*x^4) + (x^2*(8 + 61*x^2 + 8*x^4))/w2^4 - 
           (2*(4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8))/w2^2)/w1^2))/
       (w1^3*w2^2) - (2*myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*
        (1 + x^2)*((8*x^2*(1 + 4*x^2 + x^4))/w2^4 + (8*x^2*(1 + 4*x^2 + x^4))/
          (w1^12*w2^4) + (2*(4*x^4 + (4*x^4)/w2^8 - (2*x^2*(3 + x^2 + 3*x^4))/
             w2^6 - (2*x^2*(3 + x^2 + 3*x^4))/w2^2 + 
            (-13 + 11*x^2 - 33*x^4 + 11*x^6 - 13*x^8)/w2^4))/w1^6 + 
         ((x^2*(8 + 33*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
           (-2 + 8*x^2 - 39*x^4 + 8*x^6 - 2*x^8)/w2^4)/w1^10 + 
         ((x^2*(8 + 33*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
           (-2 + 8*x^2 - 39*x^4 + 8*x^6 - 2*x^8)/w2^4)/w1^2 - 
         (2*(2*x^4 + (2*x^4)/w2^8 - (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^6 - 
            (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^2 + (6 + 49*x^2 + 129*x^4 + 
              49*x^6 + 6*x^8)/w2^4))/w1^8 - 
         (2*(2*x^4 + (2*x^4)/w2^8 - (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^6 - 
            (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^2 + (6 + 49*x^2 + 129*x^4 + 
              49*x^6 + 6*x^8)/w2^4))/w1^4))/w1 - 
      (4*myq1^16*myq2^2*x*((x^2*(2 - x^2 + 2*x^4))/w2^6 + 
         (x^2*(2 - x^2 + 2*x^4))/w2^2 + (2 + 3*x^2 + 4*x^4 + 3*x^6 + 2*x^8)/
          w2^4 + ((x^2*(2 - x^2 + 2*x^4))/w2^6 + (x^2*(2 - x^2 + 2*x^4))/
            w2^2 + (2 + 3*x^2 + 4*x^4 + 3*x^6 + 2*x^8)/w2^4)/w1^8 - 
         (2*(x^2 + x^6 + (x^2 + x^6)/w2^8 - (1 + 14*x^2 + 11*x^4 + 14*x^6 + 
              x^8)/w2^6 - (1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8)/w2^2 + 
            (9 + 50*x^2 + 68*x^4 + 50*x^6 + 9*x^8)/w2^4))/w1^4 + 
         (x^2 + x^6 + (x^2 + x^6)/w2^8 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + 
              x^8))/w2^6 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
           (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^4)/w1^6 + 
         (x^2 + x^6 + (x^2 + x^6)/w2^8 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + 
              x^8))/w2^6 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
           (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^4)/w1^2))/(w1^4*w2) + 
      (myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(8 + 29*x^2 + 8*x^4 + (4*(8 + 15*x^2 + 8*x^4))/w2^2 + 
            (8 + 29*x^2 + 8*x^4)/w2^4))/w2^2 + 
         (x^2*(8 + 29*x^2 + 8*x^4 + (4*(8 + 15*x^2 + 8*x^4))/w2^2 + 
            (8 + 29*x^2 + 8*x^4)/w2^4))/(w1^12*w2^2) + 
         (24*x^4 + (24*x^4)/w2^8 + (x^2*(32 + 9*x^2 + 32*x^4))/w2^6 + 
           (x^2*(32 + 9*x^2 + 32*x^4))/w2^2 - 
           (4*(4 - 52*x^2 - 111*x^4 - 52*x^6 + 4*x^8))/w2^4)/w1^8 + 
         (24*x^4 + (24*x^4)/w2^8 + (x^2*(32 + 9*x^2 + 32*x^4))/w2^6 + 
           (x^2*(32 + 9*x^2 + 32*x^4))/w2^2 - 
           (4*(4 - 52*x^2 - 111*x^4 - 52*x^6 + 4*x^8))/w2^4)/w1^4 - 
         (4*(2*x^4 + (2*x^4)/w2^8 - (8*(x^2 + 3*x^4 + x^6))/w2^6 - 
            (8*(x^2 + 3*x^4 + x^6))/w2^2 + (4 + 43*x^2 + 125*x^4 + 43*x^6 + 
              4*x^8)/w2^4))/w1^10 - (4*(2*x^4 + (2*x^4)/w2^8 - 
            (8*(x^2 + 3*x^4 + x^6))/w2^6 - (8*(x^2 + 3*x^4 + x^6))/w2^2 + 
            (4 + 43*x^2 + 125*x^4 + 43*x^6 + 4*x^8)/w2^4))/w1^2 - 
         (4*(8*x^4 + (8*x^4)/w2^8 - (7*x^2*(2 + 9*x^2 + 2*x^4))/w2^6 - 
            (7*x^2*(2 + 9*x^2 + 2*x^4))/w2^2 + (2*(17 + 92*x^2 + 231*x^4 + 92*
                x^6 + 17*x^8))/w2^4))/w1^6))/w1 - 
      (myq1^4*myq2^14*x*((48*x^2*(1 + x^4))/w2^4 + (48*x^2*(1 + x^4))/
          (w1^12*w2^4) + (16*x^2*(5 + 8*x^2 + 5*x^4 + (5 + 8*x^2 + 5*x^4)/
             w2^4 - (11 + 20*x^2 + 11*x^4)/w2^2))/(w1^10*w2^2) + 
         (16*x^2*(5 + 8*x^2 + 5*x^4 + (5 + 8*x^2 + 5*x^4)/w2^4 - 
            (11 + 20*x^2 + 11*x^4)/w2^2))/(w1^2*w2^2) - 
         (2*(3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
            (6*(2 - 46*x^2 - 75*x^4 - 46*x^6 + 2*x^8))/w2^4 + 
            (4*(2 - 21*x^2 - 37*x^4 - 21*x^6 + 2*x^8))/w2^6 + 
            (4*(2 - 21*x^2 - 37*x^4 - 21*x^6 + 2*x^8))/w2^2))/w1^6 + 
         (3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^6 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^2 + 
           (20 + 500*x^2 + 898*x^4 + 500*x^6 + 20*x^8)/w2^4)/w1^8 + 
         (3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^6 - 
           (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^2 + 
           (20 + 500*x^2 + 898*x^4 + 500*x^6 + 20*x^8)/w2^4)/w1^4))/
       (w1^2*w2) - (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((8*x^4)/w2^6 + (8*x^4)/w2^2 + (2*x^2*(8 + 19*x^2 + 8*x^4))/w2^4 + 
         (2*((4*x^4)/w2^6 + (4*x^4)/w2^2 + (x^2*(8 + 19*x^2 + 8*x^4))/w2^4))/
          w1^12 - (2*((x^2*(8 + 31*x^2 + 8*x^4))/w2^6 + 
            (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 
               2*x^8))/w2^4))/w1^10 - (2*((x^2*(8 + 31*x^2 + 8*x^4))/w2^6 + 
            (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 
               2*x^8))/w2^4))/w1^2 + (-8*x^4 - (8*x^4)/w2^8 + 
           (-16*x^2 + 115*x^4 - 16*x^6)/w2^6 + (-16*x^2 + 115*x^4 - 16*x^6)/
            w2^2 + (4*(2 + 33*x^2 + 31*x^4 + 33*x^6 + 2*x^8))/w2^4)/w1^8 + 
         (-8*x^4 - (8*x^4)/w2^8 + (-16*x^2 + 115*x^4 - 16*x^6)/w2^6 + 
           (-16*x^2 + 115*x^4 - 16*x^6)/w2^2 + 
           (4*(2 + 33*x^2 + 31*x^4 + 33*x^6 + 2*x^8))/w2^4)/w1^4 + 
         (2*(8*x^4 + (8*x^4)/w2^8 - (x^2*(48 + 143*x^2 + 48*x^4))/w2^6 - 
            (x^2*(48 + 143*x^2 + 48*x^4))/w2^2 + 
            (2*(28 + 60*x^2 + 141*x^4 + 60*x^6 + 28*x^8))/w2^4))/w1^6))/w1 - 
      (2*myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        ((x^2*(8 + 21*x^2 + 8*x^4 - (2*(4 + 21*x^2 + 4*x^4))/w2^2 + 
            (8 + 21*x^2 + 8*x^4)/w2^4))/w2^2 + 
         (x^2*(8 + 21*x^2 + 8*x^4 - (2*(4 + 21*x^2 + 4*x^4))/w2^2 + 
            (8 + 21*x^2 + 8*x^4)/w2^4))/(w1^12*w2^2) + 
         (x^2*(-12*x^2 - (12*x^2)/w2^8 + (2*(26 - 75*x^2 + 26*x^4))/w2^4 + 
            (28 + 117*x^2 + 28*x^4)/w2^6 + (28 + 117*x^2 + 28*x^4)/w2^2))/
          w1^8 + (x^2*(-12*x^2 - (12*x^2)/w2^8 + (2*(26 - 75*x^2 + 26*x^4))/
             w2^4 + (28 + 117*x^2 + 28*x^4)/w2^6 + (28 + 117*x^2 + 28*x^4)/
             w2^2))/w1^4 + (4*x^4 + (4*x^4)/w2^8 - (29*x^4)/w2^6 - 
           (29*x^4)/w2^2 - (2*(5 + 12*x^2 - 4*x^4 + 12*x^6 + 5*x^8))/w2^4)/
          w1^10 + (4*x^4 + (4*x^4)/w2^8 - (29*x^4)/w2^6 - (29*x^4)/w2^2 - 
           (2*(5 + 12*x^2 - 4*x^4 + 12*x^6 + 5*x^8))/w2^4)/w1^2 + 
         (2*(8*x^4 + (8*x^4)/w2^8 + (3*x^2*(8 - 3*x^2 + 8*x^4))/w2^6 + 
            (3*x^2*(8 - 3*x^2 + 8*x^4))/w2^2 - (45 + 195*x^2 + 236*x^4 + 
              195*x^6 + 45*x^8)/w2^4))/w1^6))/w1 + 
      (myq1^14*myq2^4*x*((2*(x^2*(4 - 11*x^2 + 4*x^4) + 
            (x^2*(4 - 11*x^2 + 4*x^4))/w2^4 + (2*(2 + x^2 + x^4 + x^6 + 2*
                x^8))/w2^2))/w2^2 + (2*(x^2*(4 - 11*x^2 + 4*x^4) + 
            (x^2*(4 - 11*x^2 + 4*x^4))/w2^4 + (2*(2 + x^2 + x^4 + x^6 + 2*
                x^8))/w2^2))/(w1^12*w2^2) + (4*(x^2 - 4*x^4 + x^6) + 
           (4*(x^2 - 4*x^4 + x^6))/w2^8 - (20 + 82*x^2 - 13*x^4 + 82*x^6 + 
             20*x^8)/w2^6 - (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
           (32 + 216*x^2 + 206*x^4 + 216*x^6 + 32*x^8)/w2^4)/w1^10 + 
         (4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^8 - 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^6 - 
           (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
           (32 + 216*x^2 + 206*x^4 + 216*x^6 + 32*x^8)/w2^4)/w1^2 + 
         (2*(34*x^4 + (34*x^4)/w2^8 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/
             w2^6 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/w2^2 + 
            (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^4))/w1^8 + 
         (2*(34*x^4 + (34*x^4)/w2^8 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/
             w2^6 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/w2^2 + 
            (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^4))/w1^4 - 
         (2*(4*(x^2 + 13*x^4 + x^6) + (4*(x^2 + 13*x^4 + x^6))/w2^8 + 
            (20 - 227*x^4 + 20*x^8)/w2^6 + (20 - 227*x^4 + 20*x^8)/w2^2 + 
            (64 + 260*x^2 + 646*x^4 + 260*x^6 + 64*x^8)/w2^4))/w1^6))/
       (w1^2*w2) + (myq1^6*myq2^12*x*((16*x^2*(1 + x^4))/w2^4 + 
         (16*x^2*(1 + x^4))/(w1^16*w2^4) + 
         (32*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 8*x^2 + 3*x^4)/w2^2))/(w1^14*w2^2) + 
         (32*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
            (3 + 8*x^2 + 3*x^4)/w2^2))/(w1^2*w2^2) - 
         (4*(4*x^2*(3 + 5*x^2 + 3*x^4) + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
            (2*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*x^8))/w2^4 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^6 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^2))/w1^10 - 
         (4*(4*x^2*(3 + 5*x^2 + 3*x^4) + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
            (2*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*x^8))/w2^4 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^6 + 
            (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^2))/w1^6 + 
         (28*(x + x^3)^2 + (28*(x + x^3)^2)/w2^8 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^6 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 + 
           (2*(8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8))/w2^4)/w1^12 + 
         (28*(x + x^3)^2 + (28*(x + x^3)^2)/w2^8 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^6 - 
           (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 + 
           (2*(8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8))/w2^4)/w1^4 + 
         (8*x^2*(5 + 6*x^2 + 5*x^4) + (8*x^2*(5 + 6*x^2 + 5*x^4))/w2^8 - 
           (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^6 - 
           (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^2 + 
           (64 + 568*x^2 + 948*x^4 + 568*x^6 + 64*x^8)/w2^4)/w1^8))/w2 - 
      (myq1^8*myq2^10*x*((16*x^2*(1 + x^4 + (1 + x^4)/w2^4 - 
            (1 + 4*x^2 + x^4)/w2^2))/w2^2 + 
         (16*x^2*(1 + x^4 + (1 + x^4)/w2^4 - (1 + 4*x^2 + x^4)/w2^2))/
          (w1^16*w2^2) + (x^2*(20 + 29*x^2 + 20*x^4) + 
           (x^2*(20 + 29*x^2 + 20*x^4))/w2^8 - (2*x^2*(25 + 32*x^2 + 25*x^4))/
            w2^6 - (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^2 + 
           (2*(2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8))/w2^4)/w1^14 + 
         (x^2*(20 + 29*x^2 + 20*x^4) + (x^2*(20 + 29*x^2 + 20*x^4))/w2^8 - 
           (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^6 - 
           (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^2 + 
           (2*(2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8))/w2^4)/w1^2 - 
         (4*(6*x^2 - 2*x^4 + 6*x^6 + (6*x^2 - 2*x^4 + 6*x^6)/w2^8 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^6 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^2 - 
            (32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8)/w2^4))/w1^12 - 
         (4*(6*x^2 - 2*x^4 + 6*x^6 + (6*x^2 - 2*x^4 + 6*x^6)/w2^8 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^6 + 
            (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^2 - 
            (32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8)/w2^4))/w1^4 - 
         (4*(x^2*(10 - 7*x^2 + 10*x^4) + (x^2*(10 - 7*x^2 + 10*x^4))/w2^8 - 
            (2*(67 + 264*x^2 + 487*x^4 + 264*x^6 + 67*x^8))/w2^4 + 
            (74 + 256*x^2 + 480*x^4 + 256*x^6 + 74*x^8)/w2^6 + 
            (74 + 256*x^2 + 480*x^4 + 256*x^6 + 74*x^8)/w2^2))/w1^8 + 
         (3*x^2*(8 - 17*x^2 + 8*x^4) + (3*x^2*(8 - 17*x^2 + 8*x^4))/w2^8 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^6 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^2 - 
           (2*(88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8))/w2^4)/w1^10 + 
         (3*x^2*(8 - 17*x^2 + 8*x^4) + (3*x^2*(8 - 17*x^2 + 8*x^4))/w2^8 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^6 + 
           (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^2 - 
           (2*(88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8))/w2^4)/w1^6))/w2 + 
      (myq1^10*myq2^8*x*(x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 - 
           (2*(4 + 35*x^2 + 4*x^4))/w2^4 - (8 + 29*x^2 + 8*x^4)/w2^6 - 
           (8 + 29*x^2 + 8*x^4)/w2^2) + 
         (x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 - (2*(4 + 35*x^2 + 4*x^4))/
             w2^4 - (8 + 29*x^2 + 8*x^4)/w2^6 - (8 + 29*x^2 + 8*x^4)/w2^2))/
          w1^16 - (2*(8*x^2 + 60*x^4 + 8*x^6 + (8*x^2 + 60*x^4 + 8*x^6)/
             w2^8 - (2*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^4 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^6 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^2))/w1^12 - 
         (2*(8*x^2 + 60*x^4 + 8*x^6 + (8*x^2 + 60*x^4 + 8*x^6)/w2^8 - 
            (2*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^4 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^6 + 
            (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^2))/w1^4 + 
         (2*(x^2*(4 + 25*x^2 + 4*x^4) + (x^2*(4 + 25*x^2 + 4*x^4))/w2^8 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^6 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^2 + 
            (2*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^4))/w1^14 + 
         (2*(x^2*(4 + 25*x^2 + 4*x^4) + (x^2*(4 + 25*x^2 + 4*x^4))/w2^8 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^6 - 
            (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^2 + 
            (2*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^4))/w1^2 + 
         (2*(x^2*(4 + 97*x^2 + 4*x^4) + (x^2*(4 + 97*x^2 + 4*x^4))/w2^8 + 
            (2*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^4 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^6 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^2))/w1^10 + 
         (2*(x^2*(4 + 97*x^2 + 4*x^4) + (x^2*(4 + 97*x^2 + 4*x^4))/w2^8 + 
            (2*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^4 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^6 + 
            (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^2))/w1^6 - 
         (2*(4*(x^2 + 31*x^4 + x^6) + (4*(x^2 + 31*x^4 + x^6))/w2^8 - 
            (2*(72 + 26*x^2 - 375*x^4 + 26*x^6 + 72*x^8))/w2^4 + 
            (132 + 378*x^2 + 125*x^4 + 378*x^6 + 132*x^8)/w2^6 + 
            (132 + 378*x^2 + 125*x^4 + 378*x^6 + 132*x^8)/w2^2))/w1^8))/w2 - 
      (myq1^12*myq2^6*x*((-2*x^2*(4 + 17*x^2 - (2*x^2)/w2^2 + 4*x^4 + 
            (4 + 17*x^2 + 4*x^4)/w2^4))/w2^2 - 
         (2*x^2*(4 + 17*x^2 - (2*x^2)/w2^2 + 4*x^4 + (4 + 17*x^2 + 4*x^4)/
             w2^4))/(w1^16*w2^2) + (2*(2*(x^2 - 4*x^4 + x^6) + 
            (2*(x^2 - 4*x^4 + x^6))/w2^8 - (10 + 15*x^2 - 12*x^4 + 15*x^6 + 
              10*x^8)/w2^6 - (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
            (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*x^8))/w2^4))/w1^14 + 
         (2*(2*(x^2 - 4*x^4 + x^6) + (2*(x^2 - 4*x^4 + x^6))/w2^8 - 
            (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^6 - 
            (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
            (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*x^8))/w2^4))/w1^2 + 
         (2*(x^2*(4 + 51*x^2 + 4*x^4) + (x^2*(4 + 51*x^2 + 4*x^4))/w2^8 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^6 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^2 - 
            (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^4))/w1^12 + 
         (2*(x^2*(4 + 51*x^2 + 4*x^4) + (x^2*(4 + 51*x^2 + 4*x^4))/w2^8 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^6 + 
            (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^2 - 
            (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^4))/w1^4 + 
         (2*(5*x^2*(4 + 27*x^2 + 4*x^4) + (5*x^2*(4 + 27*x^2 + 4*x^4))/w2^8 + 
            (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/w2^6 + 
            (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/w2^2 - 
            (2*(106 + 450*x^2 + 417*x^4 + 450*x^6 + 106*x^8))/w2^4))/w1^8 - 
         (x^2*(32 + 221*x^2 + 32*x^4) + (x^2*(32 + 221*x^2 + 32*x^4))/w2^8 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^6 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^2 - 
           (2*(240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8))/w2^4)/w1^10 - 
         (x^2*(32 + 221*x^2 + 32*x^4) + (x^2*(32 + 221*x^2 + 32*x^4))/w2^8 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^6 + 
           (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^2 - 
           (2*(240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8))/w2^4)/w1^6))/
       w2))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
   ((I/64)*w1*w2^4*((2*myq1*myq2^21*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2 + x^2/w1^16 - (2*(2 + 7*x^2 + 2*x^4))/w1^14 - 
         (2*(2 + 7*x^2 + 2*x^4))/w1^2 - (4*(7 + 36*x^2 + 7*x^4))/w1^12 - 
         (4*(7 + 36*x^2 + 7*x^4))/w1^4 - (6*(20 + 91*x^2 + 20*x^4))/w1^8 - 
         (2*(32 + 181*x^2 + 32*x^4))/w1^10 - (2*(32 + 181*x^2 + 32*x^4))/
          w1^6))/(w1^7*w2^3) + (4*myq2^22*(x^2 + 18*x^4 + x^6 - 
         (2*x^2*(9 - 10*x^2 + 9*x^4))/w1^14 - (2*x^2*(9 - 10*x^2 + 9*x^4))/
          w1^2 + (x^2 + 18*x^4 + x^6)/w1^16 + 
         (4*(2 - 7*x^2 - 6*x^4 - 7*x^6 + 2*x^8))/w1^12 + 
         (4*(2 - 7*x^2 - 6*x^4 - 7*x^6 + 2*x^8))/w1^4 + 
         (24 - 62*x^2 - 228*x^4 - 62*x^6 + 24*x^8)/w1^10 + 
         (24 - 62*x^2 - 228*x^4 - 62*x^6 + 24*x^8)/w1^6 + 
         (2*(36 + 27*x^2 - 82*x^4 + 27*x^6 + 36*x^8))/w1^8))/(w1^8*w2^4) - 
      (2*myq1^5*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((-4*(6 + 6/w2^4 - 203/w2^2)*x^2)/w1^20 - 
         (4*(6 + 6/w2^4 - 203/w2^2)*x^2)/w1^4 + (13*x^2)/w2^2 + 
         (13*x^2)/(w1^24*w2^2) + (2*(245*x^2 + (245*x^2)/w2^4 + 
            (-500 + 3014*x^2 - 500*x^4)/w2^2))/w1^14 + 
         (2*(245*x^2 + (245*x^2)/w2^4 + (-500 + 3014*x^2 - 500*x^4)/w2^2))/
          w1^10 + (230*x^2 + (230*x^2)/w2^4 + (-356 + 4767*x^2 - 356*x^4)/
            w2^2)/w1^16 + (230*x^2 + (230*x^2)/w2^4 + 
           (-356 + 4767*x^2 - 356*x^4)/w2^2)/w1^8 + 
         (8*(76*x^2 + (76*x^2)/w2^4 + (-103 + 905*x^2 - 103*x^4)/w2^2))/
          w1^12 + (4*(6*x^2 + (6*x^2)/w2^4 + (-41 + 573*x^2 - 41*x^4)/w2^2))/
          w1^18 + (4*(6*x^2 + (6*x^2)/w2^4 + (-41 + 573*x^2 - 41*x^4)/w2^2))/
          w1^6 - (4*(x^2 + x^2/w2^4 + (1 - 23*x^2 + x^4)/w2^2))/w1^22 - 
         (4*(x^2 + x^2/w2^4 + (1 - 23*x^2 + x^4)/w2^2))/w1^2))/(w1^3*w2) + 
      (2*myq1^7*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((7*x^2)/w2^2 + (7*x^2)/(w1^28*w2^2) + (2304*x^2 + (2304*x^2)/w2^4 + 
           (-5136 + 8287*x^2 - 5136*x^4)/w2^2)/w1^16 + 
         (2304*x^2 + (2304*x^2)/w2^4 + (-5136 + 8287*x^2 - 5136*x^4)/w2^2)/
          w1^12 + (4*(409*x^2 + (409*x^2)/w2^4 + (-843 + 1508*x^2 - 843*x^4)/
             w2^2))/w1^18 + (4*(409*x^2 + (409*x^2)/w2^4 + 
            (-843 + 1508*x^2 - 843*x^4)/w2^2))/w1^10 + 
         (8*(317*x^2 + (317*x^2)/w2^4 + (-815 + 1032*x^2 - 815*x^4)/w2^2))/
          w1^14 + (4*(206*x^2 + (206*x^2)/w2^4 + (-306 + 1115*x^2 - 306*x^4)/
             w2^2))/w1^20 + (4*(206*x^2 + (206*x^2)/w2^4 + 
            (-306 + 1115*x^2 - 306*x^4)/w2^2))/w1^8 + 
         (4*(61*x^2 + (61*x^2)/w2^4 + (-73 + 528*x^2 - 73*x^4)/w2^2))/w1^22 + 
         (4*(61*x^2 + (61*x^2)/w2^4 + (-73 + 528*x^2 - 73*x^4)/w2^2))/w1^6 + 
         (24*x^2 + (24*x^2)/w2^4 + (-8 + 686*x^2 - 8*x^4)/w2^2)/w1^24 + 
         (24*x^2 + (24*x^2)/w2^4 + (-8 + 686*x^2 - 8*x^4)/w2^2)/w1^4 + 
         (4*(x^2 + x^2/w2^4 - (1 - 12*x^2 + x^4)/w2^2))/w1^26 + 
         (4*(x^2 + x^2/w2^4 - (1 - 12*x^2 + x^4)/w2^2))/w1^2))/(w1*w2) - 
      (myq1^22*(1 + w1^(-2))^4*x^2*((1 + w1^(-4))*x^2 + ((1 + w1^(-4))*x^2)/
          w2^8 + (2*(3*x^2 + (3*x^2)/w1^4 + (8*(1 + x^2)^2)/w1^2))/w2^4 - 
         (4*(1 + x^2 + x^4 + (2*(1 + x^2)^2)/w1^2 + (1 + x^2 + x^4)/w1^4))/
          w2^6 - (4*(1 + x^2 + x^4 + (2*(1 + x^2)^2)/w1^2 + 
            (1 + x^2 + x^4)/w1^4))/w2^2))/w1^10 - 
      (4*myq1^21*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(1 + w2^(-4))*x^2 + (2*(1 + w2^(-4))*x^2)/w1^8 + 
         (7*x^2 + (7*x^2)/w2^4 + (2*(1 - 3*x^2 + x^4))/w2^2)/w1^6 + 
         (7*x^2 + (7*x^2)/w2^4 + (2*(1 - 3*x^2 + x^4))/w2^2)/w1^2 + 
         (13*x^2 + (13*x^2)/w2^4 + (4 - 6*x^2 + 4*x^4)/w2^2)/w1^4))/
       (w1^9*w2) + (2*myq1^3*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*((5*x^2)/w2^2 + (5*x^2)/(w1^20*w2^2) - 
         (4*(x^2 + x^2/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^18 - 
         (4*(x^2 + x^2/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^2 + 
         (8*(8*x^2 + (8*x^2)/w2^4 + (19 + 349*x^2 + 19*x^4)/w2^2))/w1^10 - 
         (4*(5*x^2 + (5*x^2)/w2^4 - (20 + 337*x^2 + 20*x^4)/w2^2))/w1^14 - 
         (4*(5*x^2 + (5*x^2)/w2^4 - (20 + 337*x^2 + 20*x^4)/w2^2))/w1^6 + 
         (-20*x^2 - (20*x^2)/w2^4 + (44 + 515*x^2 + 44*x^4)/w2^2)/w1^16 + 
         (-20*x^2 - (20*x^2)/w2^4 + (44 + 515*x^2 + 44*x^4)/w2^2)/w1^4 + 
         (4*(7*x^2 + (7*x^2)/w2^4 + (64 + 642*x^2 + 64*x^4)/w2^2))/w1^12 + 
         (4*(7*x^2 + (7*x^2)/w2^4 + (64 + 642*x^2 + 64*x^4)/w2^2))/w1^8))/
       (w1^5*w2) - (4*myq1^9*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*((2 + 2/w2^4 + 3/w2^2)*x^2 + ((2 + 2/w2^4 + 3/w2^2)*x^2)/
          w1^28 + (2*(5 + 5/w2^4 + 73/w2^2)*x^2)/w1^26 + 
         (2*(5 + 5/w2^4 + 73/w2^2)*x^2)/w1^2 + (2896*x^2 + (2896*x^2)/w2^4 + 
           (-6528 + 1331*x^2 - 6528*x^4)/w2^2)/w1^16 + 
         (2896*x^2 + (2896*x^2)/w2^4 + (-6528 + 1331*x^2 - 6528*x^4)/w2^2)/
          w1^12 + (2*(1095*x^2 + (1095*x^2)/w2^4 + 
            (-1976 + 961*x^2 - 1976*x^4)/w2^2))/w1^18 + 
         (2*(1095*x^2 + (1095*x^2)/w2^4 + (-1976 + 961*x^2 - 1976*x^4)/w2^2))/
          w1^10 + (1268*x^2 + (1268*x^2)/w2^4 + (-1718 + 1801*x^2 - 1718*x^4)/
            w2^2)/w1^20 + (1268*x^2 + (1268*x^2)/w2^4 + 
           (-1718 + 1801*x^2 - 1718*x^4)/w2^2)/w1^8 + 
         (4*(127*x^2 + (127*x^2)/w2^4 + (-116 + 323*x^2 - 116*x^4)/w2^2))/
          w1^22 + (4*(127*x^2 + (127*x^2)/w2^4 + (-116 + 323*x^2 - 116*x^4)/
             w2^2))/w1^6 + (126*x^2 + (126*x^2)/w2^4 + 
           (-70 + 545*x^2 - 70*x^4)/w2^2)/w1^24 + 
         (126*x^2 + (126*x^2)/w2^4 + (-70 + 545*x^2 - 70*x^4)/w2^2)/w1^4 + 
         (16*(198*x^2 + (198*x^2)/w2^4 - (5*(94 - 15*x^2 + 94*x^4))/w2^2))/
          w1^14))/(w1*w2) + (4*myq1^19*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*(1 + w1^(-2))^2*(4 + 4/w1^12 + 13/w1^10 + 31/w1^8 + 
           30/w1^6 + 31/w1^4 + 13/w1^2)*x^2 + 
         (2*(1 + w1^(-2))^2*(4 + 4/w1^12 + 13/w1^10 + 31/w1^8 + 30/w1^6 + 
            31/w1^4 + 13/w1^2)*x^2)/w2^4 - (4*(2 + x^2 + 2*x^4) + 
           (4*(2 + x^2 + 2*x^4))/w1^16 + (20*(4 + x^2 + 4*x^4))/w1^8 + 
           (42 + 43*x^2 + 42*x^4)/w1^14 + (42 + 43*x^2 + 42*x^4)/w1^2 + 
           (88 + 86*x^2 + 88*x^4)/w1^12 + (88 + 86*x^2 + 88*x^4)/w1^4 + 
           (104 + 77*x^2 + 104*x^4)/w1^10 + (104 + 77*x^2 + 104*x^4)/w1^6)/
          w2^2))/(w1^7*w2) - (2*myq1^17*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*(1 + x^2)*(4*(1 + w1^(-2))^2*(10 + 10/w1^16 + 32/w1^14 + 81/w1^12 + 
           98/w1^10 + 136/w1^8 + 98/w1^6 + 81/w1^4 + 32/w1^2)*x^2 + 
         (4*(1 + w1^(-2))^2*(10 + 10/w1^16 + 32/w1^14 + 81/w1^12 + 98/w1^10 + 
            136/w1^8 + 98/w1^6 + 81/w1^4 + 32/w1^2)*x^2)/w2^4 - 
         (8*(3 + 2*x^2 + 3*x^4) + (8*(3 + 2*x^2 + 3*x^4))/w1^20 + 
           (184 + 191*x^2 + 184*x^4)/w1^18 + (184 + 191*x^2 + 184*x^4)/w1^2 + 
           (4*(343 + 214*x^2 + 343*x^4))/w1^14 + 
           (4*(343 + 214*x^2 + 343*x^4))/w1^6 + (620 + 506*x^2 + 620*x^4)/
            w1^16 + (620 + 506*x^2 + 620*x^4)/w1^4 + 
           (2024 + 718*x^2 + 2024*x^4)/w1^12 + (2024 + 718*x^2 + 2024*x^4)/
            w1^8 + (2504 + 946*x^2 + 2504*x^4)/w1^10)/w2^2))/(w1^5*w2) + 
      (2*myq1^15*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(1 + w1^(-2))^2*(10 + 10/w1^20 + 32/w1^18 + 113/w1^16 + 
           194/w1^14 + 327/w1^12 + 308/w1^10 + 327/w1^8 + 194/w1^6 + 
           113/w1^4 + 32/w1^2)*x^2 + (4*(1 + w1^(-2))^2*(10 + 10/w1^20 + 
            32/w1^18 + 113/w1^16 + 194/w1^14 + 327/w1^12 + 308/w1^10 + 
            327/w1^8 + 194/w1^6 + 113/w1^4 + 32/w1^2)*x^2)/w2^4 - 
         (8*(2 + x^2 + 2*x^4) + (8*(2 + x^2 + 2*x^4))/w1^24 + 
           (144 + 77*x^2 + 144*x^4)/w1^22 + (144 + 77*x^2 + 144*x^4)/w1^2 + 
           (4*(157 + 52*x^2 + 157*x^4))/w1^20 + (4*(157 + 52*x^2 + 157*x^4))/
            w1^4 + (8*(576 + 259*x^2 + 576*x^4))/w1^16 + 
           (8*(576 + 259*x^2 + 576*x^4))/w1^8 + 
           (8*(1099 + 540*x^2 + 1099*x^4))/w1^12 + 
           (2080 + 937*x^2 + 2080*x^4)/w1^18 + (2080 + 937*x^2 + 2080*x^4)/
            w1^6 + (7824 + 4234*x^2 + 7824*x^4)/w1^14 + 
           (7824 + 4234*x^2 + 7824*x^4)/w1^10)/w2^2))/(w1^3*w2) - 
      (2*myq1^13*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (20*(1 + w2^(-4))*x^2 + (20*(1 + w2^(-4))*x^2)/w1^28 + 
         (4*(344*x^2 + (344*x^2)/w2^4 + (-322 + 89*x^2 - 322*x^4)/w2^2))/
          w1^22 + (4*(344*x^2 + (344*x^2)/w2^4 + (-322 + 89*x^2 - 322*x^4)/
             w2^2))/w1^6 + (102*x^2 + (102*x^2)/w2^4 + 
           (-40 + 23*x^2 - 40*x^4)/w2^2)/w1^26 + 
         (102*x^2 + (102*x^2)/w2^4 + (-40 + 23*x^2 - 40*x^4)/w2^2)/w1^2 + 
         (2*(231*x^2 + (231*x^2)/w2^4 - (46*(3 - 2*x^2 + 3*x^4))/w2^2))/
          w1^24 + (2*(231*x^2 + (231*x^2)/w2^4 - (46*(3 - 2*x^2 + 3*x^4))/
             w2^2))/w1^4 + (4*(2039*x^2 + (2039*x^2)/w2^4 - 
            (10*(371 + 184*x^2 + 371*x^4))/w2^2))/w1^16 + 
         (4*(2039*x^2 + (2039*x^2)/w2^4 - (10*(371 + 184*x^2 + 371*x^4))/
             w2^2))/w1^12 + (2*(1595*x^2 + (1595*x^2)/w2^4 - 
            (2*(981 + 4*x^2 + 981*x^4))/w2^2))/w1^20 + 
         (2*(1595*x^2 + (1595*x^2)/w2^4 - (2*(981 + 4*x^2 + 981*x^4))/w2^2))/
          w1^8 + (8*(1160*x^2 + (1160*x^2)/w2^4 - (2258 + 1343*x^2 + 
              2258*x^4)/w2^2))/w1^14 + (5710*x^2 + (5710*x^2)/w2^4 - 
           (9240 + 3319*x^2 + 9240*x^4)/w2^2)/w1^18 + 
         (5710*x^2 + (5710*x^2)/w2^4 - (9240 + 3319*x^2 + 9240*x^4)/w2^2)/
          w1^10))/(w1*w2) + (2*myq1^11*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*
        x*(1 + x^2)*((47*x^2)/w2^2 + (47*x^2)/(w1^28*w2^2) + 
         (2*(1772*x^2 + (1772*x^2)/w2^4 + (-2398 + 851*x^2 - 2398*x^4)/w2^2))/
          w1^20 + (2*(1772*x^2 + (1772*x^2)/w2^4 + 
            (-2398 + 851*x^2 - 2398*x^4)/w2^2))/w1^8 + 
         (4*(407*x^2 + (407*x^2)/w2^4 + (-367 + 372*x^2 - 367*x^4)/w2^2))/
          w1^22 + (4*(407*x^2 + (407*x^2)/w2^4 + (-367 + 372*x^2 - 367*x^4)/
             w2^2))/w1^6 + (4*(134*x^2 + (134*x^2)/w2^4 + 
            (-73 + 175*x^2 - 73*x^4)/w2^2))/w1^24 + 
         (4*(134*x^2 + (134*x^2)/w2^4 + (-73 + 175*x^2 - 73*x^4)/w2^2))/
          w1^4 + (4*(28*x^2 + (28*x^2)/w2^4 - (5*(1 - 11*x^2 + x^4))/w2^2))/
          w1^26 + (4*(28*x^2 + (28*x^2)/w2^4 - (5*(1 - 11*x^2 + x^4))/w2^2))/
          w1^2 + (8*(1249*x^2 + (1249*x^2)/w2^4 - (2621 + 1026*x^2 + 
              2621*x^4)/w2^2))/w1^14 + (4*(1564*x^2 + (1564*x^2)/w2^4 - 
            (2691 + 101*x^2 + 2691*x^4)/w2^2))/w1^18 + 
         (4*(1564*x^2 + (1564*x^2)/w2^4 - (2691 + 101*x^2 + 2691*x^4)/w2^2))/
          w1^10 + (8912*x^2 + (8912*x^2)/w2^4 - (17928 + 5809*x^2 + 
             17928*x^4)/w2^2)/w1^16 + (8912*x^2 + (8912*x^2)/w2^4 - 
           (17928 + 5809*x^2 + 17928*x^4)/w2^2)/w1^12))/(w1*w2) + 
      (2*myq1^20*myq2^2*((4 + 4/w1^8 + 3/w1^4)*(1 + w1^(-2))^4*x^4 + 
         ((4 + 4/w1^8 + 3/w1^4)*(1 + w1^(-2))^4*x^4)/w2^8 - 
         (x^2*(8 + 7*x^2 + 8*x^4 + (8 + 7*x^2 + 8*x^4)/w1^16 + 
            (44 + 56*x^2 + 44*x^4)/w1^14 + (44 + 56*x^2 + 44*x^4)/w1^2 + 
            (133 + 184*x^2 + 133*x^4)/w1^12 + (133 + 184*x^2 + 133*x^4)/
             w1^4 + (278 + 368*x^2 + 278*x^4)/w1^10 + 
            (278 + 368*x^2 + 278*x^4)/w1^6 + (382 + 506*x^2 + 382*x^4)/w1^8))/
          w2^6 - (x^2*(8 + 7*x^2 + 8*x^4 + (8 + 7*x^2 + 8*x^4)/w1^16 + 
            (44 + 56*x^2 + 44*x^4)/w1^14 + (44 + 56*x^2 + 44*x^4)/w1^2 + 
            (133 + 184*x^2 + 133*x^4)/w1^12 + (133 + 184*x^2 + 133*x^4)/
             w1^4 + (278 + 368*x^2 + 278*x^4)/w1^10 + 
            (278 + 368*x^2 + 278*x^4)/w1^6 + (382 + 506*x^2 + 382*x^4)/w1^8))/
          w2^2 + (2*(2 + 2*x^2 + 11*x^4 + 2*x^6 + 2*x^8 + 
            (2 + 2*x^2 + 11*x^4 + 2*x^6 + 2*x^8)/w1^16 + 
            (4*(5 + 20*x^2 + 54*x^4 + 20*x^6 + 5*x^8))/w1^10 + 
            (4*(5 + 20*x^2 + 54*x^4 + 20*x^6 + 5*x^8))/w1^6 + 
            (2*(6 + 9*x^2 + 34*x^4 + 9*x^6 + 6*x^8))/w1^14 + 
            (2*(6 + 9*x^2 + 34*x^4 + 9*x^6 + 6*x^8))/w1^2 + 
            (2*(6 + 45*x^2 + 112*x^4 + 45*x^6 + 6*x^8))/w1^8 + 
            (24 + 61*x^2 + 181*x^4 + 61*x^6 + 24*x^8)/w1^12 + 
            (24 + 61*x^2 + 181*x^4 + 61*x^6 + 24*x^8)/w1^4))/w2^4))/w1^8 + 
      (2*myq1^2*myq2^20*(-(x^2*(3*x^2 + (3*x^2)/w2^4 + 
            (2*(5 + 67*x^2 + 5*x^4))/w2^2)) - (3*x^4 + (3*x^4)/w2^4 + 
           (2*x^2*(5 + 67*x^2 + 5*x^4))/w2^2)/w1^20 + 
         (5*x^2*(10 - 9*x^2 + 10*x^4) + (5*x^2*(10 - 9*x^2 + 10*x^4))/w2^4 + 
           (-40 + 278*x^2 + 182*x^4 + 278*x^6 - 40*x^8)/w2^2)/w1^16 + 
         (5*x^2*(10 - 9*x^2 + 10*x^4) + (5*x^2*(10 - 9*x^2 + 10*x^4))/w2^4 + 
           (-40 + 278*x^2 + 182*x^4 + 278*x^6 - 40*x^8)/w2^2)/w1^4 + 
         (2*(2*(x^2 - 9*x^4 + x^6) + (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
            (2 + 67*x^2 - 70*x^4 + 67*x^6 + 2*x^8)/w2^2))/w1^18 + 
         (2*(2*(x^2 - 9*x^4 + x^6) + (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
            (2 + 67*x^2 - 70*x^4 + 67*x^6 + 2*x^8)/w2^2))/w1^2 + 
         (4*(x^2*(37 + 40*x^2 + 37*x^4) + (x^2*(37 + 40*x^2 + 37*x^4))/w2^4 - 
            (4*(12 - 38*x^2 - 97*x^4 - 38*x^6 + 12*x^8))/w2^2))/w1^14 + 
         (4*(x^2*(37 + 40*x^2 + 37*x^4) + (x^2*(37 + 40*x^2 + 37*x^4))/w2^4 - 
            (4*(12 - 38*x^2 - 97*x^4 - 38*x^6 + 12*x^8))/w2^2))/w1^6 + 
         (2*(x^2*(129 + 326*x^2 + 129*x^4) + (x^2*(129 + 326*x^2 + 129*x^4))/
             w2^4 - (2*(184 + 101*x^2 - 250*x^4 + 101*x^6 + 184*x^8))/w2^2))/
          w1^12 + (2*(x^2*(129 + 326*x^2 + 129*x^4) + 
            (x^2*(129 + 326*x^2 + 129*x^4))/w2^4 - 
            (2*(184 + 101*x^2 - 250*x^4 + 101*x^6 + 184*x^8))/w2^2))/w1^8 + 
         (4*(x^2*(73 + 230*x^2 + 73*x^4) + (x^2*(73 + 230*x^2 + 73*x^4))/
             w2^4 - (194 + 29*x^2 - 438*x^4 + 29*x^6 + 194*x^8)/w2^2))/
          w1^10))/(w1^6*w2^2) - (2*myq1^18*myq2^4*
        ((11 + 11/w1^12 + 15/w1^8 + 15/w1^4)*(1 + w1^(-2))^4*x^4 + 
         ((11 + 11/w1^12 + 15/w1^8 + 15/w1^4)*(1 + w1^(-2))^4*x^4)/w2^8 - 
         (2*x^2*(2*(9 + 11*x^2 + 9*x^4) + (2*(9 + 11*x^2 + 9*x^4))/w1^20 + 
            (86 + 115*x^2 + 86*x^4)/w1^18 + (86 + 115*x^2 + 86*x^4)/w1^2 + 
            (217 + 271*x^2 + 217*x^4)/w1^16 + (217 + 271*x^2 + 217*x^4)/
             w1^4 + (2*(353 + 501*x^2 + 353*x^4))/w1^10 + 
            (422 + 508*x^2 + 422*x^4)/w1^14 + (422 + 508*x^2 + 422*x^4)/
             w1^6 + (671 + 921*x^2 + 671*x^4)/w1^12 + 
            (671 + 921*x^2 + 671*x^4)/w1^8))/w2^6 - 
         (2*x^2*(2*(9 + 11*x^2 + 9*x^4) + (2*(9 + 11*x^2 + 9*x^4))/w1^20 + 
            (86 + 115*x^2 + 86*x^4)/w1^18 + (86 + 115*x^2 + 86*x^4)/w1^2 + 
            (217 + 271*x^2 + 217*x^4)/w1^16 + (217 + 271*x^2 + 217*x^4)/
             w1^4 + (2*(353 + 501*x^2 + 353*x^4))/w1^10 + 
            (422 + 508*x^2 + 422*x^4)/w1^14 + (422 + 508*x^2 + 422*x^4)/
             w1^6 + (671 + 921*x^2 + 671*x^4)/w1^12 + 
            (671 + 921*x^2 + 671*x^4)/w1^8))/w2^2 + 
         (2*(3 + 20*x^2 + 53*x^4 + 20*x^6 + 3*x^8 + 
            (3 + 20*x^2 + 53*x^4 + 20*x^6 + 3*x^8)/w1^20 + 
            (8*(23 + 38*x^2 + 79*x^4 + 38*x^6 + 23*x^8))/w1^14 + 
            (8*(23 + 38*x^2 + 79*x^4 + 38*x^6 + 23*x^8))/w1^6 + 
            (30 + 103*x^2 + 264*x^4 + 103*x^6 + 30*x^8)/w1^18 + 
            (30 + 103*x^2 + 264*x^4 + 103*x^6 + 30*x^8)/w1^2 + 
            (2*(98 - 61*x^2 + 72*x^4 - 61*x^6 + 98*x^8))/w1^10 + 
            (101 + 276*x^2 + 617*x^4 + 276*x^6 + 101*x^8)/w1^16 + 
            (101 + 276*x^2 + 617*x^4 + 276*x^6 + 101*x^8)/w1^4 + 
            (228 + 220*x^2 + 598*x^4 + 220*x^6 + 228*x^8)/w1^12 + 
            (228 + 220*x^2 + 598*x^4 + 220*x^6 + 228*x^8)/w1^8))/w2^4))/
       w1^6 + (2*myq1^16*myq2^6*(2*(1 + w1^(-2))^4*(9 + 9/w1^16 + 2/w1^14 + 
           16/w1^12 - 2/w1^10 + 20/w1^8 - 2/w1^6 + 16/w1^4 + 2/w1^2)*x^4 + 
         (2*(1 + w1^(-2))^4*(9 + 9/w1^16 + 2/w1^14 + 16/w1^12 - 2/w1^10 + 
            20/w1^8 - 2/w1^6 + 16/w1^4 + 2/w1^2)*x^4)/w2^8 - 
         (x^2*(44 + 58*x^2 + 44*x^4 + (44 + 58*x^2 + 44*x^4)/w1^24 + 
            (240 + 329*x^2 + 240*x^4)/w1^22 + (240 + 329*x^2 + 240*x^4)/
             w1^2 + (2*(402 + 503*x^2 + 402*x^4))/w1^20 + 
            (2*(402 + 503*x^2 + 402*x^4))/w1^4 + (1912 + 2445*x^2 + 1912*x^4)/
             w1^18 + (1912 + 2445*x^2 + 1912*x^4)/w1^6 + 
            (3304 + 4766*x^2 + 3304*x^4)/w1^16 + (3304 + 4766*x^2 + 3304*x^4)/
             w1^8 + (3872 + 5706*x^2 + 3872*x^4)/w1^14 + 
            (3872 + 5706*x^2 + 3872*x^4)/w1^10 + (4464 + 6740*x^2 + 4464*x^4)/
             w1^12))/w2^6 - (x^2*(44 + 58*x^2 + 44*x^4 + 
            (44 + 58*x^2 + 44*x^4)/w1^24 + (240 + 329*x^2 + 240*x^4)/w1^22 + 
            (240 + 329*x^2 + 240*x^4)/w1^2 + (2*(402 + 503*x^2 + 402*x^4))/
             w1^20 + (2*(402 + 503*x^2 + 402*x^4))/w1^4 + 
            (1912 + 2445*x^2 + 1912*x^4)/w1^18 + (1912 + 2445*x^2 + 1912*x^4)/
             w1^6 + (3304 + 4766*x^2 + 3304*x^4)/w1^16 + 
            (3304 + 4766*x^2 + 3304*x^4)/w1^8 + (3872 + 5706*x^2 + 3872*x^4)/
             w1^14 + (3872 + 5706*x^2 + 3872*x^4)/w1^10 + 
            (4464 + 6740*x^2 + 4464*x^4)/w1^12))/w2^2 + 
         (2*(2*(1 + 13*x^2 + 36*x^4 + 13*x^6 + x^8) + 
            (2*(1 + 13*x^2 + 36*x^4 + 13*x^6 + x^8))/w1^24 + 
            (26 + 123*x^2 + 359*x^4 + 123*x^6 + 26*x^8)/w1^22 + 
            (26 + 123*x^2 + 359*x^4 + 123*x^6 + 26*x^8)/w1^2 + 
            (128 + 487*x^2 + 1104*x^4 + 487*x^6 + 128*x^8)/w1^20 + 
            (128 + 487*x^2 + 1104*x^4 + 487*x^6 + 128*x^8)/w1^4 + 
            (382 + 997*x^2 + 1975*x^4 + 997*x^6 + 382*x^8)/w1^18 + 
            (382 + 997*x^2 + 1975*x^4 + 997*x^6 + 382*x^8)/w1^6 + 
            (2*(391 + 691*x^2 + 1374*x^4 + 691*x^6 + 391*x^8))/w1^16 + 
            (2*(391 + 691*x^2 + 1374*x^4 + 691*x^6 + 391*x^8))/w1^8 + 
            (2*(500 + 60*x^2 + 249*x^4 + 60*x^6 + 500*x^8))/w1^14 + 
            (2*(500 + 60*x^2 + 249*x^4 + 60*x^6 + 500*x^8))/w1^10 + 
            (2*(596 + 105*x^2 + 228*x^4 + 105*x^6 + 596*x^8))/w1^12))/w2^4))/
       w1^4 + (2*myq1^4*myq2^18*((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
         (2*x^2*(7 + 93*x^2 + 7*x^4))/w2^4 + ((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
           (2*x^2*(7 + 93*x^2 + 7*x^4))/w2^4)/w1^24 + 
         (4*x^4 + (4*x^4)/w2^8 + (-4*x^2 + 121*x^4 - 4*x^6)/w2^6 + 
           (-4*x^2 + 121*x^4 - 4*x^6)/w2^2 - 
           (2*(4 + 91*x^2 - 113*x^4 + 91*x^6 + 4*x^8))/w2^4)/w1^22 + 
         (4*x^4 + (4*x^4)/w2^8 + (-4*x^2 + 121*x^4 - 4*x^6)/w2^6 + 
           (-4*x^2 + 121*x^4 - 4*x^6)/w2^2 - 
           (2*(4 + 91*x^2 - 113*x^4 + 91*x^6 + 4*x^8))/w2^4)/w1^2 + 
         (26*x^4 + (26*x^4)/w2^8 + (-130*x^2 + 241*x^4 - 130*x^6)/w2^6 + 
           (-130*x^2 + 241*x^4 - 130*x^6)/w2^2 + (28 - 544*x^2 - 246*x^4 - 
             544*x^6 + 28*x^8)/w2^4)/w1^20 + (26*x^4 + (26*x^4)/w2^8 + 
           (-130*x^2 + 241*x^4 - 130*x^6)/w2^6 + (-130*x^2 + 241*x^4 - 
             130*x^6)/w2^2 + (28 - 544*x^2 - 246*x^4 - 544*x^6 + 28*x^8)/
            w2^4)/w1^4 + (60*x^4 + (60*x^4)/w2^8 - 
           (x^2*(492 + 283*x^2 + 492*x^4))/w2^6 - 
           (x^2*(492 + 283*x^2 + 492*x^4))/w2^2 + 
           (2*(136 - 689*x^2 - 1143*x^4 - 689*x^6 + 136*x^8))/w2^4)/w1^18 + 
         (60*x^4 + (60*x^4)/w2^8 - (x^2*(492 + 283*x^2 + 492*x^4))/w2^6 - 
           (x^2*(492 + 283*x^2 + 492*x^4))/w2^2 + 
           (2*(136 - 689*x^2 - 1143*x^4 - 689*x^6 + 136*x^8))/w2^4)/w1^6 + 
         (43*x^4 + (43*x^4)/w2^8 - (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^6 - 
           (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^2 + 
           (4*(340 - 9*x^2 - 456*x^4 - 9*x^6 + 340*x^8))/w2^4)/w1^16 + 
         (43*x^4 + (43*x^4)/w2^8 - (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^6 - 
           (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^2 + 
           (4*(340 - 9*x^2 - 456*x^4 - 9*x^6 + 340*x^8))/w2^4)/w1^8 - 
         (2*(26*x^4 + (26*x^4)/w2^8 + (x^2*(977 + 2275*x^2 + 977*x^4))/w2^6 + 
            (x^2*(977 + 2275*x^2 + 977*x^4))/w2^2 - 
            (2*(650 + 367*x^2 - 471*x^4 + 367*x^6 + 650*x^8))/w2^4))/w1^14 - 
         (2*(26*x^4 + (26*x^4)/w2^8 + (x^2*(977 + 2275*x^2 + 977*x^4))/w2^6 + 
            (x^2*(977 + 2275*x^2 + 977*x^4))/w2^2 - 
            (2*(650 + 367*x^2 - 471*x^4 + 367*x^6 + 650*x^8))/w2^4))/w1^10 - 
         (2*(57*x^4 + (57*x^4)/w2^8 + (x^2*(1189 + 2861*x^2 + 1189*x^4))/
             w2^6 + (x^2*(1189 + 2861*x^2 + 1189*x^4))/w2^2 - 
            (2*(898 + 967*x^2 + 110*x^4 + 967*x^6 + 898*x^8))/w2^4))/w1^12))/
       w1^4 - 2*myq1^8*myq2^14*(((1 + w2^(-4) - 26/w2^2)*x^4)/w2^2 + 
        ((1 + w2^(-4) - 26/w2^2)*x^4)/(w1^32*w2^2) - 
        (x^2*(4*x^2 + (4*x^2)/w2^8 + (-22 + 62*x^2 - 22*x^4)/w2^4 + 
           (4 + 99*x^2 + 4*x^4)/w2^6 + (4 + 99*x^2 + 4*x^4)/w2^2))/w1^30 - 
        (x^2*(4*x^2 + (4*x^2)/w2^8 + (-22 + 62*x^2 - 22*x^4)/w2^4 + 
           (4 + 99*x^2 + 4*x^4)/w2^6 + (4 + 99*x^2 + 4*x^4)/w2^2))/w1^2 + 
        (-56*x^4 - (56*x^4)/w2^8 + (66*x^2 - 302*x^4 + 66*x^6)/w2^6 + 
          (66*x^2 - 302*x^4 + 66*x^6)/w2^2 + 
          (4*(1 + 56*x^2 - x^4 + 56*x^6 + x^8))/w2^4)/w1^28 + 
        (-56*x^4 - (56*x^4)/w2^8 + (66*x^2 - 302*x^4 + 66*x^6)/w2^6 + 
          (66*x^2 - 302*x^4 + 66*x^6)/w2^2 + 
          (4*(1 + 56*x^2 - x^4 + 56*x^6 + x^8))/w2^4)/w1^4 - 
        (2*(116*x^4 + (116*x^4)/w2^8 + (-208*x^2 + 87*x^4 - 208*x^6)/w2^6 + 
           (-208*x^2 + 87*x^4 - 208*x^6)/w2^2 + (38 - 396*x^2 - 6*x^4 - 
             396*x^6 + 38*x^8)/w2^4))/w1^26 - 
        (2*(116*x^4 + (116*x^4)/w2^8 + (-208*x^2 + 87*x^4 - 208*x^6)/w2^6 + 
           (-208*x^2 + 87*x^4 - 208*x^6)/w2^2 + (38 - 396*x^2 - 6*x^4 - 
             396*x^6 + 38*x^8)/w2^4))/w1^6 - 
        (2*(242*x^4 + (242*x^4)/w2^8 - (x^2*(938 + 971*x^2 + 938*x^4))/w2^6 - 
           (x^2*(938 + 971*x^2 + 938*x^4))/w2^2 + (280 - 648*x^2 + 50*x^4 - 
             648*x^6 + 280*x^8)/w2^4))/w1^24 - 
        (2*(242*x^4 + (242*x^4)/w2^8 - (x^2*(938 + 971*x^2 + 938*x^4))/w2^6 - 
           (x^2*(938 + 971*x^2 + 938*x^4))/w2^2 + (280 - 648*x^2 + 50*x^4 - 
             648*x^6 + 280*x^8)/w2^4))/w1^8 - 
        (4*(136*x^4 + (136*x^4)/w2^8 - (3*x^2*(394 + 599*x^2 + 394*x^4))/
            w2^6 - (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^2 + 
           (617 + 5*x^2 + 260*x^4 + 5*x^6 + 617*x^8)/w2^4))/w1^22 - 
        (4*(136*x^4 + (136*x^4)/w2^8 - (3*x^2*(394 + 599*x^2 + 394*x^4))/
            w2^6 - (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^2 + 
           (617 + 5*x^2 + 260*x^4 + 5*x^6 + 617*x^8)/w2^4))/w1^10 - 
        (2*(90*x^4 + (90*x^4)/w2^8 - (x^2*(4777 + 8907*x^2 + 4777*x^4))/
            w2^6 - (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^2 + 
           (3146 + 2676*x^2 + 3098*x^4 + 2676*x^6 + 3146*x^8)/w2^4))/w1^20 - 
        (2*(90*x^4 + (90*x^4)/w2^8 - (x^2*(4777 + 8907*x^2 + 4777*x^4))/
            w2^6 - (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^2 + 
           (3146 + 2676*x^2 + 3098*x^4 + 2676*x^6 + 3146*x^8)/w2^4))/w1^12 + 
        (2*(352*x^4 + (352*x^4)/w2^8 + (x^2*(8136 + 16433*x^2 + 8136*x^4))/
            w2^6 + (x^2*(8136 + 16433*x^2 + 8136*x^4))/w2^2 - 
           (2*(3408 + 4820*x^2 + 4805*x^4 + 4820*x^6 + 3408*x^8))/w2^4))/
         w1^16 + (412*x^4 + (412*x^4)/w2^8 + 
          (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^6 + 
          (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^2 - 
          (2*(5840 + 7413*x^2 + 7423*x^4 + 7413*x^6 + 5840*x^8))/w2^4)/
         w1^18 + (412*x^4 + (412*x^4)/w2^8 + 
          (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^6 + 
          (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^2 - 
          (2*(5840 + 7413*x^2 + 7423*x^4 + 7413*x^6 + 5840*x^8))/w2^4)/
         w1^14) - (myq1^14*myq2^8*(x^2*(29*x^2 + (29*x^2)/w2^8 - 
           (4*(13 + 17*x^2 + 13*x^4))/w2^6 - (4*(13 + 17*x^2 + 13*x^4))/
            w2^2 + (2*(32 + 91*x^2 + 32*x^4))/w2^4) + 
         (x^2*(29*x^2 + (29*x^2)/w2^8 - (4*(13 + 17*x^2 + 13*x^4))/w2^6 - 
            (4*(13 + 17*x^2 + 13*x^4))/w2^2 + (2*(32 + 91*x^2 + 32*x^4))/
             w2^4))/w1^28 + (2*(62*x^4 + (62*x^4)/w2^8 - 
            (x^2*(148 + 143*x^2 + 148*x^4))/w2^6 - 
            (x^2*(148 + 143*x^2 + 148*x^4))/w2^2 + 
            (2*(10 + 57*x^2 + 195*x^4 + 57*x^6 + 10*x^8))/w2^4))/w1^26 + 
         (2*(62*x^4 + (62*x^4)/w2^8 - (x^2*(148 + 143*x^2 + 148*x^4))/w2^6 - 
            (x^2*(148 + 143*x^2 + 148*x^4))/w2^2 + 
            (2*(10 + 57*x^2 + 195*x^4 + 57*x^6 + 10*x^8))/w2^4))/w1^2 + 
         (8*(78*x^4 + (78*x^4)/w2^8 - (x^2*(513 + 628*x^2 + 513*x^4))/w2^6 - 
            (x^2*(513 + 628*x^2 + 513*x^4))/w2^2 + 
            (2*(75 + 227*x^2 + 538*x^4 + 227*x^6 + 75*x^8))/w2^4))/w1^22 + 
         (8*(78*x^4 + (78*x^4)/w2^8 - (x^2*(513 + 628*x^2 + 513*x^4))/w2^6 - 
            (x^2*(513 + 628*x^2 + 513*x^4))/w2^2 + 
            (2*(75 + 227*x^2 + 538*x^4 + 227*x^6 + 75*x^8))/w2^4))/w1^6 + 
         (311*x^4 + (311*x^4)/w2^8 - (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^6 - 
           (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^2 + 
           (2*(146 + 630*x^2 + 1531*x^4 + 630*x^6 + 146*x^8))/w2^4)/w1^24 + 
         (311*x^4 + (311*x^4)/w2^8 - (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^6 - 
           (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^2 + 
           (2*(146 + 630*x^2 + 1531*x^4 + 630*x^6 + 146*x^8))/w2^4)/w1^4 + 
         (16*(21*x^4 + (21*x^4)/w2^8 - (x^2*(1223 + 2018*x^2 + 1223*x^4))/
             w2^6 - (x^2*(1223 + 2018*x^2 + 1223*x^4))/w2^2 + 
            (818 + 286*x^2 + 258*x^4 + 286*x^6 + 818*x^8)/w2^4))/w1^14 + 
         (955*x^4 + (955*x^4)/w2^8 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/
            w2^6 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/w2^2 + 
           (2*(1870 + 4294*x^2 + 9471*x^4 + 4294*x^6 + 1870*x^8))/w2^4)/
          w1^20 + (955*x^4 + (955*x^4)/w2^8 - 
           (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/w2^6 - 
           (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/w2^2 + 
           (2*(1870 + 4294*x^2 + 9471*x^4 + 4294*x^6 + 1870*x^8))/w2^4)/
          w1^8 + (2*(494*x^4 + (494*x^4)/w2^8 - 
            (x^2*(7188 + 11225*x^2 + 7188*x^4))/w2^6 - 
            (x^2*(7188 + 11225*x^2 + 7188*x^4))/w2^2 + 
            (3772 + 4494*x^2 + 8530*x^4 + 4494*x^6 + 3772*x^8)/w2^4))/w1^18 + 
         (2*(494*x^4 + (494*x^4)/w2^8 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/
             w2^6 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/w2^2 + 
            (3772 + 4494*x^2 + 8530*x^4 + 4494*x^6 + 3772*x^8)/w2^4))/w1^10 + 
         (609*x^4 + (609*x^4)/w2^8 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/
            w2^6 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/w2^2 + 
           (2*(5968 + 5572*x^2 + 8443*x^4 + 5572*x^6 + 5968*x^8))/w2^4)/
          w1^16 + (609*x^4 + (609*x^4)/w2^8 - 
           (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/w2^6 - 
           (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/w2^2 + 
           (2*(5968 + 5572*x^2 + 8443*x^4 + 5572*x^6 + 5968*x^8))/w2^4)/
          w1^12))/w1^2 + 2*myq1^12*myq2^10*
       ((6 + 6/w2^8 + w2^(-6) + 10/w2^4 + w2^(-2))*x^4 + 
        ((6 + 6/w2^8 + w2^(-6) + 10/w2^4 + w2^(-2))*x^4)/w1^32 + 
        (x^2*(28*x^2 + (28*x^2)/w2^8 - (6*(3 - 7*x^2 + 3*x^4))/w2^4 - 
           (3*(8 - 7*x^2 + 8*x^4))/w2^6 - (3*(8 - 7*x^2 + 8*x^4))/w2^2))/
         w1^30 + (x^2*(28*x^2 + (28*x^2)/w2^8 - (6*(3 - 7*x^2 + 3*x^4))/
            w2^4 - (3*(8 - 7*x^2 + 8*x^4))/w2^6 - (3*(8 - 7*x^2 + 8*x^4))/
            w2^2))/w1^2 + (101*x^4 + (101*x^4)/w2^8 - 
          (x^2*(279 + 149*x^2 + 279*x^4))/w2^6 - 
          (x^2*(279 + 149*x^2 + 279*x^4))/w2^2 + 
          (4*(8 + 46*x^2 + 155*x^4 + 46*x^6 + 8*x^8))/w2^4)/w1^28 + 
        (101*x^4 + (101*x^4)/w2^8 - (x^2*(279 + 149*x^2 + 279*x^4))/w2^6 - 
          (x^2*(279 + 149*x^2 + 279*x^4))/w2^2 + 
          (4*(8 + 46*x^2 + 155*x^4 + 46*x^6 + 8*x^8))/w2^4)/w1^4 + 
        (2*(138*x^4 + (138*x^4)/w2^8 - (3*x^2*(179 + 173*x^2 + 179*x^4))/
            w2^6 - (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^2 + 
           (2*(52 + 157*x^2 + 567*x^4 + 157*x^6 + 52*x^8))/w2^4))/w1^26 + 
        (2*(138*x^4 + (138*x^4)/w2^8 - (3*x^2*(179 + 173*x^2 + 179*x^4))/
            w2^6 - (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^2 + 
           (2*(52 + 157*x^2 + 567*x^4 + 157*x^6 + 52*x^8))/w2^4))/w1^6 + 
        (596*x^4 + (596*x^4)/w2^8 - (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/
           w2^6 - (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^2 + 
          (16*(182 + 230*x^2 + 501*x^4 + 230*x^6 + 182*x^8))/w2^4)/w1^22 + 
        (596*x^4 + (596*x^4)/w2^8 - (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/
           w2^6 - (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^2 + 
          (16*(182 + 230*x^2 + 501*x^4 + 230*x^6 + 182*x^8))/w2^4)/w1^10 + 
        (2*(252*x^4 + (252*x^4)/w2^8 - (5*x^2*(308 + 383*x^2 + 308*x^4))/
            w2^6 - (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^2 + 
           (472 + 872*x^2 + 2582*x^4 + 872*x^6 + 472*x^8)/w2^4))/w1^24 + 
        (2*(252*x^4 + (252*x^4)/w2^8 - (5*x^2*(308 + 383*x^2 + 308*x^4))/
            w2^6 - (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^2 + 
           (472 + 872*x^2 + 2582*x^4 + 872*x^6 + 472*x^8)/w2^4))/w1^8 + 
        (429*x^4 + (429*x^4)/w2^8 - (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/
           w2^6 - (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^2 + 
          (4*(1640 + 2141*x^2 + 3752*x^4 + 2141*x^6 + 1640*x^8))/w2^4)/
         w1^20 + (429*x^4 + (429*x^4)/w2^8 - 
          (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^6 - 
          (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^2 + 
          (4*(1640 + 2141*x^2 + 3752*x^4 + 2141*x^6 + 1640*x^8))/w2^4)/
         w1^12 + (164*x^4 + (164*x^4)/w2^8 - 
          (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^6 - 
          (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^2 + 
          (6*(1776 + 1833*x^2 + 2479*x^4 + 1833*x^6 + 1776*x^8))/w2^4)/
         w1^18 + (164*x^4 + (164*x^4)/w2^8 - 
          (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^6 - 
          (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^2 + 
          (6*(1776 + 1833*x^2 + 2479*x^4 + 1833*x^6 + 1776*x^8))/w2^4)/
         w1^14 + (2*(24*x^4 + (24*x^4)/w2^8 - 
           (x^2*(9058 + 16523*x^2 + 9058*x^4))/w2^6 - 
           (x^2*(9058 + 16523*x^2 + 9058*x^4))/w2^2 + 
           (6240 + 7316*x^2 + 9438*x^4 + 7316*x^6 + 6240*x^8)/w2^4))/w1^16) - 
      2*myq1^10*myq2^12*(((25 + 25/w2^4 - 2/w2^2)*x^4)/w2^2 + 
        ((25 + 25/w2^4 - 2/w2^2)*x^4)/(w1^32*w2^2) + 
        (3*x^2*(8*x^2 + (8*x^2)/w2^8 - (10*(1 - x^2 + x^4))/w2^4 - 
           (3*(2 - 9*x^2 + 2*x^4))/w2^6 - (3*(2 - 9*x^2 + 2*x^4))/w2^2))/
         w1^30 + (3*x^2*(8*x^2 + (8*x^2)/w2^8 - (10*(1 - x^2 + x^4))/w2^4 - 
           (3*(2 - 9*x^2 + 2*x^4))/w2^6 - (3*(2 - 9*x^2 + 2*x^4))/w2^2))/
         w1^2 + (4*(32*x^4 + (32*x^4)/w2^8 - (3*x^2*(13 - 8*x^2 + 13*x^4))/
            w2^6 - (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^2 + 
           (4*(1 - 10*x^2 + 19*x^4 - 10*x^6 + x^8))/w2^4))/w1^28 + 
        (4*(32*x^4 + (32*x^4)/w2^8 - (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^6 - 
           (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^2 + 
           (4*(1 - 10*x^2 + 19*x^4 - 10*x^6 + x^8))/w2^4))/w1^4 + 
        (339*x^4 + (339*x^4)/w2^8 - (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^6 - 
          (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^2 + 
          (6*(29 - 14*x^2 + 225*x^4 - 14*x^6 + 29*x^8))/w2^4)/w1^26 + 
        (339*x^4 + (339*x^4)/w2^8 - (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^6 - 
          (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^2 + 
          (6*(29 - 14*x^2 + 225*x^4 - 14*x^6 + 29*x^8))/w2^4)/w1^6 + 
        (564*x^4 + (564*x^4)/w2^8 - (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/
           w2^6 - (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^2 + 
          (4*(238 + 120*x^2 + 831*x^4 + 120*x^6 + 238*x^8))/w2^4)/w1^24 + 
        (564*x^4 + (564*x^4)/w2^8 - (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/
           w2^6 - (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^2 + 
          (4*(238 + 120*x^2 + 831*x^4 + 120*x^6 + 238*x^8))/w2^4)/w1^8 + 
        (4*(74*x^4 + (74*x^4)/w2^8 - (x^2*(3009 + 5210*x^2 + 3009*x^4))/
            w2^6 - (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^2 + 
           (4*(494 + 474*x^2 + 621*x^4 + 474*x^6 + 494*x^8))/w2^4))/w1^20 + 
        (4*(74*x^4 + (74*x^4)/w2^8 - (x^2*(3009 + 5210*x^2 + 3009*x^4))/
            w2^6 - (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^2 + 
           (4*(494 + 474*x^2 + 621*x^4 + 474*x^6 + 494*x^8))/w2^4))/w1^12 + 
        (593*x^4 + (593*x^4)/w2^8 - (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/
           w2^6 - (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^2 + 
          (3154 + 2120*x^2 + 5782*x^4 + 2120*x^6 + 3154*x^8)/w2^4)/w1^22 + 
        (593*x^4 + (593*x^4)/w2^8 - (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/
           w2^6 - (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^2 + 
          (3154 + 2120*x^2 + 5782*x^4 + 2120*x^6 + 3154*x^8)/w2^4)/w1^10 - 
        (2*(204*x^4 + (204*x^4)/w2^8 + (x^2*(10256 + 20231*x^2 + 10256*x^4))/
            w2^6 + (x^2*(10256 + 20231*x^2 + 10256*x^4))/w2^2 - 
           (2*(4020 + 5596*x^2 + 6995*x^4 + 5596*x^6 + 4020*x^8))/w2^4))/
         w1^16 - (172*x^4 + (172*x^4)/w2^8 + 
          (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^6 + 
          (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^2 - 
          (2*(6512 + 8685*x^2 + 11035*x^4 + 8685*x^6 + 6512*x^8))/w2^4)/
         w1^18 - (172*x^4 + (172*x^4)/w2^8 + 
          (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^6 + 
          (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^2 - 
          (2*(6512 + 8685*x^2 + 11035*x^4 + 8685*x^6 + 6512*x^8))/w2^4)/
         w1^14) + (myq1^6*myq2^16*
        ((-2*x^2*(x^2 + x^2/w2^4 + (6*(1 + 19*x^2 + x^4))/w2^2))/w2^2 - 
         (2*x^2*(x^2 + x^2/w2^4 + (6*(1 + 19*x^2 + x^4))/w2^2))/
          (w1^28*w2^2) + (-589*x^4 - (589*x^4)/w2^8 + 
           (4324*x^2 + 6364*x^4 + 4324*x^6)/w2^6 + 
           (4324*x^2 + 6364*x^4 + 4324*x^6)/w2^2 + 
           (-2348 + 2592*x^2 + 3074*x^4 + 2592*x^6 - 2348*x^8)/w2^4)/w1^20 + 
         (-589*x^4 - (589*x^4)/w2^8 + (4324*x^2 + 6364*x^4 + 4324*x^6)/w2^6 + 
           (4324*x^2 + 6364*x^4 + 4324*x^6)/w2^2 + 
           (-2348 + 2592*x^2 + 3074*x^4 + 2592*x^6 - 2348*x^8)/w2^4)/w1^8 - 
         (4*(33*x^4 + (33*x^4)/w2^8 + (-58*x^2 + 217*x^4 - 58*x^6)/w2^6 + 
            (-58*x^2 + 217*x^4 - 58*x^6)/w2^2 + (1 - 266*x^2 - 76*x^4 - 
              266*x^6 + x^8)/w2^4))/w1^24 - 
         (4*(33*x^4 + (33*x^4)/w2^8 + (-58*x^2 + 217*x^4 - 58*x^6)/w2^6 + 
            (-58*x^2 + 217*x^4 - 58*x^6)/w2^2 + (1 - 266*x^2 - 76*x^4 - 
              266*x^6 + x^8)/w2^4))/w1^4 - 
         (2*(8*x^4 + (8*x^4)/w2^8 + (x^2*(4 + 159*x^2 + 4*x^4))/w2^6 + 
            (x^2*(4 + 159*x^2 + 4*x^4))/w2^2 - (2*(2 + 53*x^2 - 95*x^4 + 53*
                x^6 + 2*x^8))/w2^4))/w1^26 - 
         (2*(8*x^4 + (8*x^4)/w2^8 + (x^2*(4 + 159*x^2 + 4*x^4))/w2^6 + 
            (x^2*(4 + 159*x^2 + 4*x^4))/w2^2 - (2*(2 + 53*x^2 - 95*x^4 + 53*
                x^6 + 2*x^8))/w2^4))/w1^2 - 
         (8*(51*x^4 + (51*x^4)/w2^8 - (x^2*(151 + 6*x^2 + 151*x^4))/w2^6 - 
            (x^2*(151 + 6*x^2 + 151*x^4))/w2^2 + (46 - 402*x^2 - 378*x^4 - 
              402*x^6 + 46*x^8)/w2^4))/w1^22 - 
         (8*(51*x^4 + (51*x^4)/w2^8 - (x^2*(151 + 6*x^2 + 151*x^4))/w2^6 - 
            (x^2*(151 + 6*x^2 + 151*x^4))/w2^2 + (46 - 402*x^2 - 378*x^4 - 
              402*x^6 + 46*x^8)/w2^4))/w1^6 + 
         (8*(117*x^4 + (117*x^4)/w2^8 + (8*x^2*(239 + 525*x^2 + 239*x^4))/
             w2^6 + (8*x^2*(239 + 525*x^2 + 239*x^4))/w2^2 - 
            (2*(1058 + 1256*x^2 + 765*x^4 + 1256*x^6 + 1058*x^8))/w2^4))/
          w1^14 + (-244*x^4 - (244*x^4)/w2^8 + 
           (10*x^2*(896 + 1691*x^2 + 896*x^4))/w2^6 + 
           (10*x^2*(896 + 1691*x^2 + 896*x^4))/w2^2 - 
           (4*(1802 + 865*x^2 - 137*x^4 + 865*x^6 + 1802*x^8))/w2^4)/w1^18 + 
         (-244*x^4 - (244*x^4)/w2^8 + (10*x^2*(896 + 1691*x^2 + 896*x^4))/
            w2^6 + (10*x^2*(896 + 1691*x^2 + 896*x^4))/w2^2 - 
           (4*(1802 + 865*x^2 - 137*x^4 + 865*x^6 + 1802*x^8))/w2^4)/w1^10 + 
         (521*x^4 + (521*x^4)/w2^8 + (14*x^2*(998 + 2099*x^2 + 998*x^4))/
            w2^6 + (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^2 - 
           (2*(6840 + 7582*x^2 + 4479*x^4 + 7582*x^6 + 6840*x^8))/w2^4)/
          w1^16 + (521*x^4 + (521*x^4)/w2^8 + 
           (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^6 + 
           (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^2 - 
           (2*(6840 + 7582*x^2 + 4479*x^4 + 7582*x^6 + 6840*x^8))/w2^4)/
          w1^12))/w1^2))/(myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) - 
   ((I/64)*w1*w2^4*((myq1^13*(-1 + w1^(-2))*(1 + w1^(-2))^2*
        (-1 + w2^(-6) - 7/w2^4 + 7/w2^2)*(x + x^3)^3)/(w1^7*w2) + 
      (4*myq2^13*(1 + x^2)^2*(3*x^4 + (3*x^4)/w1^12 - (3*(x + x^3)^2)/w1^10 - 
         (3*(x + x^3)^2)/w1^2 + (x^2*(14 + x^2 + 14*x^4))/w1^8 + 
         (x^2*(14 + x^2 + 14*x^4))/w1^4 + 
         (2*(-4 + x^2 - 14*x^4 + x^6 - 4*x^8))/w1^6))/(w1^4*w2^4) - 
      (2*myq1*myq2^12*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (7*x^4 + (7*x^4)/w1^12 + (-3*x^2 + 22*x^4 - 3*x^6)/w1^10 + 
         (-3*x^2 + 22*x^4 - 3*x^6)/w1^2 - (4 + 8*x^2 - 41*x^4 + 8*x^6 + 
           4*x^8)/w1^8 - (4 + 8*x^2 - 41*x^4 + 8*x^6 + 4*x^8)/w1^4 - 
         (2*(8 + 21*x^2 - 2*x^4 + 21*x^6 + 8*x^8))/w1^6))/(w1^3*w2^3) - 
      (myq1^12*myq2*(x + x^3)^2*((1 + w2^(-8) - 20/w2^6 + 30/w2^4 - 20/w2^2)*
          x^2 + ((1 + w2^(-8) - 20/w2^6 + 30/w2^4 - 20/w2^2)*x^2)/w1^8 + 
         (6*x^2 + (6*x^2)/w2^8 + (84*x^2)/w2^4 + (8*(1 - 7*x^2 + x^4))/w2^6 + 
           (8*(1 - 7*x^2 + x^4))/w2^2)/w1^4 + 
         (4*(x^2 + x^2/w2^8 - (2*(1 - 7*x^2 + x^4))/w2^4 + 
            (2*(1 - 5*x^2 + x^4))/w2^6 + (2*(1 - 5*x^2 + x^4))/w2^2))/w1^6 + 
         (4*(x^2 + x^2/w2^8 - (2*(1 - 7*x^2 + x^4))/w2^4 + 
            (2*(1 - 5*x^2 + x^4))/w2^6 + (2*(1 - 5*x^2 + x^4))/w2^2))/w1^2))/
       w1^6 + (myq1^3*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((14*x^4)/w2^2 + (14*x^4)/(w1^16*w2^2) + 
         (8*x^4 + (8*x^4)/w2^4 - (22*(x^2 + x^6))/w2^2)/w1^14 + 
         (8*x^4 + (8*x^4)/w2^4 - (22*(x^2 + x^6))/w2^2)/w1^2 - 
         (4*(x^2*(2 - 5*x^2 + 2*x^4) + (x^2*(2 - 5*x^2 + 2*x^4))/w2^4 - 
            (2 + 4*x^2 + 25*x^4 + 4*x^6 + 2*x^8)/w2^2))/w1^12 - 
         (4*(x^2*(2 - 5*x^2 + 2*x^4) + (x^2*(2 - 5*x^2 + 2*x^4))/w2^4 - 
            (2 + 4*x^2 + 25*x^4 + 4*x^6 + 2*x^8)/w2^2))/w1^4 - 
         (x^2*(23 - 26*x^2 + 23*x^4) + (x^2*(23 - 26*x^2 + 23*x^4))/w2^4 + 
           (4*(6 + 22*x^2 - 9*x^4 + 22*x^6 + 6*x^8))/w2^2)/w1^10 - 
         (x^2*(23 - 26*x^2 + 23*x^4) + (x^2*(23 - 26*x^2 + 23*x^4))/w2^4 + 
           (4*(6 + 22*x^2 - 9*x^4 + 22*x^6 + 6*x^8))/w2^2)/w1^6 - 
         (2*(x^2*(15 - 14*x^2 + 15*x^4) + (x^2*(15 - 14*x^2 + 15*x^4))/w2^4 + 
            (8 + 30*x^2 - 66*x^4 + 30*x^6 + 8*x^8)/w2^2))/w1^8))/(w1*w2) - 
      (myq1^11*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (2*x^2*(1 + 8*x^2 + x^4 - (2*(1 + 3*x^2 + x^4))/w2^2 + 
           (1 + 8*x^2 + x^4)/w2^4) + (2*x^2*(1 + 8*x^2 + x^4 - 
            (2*(1 + 3*x^2 + x^4))/w2^2 + (1 + 8*x^2 + x^4)/w2^4))/w1^8 - 
         (2*x^2*(7 - 22*x^2 + 7*x^4 + (6*(1 + 4*x^2 + x^4))/w2^2 + 
            (7 - 22*x^2 + 7*x^4)/w2^4))/w1^4 - (x^2*(5 - 38*x^2 + 5*x^4) + 
           (x^2*(5 - 38*x^2 + 5*x^4))/w2^4 + (8 + 42*x^2 + 84*x^4 + 42*x^6 + 
             8*x^8)/w2^2)/w1^6 - (x^2*(5 - 38*x^2 + 5*x^4) + 
           (x^2*(5 - 38*x^2 + 5*x^4))/w2^4 + (8 + 42*x^2 + 84*x^4 + 42*x^6 + 
             8*x^8)/w2^2)/w1^2))/(w1^5*w2) + 
      (myq1^9*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2*(1 + 18*x^2 + x^4 + (1 + 18*x^2 + x^4)/w2^4 + 
           (2*(9 + 17*x^2 + 9*x^4))/w2^2) + 
         (x^2*(1 + 18*x^2 + x^4 + (1 + 18*x^2 + x^4)/w2^4 + 
            (2*(9 + 17*x^2 + 9*x^4))/w2^2))/w1^12 + 
         (x^2 + 50*x^4 + x^6 + (x^2 + 50*x^4 + x^6)/w2^4 - 
           (2*(12 + 23*x^2 - 19*x^4 + 23*x^6 + 12*x^8))/w2^2)/w1^8 + 
         (x^2 + 50*x^4 + x^6 + (x^2 + 50*x^4 + x^6)/w2^4 - 
           (2*(12 + 23*x^2 - 19*x^4 + 23*x^6 + 12*x^8))/w2^2)/w1^4 - 
         (2*(4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^4 + 
            (12 + 23*x^2 + 14*x^4 + 23*x^6 + 12*x^8)/w2^2))/w1^10 - 
         (2*(4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^4 + 
            (12 + 23*x^2 + 14*x^4 + 23*x^6 + 12*x^8)/w2^2))/w1^2 + 
         (4*(x^2*(5 + 18*x^2 + 5*x^4) + (x^2*(5 + 18*x^2 + 5*x^4))/w2^4 - 
            (12 + 39*x^2 + 22*x^4 + 39*x^6 + 12*x^8)/w2^2))/w1^6))/
       (w1^3*w2) - (myq1^7*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (2*(2 + 2/w2^4 + w2^(-2))*x^4 + (2*(2 + 2/w2^4 + w2^(-2))*x^4)/
          w1^16 - (x^2*(1 + 10*x^2 - (44*x^2)/w2^2 + x^4 + (1 + 10*x^2 + x^4)/
             w2^4))/w1^14 - (x^2*(1 + 10*x^2 - (44*x^2)/w2^2 + x^4 + 
            (1 + 10*x^2 + x^4)/w2^4))/w1^2 + 
         (8*(x^2*(3 - x^2 + 3*x^4) + (x^2*(3 - x^2 + 3*x^4))/w2^4 + 
            (-1 + x^2 + 21*x^4 + x^6 - x^8)/w2^2))/w1^12 + 
         (8*(x^2*(3 - x^2 + 3*x^4) + (x^2*(3 - x^2 + 3*x^4))/w2^4 + 
            (-1 + x^2 + 21*x^4 + x^6 - x^8)/w2^2))/w1^4 + 
         (x^2*(47 + 6*x^2 + 47*x^4) + (x^2*(47 + 6*x^2 + 47*x^4))/w2^4 - 
           (4*(20 + 33*x^2 - 19*x^4 + 33*x^6 + 20*x^8))/w2^2)/w1^10 + 
         (x^2*(47 + 6*x^2 + 47*x^4) + (x^2*(47 + 6*x^2 + 47*x^4))/w2^4 - 
           (4*(20 + 33*x^2 - 19*x^4 + 33*x^6 + 20*x^8))/w2^2)/w1^6 + 
         (4*(11*(x^2 + x^6) + (11*(x^2 + x^6))/w2^4 - 
            (28 + 38*x^2 - 23*x^4 + 38*x^6 + 28*x^8)/w2^2))/w1^8))/(w1*w2) - 
      (myq1^5*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (4*(2 + 2/w2^4 - 3/w2^2)*x^4 + (4*(2 + 2/w2^4 - 3/w2^2)*x^4)/w1^16 - 
         (8*x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^4 - (2*(1 + x^2 + x^4))/
             w2^2))/w1^14 - (8*x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^4 - 
            (2*(1 + x^2 + x^4))/w2^2))/w1^2 - 
         (2*(x^2*(11 - 18*x^2 + 11*x^4) + (x^2*(11 - 18*x^2 + 11*x^4))/w2^4 + 
            (4 + 34*x^2 + 56*x^4 + 34*x^6 + 4*x^8)/w2^2))/w1^12 - 
         (2*(x^2*(11 - 18*x^2 + 11*x^4) + (x^2*(11 - 18*x^2 + 11*x^4))/w2^4 + 
            (4 + 34*x^2 + 56*x^4 + 34*x^6 + 4*x^8)/w2^2))/w1^4 - 
         (2*(13*x^2*(3 - 2*x^2 + 3*x^4) + (13*x^2*(3 - 2*x^2 + 3*x^4))/w2^4 - 
            (2*(20 + 25*x^2 - 4*x^4 + 25*x^6 + 20*x^8))/w2^2))/w1^8 + 
         (-53*x^2 + 54*x^4 - 53*x^6 + (-53*x^2 + 54*x^4 - 53*x^6)/w2^4 + 
           (48 + 30*x^2 - 52*x^4 + 30*x^6 + 48*x^8)/w2^2)/w1^10 + 
         (-53*x^2 + 54*x^4 - 53*x^6 + (-53*x^2 + 54*x^4 - 53*x^6)/w2^4 + 
           (48 + 30*x^2 - 52*x^4 + 30*x^6 + 48*x^8)/w2^2)/w1^6))/(w1*w2) + 
      (2*myq1^10*myq2^3*(x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - 
           (2*x^2*(6 + 13*x^2 + 6*x^4))/w2^6 - (2*x^2*(6 + 13*x^2 + 6*x^4))/
            w2^2 - (4*(1 - 3*x^2 - 9*x^4 - 3*x^6 + x^8))/w2^4) + 
         (x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - (2*x^2*(6 + 13*x^2 + 6*x^4))/
             w2^6 - (2*x^2*(6 + 13*x^2 + 6*x^4))/w2^2 - 
            (4*(1 - 3*x^2 - 9*x^4 - 3*x^6 + x^8))/w2^4))/w1^12 + 
         (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
            (2*x^4*(4 + 9*x^2 + 4*x^4))/w2^6 - (2*x^4*(4 + 9*x^2 + 4*x^4))/
             w2^2 + (2 + x^2 + 6*x^6 + x^10 + 2*x^12)/w2^4))/w1^10 + 
         (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
            (2*x^4*(4 + 9*x^2 + 4*x^4))/w2^6 - (2*x^4*(4 + 9*x^2 + 4*x^4))/
             w2^2 + (2 + x^2 + 6*x^6 + x^10 + 2*x^12)/w2^4))/w1^2 + 
         (4*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
            (2*(x^2 + 9*x^4 + 15*x^6 + 9*x^8 + x^10))/w2^6 - 
            (2*(x^2 + 9*x^4 + 15*x^6 + 9*x^8 + x^10))/w2^2 - 
            (2 + x^2 - 12*x^4 - 18*x^6 - 12*x^8 + x^10 + 2*x^12)/w2^4))/
          w1^6 + (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
           (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^6 - 
           (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^2 + 
           (4*(2 + 18*x^2 + 53*x^4 + 73*x^6 + 53*x^8 + 18*x^10 + 2*x^12))/
            w2^4)/w1^8 + (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
           (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^6 - 
           (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^2 + 
           (4*(2 + 18*x^2 + 53*x^4 + 73*x^6 + 53*x^8 + 18*x^10 + 2*x^12))/
            w2^4)/w1^4))/w1^4 - 
      (myq1^8*myq2^5*(x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^8 + 
           (2*(2 + x^2 + 2*x^4))/w2^6 + (2*(2 + x^2 + 2*x^4))/w2^2 + 
           (2*(5 + 16*x^2 + 5*x^4))/w2^4) + 
         (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^8 + (2*(2 + x^2 + 2*x^4))/w2^6 + 
            (2*(2 + x^2 + 2*x^4))/w2^2 + (2*(5 + 16*x^2 + 5*x^4))/w2^4))/
          w1^16 + (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
            (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^6 + 
            (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^2 - 
            (2*(5 + 48*x^2 + 82*x^4 + 48*x^6 + 5*x^8))/w2^4))/w1^14 + 
         (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
            (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^6 + 
            (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^2 - 
            (2*(5 + 48*x^2 + 82*x^4 + 48*x^6 + 5*x^8))/w2^4))/w1^2 + 
         (2*(5*x^4*(1 + x^2)^2 + (5*x^4*(1 + x^2)^2)/w2^8 - 
            (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^6 - 
            (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^2 + 
            (2*(8 + 57*x^2 + 101*x^4 + 100*x^6 + 101*x^8 + 57*x^10 + 8*x^12))/
             w2^4))/w1^12 + (2*(5*x^4*(1 + x^2)^2 + (5*x^4*(1 + x^2)^2)/
             w2^8 - (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^6 - 
            (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^2 + 
            (2*(8 + 57*x^2 + 101*x^4 + 100*x^6 + 101*x^8 + 57*x^10 + 8*x^12))/
             w2^4))/w1^4 + (2*(10*x^4*(1 + x^2)^2 + (10*x^4*(1 + x^2)^2)/
             w2^8 - (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^6 - 
            (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^2 + 
            (2*(8 + 59*x^2 + 84*x^4 + 62*x^6 + 84*x^8 + 59*x^10 + 8*x^12))/
             w2^4))/w1^10 + (2*(10*x^4*(1 + x^2)^2 + (10*x^4*(1 + x^2)^2)/
             w2^8 - (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^6 - 
            (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^2 + 
            (2*(8 + 59*x^2 + 84*x^4 + 62*x^6 + 84*x^8 + 59*x^10 + 8*x^12))/
             w2^4))/w1^6 + (2*(13*x^4*(1 + x^2)^2 + (13*x^4*(1 + x^2)^2)/
             w2^8 - (2*x^2*(36 + 84*x^2 + 97*x^4 + 84*x^6 + 36*x^8))/w2^6 - 
            (2*x^2*(36 + 84*x^2 + 97*x^4 + 84*x^6 + 36*x^8))/w2^2 + 
            (2*(8 + 82*x^2 + 145*x^4 + 144*x^6 + 145*x^8 + 82*x^10 + 8*x^12))/
             w2^4))/w1^8))/w1^2 + (2*myq1^2*myq2^11*(x^6 + x^6/w2^4 - 
         (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2 + (x^6 + x^6/w2^4 - 
           (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2)/w1^16 - 
         (2*(1 + x^2)^2*(-11*x^4 - (11*x^4)/w2^4 + (2 + 21*x^2 + 22*x^4 + 
              21*x^6 + 2*x^8)/w2^2))/w1^12 - 
         (2*(1 + x^2)^2*(-11*x^4 - (11*x^4)/w2^4 + (2 + 21*x^2 + 22*x^4 + 
              21*x^6 + 2*x^8)/w2^2))/w1^4 - 
         (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - (2*(5 + 20*x^2 + 28*x^4 + 20*
                x^6 + 5*x^8))/w2^2))/w1^14 - 
         (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - (2*(5 + 20*x^2 + 28*x^4 + 20*
                x^6 + 5*x^8))/w2^2))/w1^2 - 
         (2*(x^2*(20 + 26*x^2 + 13*x^4 + 26*x^6 + 20*x^8) + 
            (x^2*(20 + 26*x^2 + 13*x^4 + 26*x^6 + 20*x^8))/w2^4 - 
            (2*(10 + 25*x^2 + 33*x^4 + 37*x^6 + 33*x^8 + 25*x^10 + 10*x^12))/
             w2^2))/w1^8 + (-(x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8)) - 
           (x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8))/w2^4 + 
           (2*(12 + 21*x^2 + 12*x^4 + 8*x^6 + 12*x^8 + 21*x^10 + 12*x^12))/
            w2^2)/w1^10 + (-(x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8)) - 
           (x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8))/w2^4 + 
           (2*(12 + 21*x^2 + 12*x^4 + 8*x^6 + 12*x^8 + 21*x^10 + 12*x^12))/
            w2^2)/w1^6))/(w1^2*w2^2) - 2*myq1^6*myq2^7*
       (((-1 + w2^(-2))^2*x^6)/w2^2 + ((-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
        (x^4*(15 + 31*x^2 + 15*x^4 - (2*(8 + 17*x^2 + 8*x^4))/w2^2 + 
           (15 + 31*x^2 + 15*x^4)/w2^4))/(w1^18*w2^2) - 
        (x^4*(15 + 31*x^2 + 15*x^4 - (2*(8 + 17*x^2 + 8*x^4))/w2^2 + 
           (15 + 31*x^2 + 15*x^4)/w2^4))/(w1^2*w2^2) + 
        (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^8 + 
           (2*(1 + 20*x^2 + 41*x^4 + 20*x^6 + x^8))/w2^4 + 
           (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^6 + 
           (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^2))/w1^16 + 
        (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^8 + 
           (2*(1 + 20*x^2 + 41*x^4 + 20*x^6 + x^8))/w2^4 + 
           (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^6 + 
           (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^2))/w1^4 - 
        (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
           (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^6 - 
           (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^2 + 
           (8 + 40*x^2 - 2*x^4 - 64*x^6 - 2*x^8 + 40*x^10 + 8*x^12)/w2^4))/
         w1^14 - (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
           (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^6 - 
           (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^2 + 
           (8 + 40*x^2 - 2*x^4 - 64*x^6 - 2*x^8 + 40*x^10 + 8*x^12)/w2^4))/
         w1^6 - (2*(4*x^4*(1 + x^2)^2 + (4*x^4*(1 + x^2)^2)/w2^8 - 
           (x^2*(64 + 85*x^2 + 39*x^4 + 85*x^6 + 64*x^8))/w2^6 - 
           (x^2*(64 + 85*x^2 + 39*x^4 + 85*x^6 + 64*x^8))/w2^2 + 
           (2*(16 + 88*x^2 + 114*x^4 + 81*x^6 + 114*x^8 + 88*x^10 + 16*x^12))/
            w2^4))/w1^10 - (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^6 - 
          (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^2 + 
          (2*(16 + 101*x^2 + 84*x^4 + 84*x^8 + 101*x^10 + 16*x^12))/w2^4)/
         w1^12 - (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^6 - 
          (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^2 + 
          (2*(16 + 101*x^2 + 84*x^4 + 84*x^8 + 101*x^10 + 16*x^12))/w2^4)/
         w1^8) - myq1^4*myq2^9*((2*(-1 + w2^(-2))^2*x^6)/w2^2 + 
        (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
        (2*x^4*(5 + 9*x^2 + 5*x^4 - (2*(4 + 7*x^2 + 4*x^4))/w2^2 + 
           (5 + 9*x^2 + 5*x^4)/w2^4))/(w1^18*w2^2) - 
        (2*x^4*(5 + 9*x^2 + 5*x^4 - (2*(4 + 7*x^2 + 4*x^4))/w2^2 + 
           (5 + 9*x^2 + 5*x^4)/w2^4))/(w1^2*w2^2) + 
        (2*x^2*(4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8 - 
           (2*(3 + 15*x^2 + 25*x^4 + 15*x^6 + 3*x^8))/w2^2 + 
           (4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8)/w2^4))/(w1^16*w2^2) + 
        (2*x^2*(4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8 - 
           (2*(3 + 15*x^2 + 25*x^4 + 15*x^6 + 3*x^8))/w2^2 + 
           (4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8)/w2^4))/(w1^4*w2^2) + 
        (x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - 
           (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^6 - 
           (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^2 - 
           (2*(32 + 165*x^2 + 274*x^4 + 165*x^6 + 32*x^8))/w2^4))/w1^14 + 
        (x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - 
           (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^6 - 
           (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^2 - 
           (2*(32 + 165*x^2 + 274*x^4 + 165*x^6 + 32*x^8))/w2^4))/w1^6 + 
        (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
           (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^6 - 
           (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^2 + 
           (2*(24 + 93*x^2 + 81*x^4 + 26*x^6 + 81*x^8 + 93*x^10 + 24*x^12))/
            w2^4))/w1^12 + (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
           (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^6 - 
           (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^2 + 
           (2*(24 + 93*x^2 + 81*x^4 + 26*x^6 + 81*x^8 + 93*x^10 + 24*x^12))/
            w2^4))/w1^8 + (2*(3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^8 - 
           (2*x^2*(58 + 59*x^2 + 7*x^4 + 59*x^6 + 58*x^8))/w2^6 - 
           (2*x^2*(58 + 59*x^2 + 7*x^4 + 59*x^6 + 58*x^8))/w2^2 + 
           (2*(32 + 136*x^2 + 129*x^4 + 60*x^6 + 129*x^8 + 136*x^10 + 
              32*x^12))/w2^4))/w1^10)))/(myq2^2*(myq1^2 - myq2^2)^2*
     (1 + w1^(-2))^3*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
       myq2^4/w1^2)^2*x^4*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/128)*w1*w2^3*((4*myq1^16*(-1 + w2^(-2))^4*x^4*(1 + x^2)^2)/
       (w1^10*w2^3) + (4*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
        (1 + x^2)*(2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w2^4 - 
         (2*(3 + 5*x^2 + 3*x^4))/w2^2))/(w1^9*w2^2) - 
      (2*myq1*myq2^15*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)*
        (7*x^4 + (7*x^4)/w1^8 + (2*x^2*(8 + x^2 + 8*x^4))/w1^6 + 
         (2*x^2*(8 + x^2 + 8*x^4))/w1^2 + (2*(1 - 14*x^2 - 3*x^4 - 14*x^6 + 
            x^8))/w1^4))/(w1^3*w2^6) + (4*myq2^16*(-1 + w1^(-2))^4*x^2*
        (3*(x + x^3)^2 + (3*(x + x^3)^2)/w1^4 + (1 - 5*x^2 - 8*x^4 - 5*x^6 + 
           x^8)/w1^2))/(w1^4*w2^7) + (2*myq1^3*myq2^13*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*((7*x^4)/w2^2 + (7*x^4)/(w1^16*w2^2) + 
         (2*(x^4 + x^4/w2^4 + (4*(x^2 - 4*x^4 + x^6))/w2^2))/w1^14 + 
         (2*(x^4 + x^4/w2^4 + (4*(x^2 - 4*x^4 + x^6))/w2^2))/w1^2 - 
         (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8 + (-18 + 66*x^2 + 356*x^4 + 
              66*x^6 - 18*x^8)/w2^2 + (2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8)/
             w2^4))/w1^10 - (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8 + 
            (-18 + 66*x^2 + 356*x^4 + 66*x^6 - 18*x^8)/w2^2 + 
            (2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8)/w2^4))/w1^6 - 
         (x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^4 + 
           (4 - 38*x^2 - 268*x^4 - 38*x^6 + 4*x^8)/w2^2)/w1^12 - 
         (x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^4 + 
           (4 - 38*x^2 - 268*x^4 - 38*x^6 + 4*x^8)/w2^2)/w1^4 + 
         (2*(4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8 + (-32 + 90*x^2 + 477*x^4 + 
              90*x^6 - 32*x^8)/w2^2 + (4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8)/
             w2^4))/w1^8))/(w1*w2^4) + (4*myq1^13*myq2^3*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*(2*(-1 + w1^(-2))^2*x^4 + 
         (2*(-1 + w1^(-2))^2*x^4)/w2^12 + 
         (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w1^4 - (7*(2 + x^2 + 2*x^4))/
             w1^2))/w2^10 + (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w1^4 - 
            (7*(2 + x^2 + 2*x^4))/w1^2))/w2^2 + 
         (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + (-3 + 5*x^2 + 24*x^4 + 
             5*x^6 - 3*x^8)/w1^4 + (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/
            w1^2)/w2^8 + (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + 
           (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8)/w1^4 + 
           (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/w1^2)/w2^4 + 
         (5 - 16*x^2 - 50*x^4 - 16*x^6 + 5*x^8 + (5 - 16*x^2 - 50*x^4 - 
             16*x^6 + 5*x^8)/w1^4 - (2*(5 + 26*x^2 + 19*x^4 + 26*x^6 + 
              5*x^8))/w1^2)/w2^6))/w1^7 - (2*myq1^11*myq2^5*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*(4*(1 + w1^(-4) - w1^(-2))*
          (-1 + w1^(-2))^2*x^4 + (4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*
           x^4)/w2^12 + (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/
             w1^8 - (2*(4 + 65*x^2 + 4*x^4))/w1^4 - (4*(9 - 5*x^2 + 9*x^4))/
             w1^6 - (4*(9 - 5*x^2 + 9*x^4))/w1^2))/w2^10 + 
         (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/w1^8 - 
            (2*(4 + 65*x^2 + 4*x^4))/w1^4 - (4*(9 - 5*x^2 + 9*x^4))/w1^6 - 
            (4*(9 - 5*x^2 + 9*x^4))/w1^2))/w2^2 - 
         (2*(6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8 + 
            (6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8)/w1^8 - 
            (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w1^6 - 
            (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w1^2 + 
            (64 + 282*x^2 + 550*x^4 + 282*x^6 + 64*x^8)/w1^4))/w2^6 + 
         (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
            w1^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^6 - 
           (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^2 + 
           (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w1^4)/w2^8 + 
         (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
            w1^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^6 - 
           (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^2 + 
           (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w1^4)/w2^4))/w1^5 - 
      (2*myq1^5*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((2*(-1 + w2^(-2))^2*x^4)/w2^2 + (2*(-1 + w2^(-2))^2*x^4)/
          (w1^16*w2^2) + (x^2 - 28*x^4 + x^6 + (x^2 - 28*x^4 + x^6)/w2^4 + 
           (2*(1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8))/w2^2)/(w1^14*w2^2) + 
         (x^2 - 28*x^4 + x^6 + (x^2 - 28*x^4 + x^6)/w2^4 + 
           (2*(1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8))/w2^2)/(w1^2*w2^2) - 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
            (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^6 - 
            (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^2 + 
            (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^4))/w1^12 - 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
            (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^6 - 
            (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^2 + 
            (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^4))/w1^4 - 
         (2*(x^2*(10 + 47*x^2 + 10*x^4) + (x^2*(10 + 47*x^2 + 10*x^4))/w2^8 - 
            (2*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^6 - 
            (2*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^2 + 
            (2*(71 + 404*x^2 + 849*x^4 + 404*x^6 + 71*x^8))/w2^4))/w1^8 + 
         (16*(x^2 + 4*x^4 + x^6) + (16*(x^2 + 4*x^4 + x^6))/w2^8 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^2 + 
           (2*(88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8))/w2^4)/w1^10 + 
         (16*(x^2 + 4*x^4 + x^6) + (16*(x^2 + 4*x^4 + x^6))/w2^8 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6 - 
           (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^2 + 
           (2*(88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8))/w2^4)/w1^6))/
       (w1*w2^2) - (2*myq1^9*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        ((4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/w1^2 + 
         (4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/(w1^2*w2^12) + 
         (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w1^12 - 
            (4*(9 + 32*x^2 + 9*x^4))/w1^10 - (4*(9 + 32*x^2 + 9*x^4))/w1^2 + 
            (4*(10 - 29*x^2 + 10*x^4))/w1^6 + (32 + 201*x^2 + 32*x^4)/w1^8 + 
            (32 + 201*x^2 + 32*x^4)/w1^4))/w2^10 + 
         (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w1^12 - 
            (4*(9 + 32*x^2 + 9*x^4))/w1^10 - (4*(9 + 32*x^2 + 9*x^4))/w1^2 + 
            (4*(10 - 29*x^2 + 10*x^4))/w1^6 + (32 + 201*x^2 + 32*x^4)/w1^8 + 
            (32 + 201*x^2 + 32*x^4)/w1^4))/w2^2 + 
         (-2 + 6*x^2 + 21*x^4 + 6*x^6 - 2*x^8 + (-2 + 6*x^2 + 21*x^4 + 
             6*x^6 - 2*x^8)/w1^12 + (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 
              5*x^8))/w1^10 + (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 5*x^8))/
            w1^2 + (4*(27 + 276*x^2 + 358*x^4 + 276*x^6 + 27*x^8))/w1^6 - 
           (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w1^8 - 
           (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w1^4)/w2^6 + 
         (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
             15*x^6 + 2*x^8)/w1^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
              12*x^8))/w1^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
            w1^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w1^6 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^8 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^4)/w2^8 + 
         (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
             15*x^6 + 2*x^8)/w1^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
              12*x^8))/w1^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
            w1^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w1^6 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^8 + 
           (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^4)/w2^4))/w1^3 - 
      (2*myq1^7*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (((3 + 3/w2^4 + w2^(-2))*x^4)/w2^4 + ((3 + 3/w2^4 + w2^(-2))*x^4)/
          (w1^16*w2^4) + (2*(x^2*(2 + 7*x^2 + 2*x^4) + 
            (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - (x^2*(16 + 53*x^2 + 16*x^4))/
             w2^6 - (x^2*(16 + 53*x^2 + 16*x^4))/w2^2 - 
            (2*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^4))/(w1^14*w2^2) + 
         (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
            (x^2*(16 + 53*x^2 + 16*x^4))/w2^6 - (x^2*(16 + 53*x^2 + 16*x^4))/
             w2^2 - (2*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^4))/
          (w1^2*w2^2) + (-3*x^2*(4 + 21*x^2 + 4*x^4) - 
           (3*x^2*(4 + 21*x^2 + 4*x^4))/w2^8 + 
           (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^6 + 
           (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^2 + 
           (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^4)/
          (w1^12*w2^2) + (-3*x^2*(4 + 21*x^2 + 4*x^4) - 
           (3*x^2*(4 + 21*x^2 + 4*x^4))/w2^8 + 
           (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^6 + 
           (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^2 + 
           (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^4)/(w1^4*w2^2) - 
         (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(24 + 103*x^2 + 24*x^4))/w2^10 - 
            (x^2*(24 + 103*x^2 + 24*x^4))/w2^2 + 
            (x^2*(50 + 333*x^2 + 50*x^4))/w2^8 + 
            (x^2*(50 + 333*x^2 + 50*x^4))/w2^4 + (98 + 484*x^2 + 506*x^4 + 
              484*x^6 + 98*x^8)/w2^6))/w1^10 - 
         (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(24 + 103*x^2 + 24*x^4))/w2^10 - 
            (x^2*(24 + 103*x^2 + 24*x^4))/w2^2 + 
            (x^2*(50 + 333*x^2 + 50*x^4))/w2^8 + 
            (x^2*(50 + 333*x^2 + 50*x^4))/w2^4 + (98 + 484*x^2 + 506*x^4 + 
              484*x^6 + 98*x^8)/w2^6))/w1^6 + 
         (2*(4*x^4 + (4*x^4)/w2^12 - (2*x^2*(25 + 86*x^2 + 25*x^4))/w2^10 - 
            (2*x^2*(25 + 86*x^2 + 25*x^4))/w2^2 + 
            (x^2*(64 + 431*x^2 + 64*x^4))/w2^8 + 
            (x^2*(64 + 431*x^2 + 64*x^4))/w2^4 + (152 + 676*x^2 + 715*x^4 + 
              676*x^6 + 152*x^8)/w2^6))/w1^8))/w1 + 
      (myq1^2*myq2^14*(-1 + w1^(-2))^2*
        (2*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2) + 
         (2*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2))/w1^12 + 
         (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w2^2 + 
            (28 + 45*x^2 + 28*x^4)/w2^4))/w1^10 + 
         (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w2^2 + 
            (28 + 45*x^2 + 28*x^4)/w2^4))/w1^2 + 
         (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
            (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w2^4 - 
            (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w2^2))/w1^8 + 
         (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
            (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w2^4 - 
            (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w2^2))/w1^4 + 
         (2*(1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12 + 
            (-2 + 68*x^2 + 46*x^4 - 30*x^6 + 46*x^8 + 68*x^10 - 2*x^12)/
             w2^2 + (1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12)/
             w2^4))/w1^6))/(w1^2*w2^5) - (myq1^14*myq2^2*(-1 + w2^(-2))^2*
        ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4) + 
         ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4))/w2^8 + 
         (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + (-4 + 8*x^2 + 22*x^4 + 
              8*x^6 - 4*x^8)/w1^2 + (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w1^4))/
          w2^6 + (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + 
            (-4 + 8*x^2 + 22*x^4 + 8*x^6 - 4*x^8)/w1^2 + 
            (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w1^4))/w2^2 - 
         (2*(1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12 - 
            (2*(1 + 10*x^2 + 15*x^4 + 7*x^6 + 15*x^8 + 10*x^10 + x^12))/
             w1^2 + (1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12)/
             w1^4))/w2^4))/(w1^8*w2) + 
      (myq1^12*myq2^4*(4*(-1 + w1^(-2))^2*x^4*(2*(1 + x^2)^2 + 
           (2*(1 + x^2)^2)/w1^4 + (12 + 23*x^2 + 12*x^4)/w1^2) + 
         (4*(-1 + w1^(-2))^2*x^4*(2*(1 + x^2)^2 + (2*(1 + x^2)^2)/w1^4 + 
            (12 + 23*x^2 + 12*x^4)/w1^2))/w2^12 + 
         (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^6 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^2 + 
            (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w1^8 + 
            (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w1^4))/w2^10 + 
         (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^6 - 
            (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^2 + 
            (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w1^8 + 
            (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w1^4))/w2^2 + 
         (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
            (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
             w1^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
              7*x^12)/w1^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
              29*x^10 + x^12)/w1^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 181*
                x^8 - 29*x^10 + 6*x^12))/w1^4))/w2^8 + 
         (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
            (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
             w1^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
              7*x^12)/w1^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
              29*x^10 + x^12)/w1^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 181*
                x^8 - 29*x^10 + 6*x^12))/w1^4))/w2^4 - 
         (2*(4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12 + 
            (4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12)/
             w1^8 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 39*x^10 + 
               7*x^12))/w1^6 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 
               39*x^10 + 7*x^12))/w1^2 + (2*(24 - 72*x^2 - 529*x^4 - 796*
                x^6 - 529*x^8 - 72*x^10 + 24*x^12))/w1^4))/w2^6))/(w1^6*w2) + 
      (myq1^4*myq2^12*((-2*(-1 + w2^(-2))^2*x^6)/w2^2 - 
         (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
         (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
            (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^6 - 
            (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^2 + 
            (28 + 358*x^2 + 618*x^4 + 358*x^6 + 28*x^8)/w2^4))/w1^16 - 
         (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
            (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^6 - 
            (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^2 + 
            (28 + 358*x^2 + 618*x^4 + 358*x^6 + 28*x^8)/w2^4))/w1^4 - 
         (4*((x^4*(5 + 6*x^2 + 5*x^4))/w2^6 + (x^4*(5 + 6*x^2 + 5*x^4))/
             w2^2 - (x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10)/w2^4))/w1^18 - 
         (4*((x^4*(5 + 6*x^2 + 5*x^4))/w2^6 + (x^4*(5 + 6*x^2 + 5*x^4))/
             w2^2 - (x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10)/w2^4))/w1^2 + 
         (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
           (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^8 + 
           (-8 + 480*x^2 + 3834*x^4 + 6352*x^6 + 3834*x^8 + 480*x^10 - 
             8*x^12)/w2^4 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 
              39*x^10 + x^12))/w2^6 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 
              370*x^8 - 39*x^10 + x^12))/w2^2)/w1^14 + 
         (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
           (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^8 + 
           (-8 + 480*x^2 + 3834*x^4 + 6352*x^6 + 3834*x^8 + 480*x^10 - 
             8*x^12)/w2^4 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 
              39*x^10 + x^12))/w2^6 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 
              370*x^8 - 39*x^10 + x^12))/w2^2)/w1^6 - 
         (2*(x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 14*x^8) + 
            (x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 14*x^8))/w2^8 - 
            (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 67*x^10 + 6*
                x^12))/w2^6 - (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 
               67*x^10 + 6*x^12))/w2^2 + (2*(24 - 442*x^2 - 3229*x^4 - 5328*
                x^6 - 3229*x^8 - 442*x^10 + 24*x^12))/w2^4))/w1^10 + 
         (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8) + 
            (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^8 + 
            (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 206*x^10 - 
              14*x^12)/w2^6 + (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 
              2030*x^8 + 206*x^10 - 14*x^12)/w2^2 + 
            (28 - 656*x^2 - 4830*x^4 - 7960*x^6 - 4830*x^8 - 656*x^10 + 
              28*x^12)/w2^4))/w1^12 + 
         (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8) + 
            (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^8 + 
            (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 206*x^10 - 
              14*x^12)/w2^6 + (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 
              2030*x^8 + 206*x^10 - 14*x^12)/w2^2 + 
            (28 - 656*x^2 - 4830*x^4 - 7960*x^6 - 4830*x^8 - 656*x^10 + 
              28*x^12)/w2^4))/w1^8))/w2^3 + 
      (myq1^10*myq2^6*((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + 
           (4*(4 + 7*x^2 + 4*x^4))/w1^4 + (16 + 31*x^2 + 16*x^4)/w1^8 - 
           (2*(32 + 61*x^2 + 32*x^4))/w1^6 - (2*(32 + 61*x^2 + 32*x^4))/
            w1^2) + ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + 
            (4*(4 + 7*x^2 + 4*x^4))/w1^4 + (16 + 31*x^2 + 16*x^4)/w1^8 - 
            (2*(32 + 61*x^2 + 32*x^4))/w1^6 - (2*(32 + 61*x^2 + 32*x^4))/
             w1^2))/w2^12 + (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
            (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w1^12 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^10 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^2 - 
            (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w1^6 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^8 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^4))/w2^10 + 
         (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
            (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w1^12 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^10 - 
            (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^2 - 
            (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w1^6 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^8 + 
            (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^4))/w2^2 + 
         (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + x^12 + 
            (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 14*x^12)/
             w1^10 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 
              14*x^12)/w1^2 + (1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 
              8*x^10 + x^12)/w1^12 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*
                x^12))/w1^8 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/
             w1^4 - (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 
               49*x^12))/w1^6))/w2^8 + (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 
            23*x^8 - 8*x^10 + x^12 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 
              274*x^8 + 84*x^10 - 14*x^12)/w1^10 + (-14 + 84*x^2 + 274*x^4 + 
              465*x^6 + 274*x^8 + 84*x^10 - 14*x^12)/w1^2 + 
            (1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + x^12)/w1^12 + 
            (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w1^8 + 
            (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w1^4 - 
            (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 49*
                x^12))/w1^6))/w2^4 - (2*(2 + 4*x^2 + 32*x^4 + 35*x^6 + 
            32*x^8 + 4*x^10 + 2*x^12 + (-28 + 28*x^2 + 156*x^4 + 362*x^6 + 
              156*x^8 + 28*x^10 - 28*x^12)/w1^10 + (-28 + 28*x^2 + 156*x^4 + 
              362*x^6 + 156*x^8 + 28*x^10 - 28*x^12)/w1^2 + 
            (2 + 4*x^2 + 32*x^4 + 35*x^6 + 32*x^8 + 4*x^10 + 2*x^12)/w1^12 - 
            (4*(49 + 164*x^2 + 351*x^4 + 335*x^6 + 351*x^8 + 164*x^10 + 49*
                x^12))/w1^6 + (124 + 296*x^2 + 634*x^4 + 513*x^6 + 634*x^8 + 
              296*x^10 + 124*x^12)/w1^8 + (124 + 296*x^2 + 634*x^4 + 
              513*x^6 + 634*x^8 + 296*x^10 + 124*x^12)/w1^4))/w2^6))/
       (w1^4*w2) + (myq1^6*myq2^10*(-(((-1 + w2^(-2))^2*x^6)/w2^4) - 
         ((-1 + w2^(-2))^2*x^6)/(w1^20*w2^4) + 
         (2*x^2*((4*x^2*(5 + 4*x^2 + 5*x^4))/w2^4 + 
            x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
            (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^6 - 
            (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^2))/(w1^18*w2^2) + 
         (2*x^2*((4*x^2*(5 + 4*x^2 + 5*x^4))/w2^4 + 
            x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
            (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^6 - 
            (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^2))/(w1^2*w2^2) + 
         (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10) + 
           (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10))/w2^8 - 
           (2*(2 + 28*x^2 + 402*x^4 + 625*x^6 + 402*x^8 + 28*x^10 + 2*x^12))/
            w2^4 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
             2*x^12)/w2^6 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 
             56*x^10 + 2*x^12)/w2^2)/(w1^16*w2^2) + 
         (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10) + 
           (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10))/w2^8 - 
           (2*(2 + 28*x^2 + 402*x^4 + 625*x^6 + 402*x^8 + 28*x^10 + 2*x^12))/
            w2^4 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
             2*x^12)/w2^6 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 
             56*x^10 + 2*x^12)/w2^2)/(w1^4*w2^2) - 
         (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
            (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^10 - 
            (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^2 - 
            (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*x^8 + 40*x^10 + 7*x^12))/
             w2^6 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 
              160*x^10 + 14*x^12)/w2^8 + (14 + 160*x^2 + 1450*x^4 + 
              2411*x^6 + 1450*x^8 + 160*x^10 + 14*x^12)/w2^4))/w1^14 - 
         (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
            (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^10 - 
            (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^2 - 
            (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*x^8 + 40*x^10 + 7*x^12))/
             w2^6 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 
              160*x^10 + 14*x^12)/w2^8 + (14 + 160*x^2 + 1450*x^4 + 
              2411*x^6 + 1450*x^8 + 160*x^10 + 14*x^12)/w2^4))/w1^6 - 
         (2*(x^4*(48 + 91*x^2 + 48*x^4) + (x^4*(48 + 91*x^2 + 48*x^4))/
             w2^12 - (2*x^2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/
             w2^10 - (2*x^2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/
             w2^2 - (4*(49 + 290*x^2 + 1557*x^4 + 2389*x^6 + 1557*x^8 + 290*
                x^10 + 49*x^12))/w2^6 + (98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 
              5510*x^8 + 984*x^10 + 98*x^12)/w2^8 + 
            (98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 5510*x^8 + 984*x^10 + 
              98*x^12)/w2^4))/w1^10 + (x^4*(64 + 121*x^2 + 64*x^4) + 
           (x^4*(64 + 121*x^2 + 64*x^4))/w2^12 - 
           (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^10 - 
           (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^2 - 
           (4*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*x^8 + 356*x^10 + 
              62*x^12))/w2^6 + (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
             7780*x^8 + 1252*x^10 + 124*x^12)/w2^8 + 
           (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
             124*x^12)/w2^4)/w1^12 + (x^4*(64 + 121*x^2 + 64*x^4) + 
           (x^4*(64 + 121*x^2 + 64*x^4))/w2^12 - 
           (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^10 - 
           (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^2 - 
           (4*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*x^8 + 356*x^10 + 
              62*x^12))/w2^6 + (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
             7780*x^8 + 1252*x^10 + 124*x^12)/w2^8 + 
           (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
             124*x^12)/w2^4)/w1^8))/w2 + 
      (myq1^8*myq2^8*((x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8 + 
            (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - (8*(x^2 + x^4 + x^6))/w2^6 - 
            (8*(x^2 + x^4 + x^6))/w2^2 + (2 + 15*x^2 + 32*x^4 + 15*x^6 + 
              2*x^8)/w2^8))/w2^2 + (x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 
            2*x^8 + (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - (8*(x^2 + x^4 + x^6))/
             w2^6 - (8*(x^2 + x^4 + x^6))/w2^2 + (2 + 15*x^2 + 32*x^4 + 
              15*x^6 + 2*x^8)/w2^8))/(w1^16*w2^2) + 
         (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
            (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^10 - 
            (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
            (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^12))/
             w2^6 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 
              2*x^12)/w2^8 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 
              50*x^10 + 2*x^12)/w2^4))/w1^14 + 
         (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
            (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^10 - 
            (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
            (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^12))/
             w2^6 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 
              2*x^12)/w2^8 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 
              50*x^10 + 2*x^12)/w2^4))/w1^2 + 
         (2*(-4*x^4*(9 + 17*x^2 + 9*x^4) - (4*x^4*(9 + 17*x^2 + 9*x^4))/
             w2^12 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/
             w2^10 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^2 + 
            (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*x^12))/
             w2^8 + (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*
                x^12))/w2^4 - (2*(24 + 363*x^2 + 782*x^4 + 1084*x^6 + 782*
                x^8 + 363*x^10 + 24*x^12))/w2^6))/w1^12 + 
         (2*(-4*x^4*(9 + 17*x^2 + 9*x^4) - (4*x^4*(9 + 17*x^2 + 9*x^4))/
             w2^12 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/
             w2^10 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^2 + 
            (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*x^12))/
             w2^8 + (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*
                x^12))/w2^4 - (2*(24 + 363*x^2 + 782*x^4 + 1084*x^6 + 782*
                x^8 + 363*x^10 + 24*x^12))/w2^6))/w1^4 + 
         (2*(x^4*(88 + 167*x^2 + 88*x^4) + (x^4*(88 + 167*x^2 + 88*x^4))/
             w2^12 + (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/
             w2^10 + (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^2 + 
            (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*x^8 + 626*x^10 + 49*
                x^12))/w2^6 - (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 
              3342*x^8 + 1430*x^10 + 98*x^12)/w2^8 - 
            (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
              98*x^12)/w2^4))/w1^10 + (2*(x^4*(88 + 167*x^2 + 88*x^4) + 
            (x^4*(88 + 167*x^2 + 88*x^4))/w2^12 + 
            (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^10 + 
            (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^2 + 
            (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*x^8 + 626*x^10 + 49*
                x^12))/w2^6 - (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 
              3342*x^8 + 1430*x^10 + 98*x^12)/w2^8 - 
            (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
              98*x^12)/w2^4))/w1^6 - (2*(12*x^4*(10 + 19*x^2 + 10*x^4) + 
            (12*x^4*(10 + 19*x^2 + 10*x^4))/w2^12 + 
            (x^2*(150 - 273*x^2 - 740*x^4 - 273*x^6 + 150*x^8))/w2^10 + 
            (x^2*(150 - 273*x^2 - 740*x^4 - 273*x^6 + 150*x^8))/w2^2 - 
            (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 1378*x^8 + 548*x^10 + 38*
                x^12))/w2^8 - (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 1378*
                x^8 + 548*x^10 + 38*x^12))/w2^4 + 
            (2*(152 + 1882*x^2 + 5155*x^4 + 7336*x^6 + 5155*x^8 + 1882*x^10 + 
               152*x^12))/w2^6))/w1^8))/(w1^2*w2)))/
    (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
     (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
   ((I/1152)*w1*w2^4*((2*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2*(101 + 56*x^2 + 101*x^4) + 
         (2*x^2*(101 + 56*x^2 + 101*x^4))/w1^16 + 
         (-193 + 828*x^2 + 3162*x^4 + 828*x^6 - 193*x^8)/w1^14 + 
         (-193 + 828*x^2 + 3162*x^4 + 828*x^6 - 193*x^8)/w1^2 + 
         (4*(349 - 2853*x^2 + 4362*x^4 - 2853*x^6 + 349*x^8))/w1^8 - 
         (2*(443 + 1896*x^2 - 2906*x^4 + 1896*x^6 + 443*x^8))/w1^12 - 
         (2*(443 + 1896*x^2 - 2906*x^4 + 1896*x^6 + 443*x^8))/w1^4 + 
         (545 - 7964*x^2 + 14726*x^4 - 7964*x^6 + 545*x^8)/w1^10 + 
         (545 - 7964*x^2 + 14726*x^4 - 7964*x^6 + 545*x^8)/w1^6))/(w1*w2^3) + 
      (8*myq2^6*(266*x^6 + (266*x^6)/w1^20 + 
         (x^2*(55 - 386*x^2 + 678*x^4 - 386*x^6 + 55*x^8))/w1^18 + 
         (x^2*(55 - 386*x^2 + 678*x^4 - 386*x^6 + 55*x^8))/w1^2 + 
         (-119 - 888*x^2 + 1407*x^4 + 2932*x^6 + 1407*x^8 - 888*x^10 - 
           119*x^12)/w1^12 + (-119 - 888*x^2 + 1407*x^4 + 2932*x^6 + 
           1407*x^8 - 888*x^10 - 119*x^12)/w1^8 + 
         (-55 + 452*x^2 + 351*x^4 + 3146*x^6 + 351*x^8 + 452*x^10 - 55*x^12)/
          w1^16 + (-55 + 452*x^2 + 351*x^4 + 3146*x^6 + 351*x^8 + 452*x^10 - 
           55*x^12)/w1^4 - (2*(112 + 1201*x^2 + 258*x^4 + 442*x^6 + 258*x^8 + 
            1201*x^10 + 112*x^12))/w1^10 - 
         (2*(166 + 455*x^2 + 824*x^4 - 354*x^6 + 824*x^8 + 455*x^10 + 
            166*x^12))/w1^14 - (2*(166 + 455*x^2 + 824*x^4 - 354*x^6 + 
            824*x^8 + 455*x^10 + 166*x^12))/w1^6))/w2^4 + 
      (18*myq1^6*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
        (-((1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (2*(2 + 3*x^2 + 2*x^4))/
             w2^2)) - ((1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - 
            (2*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^12 - 
         (2*(x^4 + x^4/w2^8 - (4*x^2*(4 + 7*x^2 + 4*x^4))/w2^6 - 
            (4*x^2*(4 + 7*x^2 + 4*x^4))/w2^2 + (2*(4 - 5*x^4 + 4*x^8))/w2^4))/
          w1^10 - (2*(x^4 + x^4/w2^8 - (4*x^2*(4 + 7*x^2 + 4*x^4))/w2^6 - 
            (4*x^2*(4 + 7*x^2 + 4*x^4))/w2^2 + (2*(4 - 5*x^4 + 4*x^8))/w2^4))/
          w1^2 + (4*(x^4 + x^4/w2^8 + (4*x^2*(2 + 5*x^2 + 2*x^4))/w2^6 + 
            (4*x^2*(2 + 5*x^2 + 2*x^4))/w2^2 - (2*(4 + 12*x^2 + 13*x^4 + 12*
                x^6 + 4*x^8))/w2^4))/w1^6 + (x^4 + x^4/w2^8 + 
           (44*x^2 + 92*x^4 + 44*x^6)/w2^6 + (44*x^2 + 92*x^4 + 44*x^6)/
            w2^2 - (6*(12 + 36*x^2 + 47*x^4 + 36*x^6 + 12*x^8))/w2^4)/w1^8 + 
         (x^4 + x^4/w2^8 + (44*x^2 + 92*x^4 + 44*x^6)/w2^6 + 
           (44*x^2 + 92*x^4 + 44*x^6)/w2^2 - 
           (6*(12 + 36*x^2 + 47*x^4 + 36*x^6 + 12*x^8))/w2^4)/w1^4))/w1^2 + 
      (2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (2*(35 + 35/w2^4 + 88/w2^2)*x^4 + (2*(35 + 35/w2^4 + 88/w2^2)*x^4)/
          w1^16 - (4*(x^2*(395 - 417*x^2 + 395*x^4) + 
            (x^2*(395 - 417*x^2 + 395*x^4))/w2^4 + 
            (-465 + 258*x^2 - 1346*x^4 + 258*x^6 - 465*x^8)/w2^2))/w1^8 - 
         (2*(x^2*(219 - 488*x^2 + 219*x^4) + (x^2*(219 - 488*x^2 + 219*x^4))/
             w2^4 + (-113 + 682*x^2 - 586*x^4 + 682*x^6 - 113*x^8)/w2^2))/
          w1^12 - (2*(x^2*(219 - 488*x^2 + 219*x^4) + 
            (x^2*(219 - 488*x^2 + 219*x^4))/w2^4 + 
            (-113 + 682*x^2 - 586*x^4 + 682*x^6 - 113*x^8)/w2^2))/w1^4 - 
         (x^2*(79 - 366*x^2 + 79*x^4) + (x^2*(79 - 366*x^2 + 79*x^4))/w2^4 + 
           (9 + 438*x^2 - 406*x^4 + 438*x^6 + 9*x^8)/w2^2)/w1^14 - 
         (x^2*(79 - 366*x^2 + 79*x^4) + (x^2*(79 - 366*x^2 + 79*x^4))/w2^4 + 
           (9 + 438*x^2 - 406*x^4 + 438*x^6 + 9*x^8)/w2^2)/w1^2 + 
         (-1149*x^2 + 1514*x^4 - 1149*x^6 + (-1149*x^2 + 1514*x^4 - 1149*x^6)/
            w2^4 + (985 - 2162*x^2 + 2554*x^4 - 2162*x^6 + 985*x^8)/w2^2)/
          w1^10 + (-1149*x^2 + 1514*x^4 - 1149*x^6 + 
           (-1149*x^2 + 1514*x^4 - 1149*x^6)/w2^4 + 
           (985 - 2162*x^2 + 2554*x^4 - 2162*x^6 + 985*x^8)/w2^2)/w1^6))/
       (w1*w2) - (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2*(9 + 48*x^2 + 9*x^4 + (9 + 48*x^2 + 9*x^4)/w2^4 + 
           (386 + 760*x^2 + 386*x^4)/w2^2) + 
         (x^2*(9 + 48*x^2 + 9*x^4 + (9 + 48*x^2 + 9*x^4)/w2^4 + 
            (386 + 760*x^2 + 386*x^4)/w2^2))/w1^16 - 
         (4*(x^2*(719 - 956*x^2 + 719*x^4) + (x^2*(719 - 956*x^2 + 719*x^4))/
             w2^4 + (-765 + 4774*x^2 - 8242*x^4 + 4774*x^6 - 765*x^8)/w2^2))/
          w1^10 - (4*(x^2*(719 - 956*x^2 + 719*x^4) + 
            (x^2*(719 - 956*x^2 + 719*x^4))/w2^4 + 
            (-765 + 4774*x^2 - 8242*x^4 + 4774*x^6 - 765*x^8)/w2^2))/w1^6 - 
         (4*(x^2*(209 - 614*x^2 + 209*x^4) + (x^2*(209 - 614*x^2 + 209*x^4))/
             w2^4 + (6*(55 + 433*x^2 - 540*x^4 + 433*x^6 + 55*x^8))/w2^2))/
          w1^12 - (4*(x^2*(209 - 614*x^2 + 209*x^4) + 
            (x^2*(209 - 614*x^2 + 209*x^4))/w2^4 + 
            (6*(55 + 433*x^2 - 540*x^4 + 433*x^6 + 55*x^8))/w2^2))/w1^4 - 
         (4*(x^2*(3 - 200*x^2 + 3*x^4) + (x^2*(3 - 200*x^2 + 3*x^4))/w2^4 + 
            (101 - 122*x^2 - 1750*x^4 - 122*x^6 + 101*x^8)/w2^2))/w1^14 - 
         (4*(x^2*(3 - 200*x^2 + 3*x^4) + (x^2*(3 - 200*x^2 + 3*x^4))/w2^4 + 
            (101 - 122*x^2 - 1750*x^4 - 122*x^6 + 101*x^8)/w2^2))/w1^2 + 
         (-4122*x^2 + 4240*x^4 - 4122*x^6 + (-4122*x^2 + 4240*x^4 - 4122*x^6)/
            w2^4 + (4*(1628 - 5741*x^2 + 10964*x^4 - 5741*x^6 + 1628*x^8))/
            w2^2)/w1^8))/(w1*w2) + myq1^4*myq2^2*
       (4*(9 + 9/w2^8 + 124/w2^6 + 266/w2^4 + 124/w2^2)*x^6 + 
        (4*(9 + 9/w2^8 + 124/w2^6 + 266/w2^4 + 124/w2^2)*x^6)/w1^20 + 
        (x^2*(-18*(x^2 - 11*x^4 + x^6) - (18*(x^2 - 11*x^4 + x^6))/w2^8 + 
           (27 - 544*x^2 + 1978*x^4 - 544*x^6 + 27*x^8)/w2^6 + 
           (27 - 544*x^2 + 1978*x^4 - 544*x^6 + 27*x^8)/w2^2 + 
           (386 - 2540*x^2 + 496*x^4 - 2540*x^6 + 386*x^8)/w2^4))/w1^18 + 
        (x^2*(-18*(x^2 - 11*x^4 + x^6) - (18*(x^2 - 11*x^4 + x^6))/w2^8 + 
           (27 - 544*x^2 + 1978*x^4 - 544*x^6 + 27*x^8)/w2^6 + 
           (27 - 544*x^2 + 1978*x^4 - 544*x^6 + 27*x^8)/w2^2 + 
           (386 - 2540*x^2 + 496*x^4 - 2540*x^6 + 386*x^8)/w2^4))/w1^2 - 
        (2*(9*(x^4 - 32*x^6 + x^8) + (9*(x^4 - 32*x^6 + x^8))/w2^8 - 
           (2*x^2*(30 - 595*x^2 + 578*x^4 - 595*x^6 + 30*x^8))/w2^6 - 
           (2*x^2*(30 - 595*x^2 + 578*x^4 - 595*x^6 + 30*x^8))/w2^2 + 
           (220 - 2264*x^2 - 2938*x^4 - 7968*x^6 - 2938*x^8 - 2264*x^10 + 
             220*x^12)/w2^4))/w1^16 - (2*(9*(x^4 - 32*x^6 + x^8) + 
           (9*(x^4 - 32*x^6 + x^8))/w2^8 - (2*x^2*(30 - 595*x^2 + 578*x^4 - 
              595*x^6 + 30*x^8))/w2^6 - (2*x^2*(30 - 595*x^2 + 578*x^4 - 
              595*x^6 + 30*x^8))/w2^2 + (220 - 2264*x^2 - 2938*x^4 - 
             7968*x^6 - 2938*x^8 - 2264*x^10 + 220*x^12)/w2^4))/w1^4 + 
        (4*(9*x^4*(7 + 36*x^2 + 7*x^4) + (9*x^4*(7 + 36*x^2 + 7*x^4))/w2^8 - 
           (2*x^2*(6 + 629*x^2 + 462*x^4 + 629*x^6 + 6*x^8))/w2^6 - 
           (2*x^2*(6 + 629*x^2 + 462*x^4 + 629*x^6 + 6*x^8))/w2^2 - 
           (2*(404 + 286*x^2 - 555*x^4 - 2244*x^6 - 555*x^8 + 286*x^10 + 
              404*x^12))/w2^4))/w1^14 + (4*(9*x^4*(7 + 36*x^2 + 7*x^4) + 
           (9*x^4*(7 + 36*x^2 + 7*x^4))/w2^8 - 
           (2*x^2*(6 + 629*x^2 + 462*x^4 + 629*x^6 + 6*x^8))/w2^6 - 
           (2*x^2*(6 + 629*x^2 + 462*x^4 + 629*x^6 + 6*x^8))/w2^2 - 
           (2*(404 + 286*x^2 - 555*x^4 - 2244*x^6 - 555*x^8 + 286*x^10 + 
              404*x^12))/w2^4))/w1^6 + (2*(126*x^4*(5 + 11*x^2 + 5*x^4) + 
           (126*x^4*(5 + 11*x^2 + 5*x^4))/w2^8 + 
           (x^2*(309 - 184*x^2 - 5770*x^4 - 184*x^6 + 309*x^8))/w2^6 + 
           (x^2*(309 - 184*x^2 - 5770*x^4 - 184*x^6 + 309*x^8))/w2^2 - 
           (2*(736 + 4105*x^2 - 1114*x^4 - 3768*x^6 - 1114*x^8 + 4105*x^10 + 
              736*x^12))/w2^4))/w1^10 + (2*(63*x^4*(7 + 18*x^2 + 7*x^4) + 
           (63*x^4*(7 + 18*x^2 + 7*x^4))/w2^8 + 
           (2*x^2*(42 - 845*x^2 - 2574*x^4 - 845*x^6 + 42*x^8))/w2^6 + 
           (2*x^2*(42 - 845*x^2 - 2574*x^4 - 845*x^6 + 42*x^8))/w2^2 - 
           (2*(886 + 2580*x^2 - 2263*x^4 - 5846*x^6 - 2263*x^8 + 2580*x^10 + 
              886*x^12))/w2^4))/w1^12 + (2*(63*x^4*(7 + 18*x^2 + 7*x^4) + 
           (63*x^4*(7 + 18*x^2 + 7*x^4))/w2^8 + 
           (2*x^2*(42 - 845*x^2 - 2574*x^4 - 845*x^6 + 42*x^8))/w2^6 + 
           (2*x^2*(42 - 845*x^2 - 2574*x^4 - 845*x^6 + 42*x^8))/w2^2 - 
           (2*(886 + 2580*x^2 - 2263*x^4 - 5846*x^6 - 2263*x^8 + 2580*x^10 + 
              886*x^12))/w2^4))/w1^8) + 
      (myq1^2*myq2^4*(4*x^4*(23 - 132*x^2 + 23*x^4 + (23 - 132*x^2 + 23*x^4)/
            w2^4 - (2*(23 + 400*x^2 + 23*x^4))/w2^2) + 
         (4*x^4*(23 - 132*x^2 + 23*x^4 + (23 - 132*x^2 + 23*x^4)/w2^4 - 
            (2*(23 + 400*x^2 + 23*x^4))/w2^2))/w1^20 - 
         (x^2*(101 - 804*x^2 + 2022*x^4 - 804*x^6 + 101*x^8 + 
            (101 - 804*x^2 + 2022*x^4 - 804*x^6 + 101*x^8)/w2^4 + 
            (678 - 4856*x^2 + 6516*x^4 - 4856*x^6 + 678*x^8)/w2^2))/w1^18 - 
         (x^2*(101 - 804*x^2 + 2022*x^4 - 804*x^6 + 101*x^8 + 
            (101 - 804*x^2 + 2022*x^4 - 804*x^6 + 101*x^8)/w2^4 + 
            (678 - 4856*x^2 + 6516*x^4 - 4856*x^6 + 678*x^8)/w2^2))/w1^2 - 
         (4*(x^2*(105 - 50*x^2 + 1708*x^4 - 50*x^6 + 105*x^8) + 
            (x^2*(105 - 50*x^2 + 1708*x^4 - 50*x^6 + 105*x^8))/w2^4 + 
            (2*(-110 + 871*x^2 + 644*x^4 + 4368*x^6 + 644*x^8 + 871*x^10 - 
               110*x^12))/w2^2))/w1^16 - 
         (4*(x^2*(105 - 50*x^2 + 1708*x^4 - 50*x^6 + 105*x^8) + 
            (x^2*(105 - 50*x^2 + 1708*x^4 - 50*x^6 + 105*x^8))/w2^4 + 
            (2*(-110 + 871*x^2 + 644*x^4 + 4368*x^6 + 644*x^8 + 871*x^10 - 
               110*x^12))/w2^2))/w1^4 + 
         (8*(x^2*(133 + 467*x^2 - 256*x^4 + 467*x^6 + 133*x^8) + 
            (x^2*(133 + 467*x^2 - 256*x^4 + 467*x^6 + 133*x^8))/w2^4 + 
            (2*(350 + 624*x^2 + 929*x^4 - 686*x^6 + 929*x^8 + 624*x^10 + 350*
                x^12))/w2^2))/w1^14 + 
         (8*(x^2*(133 + 467*x^2 - 256*x^4 + 467*x^6 + 133*x^8) + 
            (x^2*(133 + 467*x^2 - 256*x^4 + 467*x^6 + 133*x^8))/w2^4 + 
            (2*(350 + 624*x^2 + 929*x^4 - 686*x^6 + 929*x^8 + 624*x^10 + 350*
                x^12))/w2^2))/w1^6 + 
         (4*(x^2*(249 + 503*x^2 + 400*x^4 + 503*x^6 + 249*x^8) + 
            (x^2*(249 + 503*x^2 + 400*x^4 + 503*x^6 + 249*x^8))/w2^4 + 
            (2*(400 + 1707*x^2 - 2867*x^4 - 5256*x^6 - 2867*x^8 + 1707*x^10 + 
               400*x^12))/w2^2))/w1^12 + 
         (4*(x^2*(249 + 503*x^2 + 400*x^4 + 503*x^6 + 249*x^8) + 
            (x^2*(249 + 503*x^2 + 400*x^4 + 503*x^6 + 249*x^8))/w2^4 + 
            (2*(400 + 1707*x^2 - 2867*x^4 - 5256*x^6 - 2867*x^8 + 1707*x^10 + 
               400*x^12))/w2^2))/w1^8 - 
         (2*(x^2*(387 + 2236*x^2 + 1690*x^4 + 2236*x^6 + 387*x^8) + 
            (x^2*(387 + 2236*x^2 + 1690*x^4 + 2236*x^6 + 387*x^8))/w2^4 - 
            (2*(1040 + 9491*x^2 + 3004*x^4 + 4650*x^6 + 3004*x^8 + 9491*
                x^10 + 1040*x^12))/w2^2))/w1^10))/w2^2))/
    (myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*x^4*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/3456)*w1*w2^4*((-864*myq1^6*(1 + w1^(-4))*(1 + x^2)^4*
        (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^4*w2^4) - 
      (54*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^3*
        (1 - 38*x^2 + x^4 + (1 - 38*x^2 + x^4)/w1^8 + (8*(5 - 6*x^2 + 5*x^4))/
          w1^6 + (8*(5 - 6*x^2 + 5*x^4))/w1^2 + (46 - 84*x^2 + 46*x^4)/w1^4))/
       (w1^3*w2^3) + (2*myq1*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
        (1 + x^2)*(2*x^2*(303 - 506*x^2 + 303*x^4) + 
         (2*x^2*(303 - 506*x^2 + 303*x^4))/w1^8 + 
         (-579 + 5700*x^2 + 3806*x^4 + 5700*x^6 - 579*x^8)/w1^6 + 
         (-579 + 5700*x^2 + 3806*x^4 + 5700*x^6 - 579*x^8)/w1^2 - 
         (2*(2263 + 1714*x^2 + 5430*x^4 + 1714*x^6 + 2263*x^8))/w1^4))/
       (w1*w2^3) + (8*myq2^6*(x^2*(165 - 452*x^2 - 1306*x^4 - 452*x^6 + 
           165*x^8) + (x^2*(165 - 452*x^2 - 1306*x^4 - 452*x^6 + 165*x^8))/
          w1^12 + (-165 + 1348*x^2 + 4797*x^4 + 6424*x^6 + 4797*x^8 + 
           1348*x^10 - 165*x^12)/w1^10 + (-165 + 1348*x^2 + 4797*x^4 + 
           6424*x^6 + 4797*x^8 + 1348*x^10 - 165*x^12)/w1^2 - 
         (896 + 5397*x^2 + 12412*x^4 + 15750*x^6 + 12412*x^8 + 5397*x^10 + 
           896*x^12)/w1^8 - (896 + 5397*x^2 + 12412*x^4 + 15750*x^6 + 
           12412*x^8 + 5397*x^10 + 896*x^12)/w1^4 + 
         (2*(953 + 3668*x^2 + 8175*x^4 + 11064*x^6 + 8175*x^8 + 3668*x^10 + 
            953*x^12))/w1^6))/(w1^2*w2^4) - 
      (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2*(27 - 1274*x^2 + 27*x^4 + (27 - 1274*x^2 + 27*x^4)/w2^4 + 
           (2*(579 + 262*x^2 + 579*x^4))/w2^2) + 
         (x^2*(27 - 1274*x^2 + 27*x^4 + (27 - 1274*x^2 + 27*x^4)/w2^4 + 
            (2*(579 + 262*x^2 + 579*x^4))/w2^2))/w1^12 + 
         (2*(x^2*(691 + 90*x^2 + 691*x^4) + (x^2*(691 + 90*x^2 + 691*x^4))/
             w2^4 + (-606 + 4078*x^2 + 7648*x^4 + 4078*x^6 - 606*x^8)/w2^2))/
          w1^10 + (2*(x^2*(691 + 90*x^2 + 691*x^4) + 
            (x^2*(691 + 90*x^2 + 691*x^4))/w2^4 + (-606 + 4078*x^2 + 
              7648*x^4 + 4078*x^6 - 606*x^8)/w2^2))/w1^2 - 
         (4*(x^2*(655 + 18*x^2 + 655*x^4) + (x^2*(655 + 18*x^2 + 655*x^4))/
             w2^4 - (2*(1663 + 5165*x^2 + 7864*x^4 + 5165*x^6 + 1663*x^8))/
             w2^2))/w1^6 - (x^2*(99 - 1130*x^2 + 99*x^4) + 
           (x^2*(99 - 1130*x^2 + 99*x^4))/w2^4 + (8896 + 29974*x^2 + 
             40364*x^4 + 29974*x^6 + 8896*x^8)/w2^2)/w1^8 - 
         (x^2*(99 - 1130*x^2 + 99*x^4) + (x^2*(99 - 1130*x^2 + 99*x^4))/
            w2^4 + (8896 + 29974*x^2 + 40364*x^4 + 29974*x^6 + 8896*x^8)/
            w2^2)/w1^4))/(w1*w2) + 
      (myq1^4*myq2^2*(x^2*(-36*x^4 - (36*x^4)/w2^8 + 
           (81 - 3196*x^2 - 6698*x^4 - 3196*x^6 + 81*x^8)/w2^6 + 
           (81 - 3196*x^2 - 6698*x^4 - 3196*x^6 + 81*x^8)/w2^2 + 
           (2*(579 + 1388*x^2 + 1510*x^4 + 1388*x^6 + 579*x^8))/w2^4) + 
         (x^2*(-36*x^4 - (36*x^4)/w2^8 + (81 - 3196*x^2 - 6698*x^4 - 
              3196*x^6 + 81*x^8)/w2^6 + (81 - 3196*x^2 - 6698*x^4 - 
              3196*x^6 + 81*x^8)/w2^2 + (2*(579 + 1388*x^2 + 1510*x^4 + 1388*
                x^6 + 579*x^8))/w2^4))/w1^12 + 
         (2*(18*(x^4 + x^8) + (18*(x^4 + x^8))/w2^8 + 
            (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^6 + 
            (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^2 + 
            (-660 + 2682*x^2 + 14632*x^4 + 22364*x^6 + 14632*x^8 + 
              2682*x^10 - 660*x^12)/w2^4))/w1^10 + 
         (2*(18*(x^4 + x^8) + (18*(x^4 + x^8))/w2^8 + 
            (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^6 + 
            (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^2 + 
            (-660 + 2682*x^2 + 14632*x^4 + 22364*x^6 + 14632*x^8 + 
              2682*x^10 - 660*x^12)/w2^4))/w1^2 - 
         (4*(18*(x^4 + x^8) + (18*(x^4 + x^8))/w2^8 + 
            (x^2*(1499 + 2836*x^2 + 2530*x^4 + 2836*x^6 + 1499*x^8))/w2^6 + 
            (x^2*(1499 + 2836*x^2 + 2530*x^4 + 2836*x^6 + 1499*x^8))/w2^2 - 
            (2*(1906 + 9267*x^2 + 20932*x^4 + 27250*x^6 + 20932*x^8 + 9267*
                x^10 + 1906*x^12))/w2^4))/w1^6 + 
         (36*x^6 + (36*x^6)/w2^8 + (x^2*(-657 + 892*x^2 + 3242*x^4 + 
              892*x^6 - 657*x^8))/w2^6 + (x^2*(-657 + 892*x^2 + 3242*x^4 + 
              892*x^6 - 657*x^8))/w2^2 - (2*(4448 + 24387*x^2 + 56588*x^4 + 
              73190*x^6 + 56588*x^8 + 24387*x^10 + 4448*x^12))/w2^4)/w1^8 + 
         (36*x^6 + (36*x^6)/w2^8 + (x^2*(-657 + 892*x^2 + 3242*x^4 + 
              892*x^6 - 657*x^8))/w2^6 + (x^2*(-657 + 892*x^2 + 3242*x^4 + 
              892*x^6 - 657*x^8))/w2^2 - (2*(4448 + 24387*x^2 + 56588*x^4 + 
              73190*x^6 + 56588*x^8 + 24387*x^10 + 4448*x^12))/w2^4)/w1^4))/
       w1^2 + (myq1^2*myq2^4*(276*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2 + 
         (276*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^16 + 
         (x^2*(-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8 + 
            (-2034 + 1192*x^2 + 7028*x^4 + 1192*x^6 - 2034*x^8)/w2^2 + 
            (-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8)/w2^4))/w1^14 + 
         (x^2*(-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8 + 
            (-2034 + 1192*x^2 + 7028*x^4 + 1192*x^6 - 2034*x^8)/w2^2 + 
            (-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8)/w2^4))/w1^2 - 
         (2*(x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8) + 
            (x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8))/w2^4 + 
            (-1320 + 7374*x^2 + 24928*x^4 + 31892*x^6 + 24928*x^8 + 
              7374*x^10 - 1320*x^12)/w2^2))/w1^12 - 
         (2*(x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8) + 
            (x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8))/w2^4 + 
            (-1320 + 7374*x^2 + 24928*x^4 + 31892*x^6 + 24928*x^8 + 
              7374*x^10 - 1320*x^12)/w2^2))/w1^4 + 
         (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8) + 
           (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8))/w2^4 + 
           (2*(7600 + 37721*x^2 + 77820*x^4 + 95110*x^6 + 77820*x^8 + 
              37721*x^10 + 7600*x^12))/w2^2)/w1^10 + 
         (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8) + 
           (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8))/w2^4 + 
           (2*(7600 + 37721*x^2 + 77820*x^4 + 95110*x^6 + 77820*x^8 + 
              37721*x^10 + 7600*x^12))/w2^2)/w1^6 - 
         (4*(x^2*(1519 + 6310*x^2 + 9870*x^4 + 6310*x^6 + 1519*x^8) + 
            (x^2*(1519 + 6310*x^2 + 9870*x^4 + 6310*x^6 + 1519*x^8))/w2^4 + 
            (7624 + 26738*x^2 + 54508*x^4 + 71364*x^6 + 54508*x^8 + 
              26738*x^10 + 7624*x^12)/w2^2))/w1^8))/w2^2))/
    (myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + w1^(-2))^3*x^4*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))), 
 I*(((-1/64*I)*(-1 + w1^(-2))*w1^3*w2^4*
     ((-8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) - 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) + (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) - 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) + (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) - (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) - (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) - 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 + myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) + 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) + 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^3*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)*
     (-1 + x^2)) - ((I/128)*(-1 + w1^(-2))*w1^3*w2^3*
     ((myq2^2*(-1 + x^2)^2)/(w1^2*w2) - (myq1*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2))/w1 + 
      (myq1^2*(2*x^2 + (2*x^2)/w1^4 - (1 + x^2)^2/w1^2))/w2)*
     ((-8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) - 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) + (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) - 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) + (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) - (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) - (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) - 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 + myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) + 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) + 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
     (-1 + x^2)) + ((I/128)*(-1 + w1^(-2))*w1^2*w2^4*
     ((myq1^2*(-1 + x^2)^2)/(w1*w2^2) - (myq1*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2))/w2 + 
      (myq2^2*(2*x^2 + (2*x^2)/w2^4 - (1 + x^2)^2/w2^2))/w1)*
     ((-8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) - 
      (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
       (w1^3*w2^5) + (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
        (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) - 
      (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
         (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
       (w1*w2^3) + (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
         (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
         (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
           (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
       (w1*w2) - (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
         (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
            (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
          w1^2))/(w1*w2^3) - (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
        (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
          w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^6 + (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/
             w2^2))/w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
           (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) - 
      (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
         (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
            (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
         (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
           (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/
       w2^2 + myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
        (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
          (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
          (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
        (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
          (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
          (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) + 
      (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
            w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
         (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
           x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
           (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) + 
      (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
         (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
         (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
            (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
          w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/
             w2^4 - (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/
             w2^2))/w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
           ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
           (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
            w2^4)/w1^4))/w2^2))/(myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^4*
     ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
     (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
     (-1 + x^2)) + ((I/256)*w1*w2^3*(1 + x^2)*
     ((-2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)^3)/
       (w1^3*w2^2) - (16*myq2^5*(1 + x^2)^2*(1 + x^4)*(x^2 + x^2/w1^4 - 
         (1 + x^4)/w1^2))/(w1^2*w2^3) - (2*myq1*myq2^4*(-1 + w1^(-2))*
        (-1 + w2^(-2))*x*(1 + x^2)*(2*x^2*(5 + 2*x^2 + 5*x^4) + 
         (2*x^2*(5 + 2*x^2 + 5*x^4))/w1^4 - (11 + 4*x^2 + 18*x^4 + 4*x^6 + 
           11*x^8)/w1^2))/(w1*w2^2) + (myq1^4*myq2*(1 + x^2)^2*
        (x^2*(3 + 2*x^2 + 3*x^4 + (3 + 2*x^2 + 3*x^4)/w2^4 - 
           (2*(11 + 2*x^2 + 11*x^4))/w2^2) + 
         (x^2*(3 + 2*x^2 + 3*x^4 + (3 + 2*x^2 + 3*x^4)/w2^4 - 
            (2*(11 + 2*x^2 + 11*x^4))/w2^2))/w1^4 - 
         (2*(x^2*(3 + 2*x^2 + 3*x^4) + (x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
            (2*(4 + 3*x^2 + 10*x^4 + 3*x^6 + 4*x^8))/w2^2))/w1^2))/
       (w1^2*w2) - (myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
        (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (2*(11 + 6*x^2 + 11*x^4))/
            w2^2) + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
            (2*(11 + 6*x^2 + 11*x^4))/w2^2))/w1^4 - 
         (2*((x + x^3)^2 + (x + x^3)^2/w2^4 - (2*(5 + 3*x^2 + 12*x^4 + 3*
                x^6 + 5*x^8))/w2^2))/w1^2))/w1 + 
      (myq1^2*myq2^3*(-2*(-1 + w2^(-2))^2*x^4*(3 + 2*x^2 + 3*x^4) - 
         (2*(-1 + w2^(-2))^2*x^4*(3 + 2*x^2 + 3*x^4))/w1^8 + 
         ((x + x^3)^2*(5 - 2*x^2 + 5*x^4 + (5 - 2*x^2 + 5*x^4)/w2^4 + 
            (22 + 4*x^2 + 22*x^4)/w2^2))/w1^6 + 
         ((x + x^3)^2*(5 - 2*x^2 + 5*x^4 + (5 - 2*x^2 + 5*x^4)/w2^4 + 
            (22 + 4*x^2 + 22*x^4)/w2^2))/w1^2 - 
         (2*(x^2*(5 + 2*x^2 + 2*x^4 + 2*x^6 + 5*x^8) + 
            (x^2*(5 + 2*x^2 + 2*x^4 + 2*x^6 + 5*x^8))/w2^4 + 
            (2*(8 + 11*x^2 + 22*x^4 + 30*x^6 + 22*x^8 + 11*x^10 + 8*x^12))/
             w2^2))/w1^4))/w2))/((-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*
     x^4*(-1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/256)*w1*w2^4*((8*myq2^5*(-1 + w1^(-2))*(3 - 3*x^2 - 5*x^4 - 11*x^6 - 
         11*x^8 - 5*x^10 - 3*x^12 + 3*x^14)*(x^2 + x^2/w1^4 - 
         (1 + x^4)/w1^2))/(w1^2*w2^4) + (2*myq1*myq2^4*(-1 + w2^(-2))*x*
        (2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 8*x^6 + 7*x^8) + 
         (2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 8*x^6 + 7*x^8))/w1^8 - 
         ((1 + x^2)^2*(15 - 26*x^2 + 17*x^4 - 44*x^6 + 17*x^8 - 26*x^10 + 
            15*x^12))/w1^6 - ((1 + x^2)^2*(15 - 26*x^2 + 17*x^4 - 44*x^6 + 
            17*x^8 - 26*x^10 + 15*x^12))/w1^2 + 
         (2*(11 - 10*x^2 - 8*x^4 - 38*x^6 - 38*x^8 - 38*x^10 - 8*x^12 - 
            10*x^14 + 11*x^16))/w1^4))/(w1*w2^3) + 
      (2*myq1^5*(-1 + w2^(-2))*x*(1 + x^2)^2*
        ((-1 + w1^(-2))^2*x^2*(-1 + x^2)^4 + ((-1 + w1^(-2))^2*x^2*
           (-1 + x^2)^4)/w2^4 + (1 + 23*x^4 - 16*x^6 + 23*x^8 + x^12 + 
           (1 + 23*x^4 - 16*x^6 + 23*x^8 + x^12)/w1^4 - 
           (2*(5 - 8*x^2 + 35*x^4 - 32*x^6 + 35*x^8 - 8*x^10 + 5*x^12))/w1^2)/
          w2^2))/(w1^3*w2) + (myq1^3*myq2^2*(-1 + w2^(-2))*x*
        ((-2*(1 + x^2)^2*(x^2*(5 - 12*x^2 + 38*x^4 - 12*x^6 + 5*x^8) + 
            (x^2*(5 - 12*x^2 + 38*x^4 - 12*x^6 + 5*x^8))/w2^4 - 
            (2*(7 - 9*x^2 - 11*x^4 + 18*x^6 - 11*x^8 - 9*x^10 + 7*x^12))/
             w2^2))/w1^6 - (2*(1 + x^2)^2*(x^2*(5 - 12*x^2 + 38*x^4 - 
              12*x^6 + 5*x^8) + (x^2*(5 - 12*x^2 + 38*x^4 - 12*x^6 + 5*x^8))/
             w2^4 - (2*(7 - 9*x^2 - 11*x^4 + 18*x^6 - 11*x^8 - 9*x^10 + 7*
                x^12))/w2^2))/w1^2 + x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 
           2*x^10 + x^12 + (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/
            w2^4 - (2*(15 - 10*x^2 + x^4 + 36*x^6 + x^8 - 10*x^10 + 15*x^12))/
            w2^2) + (x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12 + 
            (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/w2^4 - 
            (2*(15 - 10*x^2 + x^4 + 36*x^6 + x^8 - 10*x^10 + 15*x^12))/w2^2))/
          w1^8 + (2*(3*x^2*(3 - 2*x^2 + 13*x^4 + 20*x^6 + 13*x^8 - 2*x^10 + 
              3*x^12) + (3*x^2*(3 - 2*x^2 + 13*x^4 + 20*x^6 + 13*x^8 - 2*
                x^10 + 3*x^12))/w2^4 - (2*(6 - 5*x^2 - 34*x^4 - 27*x^6 + 8*
                x^8 - 27*x^10 - 34*x^12 - 5*x^14 + 6*x^16))/w2^2))/w1^4))/
       (w1*w2) - (myq1^4*myq2*(-1 + w1^(-2))*(1 + x^2)*
        (x^2*(2*x^2*(-1 + x^4)^2 + (2*x^2*(-1 + x^4)^2)/w2^8 + 
           ((1 + x^2)^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^6 + 
           ((1 + x^2)^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
           (2*(15 - 12*x^2 + 33*x^4 - 8*x^6 + 33*x^8 - 12*x^10 + 15*x^12))/
            w2^4) + (x^2*(2*x^2*(-1 + x^4)^2 + (2*x^2*(-1 + x^4)^2)/w2^8 + 
            ((1 + x^2)^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^6 + 
            ((1 + x^2)^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
            (2*(15 - 12*x^2 + 33*x^4 - 8*x^6 + 33*x^8 - 12*x^10 + 15*x^12))/
             w2^4))/w1^4 - (2*(2*x^4*(-1 + x^4)^2 + (2*x^4*(-1 + x^4)^2)/
             w2^8 + (x^2*(19 - 22*x^2 + 77*x^4 - 20*x^6 + 77*x^8 - 22*x^10 + 
               19*x^12))/w2^6 + (x^2*(19 - 22*x^2 + 77*x^4 - 20*x^6 + 77*
                x^8 - 22*x^10 + 19*x^12))/w2^2 - 
            (2*(6 + 7*x^2 - 12*x^4 + 41*x^6 - 20*x^8 + 41*x^10 - 12*x^12 + 7*
                x^14 + 6*x^16))/w2^4))/w1^2))/w1^2 + 
      (myq1^2*myq2^3*(-1 + w1^(-2))*(1 + x^2)*
        (8*(-1 + w2^(-2))^2*x^4*(1 - 3*x^2 + 5*x^4 - 3*x^6 + x^8) + 
         (8*(-1 + w2^(-2))^2*x^4*(1 - 3*x^2 + 5*x^4 - 3*x^6 + x^8))/w1^8 + 
         (x^2*(-7 + 46*x^2 - 33*x^4 + 84*x^6 - 33*x^8 + 46*x^10 - 7*x^12 - 
            (2*(1 + x^2)^2*(17 - 36*x^2 + 30*x^4 - 36*x^6 + 17*x^8))/w2^2 + 
            (-7 + 46*x^2 - 33*x^4 + 84*x^6 - 33*x^8 + 46*x^10 - 7*x^12)/
             w2^4))/w1^6 + (x^2*(-7 + 46*x^2 - 33*x^4 + 84*x^6 - 33*x^8 + 
            46*x^10 - 7*x^12 - (2*(1 + x^2)^2*(17 - 36*x^2 + 30*x^4 - 36*
                x^6 + 17*x^8))/w2^2 + (-7 + 46*x^2 - 33*x^4 + 84*x^6 - 
              33*x^8 + 46*x^10 - 7*x^12)/w2^4))/w1^2 - 
         (2*(x^2*(9 + 22*x^2 - 9*x^4 + 60*x^6 - 9*x^8 + 22*x^10 + 9*x^12) + 
            (x^2*(9 + 22*x^2 - 9*x^4 + 60*x^6 - 9*x^8 + 22*x^10 + 9*x^12))/
             w2^4 - (2*(12 - 15*x^2 + 38*x^4 - 81*x^6 + 68*x^8 - 81*x^10 + 38*
                x^12 - 15*x^14 + 12*x^16))/w2^2))/w1^4))/w2^2))/
    (myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*(-1 + x^2)^3*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/128)*w1^3*w2^4*((32*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
        (1 + x^4)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)^2)/(w1*w2^5) - 
      (16*myq1*myq2^7*(-1 + w1^(-2))*x^2*(1 + x^2)*(x^2 + x^2/w1^4 - 
         (1 + x^4)/w1^2)*((x^2*(1 + x^4))/w2^2 + (x^2*(1 + x^4))/
          (w1^8*w2^2) - ((1 + x^2)^2*(1 + x^4))/(w1^6*w2^2) - 
         ((1 + x^2)^2*(1 + x^4))/(w1^2*w2^2) - 
         (2*((x + x^3)^2 + (x + x^3)^2/w2^4 - (1 + 3*x^2 + 6*x^4 + 3*x^6 + 
              x^8)/w2^2))/w1^4))/w2^4 + (myq1^8*(-1 + w1^(-2))^2*
        (-1 + w2^(-2))*x*(1 + x^2)^2*(6*x^4*(-1 + x^2)^2 + 
         (6*x^4*(-1 + x^2)^2)/w2^4 - (4*(x^2 + 3*x^4 - 16*x^6 + 3*x^8 + 
            x^10))/w2^2 + (2*(3*x^4*(-1 + x^2)^2 + (3*x^4*(-1 + x^2)^2)/
             w2^4 - (2*(x^2 + 3*x^4 - 16*x^6 + 3*x^8 + x^10))/w2^2))/w1^4 + 
         (-(x^2*(-1 + x^2)^2*(5 + 2*x^2 + 5*x^4)) - 
           (x^2*(-1 + x^2)^2*(5 + 2*x^2 + 5*x^4))/w2^4 + 
           (2*(2 + 3*x^2 - 18*x^4 - 6*x^6 - 18*x^8 + 3*x^10 + 2*x^12))/w2^2)/
          w1^2))/(w1^3*w2^3) + (4*myq1^3*myq2^5*(-1 + w1^(-2))*x^2*(1 + x^2)*
        ((4*(1 + w2^(-4))*x^4*(1 + x^4))/w2^2 + 
         (4*(1 + w2^(-4))*x^4*(1 + x^4))/(w1^12*w2^2) - 
         (2*x^2*(4 + 3*x^2 + 3*x^6 + 4*x^8 - (2*(x^2 - 4*x^4 + x^6))/w2^2 + 
            (4 + 3*x^2 + 3*x^6 + 4*x^8)/w2^4))/(w1^10*w2^2) - 
         (2*x^2*(4 + 3*x^2 + 3*x^6 + 4*x^8 - (2*(x^2 - 4*x^4 + x^6))/w2^2 + 
            (4 + 3*x^2 + 3*x^6 + 4*x^8)/w2^4))/(w1^2*w2^2) + 
         (2*(2*x^6 + (2*x^6)/w2^8 + (2*x^2*(5 + 6*x^2 + 40*x^4 + 6*x^6 + 5*
                x^8))/w2^4 + (2 + x^2 - 2*x^4 - 38*x^6 - 2*x^8 + x^10 + 
              2*x^12)/w2^6 + (2 + x^2 - 2*x^4 - 38*x^6 - 2*x^8 + x^10 + 
              2*x^12)/w2^2))/w1^8 + (2*(2*x^6 + (2*x^6)/w2^8 + 
            (2*x^2*(5 + 6*x^2 + 40*x^4 + 6*x^6 + 5*x^8))/w2^4 + 
            (2 + x^2 - 2*x^4 - 38*x^6 - 2*x^8 + x^10 + 2*x^12)/w2^6 + 
            (2 + x^2 - 2*x^4 - 38*x^6 - 2*x^8 + x^10 + 2*x^12)/w2^2))/w1^4 - 
         (8*(x^4 - x^6 + x^8) + (8*(x^4 - x^6 + x^8))/w2^8 + 
           (-3 + 2*x^2 - 97*x^4 + 12*x^6 - 97*x^8 + 2*x^10 - 3*x^12)/w2^6 + 
           (-3 + 2*x^2 - 97*x^4 + 12*x^6 - 97*x^8 + 2*x^10 - 3*x^12)/w2^2 + 
           (2*(11 + 6*x^2 + 105*x^4 - 4*x^6 + 105*x^8 + 6*x^10 + 11*x^12))/
            w2^4)/w1^6))/w2^2 - (4*myq1^2*myq2^6*(-1 + w2^(-2))*x^3*
        (8*(1 + w2^(-4))*x^4*(1 + x^4) + (8*(1 + w2^(-4))*x^4*(1 + x^4))/
          w1^12 - (4*x^2*(4 + 5*x^2 + 4*x^4 + 5*x^6 + 4*x^8 - 
            (2*(1 + 5*x^2 + 2*x^4 + 5*x^6 + x^8))/w2^2 + 
            (4 + 5*x^2 + 4*x^4 + 5*x^6 + 4*x^8)/w2^4))/w1^10 - 
         (4*x^2*(4 + 5*x^2 + 4*x^4 + 5*x^6 + 4*x^8 - 
            (2*(1 + 5*x^2 + 2*x^4 + 5*x^6 + x^8))/w2^2 + 
            (4 + 5*x^2 + 4*x^4 + 5*x^6 + 4*x^8)/w2^4))/w1^2 + 
         (2*(1 + x^2)^2*(4 + 7*x^2 + 7*x^6 + 4*x^8) + 
           (2*(1 + x^2)^2*(4 + 7*x^2 + 7*x^6 + 4*x^8))/w2^4 - 
           (4*(2 + 11*x^2 + 24*x^4 + 22*x^6 + 24*x^8 + 11*x^10 + 2*x^12))/
            w2^2)/w1^8 + (2*(1 + x^2)^2*(4 + 7*x^2 + 7*x^6 + 4*x^8) + 
           (2*(1 + x^2)^2*(4 + 7*x^2 + 7*x^6 + 4*x^8))/w2^4 - 
           (4*(2 + 11*x^2 + 24*x^4 + 22*x^6 + 24*x^8 + 11*x^10 + 2*x^12))/
            w2^2)/w1^4 - (11 + 34*x^2 + 37*x^4 + 44*x^6 + 37*x^8 + 34*x^10 + 
           11*x^12 - (2*(3 + 42*x^2 + 45*x^4 + 92*x^6 + 45*x^8 + 42*x^10 + 
              3*x^12))/w2^2 + (11 + 34*x^2 + 37*x^4 + 44*x^6 + 37*x^8 + 
             34*x^10 + 11*x^12)/w2^4)/w1^6))/(w1*w2^3) - 
      myq1^5*myq2^3*(-1 + w1^(-2))*(1 + x^2)*
       (4*(w2^(-5) + w2^(-1))^2*x^6*(1 + x^4) + 
        (4*(w2^(-5) + w2^(-1))^2*x^6*(1 + x^4))/w1^12 - 
        (4*x^4*(2 + x^2 - 8*x^4 + x^6 + 2*x^8 + (4*(x^2 + 9*x^4 + x^6))/
            w2^6 + (4*(x^2 + 9*x^4 + x^6))/w2^2 + 
           (2*(2 - 9*x^2 - 36*x^4 - 9*x^6 + 2*x^8))/w2^4 + 
           (2 + x^2 - 8*x^4 + x^6 + 2*x^8)/w2^8))/(w1^10*w2^2) - 
        (4*x^4*(2 + x^2 - 8*x^4 + x^6 + 2*x^8 + (4*(x^2 + 9*x^4 + x^6))/
            w2^6 + (4*(x^2 + 9*x^4 + x^6))/w2^2 + 
           (2*(2 - 9*x^2 - 36*x^4 - 9*x^6 + 2*x^8))/w2^4 + 
           (2 + x^2 - 8*x^4 + x^6 + 2*x^8)/w2^8))/(w1^2*w2^2) + 
        (x^2*(4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^12 - 
           (2*x^2*(59 + 156*x^2 - 74*x^4 + 156*x^6 + 59*x^8))/w2^6 + 
           (4*(1 + 17*x^2 + 26*x^4 - 52*x^6 + 26*x^8 + 17*x^10 + x^12))/
            w2^8 + (4*(1 + 17*x^2 + 26*x^4 - 52*x^6 + 26*x^8 + 17*x^10 + 
              x^12))/w2^4 + (4 - 9*x^2 - 32*x^4 + 14*x^6 - 32*x^8 - 9*x^10 + 
             4*x^12)/w2^10 + (4 - 9*x^2 - 32*x^4 + 14*x^6 - 32*x^8 - 9*x^10 + 
             4*x^12)/w2^2))/w1^8 + (x^2*(4*x^4*(-1 + x^2)^2 + 
           (4*x^4*(-1 + x^2)^2)/w2^12 - (2*x^2*(59 + 156*x^2 - 74*x^4 + 
              156*x^6 + 59*x^8))/w2^6 + (4*(1 + 17*x^2 + 26*x^4 - 52*x^6 + 
              26*x^8 + 17*x^10 + x^12))/w2^8 + 
           (4*(1 + 17*x^2 + 26*x^4 - 52*x^6 + 26*x^8 + 17*x^10 + x^12))/
            w2^4 + (4 - 9*x^2 - 32*x^4 + 14*x^6 - 32*x^8 - 9*x^10 + 4*x^12)/
            w2^10 + (4 - 9*x^2 - 32*x^4 + 14*x^6 - 32*x^8 - 9*x^10 + 4*x^12)/
            w2^2))/w1^4 + (-(x^4*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4)) - 
          (x^4*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4))/w2^12 + 
          (2*x^2*(5 - 8*x^2 + 9*x^4 + 32*x^6 + 9*x^8 - 8*x^10 + 5*x^12))/
           w2^10 + (2*x^2*(5 - 8*x^2 + 9*x^4 + 32*x^6 + 9*x^8 - 8*x^10 + 
             5*x^12))/w2^2 + (-4 - 40*x^2 + 75*x^4 + 16*x^6 - 30*x^8 + 
            16*x^10 + 75*x^12 - 40*x^14 - 4*x^16)/w2^8 + 
          (-4 - 40*x^2 + 75*x^4 + 16*x^6 - 30*x^8 + 16*x^10 + 75*x^12 - 
            40*x^14 - 4*x^16)/w2^4 + (4*(2 + 7*x^2 - 12*x^4 + 35*x^6 + 
             84*x^8 + 35*x^10 - 12*x^12 + 7*x^14 + 2*x^16))/w2^6)/w1^6) - 
      (myq1^7*myq2*(-1 + w1^(-2))*(1 + x^2)*
        (x^4*(4*x^2*(-1 + x^2)^2 + (4*x^2*(-1 + x^2)^2)/w2^8 + 
           (1 - 16*x^2 + 98*x^4 - 16*x^6 + x^8)/w2^6 + 
           (1 - 16*x^2 + 98*x^4 - 16*x^6 + x^8)/w2^2 - 
           (2*(1 + 4*x^2 + 122*x^4 + 4*x^6 + x^8))/w2^4) + 
         (x^4*(4*x^2*(-1 + x^2)^2 + (4*x^2*(-1 + x^2)^2)/w2^8 + 
            (1 - 16*x^2 + 98*x^4 - 16*x^6 + x^8)/w2^6 + 
            (1 - 16*x^2 + 98*x^4 - 16*x^6 + x^8)/w2^2 - 
            (2*(1 + 4*x^2 + 122*x^4 + 4*x^6 + x^8))/w2^4))/w1^8 - 
         (x^2*(-3*x^2*(-1 + x^4)^2 - (3*x^2*(-1 + x^4)^2)/w2^8 + 
            (9 + 30*x^2 + 11*x^4 + 44*x^6 + 11*x^8 + 30*x^10 + 9*x^12)/w2^6 + 
            (9 + 30*x^2 + 11*x^4 + 44*x^6 + 11*x^8 + 30*x^10 + 9*x^12)/w2^2 - 
            (2*(9 + 43*x^2 + 75*x^4 + 146*x^6 + 75*x^8 + 43*x^10 + 9*x^12))/
             w2^4))/w1^6 - (x^2*(-3*x^2*(-1 + x^4)^2 - (3*x^2*(-1 + x^4)^2)/
             w2^8 + (9 + 30*x^2 + 11*x^4 + 44*x^6 + 11*x^8 + 30*x^10 + 
              9*x^12)/w2^6 + (9 + 30*x^2 + 11*x^4 + 44*x^6 + 11*x^8 + 
              30*x^10 + 9*x^12)/w2^2 - (2*(9 + 43*x^2 + 75*x^4 + 146*x^6 + 75*
                x^8 + 43*x^10 + 9*x^12))/w2^4))/w1^2 + 
         (-(x^2*(-1 + x^2)^2*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8)) - 
           (x^2*(-1 + x^2)^2*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^8 - 
           (2*(8 + 21*x^2 + 14*x^4 + 139*x^6 + 172*x^8 + 139*x^10 + 14*x^12 + 
              21*x^14 + 8*x^16))/w2^4 + (8 + 26*x^2 - 22*x^4 + 46*x^6 + 
             36*x^8 + 46*x^10 - 22*x^12 + 26*x^14 + 8*x^16)/w2^6 + 
           (8 + 26*x^2 - 22*x^4 + 46*x^6 + 36*x^8 + 46*x^10 - 22*x^12 + 
             26*x^14 + 8*x^16)/w2^2)/w1^4))/(w1^2*w2^2) + 
      (myq1^6*myq2^2*(-1 + w2^(-2))*x*
        ((4*x^4*(2 + x^2 + 16*x^4 + x^6 + 2*x^8 - (2*(x^2 + 4*x^4 + x^6))/
             w2^2 + (2 + x^2 + 16*x^4 + x^6 + 2*x^8)/w2^4))/w2^2 + 
         (4*x^4*(2 + x^2 + 16*x^4 + x^6 + 2*x^8 - (2*(x^2 + 4*x^4 + x^6))/
             w2^2 + (2 + x^2 + 16*x^4 + x^6 + 2*x^8)/w2^4))/(w1^12*w2^2) - 
         (x^2*(-4*x^2*(-1 + x^4)^2 - (4*x^2*(-1 + x^4)^2)/w2^8 - 
            (2*(5 + 8*x^2 - 129*x^4 - 224*x^6 - 129*x^8 + 8*x^10 + 5*x^12))/
             w2^4 + (19 + 60*x^2 + 25*x^4 + 104*x^6 + 25*x^8 + 60*x^10 + 
              19*x^12)/w2^6 + (19 + 60*x^2 + 25*x^4 + 104*x^6 + 25*x^8 + 
              60*x^10 + 19*x^12)/w2^2))/w1^10 - 
         (x^2*(-4*x^2*(-1 + x^4)^2 - (4*x^2*(-1 + x^4)^2)/w2^8 - 
            (2*(5 + 8*x^2 - 129*x^4 - 224*x^6 - 129*x^8 + 8*x^10 + 5*x^12))/
             w2^4 + (19 + 60*x^2 + 25*x^4 + 104*x^6 + 25*x^8 + 60*x^10 + 
              19*x^12)/w2^6 + (19 + 60*x^2 + 25*x^4 + 104*x^6 + 25*x^8 + 
              60*x^10 + 19*x^12)/w2^2))/w1^2 + 
         (x^2*(-1 + x^2)^2*(1 + x^2)^4 + (x^2*(-1 + x^2)^2*(1 + x^2)^4)/
            w2^8 - (2*(2 + 29*x^2 + 262*x^4 + 667*x^6 + 944*x^8 + 667*x^10 + 
              262*x^12 + 29*x^14 + 2*x^16))/w2^4 - 
           (2*(5 + 32*x^2 + 22*x^4 + 92*x^6 + 58*x^8 + 92*x^10 + 22*x^12 + 
              32*x^14 + 5*x^16))/w2^6 - (2*(5 + 32*x^2 + 22*x^4 + 92*x^6 + 
              58*x^8 + 92*x^10 + 22*x^12 + 32*x^14 + 5*x^16))/w2^2)/w1^6 + 
         (-3*x^2*(-1 + x^4)^2*(1 + x^4) - (3*x^2*(-1 + x^4)^2*(1 + x^4))/
            w2^8 + (2*(-5 + 12*x^2 + 158*x^4 + 464*x^6 + 654*x^8 + 464*x^10 + 
              158*x^12 + 12*x^14 - 5*x^16))/w2^4 + 
           (11 + 51*x^2 + 34*x^4 + 113*x^6 + 166*x^8 + 113*x^10 + 34*x^12 + 
             51*x^14 + 11*x^16)/w2^6 + (11 + 51*x^2 + 34*x^4 + 113*x^6 + 
             166*x^8 + 113*x^10 + 34*x^12 + 51*x^14 + 11*x^16)/w2^2)/w1^8 + 
         (-3*x^2*(-1 + x^4)^2*(1 + x^4) - (3*x^2*(-1 + x^4)^2*(1 + x^4))/
            w2^8 + (2*(-5 + 12*x^2 + 158*x^4 + 464*x^6 + 654*x^8 + 464*x^10 + 
              158*x^12 + 12*x^14 - 5*x^16))/w2^4 + 
           (11 + 51*x^2 + 34*x^4 + 113*x^6 + 166*x^8 + 113*x^10 + 34*x^12 + 
             51*x^14 + 11*x^16)/w2^6 + (11 + 51*x^2 + 34*x^4 + 113*x^6 + 
             166*x^8 + 113*x^10 + 34*x^12 + 51*x^14 + 11*x^16)/w2^2)/w1^4))/
       (w1*w2) + (myq1^4*myq2^4*(-1 + w2^(-2))*x*
        (8*x^4*(x^2 + x^6 + (x^2 + x^6)/w2^8 - 
           (2*(1 - x^2 + 6*x^4 - x^6 + x^8))/w2^4) + 
         (8*x^4*(x^2 + x^6 + (x^2 + x^6)/w2^8 - 
            (2*(1 - x^2 + 6*x^4 - x^6 + x^8))/w2^4))/w1^12 - 
         (4*((40*x^8)/w2^6 + (40*x^8)/w2^2 + x^4*(4 + 7*x^2 - 4*x^4 + 7*x^6 + 
              4*x^8) + (x^4*(4 + 7*x^2 - 4*x^4 + 7*x^6 + 4*x^8))/w2^8 - 
            (2*x^2*(4 + 13*x^2 + 49*x^4 + 118*x^6 + 49*x^8 + 13*x^10 + 4*
                x^12))/w2^4))/w1^10 - (4*((40*x^8)/w2^6 + (40*x^8)/w2^2 + 
            x^4*(4 + 7*x^2 - 4*x^4 + 7*x^6 + 4*x^8) + 
            (x^4*(4 + 7*x^2 - 4*x^4 + 7*x^6 + 4*x^8))/w2^8 - 
            (2*x^2*(4 + 13*x^2 + 49*x^4 + 118*x^6 + 49*x^8 + 13*x^10 + 4*
                x^12))/w2^4))/w1^2 + 
         (2*(x^2*(4 + 21*x^2 + 12*x^4 + 2*x^6 + 12*x^8 + 21*x^10 + 4*x^12) + 
            (x^2*(4 + 21*x^2 + 12*x^4 + 2*x^6 + 12*x^8 + 21*x^10 + 4*x^12))/
             w2^8 + (2*(x^2 + 6*x^4 + 19*x^6 + 36*x^8 + 19*x^10 + 6*x^12 + x^
                14))/w2^6 + (2*(x^2 + 6*x^4 + 19*x^6 + 36*x^8 + 19*x^10 + 6*
                x^12 + x^14))/w2^2 - (2*(4 + 39*x^2 + 143*x^4 + 377*x^6 + 518*
                x^8 + 377*x^10 + 143*x^12 + 39*x^14 + 4*x^16))/w2^4))/w1^8 + 
         (2*(x^2*(4 + 21*x^2 + 12*x^4 + 2*x^6 + 12*x^8 + 21*x^10 + 4*x^12) + 
            (x^2*(4 + 21*x^2 + 12*x^4 + 2*x^6 + 12*x^8 + 21*x^10 + 4*x^12))/
             w2^8 + (2*(x^2 + 6*x^4 + 19*x^6 + 36*x^8 + 19*x^10 + 6*x^12 + x^
                14))/w2^6 + (2*(x^2 + 6*x^4 + 19*x^6 + 36*x^8 + 19*x^10 + 6*
                x^12 + x^14))/w2^2 - (2*(4 + 39*x^2 + 143*x^4 + 377*x^6 + 518*
                x^8 + 377*x^10 + 143*x^12 + 39*x^14 + 4*x^16))/w2^4))/w1^4 - 
         (x^2*(17 + 50*x^2 + 15*x^4 + 28*x^6 + 15*x^8 + 50*x^10 + 17*x^12) + 
           (x^2*(17 + 50*x^2 + 15*x^4 + 28*x^6 + 15*x^8 + 50*x^10 + 17*x^12))/
            w2^8 + (4*(1 - x^2 - 6*x^4 + 49*x^6 + 10*x^8 + 49*x^10 - 6*x^12 - 
              x^14 + x^16))/w2^6 + (4*(1 - x^2 - 6*x^4 + 49*x^6 + 10*x^8 + 
              49*x^10 - 6*x^12 - x^14 + x^16))/w2^2 - 
           (2*(20 + 113*x^2 + 410*x^4 + 1151*x^6 + 1284*x^8 + 1151*x^10 + 
              410*x^12 + 113*x^14 + 20*x^16))/w2^4)/w1^6))/(w1*w2)))/
    (myq1*myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
     ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/128)*myq1*w1*(-1 + w2^(-2))*w2^4*
     ((myq1^8*(1 + w2^(-4) - 6/w2^2)*(-1 + w2^(-2))^4*x^5*(-1 + x^2)^4*
        (1 + x^2)^2)/(w1^7*w2) - (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
        x^4*(-1 + x^2)^2*(1 + x^2)*((x + x^3)^2 + (x + x^3)^2/w2^8 + 
         (-12 + 22*x^2 + 36*x^4 + 22*x^6 - 12*x^8)/w2^4 + 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^6 + 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2))/w1^6 + 
      (4*myq2^8*(-1 + w1^(-2))^2*x*(-1 + x^2)^2*
        (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8) + 
         (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8))/w1^8 + 
         (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^6 + 
         (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^2 + 
         (1 - 12*x^6 - 2*x^8 - 12*x^10 + x^16)/w1^4))/(w1*w2^7) + 
      (myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        (x^6*(1 - 4*x^2 + x^4)^2 + (x^6*(1 - 4*x^2 + x^4)^2)/w1^12 - 
         (x^4*(5 - 28*x^2 + 15*x^4 + 40*x^6 + 15*x^8 - 28*x^10 + 5*x^12))/
          w1^10 - (x^4*(5 - 28*x^2 + 15*x^4 + 40*x^6 + 15*x^8 - 28*x^10 + 
            5*x^12))/w1^2 + (x^2*(6 - 28*x^2 - 25*x^4 + 84*x^6 - 14*x^8 + 
            84*x^10 - 25*x^12 - 28*x^14 + 6*x^16))/w1^8 + 
         (x^2*(6 - 28*x^2 - 25*x^4 + 84*x^6 - 14*x^8 + 84*x^10 - 25*x^12 - 
            28*x^14 + 6*x^16))/w1^4 - (2*(1 - 16*x^4 - 28*x^6 + 107*x^8 - 
            88*x^10 + 107*x^12 - 28*x^14 - 16*x^16 + x^20))/w1^6))/w2^6 + 
      (myq1^6*myq2^2*(-1 + w2^(-2))^2*x^3*
        (x^2*(2*(1 - 2*x^2 - x^4 - x^8 - 2*x^10 + x^12) + 
           (2*(1 - 2*x^2 - x^4 - x^8 - 2*x^10 + x^12))/w1^4 + 
           (1 - 2*x^2 + 7*x^4 + 4*x^6 + 7*x^8 - 2*x^10 + x^12)/w1^2) + 
         (x^2*(2*(1 - 2*x^2 - x^4 - x^8 - 2*x^10 + x^12) + 
            (2*(1 - 2*x^2 - x^4 - x^8 - 2*x^10 + x^12))/w1^4 + 
            (1 - 2*x^2 + 7*x^4 + 4*x^6 + 7*x^8 - 2*x^10 + x^12)/w1^2))/w2^8 + 
         (1 - 18*x^2 + 8*x^4 + 34*x^6 - 18*x^8 + 34*x^10 + 8*x^12 - 18*x^14 + 
           x^16 + (-6 + 24*x^2 + 8*x^4 - 24*x^6 - 68*x^8 - 24*x^10 + 8*x^12 + 
             24*x^14 - 6*x^16)/w1^2 + (1 - 18*x^2 + 8*x^4 + 34*x^6 - 18*x^8 + 
             34*x^10 + 8*x^12 - 18*x^14 + x^16)/w1^4)/w2^6 + 
         (1 - 18*x^2 + 8*x^4 + 34*x^6 - 18*x^8 + 34*x^10 + 8*x^12 - 18*x^14 + 
           x^16 + (-6 + 24*x^2 + 8*x^4 - 24*x^6 - 68*x^8 - 24*x^10 + 8*x^12 + 
             24*x^14 - 6*x^16)/w1^2 + (1 - 18*x^2 + 8*x^4 + 34*x^6 - 18*x^8 + 
             34*x^10 + 8*x^12 - 18*x^14 + x^16)/w1^4)/w2^2 - 
         (2*(3 - 12*x^2 - 12*x^4 + 28*x^6 + 10*x^8 + 28*x^10 - 12*x^12 - 
            12*x^14 + 3*x^16 + (-10 + 17*x^2 + 38*x^4 - 9*x^6 - 120*x^8 - 
              9*x^10 + 38*x^12 + 17*x^14 - 10*x^16)/w1^2 + 
            (3 - 12*x^2 - 12*x^4 + 28*x^6 + 10*x^8 + 28*x^10 - 12*x^12 - 
              12*x^14 + 3*x^16)/w1^4))/w2^4))/(w1^5*w2) - 
      (myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        (x^4*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 - 
           (2*(1 - 7*x^2 + 11*x^4 - 2*x^6 + 11*x^8 - 7*x^10 + x^12))/w2^2 + 
           (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4) + 
         (x^4*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 - 
            (2*(1 - 7*x^2 + 11*x^4 - 2*x^6 + 11*x^8 - 7*x^10 + x^12))/w2^2 + 
            (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4))/
          w1^8 - (x^2*(1 + 12*x^4 - 40*x^6 + 86*x^8 - 40*x^10 + 12*x^12 + 
            x^16 + (1 + 12*x^4 - 40*x^6 + 86*x^8 - 40*x^10 + 12*x^12 + x^16)/
             w2^4 - (2*(3 - 16*x^2 + 28*x^4 - 88*x^6 + 178*x^8 - 88*x^10 + 28*
                x^12 - 16*x^14 + 3*x^16))/w2^2))/w1^6 - 
         (x^2*(1 + 12*x^4 - 40*x^6 + 86*x^8 - 40*x^10 + 12*x^12 + x^16 + 
            (1 + 12*x^4 - 40*x^6 + 86*x^8 - 40*x^10 + 12*x^12 + x^16)/w2^4 - 
            (2*(3 - 16*x^2 + 28*x^4 - 88*x^6 + 178*x^8 - 88*x^10 + 28*x^12 - 
               16*x^14 + 3*x^16))/w2^2))/w1^2 - 
         (2*(x^2 - 19*x^4 + 25*x^6 + 47*x^8 - 132*x^10 + 47*x^12 + 25*x^14 - 
            19*x^16 + x^18 + (x^2 - 19*x^4 + 25*x^6 + 47*x^8 - 132*x^10 + 
              47*x^12 + 25*x^14 - 19*x^16 + x^18)/w2^4 + 
            (2*(1 - 5*x^2 + 20*x^4 - 37*x^6 - 41*x^8 + 148*x^10 - 41*x^12 - 
               37*x^14 + 20*x^16 - 5*x^18 + x^20))/w2^2))/w1^4))/
       (w1^2*w2^4) - (myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
        (x^2*(x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + x^14 + 
           (x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + x^14)/w2^8 - 
           (2*(x^2 - 8*x^4 - 17*x^6 + 40*x^8 - 17*x^10 - 8*x^12 + x^14))/
            w2^6 - (2*(x^2 - 8*x^4 - 17*x^6 + 40*x^8 - 17*x^10 - 8*x^12 + 
              x^14))/w2^2 - (2*(1 - x^2 + 7*x^4 + 25*x^6 - 52*x^8 + 25*x^10 + 
              7*x^12 - x^14 + x^16))/w2^4) + 
         (x^2*(x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + x^14 + 
            (x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + x^14)/w2^8 - 
            (2*(x^2 - 8*x^4 - 17*x^6 + 40*x^8 - 17*x^10 - 8*x^12 + x^14))/
             w2^6 - (2*(x^2 - 8*x^4 - 17*x^6 + 40*x^8 - 17*x^10 - 8*x^12 + x^
                14))/w2^2 - (2*(1 - x^2 + 7*x^4 + 25*x^6 - 52*x^8 + 25*x^10 + 
               7*x^12 - x^14 + x^16))/w2^4))/w1^4 + 
         (x^4*(5 - 4*x^2 + 31*x^4 - 56*x^6 + 31*x^8 - 4*x^10 + 5*x^12) + 
           (x^4*(5 - 4*x^2 + 31*x^4 - 56*x^6 + 31*x^8 - 4*x^10 + 5*x^12))/
            w2^8 - (8*(x^2 + x^4 - 3*x^6 + 17*x^8 - 28*x^10 + 17*x^12 - 
              3*x^14 + x^16 + x^18))/w2^6 - (8*(x^2 + x^4 - 3*x^6 + 17*x^8 - 
              28*x^10 + 17*x^12 - 3*x^14 + x^16 + x^18))/w2^2 + 
           (2*(1 + 4*x^2 + 20*x^4 - 52*x^6 + 119*x^8 - 160*x^10 + 119*x^12 - 
              52*x^14 + 20*x^16 + 4*x^18 + x^20))/w2^4)/w1^2))/(w1^4*w2^2) - 
      (myq1^2*myq2^6*(-1 + w1^(-2))^2*x*(2*x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 
           3*x^8 - 6*x^10 + x^12 + (4*(x^2 - 4*x^6 + x^10))/w2^2 + 
           (1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12)/w2^4) + 
         (2*x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12 + 
            (4*(x^2 - 4*x^6 + x^10))/w2^2 + (1 - 6*x^2 + 3*x^4 + 8*x^6 + 
              3*x^8 - 6*x^10 + x^12)/w2^4))/w1^8 - 
         (x^2*(6 - 27*x^2 + 6*x^4 + 3*x^6 + 56*x^8 + 3*x^10 + 6*x^12 - 
            27*x^14 + 6*x^16 + (2*x^2*(7 + 18*x^2 - 47*x^4 + 12*x^6 - 47*
                x^8 + 18*x^10 + 7*x^12))/w2^2 + (6 - 27*x^2 + 6*x^4 + 3*x^6 + 
              56*x^8 + 3*x^10 + 6*x^12 - 27*x^14 + 6*x^16)/w2^4))/w1^6 - 
         (x^2*(6 - 27*x^2 + 6*x^4 + 3*x^6 + 56*x^8 + 3*x^10 + 6*x^12 - 
            27*x^14 + 6*x^16 + (2*x^2*(7 + 18*x^2 - 47*x^4 + 12*x^6 - 47*
                x^8 + 18*x^10 + 7*x^12))/w2^2 + (6 - 27*x^2 + 6*x^4 + 3*x^6 + 
              56*x^8 + 3*x^10 + 6*x^12 - 27*x^14 + 6*x^16)/w2^4))/w1^2 + 
         (2*(2 - 8*x^2 - 23*x^4 + 34*x^6 + 53*x^8 - 92*x^10 + 53*x^12 + 
            34*x^14 - 23*x^16 - 8*x^18 + 2*x^20 + 
            (2*x^2*(2 + 35*x^2 - 66*x^4 - 11*x^6 + 56*x^8 - 11*x^10 - 66*
                x^12 + 35*x^14 + 2*x^16))/w2^2 + (2 - 8*x^2 - 23*x^4 + 
              34*x^6 + 53*x^8 - 92*x^10 + 53*x^12 + 34*x^14 - 23*x^16 - 
              8*x^18 + 2*x^20)/w2^4))/w1^4))/(w1*w2^5) - 
      (myq1^4*myq2^4*x*(8*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + 
         (8*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/w2^8 + 
         (x^4*(-9 - 30*x^2 + 9*x^4 + 124*x^6 + 9*x^8 - 30*x^10 - 9*x^12))/
          w2^6 + (x^4*(-9 - 30*x^2 + 9*x^4 + 124*x^6 + 9*x^8 - 30*x^10 - 
            9*x^12))/w2^2 + (2*x^2*(2 + 3*x^2 + 34*x^4 - 19*x^6 - 88*x^8 - 
            19*x^10 + 34*x^12 + 3*x^14 + 2*x^16))/w2^4 + 
         (8*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + (8*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/
            w2^8 + (x^4*(-9 - 30*x^2 + 9*x^4 + 124*x^6 + 9*x^8 - 30*x^10 - 
              9*x^12))/w2^6 + (x^4*(-9 - 30*x^2 + 9*x^4 + 124*x^6 + 9*x^8 - 
              30*x^10 - 9*x^12))/w2^2 + (2*x^2*(2 + 3*x^2 + 34*x^4 - 19*x^6 - 
              88*x^8 - 19*x^10 + 34*x^12 + 3*x^14 + 2*x^16))/w2^4)/w1^8 + 
         (x^2 - 6*x^4 - 32*x^6 + 6*x^8 + 126*x^10 + 6*x^12 - 32*x^14 - 
           6*x^16 + x^18 + (4*x^2*(5 + 3*x^2 + 46*x^4 - 3*x^6 - 166*x^8 - 
              3*x^10 + 46*x^12 + 3*x^14 + 5*x^16))/w2^6 + 
           (4*x^2*(5 + 3*x^2 + 46*x^4 - 3*x^6 - 166*x^8 - 3*x^10 + 46*x^12 + 
              3*x^14 + 5*x^16))/w2^2 + (x^2 - 6*x^4 - 32*x^6 + 6*x^8 + 
             126*x^10 + 6*x^12 - 32*x^14 - 6*x^16 + x^18)/w2^8 - 
           (2*(2 + 17*x^2 + 16*x^4 + 136*x^6 - 18*x^8 - 498*x^10 - 18*x^12 + 
              136*x^14 + 16*x^16 + 17*x^18 + 2*x^20))/w2^4)/w1^6 + 
         (x^2 - 6*x^4 - 32*x^6 + 6*x^8 + 126*x^10 + 6*x^12 - 32*x^14 - 
           6*x^16 + x^18 + (4*x^2*(5 + 3*x^2 + 46*x^4 - 3*x^6 - 166*x^8 - 
              3*x^10 + 46*x^12 + 3*x^14 + 5*x^16))/w2^6 + 
           (4*x^2*(5 + 3*x^2 + 46*x^4 - 3*x^6 - 166*x^8 - 3*x^10 + 46*x^12 + 
              3*x^14 + 5*x^16))/w2^2 + (x^2 - 6*x^4 - 32*x^6 + 6*x^8 + 
             126*x^10 + 6*x^12 - 32*x^14 - 6*x^16 + x^18)/w2^8 - 
           (2*(2 + 17*x^2 + 16*x^4 + 136*x^6 - 18*x^8 - 498*x^10 - 18*x^12 + 
              136*x^14 + 16*x^16 + 17*x^18 + 2*x^20))/w2^4)/w1^2 + 
         (2*(x^2 - 8*x^4 + 52*x^6 - 8*x^8 - 122*x^10 - 8*x^12 + 52*x^14 - 
            8*x^16 + x^18 + (x^2*(-28 + 53*x^2 - 266*x^4 + 75*x^6 + 524*x^8 + 
               75*x^10 - 266*x^12 + 53*x^14 - 28*x^16))/w2^6 + 
            (x^2*(-28 + 53*x^2 - 266*x^4 + 75*x^6 + 524*x^8 + 75*x^10 - 266*
                x^12 + 53*x^14 - 28*x^16))/w2^2 + (x^2 - 8*x^4 + 52*x^6 - 
              8*x^8 - 122*x^10 - 8*x^12 + 52*x^14 - 8*x^16 + x^18)/w2^8 + 
            (2*(2 + 21*x^2 - 29*x^4 + 186*x^6 - 53*x^8 - 398*x^10 - 53*x^12 + 
               186*x^14 - 29*x^16 + 21*x^18 + 2*x^20))/w2^4))/w1^4))/
       (w1^3*w2^3)))/(myq2^2*(myq1^2 - myq2^2)^2*x^4*(-1 + x^2)^3*
     ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
   ((I/2304)*w1^3*w2^4*((8*myq2^5*(-1 + x^2)^2*(1 + x^2)*
        (2*x^4*(62 + 27*x^2 + 38*x^4 + 27*x^6 + 62*x^8) + 
         (2*x^4*(62 + 27*x^2 + 38*x^4 + 27*x^6 + 62*x^8))/w1^8 - 
         ((x + x^3)^2*(97 + 126*x^2 + 22*x^4 + 126*x^6 + 97*x^8))/w1^6 - 
         ((x + x^3)^2*(97 + 126*x^2 + 22*x^4 + 126*x^6 + 97*x^8))/w1^2 + 
         (-27 + 266*x^2 + 392*x^4 + 562*x^6 + 494*x^8 + 562*x^10 + 392*x^12 + 
           266*x^14 - 27*x^16)/w1^4))/(w1^2*w2^4) + 
      (2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        ((18*x^2*(1 + x^2)^4*(5 - 20*x^2 + 42*x^4 - 20*x^6 + 5*x^8))/w1^6 + 
         (18*x^2*(1 + x^2)^4*(5 - 20*x^2 + 42*x^4 - 20*x^6 + 5*x^8))/w1^2 + 
         2*x^4*(-1 + x^2)^2*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8) + 
         (2*x^4*(-1 + x^2)^2*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8))/
          w1^8 - (311 - 262*x^2 - 401*x^4 + 1640*x^6 + 1530*x^8 + 1276*x^10 + 
           1530*x^12 + 1640*x^14 - 401*x^16 - 262*x^18 + 311*x^20)/w1^4))/
       (w1*w2^3) + (2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4) + 
         (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w2^4 + 
         (x^2*(230 - 478*x^2 + 634*x^4 + 92*x^6 + 634*x^8 - 478*x^10 + 
            230*x^12))/w2^2 + (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4) + 
           (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w2^4 + 
           (x^2*(230 - 478*x^2 + 634*x^4 + 92*x^6 + 634*x^8 - 478*x^10 + 
              230*x^12))/w2^2)/w1^4 - 
         (9*x^2*(-1 + x^2)^2*(3 - 14*x^2 + 6*x^4 - 14*x^6 + 3*x^8) + 
           (9*x^2*(-1 + x^2)^2*(3 - 14*x^2 + 6*x^4 - 14*x^6 + 3*x^8))/w2^4 + 
           (239 - 514*x^2 + 900*x^4 - 350*x^6 + 1178*x^8 - 350*x^10 + 
             900*x^12 - 514*x^14 + 239*x^16)/w2^2)/w1^2))/(w1^3*w2) - 
      (myq1^4*myq2*(1 + x^2)*(2*x^4*(9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 
             3*x^4) + (9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
           (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 97*x^12)/
            w2^6 + (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 
             97*x^12)/w2^2 - (6*(115 - 215*x^2 + 233*x^4 + 22*x^6 + 233*x^8 - 
              215*x^10 + 115*x^12))/w2^4) + 
         (2*x^4*(9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
            (9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
            (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 97*x^12)/
             w2^6 + (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 
              97*x^12)/w2^2 - (6*(115 - 215*x^2 + 233*x^4 + 22*x^6 + 233*
                x^8 - 215*x^10 + 115*x^12))/w2^4))/w1^8 - 
         ((x + x^3)^2*(18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
            (18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 - 
            (6*(203 - 292*x^2 + 205*x^4 + 344*x^6 + 205*x^8 - 292*x^10 + 203*
                x^12))/w2^4 + (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 
              1435*x^8 - 658*x^10 + 221*x^12)/w2^6 + 
            (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 1435*x^8 - 658*x^10 + 
              221*x^12)/w2^2))/w1^6 - 
         ((x + x^3)^2*(18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
            (18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 - 
            (6*(203 - 292*x^2 + 205*x^4 + 344*x^6 + 205*x^8 - 292*x^10 + 203*
                x^12))/w2^4 + (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 
              1435*x^8 - 658*x^10 + 221*x^12)/w2^6 + 
            (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 1435*x^8 - 658*x^10 + 
              221*x^12)/w2^2))/w1^2 + 
         (2*(18*x^4*(-1 + x^2)^2*(3 - 7*x^2 - 4*x^4 - 7*x^6 + 3*x^8) + 
            (18*x^4*(-1 + x^2)^2*(3 - 7*x^2 - 4*x^4 - 7*x^6 + 3*x^8))/w2^8 + 
            (x^2*(221 - 410*x^2 + 908*x^4 + 626*x^6 + 2494*x^8 + 626*x^10 + 
               908*x^12 - 410*x^14 + 221*x^16))/w2^6 + 
            (x^2*(221 - 410*x^2 + 908*x^4 + 626*x^6 + 2494*x^8 + 626*x^10 + 
               908*x^12 - 410*x^14 + 221*x^16))/w2^2 + 
            (6*(18 - 287*x^2 + 230*x^4 - 254*x^6 - 128*x^8 - 886*x^10 - 128*
                x^12 - 254*x^14 + 230*x^16 - 287*x^18 + 18*x^20))/w2^4))/
          w1^4))/w1^2 + (myq1^2*myq2^3*(1 + x^2)*
        (-18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2 - 
         (18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2)/w1^12 + 
         (8*x^4*(31 + 10*x^2 - 175*x^4 + 484*x^6 - 175*x^8 + 10*x^10 + 
            31*x^12 + (-310 + 368*x^2 + 166*x^4 - 880*x^6 + 166*x^8 + 
              368*x^10 - 310*x^12)/w2^2 + (31 + 10*x^2 - 175*x^4 + 484*x^6 - 
              175*x^8 + 10*x^10 + 31*x^12)/w2^4))/w1^10 + 
         (8*x^4*(31 + 10*x^2 - 175*x^4 + 484*x^6 - 175*x^8 + 10*x^10 + 
            31*x^12 + (-310 + 368*x^2 + 166*x^4 - 880*x^6 + 166*x^8 + 
              368*x^10 - 310*x^12)/w2^2 + (31 + 10*x^2 - 175*x^4 + 484*x^6 - 
              175*x^8 + 10*x^10 + 31*x^12)/w2^4))/w1^2 - 
         ((x + x^3)^2*(239 + 98*x^2 - 1553*x^4 + 4160*x^6 - 1553*x^8 + 
            98*x^10 + 239*x^12 + (-2030 + 892*x^2 + 5234*x^4 - 11648*x^6 + 
              5234*x^8 + 892*x^10 - 2030*x^12)/w2^2 + 
            (239 + 98*x^2 - 1553*x^4 + 4160*x^6 - 1553*x^8 + 98*x^10 + 
              239*x^12)/w2^4))/w1^8 - ((x + x^3)^2*(239 + 98*x^2 - 1553*x^4 + 
            4160*x^6 - 1553*x^8 + 98*x^10 + 239*x^12 + 
            (-2030 + 892*x^2 + 5234*x^4 - 11648*x^6 + 5234*x^8 + 892*x^10 - 
              2030*x^12)/w2^2 + (239 + 98*x^2 - 1553*x^4 + 4160*x^6 - 
              1553*x^8 + 98*x^10 + 239*x^12)/w2^4))/w1^4 + 
         (2*(x^2*(239 + 328*x^2 - 1180*x^4 + 2552*x^6 + 1306*x^8 + 
              2552*x^10 - 1180*x^12 + 328*x^14 + 239*x^16) + 
            (x^2*(239 + 328*x^2 - 1180*x^4 + 2552*x^6 + 1306*x^8 + 2552*
                x^10 - 1180*x^12 + 328*x^14 + 239*x^16))/w2^4 + 
            (216 - 3038*x^2 + 680*x^4 + 2008*x^6 - 3200*x^8 - 3700*x^10 - 
              3200*x^12 + 2008*x^14 + 680*x^16 - 3038*x^18 + 216*x^20)/w2^2))/
          w1^6))/w2^2 - (myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
        (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12) + 
           (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12))/w2^4 + 
           (212 - 370*x^2 + 76*x^4 + 596*x^6 + 76*x^8 - 370*x^10 + 212*x^12)/
            w2^2) + (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 
              5*x^10 + x^12) + (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*
                x^10 + x^12))/w2^4 + (212 - 370*x^2 + 76*x^4 + 596*x^6 + 
              76*x^8 - 370*x^10 + 212*x^12)/w2^2))/w1^8 - 
         ((x + x^3)^2*(9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
              x^12) + (9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + x^
                12))/w2^4 - (2*(329 - 478*x^2 + 31*x^4 + 1532*x^6 + 31*x^8 - 
               478*x^10 + 329*x^12))/w2^2))/w1^6 - 
         ((x + x^3)^2*(9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
              x^12) + (9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + x^
                12))/w2^4 - (2*(329 - 478*x^2 + 31*x^4 + 1532*x^6 + 31*x^8 - 
               478*x^10 + 329*x^12))/w2^2))/w1^2 + 
         (4*(9*(x^2 + 9*x^4 - 17*x^6 - 9*x^8 - 40*x^10 - 9*x^12 - 17*x^14 + 
              9*x^16 + x^18) + (9*(x^2 + 9*x^4 - 17*x^6 - 9*x^8 - 40*x^10 - 9*
                x^12 - 17*x^14 + 9*x^16 + x^18))/w2^4 - 
            (275 - 104*x^2 - 109*x^4 + 982*x^6 + 1418*x^8 + 692*x^10 + 
              1418*x^12 + 982*x^14 - 109*x^16 - 104*x^18 + 275*x^20)/w2^2))/
          w1^4))/(w1*w2)))/((-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*x^4*
     (-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
   ((I/2304)*w1^3*w2^4*((72*myq1^6*(-1 + w1^(-2))*(-1 + x^2)^2*(1 + x^2)^3*
        (1 - 4*x^2 + 2*x^4 - 4*x^6 + x^8)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
       (w1^4*w2^4) + (8*myq2^6*(-1 + w1^(-2))*(-1 + x^2)^2*(1 + x^2)*
        (2*x^4*(62 - 9*x^2 - 178*x^4 - 9*x^6 + 62*x^8) + 
         (2*x^4*(62 - 9*x^2 - 178*x^4 - 9*x^6 + 62*x^8))/w1^8 + 
         (x^2*(-97 - 284*x^2 + 277*x^4 + 640*x^6 + 277*x^8 - 284*x^10 - 
            97*x^12))/w1^6 + (x^2*(-97 - 284*x^2 + 277*x^4 + 640*x^6 + 
            277*x^8 - 284*x^10 - 97*x^12))/w1^2 + 
         (-27 + 302*x^2 + 176*x^4 - 338*x^6 - 802*x^8 - 338*x^10 + 176*x^12 + 
           302*x^14 - 27*x^16)/w1^4))/(w1^2*w2^4) + 
      (2*myq1*myq2^5*(-1 + w2^(-2))*x*(2*x^4*(-1 + x^2)^2*
          (115 - 54*x^2 - 410*x^4 - 54*x^6 + 115*x^8) + 
         (2*x^4*(-1 + x^2)^2*(115 - 54*x^2 - 410*x^4 - 54*x^6 + 115*x^8))/
          w1^12 + (2*x^2*(45 - 266*x^2 + 1216*x^4 + 554*x^6 - 1370*x^8 + 
            554*x^10 + 1216*x^12 - 266*x^14 + 45*x^16))/w1^10 + 
         (2*x^2*(45 - 266*x^2 + 1216*x^4 + 554*x^6 - 1370*x^8 + 554*x^10 + 
            1216*x^12 - 266*x^14 + 45*x^16))/w1^2 + 
         (2*(275 - 496*x^2 + 787*x^4 + 3080*x^6 + 1818*x^8 - 560*x^10 + 
            1818*x^12 + 3080*x^14 + 787*x^16 - 496*x^18 + 275*x^20))/w1^6 - 
         (311 - 478*x^2 + 521*x^4 + 4944*x^6 + 2480*x^8 - 1732*x^10 + 
           2480*x^12 + 4944*x^14 + 521*x^16 - 478*x^18 + 311*x^20)/w1^8 - 
         (311 - 478*x^2 + 521*x^4 + 4944*x^6 + 2480*x^8 - 1732*x^10 + 
           2480*x^12 + 4944*x^14 + 521*x^16 - 478*x^18 + 311*x^20)/w1^4))/
       (w1*w2^3) - (2*myq1^5*myq2*(-1 + w2^(-2))*x*(1 + x^2)^2*
        (9*x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
         (9*x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
         (2*x^2*(97 - 5*x^2 - 169*x^4 + 586*x^6 - 169*x^8 - 5*x^10 + 
            97*x^12))/w2^2 + (9*x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
           (9*x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
           (2*x^2*(97 - 5*x^2 - 169*x^4 + 586*x^6 - 169*x^8 - 5*x^10 + 
              97*x^12))/w2^2)/w1^8 + 
         (2*(9*x^2*(-1 + x^2)^2*(2 + 9*x^2 + 2*x^4 + 9*x^6 + 2*x^8) + 
            (9*x^2*(-1 + x^2)^2*(2 + 9*x^2 + 2*x^4 + 9*x^6 + 2*x^8))/w2^4 - 
            (167 + 166*x^2 + 62*x^4 + 266*x^6 + 1270*x^8 + 266*x^10 + 
              62*x^12 + 166*x^14 + 167*x^16)/w2^2))/w1^4 + 
         (-18*x^2*(-1 + x^2)^2*(1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8) - 
           (18*x^2*(-1 + x^2)^2*(1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8))/w2^4 + 
           (203 + 216*x^2 + 340*x^4 - 504*x^6 + 2946*x^8 - 504*x^10 + 
             340*x^12 + 216*x^14 + 203*x^16)/w2^2)/w1^6 + 
         (-18*x^2*(-1 + x^2)^2*(1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8) - 
           (18*x^2*(-1 + x^2)^2*(1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8))/w2^4 + 
           (203 + 216*x^2 + 340*x^4 - 504*x^6 + 2946*x^8 - 504*x^10 + 
             340*x^12 + 216*x^14 + 203*x^16)/w2^2)/w1^2))/(w1^3*w2) - 
      (myq1^4*myq2^2*(-1 + w1^(-2))*(1 + x^2)*
        (2*x^4*(-9*x^2*(-1 + x^4)^2 - (9*x^2*(-1 + x^4)^2)/w2^8 + 
           (2*(44 + 47*x^2 + 100*x^4 + 50*x^6 + 100*x^8 + 47*x^10 + 44*x^12))/
            w2^6 + (2*(44 + 47*x^2 + 100*x^4 + 50*x^6 + 100*x^8 + 47*x^10 + 
              44*x^12))/w2^2 - (6*(112 - 149*x^2 - 64*x^4 + 490*x^6 - 
              64*x^8 - 149*x^10 + 112*x^12))/w2^4) + 
         (2*x^4*(-9*x^2*(-1 + x^4)^2 - (9*x^2*(-1 + x^4)^2)/w2^8 + 
            (2*(44 + 47*x^2 + 100*x^4 + 50*x^6 + 100*x^8 + 47*x^10 + 44*
                x^12))/w2^6 + (2*(44 + 47*x^2 + 100*x^4 + 50*x^6 + 100*x^8 + 
               47*x^10 + 44*x^12))/w2^2 - (6*(112 - 149*x^2 - 64*x^4 + 490*
                x^6 - 64*x^8 - 149*x^10 + 112*x^12))/w2^4))/w1^8 + 
         (x^2*(72*x^4*(-1 + x^4)^2 + (72*x^4*(-1 + x^4)^2)/w2^8 - 
            (203 + 2212*x^4 - 576*x^6 + 3234*x^8 - 576*x^10 + 2212*x^12 + 
              203*x^16)/w2^6 - (203 + 2212*x^4 - 576*x^6 + 3234*x^8 - 
              576*x^10 + 2212*x^12 + 203*x^16)/w2^2 + 
            (6*(221 + 24*x^2 - 284*x^4 + 168*x^6 + 2046*x^8 + 168*x^10 - 284*
                x^12 + 24*x^14 + 221*x^16))/w2^4))/w1^6 + 
         (x^2*(72*x^4*(-1 + x^4)^2 + (72*x^4*(-1 + x^4)^2)/w2^8 - 
            (203 + 2212*x^4 - 576*x^6 + 3234*x^8 - 576*x^10 + 2212*x^12 + 
              203*x^16)/w2^6 - (203 + 2212*x^4 - 576*x^6 + 3234*x^8 - 
              576*x^10 + 2212*x^12 + 203*x^16)/w2^2 + 
            (6*(221 + 24*x^2 - 284*x^4 + 168*x^6 + 2046*x^8 + 168*x^10 - 284*
                x^12 + 24*x^14 + 221*x^16))/w2^4))/w1^2 - 
         (2*(54*x^6*(-1 + x^4)^2 + (54*x^6*(-1 + x^4)^2)/w2^8 - 
            (x^2*(59 + 400*x^2 + 872*x^4 + 752*x^6 + 1018*x^8 + 752*x^10 + 
               872*x^12 + 400*x^14 + 59*x^16))/w2^6 - 
            (x^2*(59 + 400*x^2 + 872*x^4 + 752*x^6 + 1018*x^8 + 752*x^10 + 
               872*x^12 + 400*x^14 + 59*x^16))/w2^2 - 
            (6*(6 - 209*x^2 + 158*x^4 - 14*x^6 - 260*x^8 - 1090*x^10 - 260*
                x^12 - 14*x^14 + 158*x^16 - 209*x^18 + 6*x^20))/w2^4))/w1^4))/
       w1^2 - (myq1^2*myq2^4*(-1 + w1^(-2))*(1 + x^2)*
        (18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2 + 
         (18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2)/w1^12 - 
         (8*x^4*(31 - 26*x^2 + 149*x^4 - 92*x^6 + 149*x^8 - 26*x^10 + 
            31*x^12 + (-310 + 584*x^2 + 94*x^4 - 1168*x^6 + 94*x^8 + 
              584*x^10 - 310*x^12)/w2^2 + (31 - 26*x^2 + 149*x^4 - 92*x^6 + 
              149*x^8 - 26*x^10 + 31*x^12)/w2^4))/w1^10 - 
         (8*x^4*(31 - 26*x^2 + 149*x^4 - 92*x^6 + 149*x^8 - 26*x^10 + 
            31*x^12 + (-310 + 584*x^2 + 94*x^4 - 1168*x^6 + 94*x^8 + 
              584*x^10 - 310*x^12)/w2^2 + (31 - 26*x^2 + 149*x^4 - 92*x^6 + 
              149*x^8 - 26*x^10 + 31*x^12)/w2^4))/w1^2 + 
         (x^2*(239 + 1186*x^4 + 1728*x^6 + 606*x^8 + 1728*x^10 + 1186*x^12 + 
            239*x^16 + (239 + 1186*x^4 + 1728*x^6 + 606*x^8 + 1728*x^10 + 
              1186*x^12 + 239*x^16)/w2^4 - (2*(1051 + 576*x^2 - 4798*x^4 + 
               3456*x^6 + 6342*x^8 + 3456*x^10 - 4798*x^12 + 576*x^14 + 1051*
                x^16))/w2^2))/w1^8 + (x^2*(239 + 1186*x^4 + 1728*x^6 + 
            606*x^8 + 1728*x^10 + 1186*x^12 + 239*x^16 + 
            (239 + 1186*x^4 + 1728*x^6 + 606*x^8 + 1728*x^10 + 1186*x^12 + 
              239*x^16)/w2^4 - (2*(1051 + 576*x^2 - 4798*x^4 + 3456*x^6 + 
               6342*x^8 + 3456*x^10 - 4798*x^12 + 576*x^14 + 1051*x^16))/
             w2^2))/w1^4 - (2*(x^2*(95 + 328*x^2 + 260*x^4 + 2264*x^6 - 
              710*x^8 + 2264*x^10 + 260*x^12 + 328*x^14 + 95*x^16) + 
            (x^2*(95 + 328*x^2 + 260*x^4 + 2264*x^6 - 710*x^8 + 2264*x^10 + 
               260*x^12 + 328*x^14 + 95*x^16))/w2^4 + 
            (2*(90 - 1447*x^2 + 1474*x^4 + 1292*x^6 - 2428*x^8 - 3146*x^10 - 
               2428*x^12 + 1292*x^14 + 1474*x^16 - 1447*x^18 + 90*x^20))/
             w2^2))/w1^6))/w2^2 - (myq1^3*myq2^3*(-1 + w2^(-2))*x*
        (2*x^4*(9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12) + 
           (9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12))/w2^4 + 
           (2*(106 - 221*x^2 - 34*x^4 + 514*x^6 - 34*x^8 - 221*x^10 + 
              106*x^12))/w2^2) + (2*x^4*(9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 
              17*x^8 - 7*x^10 + x^12) + (9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*
                x^8 - 7*x^10 + x^12))/w2^4 + (2*(106 - 221*x^2 - 34*x^4 + 514*
                x^6 - 34*x^8 - 221*x^10 + 106*x^12))/w2^2))/w1^12 + 
         (x^2*(-9*(1 + 16*x^2 - 112*x^4 - 80*x^6 + 62*x^8 - 80*x^10 - 
              112*x^12 + 16*x^14 + x^16) - (9*(1 + 16*x^2 - 112*x^4 - 80*
                x^6 + 62*x^8 - 80*x^10 - 112*x^12 + 16*x^14 + x^16))/w2^4 + 
            (2*(293 - 64*x^2 + 1224*x^4 + 928*x^6 - 442*x^8 + 928*x^10 + 1224*
                x^12 - 64*x^14 + 293*x^16))/w2^2))/w1^10 + 
         (x^2*(-9*(1 + 16*x^2 - 112*x^4 - 80*x^6 + 62*x^8 - 80*x^10 - 
              112*x^12 + 16*x^14 + x^16) - (9*(1 + 16*x^2 - 112*x^4 - 80*
                x^6 + 62*x^8 - 80*x^10 - 112*x^12 + 16*x^14 + x^16))/w2^4 + 
            (2*(293 - 64*x^2 + 1224*x^4 + 928*x^6 - 442*x^8 + 928*x^10 + 1224*
                x^12 - 64*x^14 + 293*x^16))/w2^2))/w1^2 + 
         (2*(9*x^2*(10 - x^2 - 121*x^4 - 79*x^6 + 22*x^8 - 79*x^10 - 
              121*x^12 - x^14 + 10*x^16) + (9*x^2*(10 - x^2 - 121*x^4 - 79*
                x^6 + 22*x^8 - 79*x^10 - 121*x^12 - x^14 + 10*x^16))/w2^4 - 
            (2*(257 + 144*x^2 + 631*x^4 + 1579*x^6 + 1776*x^8 + 1810*x^10 + 
               1776*x^12 + 1579*x^14 + 631*x^16 + 144*x^18 + 257*x^20))/
             w2^2))/w1^8 + (2*(9*x^2*(10 - x^2 - 121*x^4 - 79*x^6 + 22*x^8 - 
              79*x^10 - 121*x^12 - x^14 + 10*x^16) + 
            (9*x^2*(10 - x^2 - 121*x^4 - 79*x^6 + 22*x^8 - 79*x^10 - 121*
                x^12 - x^14 + 10*x^16))/w2^4 - 
            (2*(257 + 144*x^2 + 631*x^4 + 1579*x^6 + 1776*x^8 + 1810*x^10 + 
               1776*x^12 + 1579*x^14 + 631*x^16 + 144*x^18 + 257*x^20))/
             w2^2))/w1^4 + (2*(-9*x^2*(19 - 16*x^2 - 144*x^4 - 112*x^6 + 
              26*x^8 - 112*x^10 - 144*x^12 - 16*x^14 + 19*x^16) - 
            (9*x^2*(19 - 16*x^2 - 144*x^4 - 112*x^6 + 26*x^8 - 112*x^10 - 144*
                x^12 - 16*x^14 + 19*x^16))/w2^4 + (884 + 278*x^2 + 2084*x^4 + 
              4752*x^6 + 5672*x^8 + 5492*x^10 + 5672*x^12 + 4752*x^14 + 
              2084*x^16 + 278*x^18 + 884*x^20)/w2^2))/w1^6))/(w1*w2)))/
    (myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*(-1 + x^2)^5*
     (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)))}


==> anc/Amp5hbm1eps0Pi2m1b3m2b2c12.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/256*((myq2^2*(1 + w1^(-2))^2 - (4*myq1^2)/w1^2)^2*w1^3)/
   (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))) + 
 (13*(1 - w1^(-2))*w1^3*((-16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
      x^7)/w1^10 + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
      x^7)/w1^10 + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^7)/w1^8 - (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^7)/w1^6 - (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^7)/w1^6 - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/
     (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
    (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 - 
    (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 - 
    (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (64*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (48*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^4*w2^6) - (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^4*w2^6) + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
     (w1^4*w2^6) + (32*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^6) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (56*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
    (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
    (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^4) + (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
    (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
    (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
     (w1^8*w2^2) - (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^2) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^2) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
    (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
    (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
     (w1^3*w2^7) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
     (w1*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^5*w2^5) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (112*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (80*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) + 
    (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1*w2^5) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^3) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^3) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^3) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
    (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
      x^5*(1 + x^2)^2)/w1^10 - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/w1^8 + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 + 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     w1^6 - (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) - (8*myq2^12*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 + 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     w2^6 + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (92*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) - (72*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (24*myq2^12*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (4*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (32*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (36*myq1^2*myq2^10*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) - (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
     (w1*w2^7) - (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (52*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (40*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) + (4*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (36*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) + (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) + 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^9*w2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
    (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (44*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (36*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (6*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (14*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (18*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
    (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
    (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) - 
    (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (22*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (12*myq1*myq2^11*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) + (10*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
     (w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (5*myq1^2*myq2^10*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^4*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
    (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
     (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
  (3072*myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
 (w1*(1 - w1^2)*((-16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
     w1^10 + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
     w1^10 + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^7)/w1^8 - (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^7)/w1^6 - (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^7)/w1^6 - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/
     (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
    (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 - 
    (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 - 
    (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (64*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (48*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^4*w2^6) - (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^4*w2^6) + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
     (w1^4*w2^6) + (32*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^6) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (56*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
    (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
    (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^4) + (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
    (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
    (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
     (w1^8*w2^2) - (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^2) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^2) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
    (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
    (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
     (w1^3*w2^7) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
     (w1*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^5*w2^5) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (112*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (80*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) + 
    (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1*w2^5) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^3) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^3) - (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^3) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
    (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
      x^5*(1 + x^2)^2)/w1^10 - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/w1^8 + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 + 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     w1^6 - (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) - (8*myq2^12*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 + 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     w2^6 + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (92*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) - (72*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (24*myq2^12*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (4*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (32*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (36*myq1^2*myq2^10*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) - (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
     (w1*w2^7) - (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (52*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (40*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) + (4*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (36*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) + (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) + 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^9*w2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
    (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (44*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (36*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (6*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (14*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (18*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
    (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
    (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) - 
    (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (22*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (12*myq1*myq2^11*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) + (10*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
     (w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (5*myq1^2*myq2^10*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^4*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
    (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
     (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
  (3072*myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
 (13*(1 - w1^(-2))*w1^3*((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
     w1^10 - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/
     w1^10 - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^7)/w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^7)/w1^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*
      (-1 + w2^(-2))^2*x^7)/w2^6 + (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*
      (-1 + w2^(-2))^2*x^7)/w2^6 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) - 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
    (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
    (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^4) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^4) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
    (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
      x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
      x^7)/(w1^4*w2^2) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
      x^7)/(w1^4*w2^2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
     (w1*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (16*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1*w2^5) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^7*w2^3) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^7*w2^3) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^3) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^5*w2^3) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^3) - (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) + 
    (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^9*w2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
    (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^9*w2) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
    (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
      x^5*(1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/w1^6 - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
     (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (28*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1*w2^5) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
    (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^9*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
    (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^9*w2) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^5*w2) + (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (4*myq2^10*(-myq1^2 + myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
    (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) + (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (2*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^4*w2^4) + (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
    (myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
     (w1^5*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      (1 + x^2)^7)/(w1^5*w2^5)))/(3072*myq1^2*myq2*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
 (w1*(1 - w1^2)*((16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
    (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/w1^10 - 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^7)/w1^8 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/
     w1^6 + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 + 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
    (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^4*w2^6) + (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) - 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
    (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^6*w2^4) - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
    (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^4) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^4) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^4) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
    (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^2) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
      x^7)/(w1^4*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
      x^7)/(w1^4*w2^2) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
      x^7)/(w1^4*w2^2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1^3*w2^7) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
     (w1*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^7) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^5*w2^5) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^6*(1 + x^2))/(w1^5*w2^5) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^5) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (16*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^5) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^5) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1*w2^5) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^7*w2^3) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^7*w2^3) + (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (112*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^7*w2^3) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^3) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^3) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (120*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^5*w2^3) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^3) - (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) + 
    (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^9*w2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
    (48*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^9*w2) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
    (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
      x^5*(1 + x^2)^2)/w1^10 + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 + 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/w1^8 - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     w1^6 + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/w1^6 - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/w2^6 - (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (36*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) + (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (32*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
     (w1*w2^7) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (28*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1*w2^5) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (36*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
    (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^9*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
    (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^9*w2) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^5*w2) + (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) - (2*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (2*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (4*myq2^10*(-myq1^2 + myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
    (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) + (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (42*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (10*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (26*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (12*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) + (18*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (2*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^4*w2^4) + (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      (1 + x^2)^7)/(w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
    (myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
     (w1^5*w2^5) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5) + 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      (1 + x^2)^7)/(w1^5*w2^5)))/(3072*myq1^2*myq2*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
 (5*w1^4*w2^2*((32*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^11)/w2^7 - 
    (2048*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^11)/(w1^4*w2^7) - 
    (4096*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^11)/
     (w1^4*w2^7) - (2048*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^11)/(w1^4*w2^7) + 
    (4096*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^11)/
     (w1^4*w2^7) - (64*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^11)/
     (w1^2*w2^7) + (448*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^11)/
     (w1^2*w2^7) + (2048*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^11)/(w1^2*w2^7) + 
    (1024*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
      x^11)/(w1^2*w2^7) + (512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^11)/(w1^2*w2^7) - 
    (248*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^11)/w2^5 - 
    (64*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^11)/(w1^4*w2^5) - 
    (1088*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^11)/(w1^4*w2^5) - 
    (2048*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^11)/(w1^4*w2^5) - (3072*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^11)/(w1^4*w2^5) - 
    (1024*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^11)/
     (w1^4*w2^5) + (2048*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^11)/(w1^4*w2^5) + 
    (32*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^11)/(w1^2*w2^5) + 
    (1312*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^11)/(w1^2*w2^5) + 
    (2048*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^11)/(w1^2*w2^5) + (512*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^11)/(w1^2*w2^5) + 
    (256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^11)/(w1^2*w2^5) - (128*myq1^4*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^5*x^11)/w2^3 + (32*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^11)/(w1^4*w2^3) - 
    (128*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^11)/(w1^4*w2^3) - 
    (1024*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*
      x^11)/(w1^4*w2^3) - (768*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^11)/(w1^4*w2^3) - 
    (128*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^11)/
     (w1^4*w2^3) + (256*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^11)/(w1^4*w2^3) + 
    (552*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^11)/(w1^2*w2^3) + 
    (640*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*
      x^11)/(w1^2*w2^3) + (64*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^11)/(w1^2*w2^3) + 
    (32*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*
      x^11)/(w1^2*w2^3) - (16*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^7*
      x^11)/w2 - (128*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^7*x^11)/(w1^4*w2) - 
    (64*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^11)/
     (w1^4*w2) + (64*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^7*x^11)/
     (w1^2*w2) + (64*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^7*x^11)/(w1^2*w2) + 
    (32*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^8*x^10*
      (1 + x^2))/w1^5 + (32*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^8*x^10*(1 + x^2))/w1^5 - 
    (16*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^8*x^10*(1 + x^2))/
     w1^3 - (32*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^8*x^10*(1 + x^2))/w1^3 + 
    (8*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^8*x^10*(1 + x^2))/w1 + 
    (1024*myq1*myq2^7*(-1 + w1^(-2))^3*x^10*(1 + x^2))/(w1^3*w2^8) - 
    (6144*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^10*(1 + x^2))/
     (w1^3*w2^8) + (2048*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      x^10*(1 + x^2))/(w1^3*w2^8) + (2048*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*x^10*(1 + x^2))/(w1^3*w2^8) + 
    (4096*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^10*(1 + x^2))/
     (w1^3*w2^8) + (1024*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
      x^10*(1 + x^2))/(w1^3*w2^8) + (2880*myq1^5*myq2^3*(-1 + w1^(-2))^5*x^10*
      (1 + x^2))/(w1*w2^8) - (1024*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^10*
      (1 + x^2))/(w1*w2^8) - (1280*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*x^10*(1 + x^2))/(w1*w2^8) - 
    (6144*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      x^10*(1 + x^2))/(w1^5*w2^6) + (6144*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^5*w2^6) + 
    (2048*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      x^10*(1 + x^2))/(w1^5*w2^6) + (4096*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^5*w2^6) + 
    (64*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^10*(1 + x^2))/
     (w1^3*w2^6) + (2880*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^10*
      (1 + x^2))/(w1^3*w2^6) - (2752*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^3*w2^6) - 
    (2560*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^10*(1 + x^2))/(w1^3*w2^6) - (768*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^3*w2^6) + 
    (2048*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^10*(1 + x^2))/(w1^3*w2^6) + (256*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^3*w2^6) + 
    (1136*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^10*(1 + x^2))/
     (w1*w2^6) - (592*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^10*
      (1 + x^2))/(w1*w2^6) - (640*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1*w2^6) - 
    (2560*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*
      x^10*(1 + x^2))/(w1^5*w2^4) + (3072*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^5*w2^4) + 
    (1536*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*
      x^10*(1 + x^2))/(w1^5*w2^4) + (2048*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^5*w2^4) + 
    (1104*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^10*(1 + x^2))/
     (w1^3*w2^4) - (1648*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^10*
      (1 + x^2))/(w1^3*w2^4) - (128*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^3*w2^4) - 
    (896*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*
      x^10*(1 + x^2))/(w1^3*w2^4) - (768*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^3*w2^4) + 
    (256*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*
      x^10*(1 + x^2))/(w1^3*w2^4) - (64*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^3*w2^4) + 
    (48*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^10*(1 + x^2))/
     (w1*w2^4) + (52*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^10*
      (1 + x^2))/(w1*w2^4) - (80*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1*w2^4) - 
    (128*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^10*
      (1 + x^2))/(w1^5*w2^2) + (384*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1^5*w2^2) + 
    (384*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^10*
      (1 + x^2))/(w1^5*w2^2) + (256*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1^5*w2^2) + 
    (48*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*(1 + x^2))/
     (w1^3*w2^2) - (212*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*
      (1 + x^2))/(w1^3*w2^2) + (32*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1^3*w2^2) - 
    (320*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*
      x^10*(1 + x^2))/(w1^3*w2^2) - (112*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1^3*w2^2) - 
    (16*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*
      x^10*(1 + x^2))/(w1^3*w2^2) - (16*myq1^5*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1*w2^2) + 
    (64*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^6*x^10*(1 + x^2))/
     (w1*w2^2) + (40*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^9*
      (1 + x^2)^2)/w2^7 + (3584*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*
      (1 + x^2)^2)/(w1^4*w2^7) + (6144*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^4*w2^7) - 
    (4096*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*
      (1 + x^2)^2)/(w1^4*w2^7) + (4096*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^4*w2^7) - 
    (4096*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^9*(1 + x^2)^2)/(w1^4*w2^7) + (2560*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^4*w2^7) - 
    (5120*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*
      (1 + x^2)^2)/(w1^4*w2^7) + (32*myq1^6*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^2*w2^7) - 
    (2560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/
     (w1^2*w2^7) + (1376*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*
      (1 + x^2)^2)/(w1^2*w2^7) - (2048*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^2*w2^7) + 
    (256*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*
      (1 + x^2)^2)/(w1^2*w2^7) - (512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^2*w2^7) + 
    (280*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/
     w2^5 - (1024*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^2)/(w1^6*w2^5) + (32*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^4*w2^5) + 
    (320*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/
     (w1^4*w2^5) + (1632*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^2)/(w1^4*w2^5) + (2560*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^4*w2^5) + 
    (1536*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^2)/(w1^4*w2^5) + (2560*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^4*w2^5) - 
    (2048*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^2)/(w1^4*w2^5) + (1024*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^4*w2^5) - 
    (2048*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^2)/(w1^4*w2^5) - (16*myq1^6*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^2*w2^5) - 
    (1000*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/
     (w1^2*w2^5) - (744*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^2)/(w1^2*w2^5) - (1792*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^2*w2^5) + 
    (256*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^2)/(w1^2*w2^5) - (192*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^2*w2^5) + 
    (100*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/
     w2^3 - (512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^2)/(w1^6*w2^3) - (16*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^4*w2^3) + 
    (136*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/
     (w1^4*w2^3) + (160*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^2)/(w1^4*w2^3) + (128*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^4*w2^3) + 
    (1280*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*
      x^9*(1 + x^2)^2)/(w1^4*w2^3) + (512*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^4*w2^3) - 
    (256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*
      x^9*(1 + x^2)^2)/(w1^4*w2^3) + (96*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^4*w2^3) - 
    (192*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^2)/(w1^4*w2^3) - (24*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^2*w2^3) - 
    (516*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/
     (w1^2*w2^3) - (448*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^2*w2^3) + 
    (48*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^2)/(w1^2*w2^3) - (16*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^2*w2^3) + 
    (8*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/w2 - 
    (64*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/
     (w1^6*w2) + (24*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^2)/(w1^4*w2) - (32*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/(w1^4*w2) + 
    (160*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^2)/(w1^4*w2) + (32*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/(w1^4*w2) + 
    (16*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/
     (w1^2*w2) - (60*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^2)/(w1^2*w2) - (32*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/(w1^2*w2) - 
    (8*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^8*x^8*
      (1 + x^2)^3)/w1^5 - (16*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^3)/w1^5 + 
    (4*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^8*x^8*(1 + x^2)^3)/
     w1^3 + (16*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^3)/w1^3 - 
    (4*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^8*x^8*(1 + x^2)^3)/w1 - 
    (1792*myq1*myq2^7*(-1 + w1^(-2))^3*x^8*(1 + x^2)^3)/(w1^3*w2^8) + 
    (4992*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^8*(1 + x^2)^3)/
     (w1^3*w2^8) - (1408*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^8*
      (1 + x^2)^3)/(w1^3*w2^8) - (2560*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*x^8*(1 + x^2)^3)/(w1^3*w2^8) - 
    (2560*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^8*(1 + x^2)^3)/
     (w1^3*w2^8) - (1280*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^8*
      (1 + x^2)^3)/(w1^3*w2^8) - (2976*myq1^5*myq2^3*(-1 + w1^(-2))^5*x^8*
      (1 + x^2)^3)/(w1*w2^8) + (1216*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^8*
      (1 + x^2)^3)/(w1*w2^8) + (1408*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*x^8*(1 + x^2)^3)/(w1*w2^8) + 
    (4992*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^3)/(w1^5*w2^6) - (6528*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^5*w2^6) - 
    (1536*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^3)/(w1^5*w2^6) - (2560*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^5*w2^6) - 
    (32*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/
     (w1^3*w2^6) - (3296*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^3)/(w1^3*w2^6) + (3296*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^3*w2^6) + 
    (1376*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^3)/(w1^3*w2^6) + (96*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^3*w2^6) + 
    (896*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^3)/(w1^3*w2^6) - (768*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^3*w2^6) - 
    (256*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^3)/(w1^3*w2^6) - (892*myq1^5*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1*w2^6) + 
    (628*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/
     (w1*w2^6) + (544*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1*w2^6) + 
    (1376*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^5*w2^4) - (2464*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^5*w2^4) - 
    (1024*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^5*w2^4) - (768*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^5*w2^4) + 
    (16*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/
     (w1^3*w2^4) - (1028*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^3*w2^4) + (1644*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^3*w2^4) + 
    (624*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*
      x^8*(1 + x^2)^3)/(w1^3*w2^4) + (640*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^3*w2^4) - 
    (32*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^3*w2^4) + (48*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^3*w2^4) - 
    (32*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/
     (w1*w2^4) - (40*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1*w2^4) + (48*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1*w2^4) - 
    (208*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^3)/(w1^5*w2^2) - (224*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1^5*w2^2) - 
    (32*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^3)/(w1^5*w2^2) - (56*myq1^3*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1^3*w2^2) + 
    (160*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/
     (w1^3*w2^2) - (8*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1^3*w2^2) + 
    (192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^3)/(w1^3*w2^2) + (64*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1^3*w2^2) + 
    (8*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^3)/(w1^3*w2^2) + (4*myq1^5*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1*w2^2) - 
    (44*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/
     (w1*w2^2) - (36*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^7*
      (1 + x^2)^4)/w2^7 - (2432*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*
      (1 + x^2)^4)/(w1^4*w2^7) - (4992*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^4*w2^7) + 
    (3968*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*
      (1 + x^2)^4)/(w1^4*w2^7) - (1536*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^4*w2^7) + 
    (2560*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^7*(1 + x^2)^4)/(w1^4*w2^7) - (1152*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^4*w2^7) + 
    (2304*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*
      (1 + x^2)^4)/(w1^4*w2^7) - (4*myq1^6*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^2*w2^7) + 
    (2736*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/
     (w1^2*w2^7) - (2132*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*
      (1 + x^2)^4)/(w1^2*w2^7) + (736*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^2*w2^7) - 
    (1088*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*
      (1 + x^2)^4)/(w1^2*w2^7) + (160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^2*w2^7) - 
    (86*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/
     w2^5 + (768*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^4)/(w1^6*w2^5) - (4*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^4*w2^5) - 
    (240*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/
     (w1^4*w2^5) - (884*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^4)/(w1^4*w2^5) - (1376*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^4*w2^5) - 
    (640*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^4)/(w1^4*w2^5) - (704*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^4*w2^5) + 
    (768*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^4)/(w1^4*w2^5) - (320*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^4*w2^5) + 
    (640*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^4)/(w1^4*w2^5) + (8*myq1^6*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^2*w2^5) + 
    (820*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/
     (w1^2*w2^5) - (128*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^4)/(w1^2*w2^5) + (504*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^2*w2^5) - 
    (480*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^4)/(w1^2*w2^5) + (32*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^2*w2^5) - 
    (16*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/
     w2^3 + (256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^6*w2^3) + (8*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^4*w2^3) - 
    (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/
     (w1^4*w2^3) - (64*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^4*w2^3) - (536*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^4*w2^3) - 
    (80*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^4*w2^3) + (32*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^4*w2^3) - 
    (16*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^4*w2^3) + (32*myq2^6*(-myq1^2 + myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^4*w2^3) + 
    (26*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/
     (w1^2*w2^3) + (162*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^2*w2^3) + (72*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^2*w2^3) - 
    (48*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^2*w2^3) + (16*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/(w1^6*w2) - 
    (6*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/
     (w1^4*w2) + (8*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/(w1^4*w2) - 
    (40*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^4)/(w1^4*w2) - (4*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/(w1^2*w2) + 
    (16*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/
     (w1^2*w2) + (1216*myq1*myq2^7*(-1 + w1^(-2))^3*x^6*(1 + x^2)^5)/
     (w1^3*w2^8) - (1440*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^6*
      (1 + x^2)^5)/(w1^3*w2^8) + (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*x^6*(1 + x^2)^5)/(w1^3*w2^8) + 
    (1152*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^6*(1 + x^2)^5)/
     (w1^3*w2^8) + (512*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^6*
      (1 + x^2)^5)/(w1^3*w2^8) + (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*x^6*(1 + x^2)^5)/(w1^3*w2^8) + 
    (1156*myq1^5*myq2^3*(-1 + w1^(-2))^5*x^6*(1 + x^2)^5)/(w1*w2^8) - 
    (544*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^6*(1 + x^2)^5)/(w1*w2^8) - 
    (592*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*x^6*(1 + x^2)^5)/
     (w1*w2^8) - (1440*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^5*w2^6) + 
    (2592*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1^5*w2^6) + (384*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^5*w2^6) + 
    (512*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1^5*w2^6) + (4*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^3*w2^6) + 
    (1396*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/
     (w1^3*w2^6) - (1436*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1^3*w2^6) - (208*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^3*w2^6) + 
    (112*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^5)/(w1^3*w2^6) - (432*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^3*w2^6) + 
    (64*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1^3*w2^6) + (80*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^3*w2^6) + 
    (232*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/
     (w1*w2^6) - (268*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1*w2^6) - (160*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1*w2^6) - 
    (208*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^5*w2^4) + (656*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^5*w2^4) + 
    (224*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^5*w2^4) + (64*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^5*w2^4) - 
    (8*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/
     (w1^3*w2^4) + (304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^3*w2^4) - (528*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^3*w2^4) + 
    (8*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^3*w2^4) - (92*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^3*w2^4) - 
    (176*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^3*w2^4) - (8*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^3*w2^4) + 
    (5*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/
     (w1*w2^4) - (11*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1*w2^4) - (8*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1*w2^4) + 
    (8*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^5)/(w1^5*w2^2) + (28*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/(w1^5*w2^2) + 
    (32*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^5)/(w1^5*w2^2) + (11*myq1^3*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/(w1^3*w2^2) - 
    (29*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/
     (w1^3*w2^2) - (24*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/(w1^3*w2^2) - 
    (8*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^5)/(w1^3*w2^2) + (4*myq1^3*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/(w1*w2^2) + 
    (10*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/w2^7 + 
    (800*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/
     (w1^4*w2^7) + (1440*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^4*w2^7) - 
    (1440*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*
      (1 + x^2)^6)/(w1^4*w2^7) + (256*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^4*w2^7) - 
    (512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^5*(1 + x^2)^6)/(w1^4*w2^7) + (224*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^4*w2^7) - 
    (448*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*
      (1 + x^2)^6)/(w1^4*w2^7) - (1096*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^2*w2^7) + 
    (1036*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/
     (w1^2*w2^7) - (112*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^2*w2^7) + 
    (560*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*
      (1 + x^2)^6)/(w1^2*w2^7) - (16*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^2*w2^7) + 
    (8*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/
     w2^5 - (192*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^6)/(w1^6*w2^5) + (60*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^4*w2^5) + 
    (204*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/
     (w1^4*w2^5) + (208*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^4*w2^5) + 
    (160*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^6)/(w1^4*w2^5) + (64*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^4*w2^5) - 
    (64*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^6)/(w1^4*w2^5) + (32*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^4*w2^5) - 
    (64*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^6)/(w1^4*w2^5) - (myq1^6*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^2*w2^5) - 
    (223*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/
     (w1^2*w2^5) + (138*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^6)/(w1^2*w2^5) - (46*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^2*w2^5) + 
    (160*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^6)/(w1^2*w2^5) - (32*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/(w1^6*w2^3) - 
    (myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/
     (w1^4*w2^3) + (9*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^6)/(w1^4*w2^3) + (8*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*
      x^5*(1 + x^2)^6)/(w1^4*w2^3) - (8*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/(w1^4*w2^3) + 
    (70*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^6)/(w1^4*w2^3) - (5*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/(w1^2*w2^3) - 
    (15*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/
     (w1^2*w2^3) + (8*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/(w1^2*w2^3) - 
    (400*myq1*myq2^7*(-1 + w1^(-2))^3*x^4*(1 + x^2)^7)/(w1^3*w2^8) + 
    (168*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^4*(1 + x^2)^7)/
     (w1^3*w2^8) - (8*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^4*
      (1 + x^2)^7)/(w1^3*w2^8) - (224*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*x^4*(1 + x^2)^7)/(w1^3*w2^8) - 
    (32*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^4*(1 + x^2)^7)/
     (w1^3*w2^8) - (112*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^4*
      (1 + x^2)^7)/(w1^3*w2^8) - (200*myq1^5*myq2^3*(-1 + w1^(-2))^5*x^4*
      (1 + x^2)^7)/(w1*w2^8) + (108*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^4*
      (1 + x^2)^7)/(w1*w2^8) + (112*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*x^4*(1 + x^2)^7)/(w1*w2^8) + 
    (168*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^5*w2^6) - (456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^5*w2^6) - 
    (32*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^5*w2^6) - (32*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^5*w2^6) - 
    (260*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/
     (w1^3*w2^6) + (272*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^3*w2^6) + (6*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^3*w2^6) - 
    (74*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^3*w2^6) + (96*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^3*w2^6) - 
    (8*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^3*w2^6) - (20*myq1^5*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1*w2^6) + 
    (49*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/
     (w1*w2^6) + (16*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1*w2^6) + 
    (6*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^7)/(w1^5*w2^4) - (58*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/(w1^5*w2^4) - 
    (16*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^7)/(w1^5*w2^4) + (myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/(w1^3*w2^4) - 
    (29*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/
     (w1^3*w2^4) + (55*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^7)/(w1^3*w2^4) - (2*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/(w1^3*w2^4) + 
    (16*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^7)/(w1^3*w2^4) + (4*myq1^3*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/(w1*w2^4) - 
    (myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/w2^7 - 
    (128*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/
     (w1^4*w2^7) - (168*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^4*w2^7) + 
    (232*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
      (1 + x^2)^8)/(w1^4*w2^7) - (16*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^4*w2^7) + 
    (32*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
      (1 + x^2)^8)/(w1^4*w2^7) - (16*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^4*w2^7) + 
    (32*myq2^6*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
      (1 + x^2)^8)/(w1^4*w2^7) + (195*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^2*w2^7) - 
    (213*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/
     (w1^2*w2^7) + (6*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^2*w2^7) - 
    (112*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*
      (1 + x^2)^8)/(w1^2*w2^7) + (16*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/(w1^6*w2^5) - 
    (5*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/
     (w1^4*w2^5) - (17*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^8)/(w1^4*w2^5) - (6*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/(w1^4*w2^5) - 
    (16*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^8)/(w1^4*w2^5) + (20*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/(w1^2*w2^5) - 
    (20*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/
     (w1^2*w2^5) - (16*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/(w1^2*w2^5) + 
    (64*myq1*myq2^7*(-1 + w1^(-2))^3*x^2*(1 + x^2)^9)/(w1^3*w2^8) - 
    (6*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^2*(1 + x^2)^9)/
     (w1^3*w2^8) - (2*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^2*
      (1 + x^2)^9)/(w1^3*w2^8) + (16*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*x^2*(1 + x^2)^9)/(w1^3*w2^8) + 
    (8*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^2*(1 + x^2)^9)/
     (w1^3*w2^8) + (13*myq1^5*myq2^3*(-1 + w1^(-2))^5*x^2*(1 + x^2)^9)/
     (w1*w2^8) - (8*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^2*(1 + x^2)^9)/
     (w1*w2^8) - (8*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*x^2*
      (1 + x^2)^9)/(w1*w2^8) - (6*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/(w1^5*w2^6) + 
    (30*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^9)/(w1^5*w2^6) + (18*myq1^3*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/(w1^3*w2^6) - 
    (19*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/
     (w1^3*w2^6) + (10*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/(w1^3*w2^6) - 
    (8*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^9)/(w1^3*w2^6) - (3*myq1^3*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/(w1*w2^6) + 
    (8*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^10)/(w1^4*w2^7) + 
    (6*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)^10)/(w1^4*w2^7) - (14*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^10)/(w1^4*w2^7) - 
    (13*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2)^10)/
     (w1^2*w2^7) + (16*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*
      (1 + x^2)^10)/(w1^2*w2^7) + (8*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2)^10)/(w1^2*w2^7) - 
    (4*myq1*myq2^7*(-1 + w1^(-2))^3*(1 + x^2)^11)/(w1^3*w2^8)))/
  (6144*myq1^3*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (5*w1^4*w2^2*((-32*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^11)/
     w2^7 + (2048*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^11)/
     (w1^4*w2^7) + (4096*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^11)/(w1^4*w2^7) - 
    (448*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^11)/(w1^2*w2^7) + 
    (64*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^11)/(w1^2*w2^7) - 
    (2048*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
      x^11)/(w1^2*w2^7) + (248*myq1^4*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^3*x^11)/w2^5 + (1088*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^11)/(w1^4*w2^5) + 
    (64*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^11)/(w1^4*w2^5) + 
    (2048*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^11)/(w1^4*w2^5) + (3072*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^11)/(w1^4*w2^5) - 
    (256*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^11)/(w1^2*w2^5) - 
    (32*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^11)/(w1^2*w2^5) - 
    (1056*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^11)/(w1^2*w2^5) - 
    (2048*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^11)/(w1^2*w2^5) + (128*myq1^4*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^5*x^11)/w2^3 + (128*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^11)/(w1^4*w2^3) - 
    (32*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^11)/(w1^4*w2^3) + 
    (1024*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*
      x^11)/(w1^4*w2^3) + (768*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^11)/(w1^4*w2^3) - 
    (32*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^11)/(w1^2*w2^3) - 
    (520*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^11)/(w1^2*w2^3) - 
    (640*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*
      x^11)/(w1^2*w2^3) + (16*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^7*
      x^11)/w2 + (128*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^7*x^11)/(w1^4*w2) + 
    (64*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^11)/
     (w1^4*w2) - (64*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^7*x^11)/
     (w1^2*w2) - (64*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^7*x^11)/(w1^2*w2) - 
    (32*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^8*x^10*
      (1 + x^2))/w1^5 - (32*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^8*x^10*(1 + x^2))/w1^5 + 
    (16*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^8*x^10*(1 + x^2))/
     w1^3 + (32*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^8*x^10*(1 + x^2))/w1^3 - 
    (8*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^8*x^10*(1 + x^2))/w1 - 
    (1024*myq1^5*myq2^3*(-1 + w1^(-2))^3*x^10*(1 + x^2))/(w1^3*w2^8) + 
    (2048*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^10*(1 + x^2))/
     (w1^3*w2^8) + (2048*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      x^10*(1 + x^2))/(w1^3*w2^8) - (576*myq1^5*myq2^3*(-1 + w1^(-2))^5*x^10*
      (1 + x^2))/(w1*w2^8) - (1280*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^10*
      (1 + x^2))/(w1*w2^8) - (1024*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*x^10*(1 + x^2))/(w1*w2^8) - 
    (2048*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      x^10*(1 + x^2))/(w1^5*w2^6) + (2048*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^5*w2^6) - 
    (2048*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      x^10*(1 + x^2))/(w1^5*w2^6) + (4096*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^5*w2^6) - 
    (320*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^10*(1 + x^2))/
     (w1^3*w2^6) + (1472*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^10*
      (1 + x^2))/(w1^3*w2^6) - (1344*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^3*w2^6) + 
    (1536*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^10*(1 + x^2))/(w1^3*w2^6) + (1024*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^3*w2^6) - 
    (3072*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^10*(1 + x^2))/(w1^3*w2^6) - (1024*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^10*(1 + x^2))/(w1^3*w2^6) - 
    (496*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^10*(1 + x^2))/
     (w1*w2^6) - (48*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^10*
      (1 + x^2))/(w1*w2^6) - (1536*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^5*w2^4) + 
    (1024*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^10*
      (1 + x^2))/(w1^5*w2^4) - (1536*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^5*w2^4) + 
    (2048*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*
      x^10*(1 + x^2))/(w1^5*w2^4) + (64*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^3*w2^4) + 
    (1072*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^10*(1 + x^2))/
     (w1^3*w2^4) - (592*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^10*
      (1 + x^2))/(w1^3*w2^4) + (384*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^3*w2^4) + 
    (640*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*
      x^10*(1 + x^2))/(w1^3*w2^4) - (1536*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1^3*w2^4) - 
    (512*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*
      x^10*(1 + x^2))/(w1^3*w2^4) - (160*myq1^5*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1*w2^4) + 
    (60*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^10*(1 + x^2))/
     (w1*w2^4) + (192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^4*x^10*(1 + x^2))/(w1*w2^4) - 
    (384*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^10*
      (1 + x^2))/(w1^5*w2^2) + (128*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1^5*w2^2) - 
    (384*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^10*
      (1 + x^2))/(w1^5*w2^2) + (256*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1^5*w2^2) + 
    (16*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*(1 + x^2))/
     (w1^3*w2^2) + (224*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*
      (1 + x^2))/(w1^3*w2^2) - (76*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1^3*w2^2) + 
    (32*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*
      (1 + x^2))/(w1^3*w2^2) + (256*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1^3*w2^2) - 
    (192*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*
      (1 + x^2))/(w1^3*w2^2) - (64*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1^3*w2^2) - 
    (16*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^6*x^10*(1 + x^2))/
     (w1*w2^2) - (32*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^6*x^10*
      (1 + x^2))/(w1*w2^2) + (32*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^6*x^10*(1 + x^2))/(w1*w2^2) - 
    (40*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/w2^7 - 
    (3584*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/
     (w1^4*w2^7) - (4096*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^4*w2^7) - 
    (2048*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^9*(1 + x^2)^2)/(w1^4*w2^7) - (1024*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^4*w2^7) + 
    (480*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/
     (w1^2*w2^7) - (512*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*
      (1 + x^2)^2)/(w1^2*w2^7) + (1184*myq1^2*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^2*w2^7) + 
    (1792*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*
      (1 + x^2)^2)/(w1^2*w2^7) + (2048*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*(1 + x^2)^2)/(w1^2*w2^7) + 
    (256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
      x^9*(1 + x^2)^2)/(w1^2*w2^7) - (280*myq1^4*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/w2^5 + 
    (1024*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/
     (w1^6*w2^5) - (1824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^2)/(w1^4*w2^5) - (64*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^4*w2^5) - 
    (96*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/
     (w1^4*w2^5) - (2816*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^4*w2^5) - 
    (2560*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^2)/(w1^4*w2^5) - (512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^4*w2^5) - 
    (512*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^2)/(w1^4*w2^5) + (208*myq1^6*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^2*w2^5) - 
    (280*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/
     (w1^2*w2^5) + (1832*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^2)/(w1^2*w2^5) + (1664*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^2*w2^5) + 
    (768*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^2)/(w1^2*w2^5) + (128*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*(1 + x^2)^2)/(w1^2*w2^5) - 
    (100*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/
     w2^3 + (512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^2)/(w1^6*w2^3) - (272*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^4*w2^3) - 
    (8*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/
     (w1^4*w2^3) - (1152*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^4*w2^3) - 
    (512*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^2)/(w1^4*w2^3) + (128*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^4*w2^3) - 
    (64*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^2)/(w1^4*w2^3) + (16*myq1^6*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^2*w2^3) - 
    (40*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/
     (w1^2*w2^3) + (564*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^2)/(w1^2*w2^3) + (432*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^9*(1 + x^2)^2)/(w1^2*w2^3) + 
    (16*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*
      x^9*(1 + x^2)^2)/(w1^2*w2^3) - (8*myq1^4*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/w2 + 
    (64*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/
     (w1^6*w2) - (16*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^2)/(w1^4*w2) - (8*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/(w1^4*w2) - 
    (112*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^2)/(w1^4*w2) - (32*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/(w1^4*w2) + 
    (32*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^2)/(w1^4*w2) + (44*myq1^2*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/(w1^2*w2) + 
    (32*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^2)/(w1^2*w2) - (16*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^7*x^9*(1 + x^2)^2)/(w1^2*w2) + 
    (8*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^8*x^8*
      (1 + x^2)^3)/w1^5 + (16*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^3)/w1^5 - 
    (4*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^8*x^8*(1 + x^2)^3)/
     w1^3 - (16*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^3)/w1^3 + 
    (4*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^8*x^8*(1 + x^2)^3)/w1 + 
    (1792*myq1^5*myq2^3*(-1 + w1^(-2))^3*x^8*(1 + x^2)^3)/(w1^3*w2^8) - 
    (2432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^8*(1 + x^2)^3)/
     (w1^3*w2^8) - (2176*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^8*
      (1 + x^2)^3)/(w1^3*w2^8) + (512*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*x^8*(1 + x^2)^3)/(w1^3*w2^8) + 
    (544*myq1^5*myq2^3*(-1 + w1^(-2))^5*x^8*(1 + x^2)^3)/(w1*w2^8) + 
    (1216*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^8*(1 + x^2)^3)/(w1*w2^8) + 
    (1024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*x^8*(1 + x^2)^3)/
     (w1*w2^8) + (2688*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^5*w2^6) - 
    (1152*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^3)/(w1^5*w2^6) + (1536*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^5*w2^6) - 
    (5120*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^3)/(w1^5*w2^6) + (672*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^3*w2^6) - 
    (1952*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/
     (w1^3*w2^6) + (1312*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^3)/(w1^3*w2^6) - (1632*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^3*w2^6) - 
    (352*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^3)/(w1^3*w2^6) + (3584*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^3*w2^6) + 
    (1024*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^3)/(w1^3*w2^6) + (128*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1^3*w2^6) + 
    (476*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/
     (w1*w2^6) - (212*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^3)/(w1*w2^6) - (128*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^8*(1 + x^2)^3)/(w1*w2^6) + 
    (1440*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^5*w2^4) - (352*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^5*w2^4) + 
    (1024*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^5*w2^4) - (2048*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^5*w2^4) + 
    (32*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/
     (w1^3*w2^4) - (1052*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^3*w2^4) + (388*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^3*w2^4) - 
    (352*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^3*w2^4) - (336*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^3*w2^4) + 
    (1408*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^3*w2^4) + (384*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1^3*w2^4) - 
    (32*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^3)/(w1^3*w2^4) + (144*myq1^5*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1*w2^4) - 
    (72*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/
     (w1*w2^4) - (160*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^3)/(w1*w2^4) + 
    (224*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^3)/(w1^5*w2^2) - (16*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1^5*w2^2) + 
    (224*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^3)/(w1^5*w2^2) - (192*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1^5*w2^2) - 
    (136*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/
     (w1^3*w2^2) + (32*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^3)/(w1^3*w2^2) - (24*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1^3*w2^2) - 
    (160*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^3)/(w1^3*w2^2) + (128*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1^3*w2^2) + 
    (32*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^3)/(w1^3*w2^2) - (8*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1^3*w2^2) + 
    (12*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/
     (w1*w2^2) + (28*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^3)/(w1*w2^2) - (16*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^6*x^8*(1 + x^2)^3)/(w1*w2^2) + 
    (36*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/w2^7 + 
    (2432*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/
     (w1^4*w2^7) - (128*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^4*w2^7) - 
    (1408*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*
      (1 + x^2)^4)/(w1^4*w2^7) + (1536*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^4*w2^7) + 
    (2560*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^7*(1 + x^2)^4)/(w1^4*w2^7) + (1280*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^4*w2^7) - 
    (220*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/
     (w1^2*w2^7) + (784*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*
      (1 + x^2)^4)/(w1^2*w2^7) - (1164*myq1^2*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^2*w2^7) - 
    (416*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*
      (1 + x^2)^4)/(w1^2*w2^7) - (2304*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*(1 + x^2)^4)/(w1^2*w2^7) - 
    (256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
      x^7*(1 + x^2)^4)/(w1^2*w2^7) + (86*myq1^4*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/w2^5 - 
    (768*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/
     (w1^6*w2^5) + (1028*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^4)/(w1^4*w2^5) + (48*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^4*w2^5) + 
    (52*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/
     (w1^4*w2^5) + (96*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^4*w2^5) + 
    (704*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^4)/(w1^4*w2^5) + (704*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^4*w2^5) + 
    (512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^4)/(w1^4*w2^5) + (512*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^4*w2^5) - 
    (72*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/
     (w1^2*w2^5) + (300*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^4)/(w1^2*w2^5) - (928*myq1^2*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^2*w2^5) - 
    (376*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^4)/(w1^2*w2^5) - (640*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*(1 + x^2)^4)/(w1^2*w2^5) - 
    (96*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^4)/(w1^2*w2^5) + (16*myq1^4*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/w2^3 - 
    (256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/
     (w1^6*w2^3) + (120*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^4*w2^3) + (8*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^4*w2^3) + 
    (64*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^4*w2^3) + (312*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^4*w2^3) + 
    (80*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^4*w2^3) - (96*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^4*w2^3) + 
    (48*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^4*w2^3) - (4*myq1^6*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^2*w2^3) + 
    (2*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/
     (w1^2*w2^3) - (186*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^2*w2^3) - (60*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^2*w2^3) + 
    (16*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^7*
      (1 + x^2)^4)/(w1^2*w2^3) - (8*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^7*(1 + x^2)^4)/(w1^2*w2^3) - 
    (16*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/
     (w1^6*w2) + (4*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^4)/(w1^4*w2) + (2*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/(w1^4*w2) + 
    (8*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^4)/(w1^4*w2) + (20*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/(w1^4*w2) - 
    (16*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*
      x^7*(1 + x^2)^4)/(w1^4*w2) - (4*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/(w1^2*w2) - 
    (8*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/
     (w1^2*w2) + (8*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^4)/(w1^2*w2) - 
    (1216*myq1^5*myq2^3*(-1 + w1^(-2))^3*x^6*(1 + x^2)^5)/(w1^3*w2^8) + 
    (1056*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^6*(1 + x^2)^5)/
     (w1^3*w2^8) + (1376*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^6*
      (1 + x^2)^5)/(w1^3*w2^8) - (128*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*x^6*(1 + x^2)^5)/(w1^3*w2^8) - 
    (640*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^6*(1 + x^2)^5)/
     (w1^3*w2^8) - (180*myq1^5*myq2^3*(-1 + w1^(-2))^5*x^6*(1 + x^2)^5)/
     (w1*w2^8) - (432*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^6*(1 + x^2)^5)/
     (w1*w2^8) - (384*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*x^6*
      (1 + x^2)^5)/(w1*w2^8) - (1248*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^5*w2^6) + 
    (96*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1^5*w2^6) - (384*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^5*w2^6) + 
    (2176*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1^5*w2^6) - (404*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^3*w2^6) + 
    (924*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/
     (w1^3*w2^6) - (484*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1^3*w2^6) + (528*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^3*w2^6) + 
    (16*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1^3*w2^6) - (1536*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^3*w2^6) - 
    (384*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^5)/(w1^3*w2^6) - (128*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1^3*w2^6) - 
    (136*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/
     (w1*w2^6) + (172*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^5)/(w1*w2^6) + (64*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^6*(1 + x^2)^5)/(w1*w2^6) - 
    (432*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^5*w2^4) - (16*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^5*w2^4) - 
    (224*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^5*w2^4) + (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^5*w2^4) - 
    (24*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/
     (w1^3*w2^4) + (336*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^3*w2^4) - (80*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^3*w2^4) + 
    (64*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^3*w2^4) + (36*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^3*w2^4) - 
    (416*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^3*w2^4) - (72*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1^3*w2^4) + 
    (24*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^5)/(w1^3*w2^4) - (25*myq1^5*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1*w2^4) + 
    (31*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/
     (w1*w2^4) + (28*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^5)/(w1*w2^4) - 
    (32*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^5)/(w1^5*w2^2) - (4*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/(w1^5*w2^2) - 
    (32*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^5)/(w1^5*w2^2) + (24*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/(w1^5*w2^2) + 
    (21*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/
     (w1^3*w2^2) - (3*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^5)/(w1^3*w2^2) + (20*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/(w1^3*w2^2) - 
    (20*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^5)/(w1^3*w2^2) + (4*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/(w1^3*w2^2) - 
    (4*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^6*x^6*(1 + x^2)^5)/
     (w1*w2^2) - (10*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^5*
      (1 + x^2)^6)/w2^7 - (800*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^5*(1 + x^2)^6)/(w1^4*w2^7) + (96*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^4*w2^7) + 
    (1056*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*
      (1 + x^2)^6)/(w1^4*w2^7) - (256*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^4*w2^7) - 
    (1024*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^5*(1 + x^2)^6)/(w1^4*w2^7) - (576*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^4*w2^7) + 
    (48*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/
     (w1^2*w2^7) - (408*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*
      (1 + x^2)^6)/(w1^2*w2^7) + (420*myq1^2*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^2*w2^7) + 
    (960*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*
      (1 + x^2)^6)/(w1^2*w2^7) + (80*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*(1 + x^2)^6)/(w1^2*w2^7) - 
    (8*myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/
     w2^5 + (192*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^6)/(w1^6*w2^5) - (240*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^4*w2^5) - 
    (12*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/
     (w1^4*w2^5) - (12*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^6)/(w1^4*w2^5) - (48*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^4*w2^5) + 
    (48*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^6)/(w1^4*w2^5) - (64*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^4*w2^5) - 
    (96*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^6)/(w1^4*w2^5) - (160*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^4*w2^5) + 
    (9*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/
     (w1^2*w2^5) - (105*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^6)/(w1^2*w2^5) + (182*myq1^2*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^2*w2^5) + 
    (22*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^6)/(w1^2*w2^5) + (176*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5*(1 + x^2)^6)/(w1^2*w2^5) + 
    (16*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^6)/(w1^2*w2^5) + (32*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/(w1^6*w2^3) - 
    (15*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/
     (w1^4*w2^3) - (myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^6)/(w1^4*w2^3) - (16*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/(w1^4*w2^3) - 
    (22*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^6)/(w1^4*w2^3) + (24*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/(w1^4*w2^3) - 
    (8*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^6)/(w1^4*w2^3) + (myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/(w1^2*w2^3) + 
    (19*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/
     (w1^2*w2^3) - (4*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^6)/(w1^2*w2^3) + 
    (400*myq1^5*myq2^3*(-1 + w1^(-2))^3*x^4*(1 + x^2)^7)/(w1^3*w2^8) - 
    (200*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^4*(1 + x^2)^7)/
     (w1^3*w2^8) - (536*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^4*
      (1 + x^2)^7)/(w1^3*w2^8) + (64*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*x^4*(1 + x^2)^7)/(w1^3*w2^8) + 
    (288*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^4*(1 + x^2)^7)/
     (w1^3*w2^8) + (24*myq1^5*myq2^3*(-1 + w1^(-2))^5*x^4*(1 + x^2)^7)/
     (w1*w2^8) + (68*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^4*(1 + x^2)^7)/
     (w1*w2^8) + (64*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*x^4*
      (1 + x^2)^7)/(w1*w2^8) + (248*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^5*w2^6) + 
    (40*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^5*w2^6) + (32*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^5*w2^6) - 
    (384*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^5*w2^6) + (96*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^3*w2^6) - 
    (188*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/
     (w1^3*w2^6) + (80*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^3*w2^6) - (54*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^3*w2^6) - 
    (6*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^3*w2^6) + (288*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^3*w2^6) + 
    (48*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1^3*w2^6) + (40*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1^3*w2^6) + 
    (12*myq1^5*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/
     (w1*w2^6) - (41*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^7)/(w1*w2^6) - (8*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^4*(1 + x^2)^7)/(w1*w2^6) + 
    (42*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^7)/(w1^5*w2^4) + (10*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/(w1^5*w2^4) + 
    (16*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^7)/(w1^5*w2^4) - (48*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/(w1^5*w2^4) + 
    (3*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/
     (w1^3*w2^4) - (35*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^7)/(w1^3*w2^4) + (5*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/(w1^3*w2^4) + 
    (2*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^7)/(w1^3*w2^4) + (40*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/(w1^3*w2^4) - 
    (4*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^7)/(w1^3*w2^4) - (4*myq1^3*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^7)/(w1*w2^4) + 
    (myq1^4*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/w2^7 + 
    (128*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/
     (w1^4*w2^7) - (24*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^4*w2^7) - 
    (264*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
      (1 + x^2)^8)/(w1^4*w2^7) + (16*myq1^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^4*w2^7) + 
    (160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^3*(1 + x^2)^8)/(w1^4*w2^7) + (112*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^4*w2^7) - 
    (4*myq1^6*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/
     (w1^2*w2^7) + (89*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*
      (1 + x^2)^8)/(w1^2*w2^7) - (67*myq1^2*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^2*w2^7) + 
    (6*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*
      (1 + x^2)^8)/(w1^2*w2^7) - (176*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*(1 + x^2)^8)/(w1^2*w2^7) - 
    (8*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*
      (1 + x^2)^8)/(w1^2*w2^7) - (16*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/(w1^6*w2^5) + 
    (20*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/
     (w1^4*w2^5) + (myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^8)/(w1^4*w2^5) + (myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
      x^3*(1 + x^2)^8)/(w1^4*w2^5) + (6*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/(w1^4*w2^5) - 
    (20*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^8)/(w1^4*w2^5) + (16*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/(w1^4*w2^5) + 
    (12*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/
     (w1^2*w2^5) - (12*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^8)/(w1^2*w2^5) - (16*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^3*(1 + x^2)^8)/(w1^2*w2^5) - 
    (64*myq1^5*myq2^3*(-1 + w1^(-2))^3*x^2*(1 + x^2)^9)/(w1^3*w2^8) + 
    (14*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^2*(1 + x^2)^9)/
     (w1^3*w2^8) + (106*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^2*
      (1 + x^2)^9)/(w1^3*w2^8) - (8*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*x^2*(1 + x^2)^9)/(w1^3*w2^8) - 
    (56*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^2*(1 + x^2)^9)/
     (w1^3*w2^8) - (myq1^5*myq2^3*(-1 + w1^(-2))^5*x^2*(1 + x^2)^9)/
     (w1*w2^8) - (4*myq1^3*myq2^5*(-1 + w1^(-2))^5*x^2*(1 + x^2)^9)/
     (w1*w2^8) - (4*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*x^2*
      (1 + x^2)^9)/(w1*w2^8) - (18*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/(w1^5*w2^6) - 
    (6*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^9)/(w1^5*w2^6) + (24*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/(w1^5*w2^6) - 
    (8*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/
     (w1^3*w2^6) + (14*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^9)/(w1^3*w2^6) - (5*myq1*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/(w1^3*w2^6) + 
    (2*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^9)/(w1^3*w2^6) - (20*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/(w1^3*w2^6) - 
    (4*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^9)/(w1^3*w2^6) + (3*myq1^3*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^9)/(w1*w2^6) - 
    (8*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^10)/
     (w1^4*w2^7) + (2*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x*(1 + x^2)^10)/(w1^4*w2^7) + 
    (22*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)^10)/(w1^4*w2^7) - (8*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^10)/(w1^4*w2^7) - 
    (8*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)^10)/(w1^4*w2^7) - (7*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x*(1 + x^2)^10)/(w1^2*w2^7) + 
    (4*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2)^10)/
     (w1^2*w2^7) + (12*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*x*(1 + x^2)^10)/(w1^2*w2^7) + 
    (4*myq1^5*myq2^3*(-1 + w1^(-2))^3*(1 + x^2)^11)/(w1^3*w2^8) - 
    (8*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(1 + x^2)^11)/
     (w1^3*w2^8) + (4*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
      (1 + x^2)^11)/(w1^3*w2^8)))/(6144*myq1^3*(myq1^2 - myq2^2)^2*x^3*
   (-1 + x^2)^3*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (myq2*(1 - w1^(-2))*w1^4*w2*
   ((-16*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^8*x^11)/w1^2 - 
    (512*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^11)/w2^6 + 
    (1024*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^11)/(w1^2*w2^6) - 
    (2048*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^11)/(w1^2*w2^6) - 
    (1024*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^11)/(w1^2*w2^6) - 
    (1024*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^11)/
     (w1^2*w2^6) - (1024*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^11)/(w1^2*w2^6) - 
    (288*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^11)/w2^4 + 
    (64*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^11)/(w1^2*w2^4) - 
    (1024*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^11)/(w1^2*w2^4) - 
    (192*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^11)/(w1^2*w2^4) - 
    (256*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^11)/
     (w1^2*w2^4) - (256*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^4*x^11)/(w1^2*w2^4) - 
    (40*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^11)/w2^2 - 
    (128*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^11)/(w1^2*w2^2) - 
    (160*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^11)/(w1^2*w2^2) + 
    (1024*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))*x^10*(1 + x^2))/
     (w1^3*w2^7) + (1024*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))*x^10*
      (1 + x^2))/(w1^3*w2^7) + (1024*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))*
      x^10*(1 + x^2))/(w1^3*w2^7) - (1024*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w2^(-2))*x^10*(1 + x^2))/(w1^3*w2^7) - 
    (1024*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^10*(1 + x^2))/(w1*w2^7) + (256*myq1^4*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^3*x^10*(1 + x^2))/(w1^3*w2^5) + 
    (256*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))^3*x^10*(1 + x^2))/
     (w1^3*w2^5) + (768*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))^3*x^10*
      (1 + x^2))/(w1^3*w2^5) - (256*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w2^(-2))^3*x^10*(1 + x^2))/(w1^3*w2^5) - 
    (128*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^10*(1 + x^2))/
     (w1*w2^5) - (320*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^10*
      (1 + x^2))/(w1*w2^5) - (768*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^10*(1 + x^2))/(w1*w2^5) + 
    (128*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))^5*x^10*(1 + x^2))/
     (w1^3*w2^3) - (80*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^10*
      (1 + x^2))/(w1*w2^3) - (48*myq1^2*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^10*(1 + x^2))/(w1*w2^3) - 
    (128*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*
      x^10*(1 + x^2))/(w1*w2^3) - (20*myq1^4*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^7*x^10*(1 + x^2))/(w1*w2) + 
    (40*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^8*x^9*(1 + x^2)^2)/w1^2 - 
    (512*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^9*(1 + x^2)^2)/
     (w1^2*w2^8) + (768*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^9*
      (1 + x^2)^2)/w2^6 - (1792*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      x^9*(1 + x^2)^2)/(w1^2*w2^6) + (3584*myq1^3*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^9*(1 + x^2)^2)/(w1^2*w2^6) + 
    (1792*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^9*(1 + x^2)^2)/
     (w1^2*w2^6) + (2048*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^9*(1 + x^2)^2)/(w1^2*w2^6) + 
    (1536*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^9*
      (1 + x^2)^2)/(w1^2*w2^6) - (512*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^9*(1 + x^2)^2)/(w1^2*w2^6) + 
    (344*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^9*(1 + x^2)^2)/
     w2^4 + (480*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^9*(1 + x^2)^2)/
     (w1^2*w2^4) + (1728*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^9*
      (1 + x^2)^2)/(w1^2*w2^4) + (288*myq1*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^4*x^9*(1 + x^2)^2)/(w1^2*w2^4) + 
    (448*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^9*
      (1 + x^2)^2)/(w1^2*w2^4) + (320*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^9*(1 + x^2)^2)/(w1^2*w2^4) - 
    (96*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^9*
      (1 + x^2)^2)/(w1^2*w2^4) + (40*myq1^3*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^6*x^9*(1 + x^2)^2)/w2^2 + 
    (400*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^9*(1 + x^2)^2)/
     (w1^2*w2^2) + (248*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^9*
      (1 + x^2)^2)/(w1^2*w2^2) - (1792*myq1^4*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))*x^8*(1 + x^2)^3)/(w1^3*w2^7) - 
    (1792*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))*x^8*(1 + x^2)^3)/
     (w1^3*w2^7) - (1536*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))*x^8*
      (1 + x^2)^3)/(w1^3*w2^7) + (1792*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w2^(-2))*x^8*(1 + x^2)^3)/(w1^3*w2^7) + 
    (1536*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^8*
      (1 + x^2)^3)/(w1*w2^7) + (768*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^3*
      x^8*(1 + x^2)^3)/(w1^3*w2^5) + (384*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^3*x^8*(1 + x^2)^3)/(w1^3*w2^5) - 
    (384*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))^3*x^8*(1 + x^2)^3)/
     (w1^3*w2^5) - (1024*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))^3*x^8*
      (1 + x^2)^3)/(w1^3*w2^5) + (384*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w2^(-2))^3*x^8*(1 + x^2)^3)/(w1^3*w2^5) + 
    (192*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^8*(1 + x^2)^3)/
     (w1*w2^5) + (480*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^8*
      (1 + x^2)^3)/(w1*w2^5) + (1024*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^8*(1 + x^2)^3)/(w1*w2^5) + 
    (480*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^5*x^8*(1 + x^2)^3)/
     (w1^3*w2^3) + (96*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^5*x^8*
      (1 + x^2)^3)/(w1^3*w2^3) - (144*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w2^(-2))^5*x^8*(1 + x^2)^3)/(w1^3*w2^3) + 
    (148*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^8*(1 + x^2)^3)/
     (w1*w2^3) + (60*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^8*
      (1 + x^2)^3)/(w1*w2^3) + (144*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^8*(1 + x^2)^3)/(w1*w2^3) + 
    (48*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^7*x^8*(1 + x^2)^3)/
     (w1^3*w2) + (32*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^8*
      (1 + x^2)^3)/(w1*w2) - (10*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^8*
      x^7*(1 + x^2)^4)/w1^2 + (768*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*x^7*(1 + x^2)^4)/(w1^2*w2^8) - 
    (416*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^7*(1 + x^2)^4)/
     w2^6 + (1216*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^7*
      (1 + x^2)^4)/(w1^2*w2^6) - (2432*myq1^3*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^7*(1 + x^2)^4)/(w1^2*w2^6) - 
    (1216*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^7*(1 + x^2)^4)/
     (w1^2*w2^6) - (1600*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^7*(1 + x^2)^4)/(w1^2*w2^6) - 
    (832*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^7*
      (1 + x^2)^4)/(w1^2*w2^6) + (704*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^7*(1 + x^2)^4)/(w1^2*w2^6) - 
    (124*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^7*(1 + x^2)^4)/
     w2^4 - (380*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^7*(1 + x^2)^4)/
     (w1^2*w2^4) - (976*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^7*
      (1 + x^2)^4)/(w1^2*w2^4) - (156*myq1*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^4*x^7*(1 + x^2)^4)/(w1^2*w2^4) - 
    (192*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^7*
      (1 + x^2)^4)/(w1^2*w2^4) - (128*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^7*(1 + x^2)^4)/(w1^2*w2^4) + 
    (112*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^7*
      (1 + x^2)^4)/(w1^2*w2^4) - (10*myq1^3*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^6*x^7*(1 + x^2)^4)/w2^2 - 
    (184*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^7*(1 + x^2)^4)/
     (w1^2*w2^2) - (104*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^7*
      (1 + x^2)^4)/(w1^2*w2^2) + (24*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^6*x^7*(1 + x^2)^4)/(w1^2*w2^2) + 
    (1216*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))*x^6*(1 + x^2)^5)/
     (w1^3*w2^7) + (1216*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))*x^6*
      (1 + x^2)^5)/(w1^3*w2^7) + (832*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))*
      x^6*(1 + x^2)^5)/(w1^3*w2^7) - (1216*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w2^(-2))*x^6*(1 + x^2)^5)/(w1^3*w2^7) - 
    (832*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^6*
      (1 + x^2)^5)/(w1*w2^7) - (656*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^3*
      x^6*(1 + x^2)^5)/(w1^3*w2^5) - (288*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^3*x^6*(1 + x^2)^5)/(w1^3*w2^5) + 
    (208*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))^3*x^6*(1 + x^2)^5)/
     (w1^3*w2^5) + (464*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))^3*x^6*
      (1 + x^2)^5)/(w1^3*w2^5) - (208*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w2^(-2))^3*x^6*(1 + x^2)^5)/(w1^3*w2^5) - 
    (104*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^6*(1 + x^2)^5)/
     (w1*w2^5) - (260*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^6*
      (1 + x^2)^5)/(w1*w2^5) - (464*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^6*(1 + x^2)^5)/(w1*w2^5) - 
    (240*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^5*x^6*(1 + x^2)^5)/
     (w1^3*w2^3) - (48*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^5*x^6*
      (1 + x^2)^5)/(w1^3*w2^3) + (48*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w2^(-2))^5*x^6*(1 + x^2)^5)/(w1^3*w2^3) - 
    (64*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^6*(1 + x^2)^5)/
     (w1*w2^3) - (24*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^6*
      (1 + x^2)^5)/(w1*w2^3) - (48*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^6*(1 + x^2)^5)/(w1*w2^3) - 
    (12*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^7*x^6*(1 + x^2)^5)/
     (w1^3*w2) - (8*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^7*x^6*
      (1 + x^2)^5)/(w1*w2) - (416*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*x^5*(1 + x^2)^6)/(w1^2*w2^8) + 
    (96*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^5*(1 + x^2)^6)/
     w2^6 - (400*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^5*(1 + x^2)^6)/
     (w1^2*w2^6) + (800*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^6)/(w1^2*w2^6) + (400*myq1*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^6)/(w1^2*w2^6) + 
    (608*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^6)/(w1^2*w2^6) + (192*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^5*(1 + x^2)^6)/(w1^2*w2^6) - 
    (336*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^6)/(w1^2*w2^6) + (10*myq1^3*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^6)/w2^4 + 
    (96*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^5*(1 + x^2)^6)/
     (w1^2*w2^4) + (228*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^6)/(w1^2*w2^4) + (36*myq1*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^6)/(w1^2*w2^4) + 
    (32*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^6)/(w1^2*w2^4) + (16*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^5*(1 + x^2)^6)/(w1^2*w2^4) - 
    (40*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^6)/(w1^2*w2^4) + (23*myq1^5*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^6)/(w1^2*w2^2) + 
    (13*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^6*x^5*(1 + x^2)^6)/
     (w1^2*w2^2) - (6*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^6)/(w1^2*w2^2) - 
    (400*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))*x^4*(1 + x^2)^7)/
     (w1^3*w2^7) - (400*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))*x^4*
      (1 + x^2)^7)/(w1^3*w2^7) - (192*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))*
      x^4*(1 + x^2)^7)/(w1^3*w2^7) + (400*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w2^(-2))*x^4*(1 + x^2)^7)/(w1^3*w2^7) + 
    (192*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^4*
      (1 + x^2)^7)/(w1*w2^7) + (168*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^3*
      x^4*(1 + x^2)^7)/(w1^3*w2^5) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^7)/(w1^3*w2^5) - 
    (48*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))^3*x^4*(1 + x^2)^7)/
     (w1^3*w2^5) - (80*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^7)/(w1^3*w2^5) + (48*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^7)/(w1^3*w2^5) + 
    (24*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^4*(1 + x^2)^7)/
     (w1*w2^5) + (60*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^7)/(w1*w2^5) + (80*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^4*(1 + x^2)^7)/(w1*w2^5) + 
    (30*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^5*x^4*(1 + x^2)^7)/
     (w1^3*w2^3) + (6*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^7)/(w1^3*w2^3) - (4*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))^5*
      x^4*(1 + x^2)^7)/(w1^3*w2^3) + (8*myq1^4*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^7)/(w1*w2^3) + 
    (3*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^4*(1 + x^2)^7)/
     (w1*w2^3) + (4*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^7)/(w1*w2^3) + 
    (96*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*(1 + x^2)^8)/
     (w1^2*w2^8) - (8*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^8)/w2^6 + (64*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^8)/(w1^2*w2^6) - (128*myq1^3*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^8)/(w1^2*w2^6) - 
    (64*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^3*(1 + x^2)^8)/
     (w1^2*w2^6) - (112*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^8)/(w1^2*w2^6) - 
    (16*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^8)/(w1^2*w2^6) + (64*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^3*(1 + x^2)^8)/(w1^2*w2^6) + 
    (myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^3*(1 + x^2)^8)/w2^4 - 
    (8*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^3*(1 + x^2)^8)/
     (w1^2*w2^4) - (19*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^8)/(w1^2*w2^4) - (3*myq1*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^8)/(w1^2*w2^4) - 
    (2*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^8)/(w1^2*w2^4) + (4*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^3*(1 + x^2)^8)/(w1^2*w2^4) + 
    (64*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))*x^2*(1 + x^2)^9)/
     (w1^3*w2^7) + (16*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^2*
      (1 + x^2)^9)/(w1^3*w2^7) - (64*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))*x^2*(1 + x^2)^9)/(w1^3*w2^7) + 
    (64*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))*x^2*(1 + x^2)^9)/
     (w1^3*w2^7) - (16*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^2*(1 + x^2)^9)/(w1*w2^7) - 
    (14*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^3*x^2*(1 + x^2)^9)/
     (w1^3*w2^5) - (6*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^9)/(w1^3*w2^5) + (4*myq1^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^9)/(w1^3*w2^5) - 
    (4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^2*(1 + x^2)^9)/
     (w1^3*w2^5) + (4*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^9)/(w1^3*w2^5) - (2*myq1^4*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^9)/(w1*w2^5) - 
    (5*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^2*(1 + x^2)^9)/
     (w1*w2^5) - (4*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^9)/(w1*w2^5) - 
    (8*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x*(1 + x^2)^10)/
     (w1^2*w2^8) - (4*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x*
      (1 + x^2)^10)/(w1^2*w2^6) + (8*myq1^3*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x*(1 + x^2)^10)/(w1^2*w2^6) + 
    (4*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x*(1 + x^2)^10)/
     (w1^2*w2^6) + (8*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x*(1 + x^2)^10)/(w1^2*w2^6) - 
    (4*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x*
      (1 + x^2)^10)/(w1^2*w2^6) - (4*myq1^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))*
      (1 + x^2)^11)/(w1^3*w2^7) - (4*myq2^4*(-myq1^2 + myq2^2)*(-1 + w2^(-2))*
      (1 + x^2)^11)/(w1^3*w2^7) + (4*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w2^(-2))*(1 + x^2)^11)/(w1^3*w2^7)))/
  (1024*myq1*(myq1^2 - myq2^2)^2*(myq1 - myq1/w2^2)^3*x^4*(-1 + x^2)^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (5*x^9*(-36864*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2 - 
    (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2)/
     (myq1^2 - myq2^2)^2 + (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2)^2 - 
    (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2)/
     (myq1^2 - myq2^2)^2 + (73728*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2) - 
    (73728*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2)/
     (myq1^2 - myq2^2) + (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*
      (-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2)^2 - 
    18432*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4 - 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4)/
     (myq1^2 - myq2^2)^2 + (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^4*w2^4)/(myq1^2 - myq2^2)^2 - 
    (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4)/
     (myq1^2 - myq2^2)^2 + (55296*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^4*w2^4)/(myq1^2 - myq2^2) - 
    (18432*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4)/
     (myq1^2 - myq2^2) + (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*
      (-1 + w2^(-2))^4*w2^4)/(myq1^2 - myq2^2)^2 - 
    2304*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6 - 
    (11520*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6)/
     (myq1^2 - myq2^2)^2 + (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^6*w2^6)/(myq1^2 - myq2^2)^2 + 
    (9216*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6)/
     (myq1^2 - myq2^2) + (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*
      (-1 + w2^(-2))^6*w2^6)/(myq1^2 - myq2^2)^2 - 
    (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^8*w2^8)/
     (myq1^2 - myq2^2)^2 + (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^8*w2^8)/(myq1^2 - myq2^2)^2 + 
    (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^8*w2^8)/
     (myq1^2 - myq2^2)^2 - (144*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^10*w2^10)/(myq1^2 - myq2^2)^2 - 
    (55296*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^3*(x^(-1) + x))/
     (myq1^2 - myq2^2) - (18432*myq1*myq2^5*(-1 + w1^(-2))*w1*
      (w2^(-1) - w2)^3*(x^(-1) + x))/(myq1^2 - myq2^2) + 
    (36864*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^5*(x^(-1) + x))/
     (myq1^2 - myq2^2) + (4608*myq1^3*myq2*(1 - w1^2)*(w2^(-1) - w2)^5*
      (x^(-1) + x))/w1 + (4608*myq1*myq2^3*(1 - w1^2)*(w2^(-1) - w2)^5*
      (x^(-1) + x))/w1 - (4608*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^7*
      (x^(-1) + x))/(myq1^2 - myq2^2) + (3456*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (w2^(-1) - w2)^7*(x^(-1) + x))/(myq1^2 - myq2^2) - 
    (576*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^9*(x^(-1) + x))/
     (myq1^2 - myq2^2) + (129024*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (-1 + w2^(-2))^3*w2^3*(x^(-1) + x))/(myq1^2 - myq2^2) + 
    (18432*myq1^3*myq2*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x))/w1 + 
    (18432*myq1*myq2^3*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x))/w1 - 
    (18432*myq1^5*myq2*(-1 + w1^(-2))*w1*(-1 + w2^(-2))^5*w2^5*(x^(-1) + x))/
     (myq1^2 - myq2^2) - (73728*myq1^5*myq2*(-1 + w1^(-2))*w1*(1 - w2^2)*
      (x^(-1) + x))/((myq1^2 - myq2^2)*w2) + 
    (147456*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x))/
     ((myq1^2 - myq2^2)*w2) - (73728*myq1*myq2^5*(-1 + w1^(-2))*w1*(1 - w2^2)*
      (x^(-1) + x))/((myq1^2 - myq2^2)*w2) - 36864*myq1^4*(x^(-1) + x)^2 + 
    73728*myq1^2*myq2^2*(x^(-1) + x)^2 - 36864*myq2^4*(x^(-1) + x)^2 + 
    (36864*myq1^2*myq2^2*(-1 + w1^2)^2*(x^(-1) + x)^2)/w1^2 - 
    11520*myq1^4*(-1 + w2^(-2))^4*w2^4*(x^(-1) + x)^2 - 
    2304*myq2^4*(-1 + w2^(-2))^4*w2^4*(x^(-1) + x)^2 - 
    (312192*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 - 
    (33024*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6*
      (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 + 32256*myq1^2*myq2^2*
     (-w2^(-1) + w2)^4*(x^(-1) + x)^2 - (2688*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      w1^2*(-w2^(-1) + w2)^4*(x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 + 
    (24192*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^4*
      (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 - 4608*myq1^4*(-w2^(-1) + w2)^6*
     (x^(-1) + x)^2 + 3456*myq1^2*myq2^2*(-w2^(-1) + w2)^6*(x^(-1) + x)^2 - 
    (103680*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^6*
      (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 - 576*myq1^4*(-w2^(-1) + w2)^8*
     (x^(-1) + x)^2 - (5712*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-w2^(-1) + w2)^8*(x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 - 
    (11880*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^8*
      (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 + 
    (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^10*
      (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 - 
    (18432*myq1^4*(-1 + w2^2)^2*(x^(-1) + x)^2)/w2^2 + 
    (92160*myq1^2*myq2^2*(-1 + w2^2)^2*(x^(-1) + x)^2)/w2^2 - 
    (18432*myq2^4*(-1 + w2^2)^2*(x^(-1) + x)^2)/w2^2 + 
    (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^2)^2*(x^(-1) + x)^2)/
     ((myq1^2 - myq2^2)^2*w2^2) - (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^2)^2*(x^(-1) + x)^2)/((myq1^2 - myq2^2)^2*w2^2) + 
    (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-1 + w2^2)^2*(x^(-1) + x)^2)/
     ((myq1^2 - myq2^2)^2*w2^2) - (216576*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (w2^(-1) - w2)^5*(x^(-1) + x)^3)/(myq1^2 - myq2^2) - 
    (935744*myq1^3*myq2*(1 - w1^2)*(w2^(-1) - w2)^5*(x^(-1) + x)^3)/w1 - 
    (7488*myq1*myq2^3*(1 - w1^2)*(w2^(-1) - w2)^5*(x^(-1) + x)^3)/w1 - 
    (9696*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^7*(x^(-1) + x)^3)/
     (myq1^2 - myq2^2) - (25344*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (w2^(-1) - w2)^7*(x^(-1) + x)^3)/(myq1^2 - myq2^2) - 
    (116032*myq1^3*myq2*(1 - w1^2)*(w2^(-1) - w2)^7*(x^(-1) + x)^3)/w1 + 
    (288*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^9*(x^(-1) + x)^3)/
     (myq1^2 - myq2^2) - (75264*myq1^5*myq2*(-1 + w1^(-2))*w1*
      (-1 + w2^(-2))^5*w2^5*(x^(-1) + x)^3)/(myq1^2 - myq2^2) + 
    (147456*myq1^5*myq2*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^3)/
     ((myq1^2 - myq2^2)*w2) - (294912*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (1 - w2^2)*(x^(-1) + x)^3)/((myq1^2 - myq2^2)*w2) + 
    (147456*myq1*myq2^5*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^3)/
     ((myq1^2 - myq2^2)*w2) - (9216*myq1^3*myq2*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^3)/(w1*w2) - (9216*myq1*myq2^3*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^3)/(w1*w2) - (86016*myq1^5*myq2*(-1 + w1^(-2))*w1*
      (1 - w2^2)^3*(x^(-1) + x)^3)/((myq1^2 - myq2^2)*w2^3) - 
    (534528*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(1 - w2^2)^3*(x^(-1) + x)^3)/
     ((myq1^2 - myq2^2)*w2^3) + (32256*myq1*myq2^5*(-1 + w1^(-2))*w1*
      (1 - w2^2)^3*(x^(-1) + x)^3)/((myq1^2 - myq2^2)*w2^3) - 
    (1893376*myq1^3*myq2*(1 - w1^2)*(1 - w2^2)^3*(x^(-1) + x)^3)/(w1*w2^3) - 
    (36864*myq1*myq2^3*(1 - w1^2)*(1 - w2^2)^3*(x^(-1) + x)^3)/(w1*w2^3) + 
    73728*myq1^4*(x^(-1) + x)^4 - 147456*myq1^2*myq2^2*(x^(-1) + x)^4 + 
    73728*myq2^4*(x^(-1) + x)^4 - 64512*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*
     (x^(-1) + x)^4 - 142848*myq1^2*myq2^2*(-1 + w2^(-2))^2*w2^2*
     (x^(-1) + x)^4 - (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^2*w2^2*(x^(-1) + x)^4)/(myq1^2 - myq2^2)^2 + 
    (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^4)/(myq1^2 - myq2^2)^2 - 
    (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^4)/(myq1^2 - myq2^2)^2 + 
    (28512*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6*
      (x^(-1) + x)^4)/(myq1^2 - myq2^2)^2 + 32256*myq1^4*(-w2^(-1) + w2)^2*
     (x^(-1) + x)^4 + 32256*myq2^4*(-w2^(-1) + w2)^2*(x^(-1) + x)^4 + 
    3456*myq1^4*(-w2^(-1) + w2)^6*(x^(-1) + x)^4 - 
    3168*myq1^2*myq2^2*(-w2^(-1) + w2)^6*(x^(-1) + x)^4 + 
    (72864*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^6*
      (x^(-1) + x)^4)/(myq1^2 - myq2^2)^2 + 288*myq1^4*(-w2^(-1) + w2)^8*
     (x^(-1) + x)^4 + (3072*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-w2^(-1) + w2)^8*(x^(-1) + x)^4)/(myq1^2 - myq2^2)^2 + 
    (5760*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^8*
      (x^(-1) + x)^4)/(myq1^2 - myq2^2)^2 - 
    (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^10*(x^(-1) + x)^4)/
     (myq1^2 - myq2^2)^2 + (12672*myq1^4*(-1 + w2^2)^4*(x^(-1) + x)^4)/w2^4 - 
    (39168*myq1^2*myq2^2*(-1 + w2^2)^4*(x^(-1) + x)^4)/w2^4 + 
    (3456*myq2^4*(-1 + w2^2)^4*(x^(-1) + x)^4)/w2^4 + 
    (31200*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^2)^4*(x^(-1) + x)^4)/
     ((myq1^2 - myq2^2)^2*w2^4) + (261792*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^2)^4*(x^(-1) + x)^4)/((myq1^2 - myq2^2)^2*w2^4) - 
    (16416*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-1 + w2^2)^4*(x^(-1) + x)^4)/
     ((myq1^2 - myq2^2)^2*w2^4) + (117120*myq1^5*myq2*(-1 + w1^(-2))*w1*
      (w2^(-1) - w2)^3*(x^(-1) + x)^5)/(myq1^2 - myq2^2) - 
    (21888*myq1*myq2^5*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^3*(x^(-1) + x)^5)/
     (myq1^2 - myq2^2) + (5712*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^7*
      (x^(-1) + x)^5)/(myq1^2 - myq2^2) + 
    (11952*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^7*(x^(-1) + x)^5)/
     (myq1^2 - myq2^2) + (57728*myq1^3*myq2*(1 - w1^2)*(w2^(-1) - w2)^7*
      (x^(-1) + x)^5)/w1 - (36*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^9*
      (x^(-1) + x)^5)/(myq1^2 - myq2^2) + 
    (457344*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(-1 + w2^(-2))^3*w2^3*
      (x^(-1) + x)^5)/(myq1^2 - myq2^2) + 
    (1880704*myq1^3*myq2*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^5)/
     w1 + (28800*myq1*myq2^3*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^5)/
     w1 - (119808*myq1^5*myq2*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^5)/
     ((myq1^2 - myq2^2)*w2) + (239616*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (1 - w2^2)*(x^(-1) + x)^5)/((myq1^2 - myq2^2)*w2) - 
    (119808*myq1*myq2^5*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^5)/
     ((myq1^2 - myq2^2)*w2) + (16128*myq1^3*myq2*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^5)/(w1*w2) + (16128*myq1*myq2^3*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^5)/(w1*w2) + (62784*myq1^5*myq2*(-1 + w1^(-2))*w1*
      (1 - w2^2)^5*(x^(-1) + x)^5)/((myq1^2 - myq2^2)*w2^5) + 
    (148608*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(1 - w2^2)^5*(x^(-1) + x)^5)/
     ((myq1^2 - myq2^2)*w2^5) + (698352*myq1^3*myq2*(1 - w1^2)*(1 - w2^2)^5*
      (x^(-1) + x)^5)/(w1*w2^5) + (4464*myq1*myq2^3*(1 - w1^2)*(1 - w2^2)^5*
      (x^(-1) + x)^5)/(w1*w2^5) - 59904*myq1^4*(x^(-1) + x)^6 + 
    119808*myq1^2*myq2^2*(x^(-1) + x)^6 - 59904*myq2^4*(x^(-1) + x)^6 + 
    43776*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(x^(-1) + x)^6 + 
    86400*myq1^2*myq2^2*(-1 + w2^(-2))^2*w2^2*(x^(-1) + x)^6 + 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^6)/(myq1^2 - myq2^2)^2 - 
    (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^6)/(myq1^2 - myq2^2)^2 + 
    (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^6)/(myq1^2 - myq2^2)^2 - 5328*myq1^4*(-1 + w2^(-2))^4*w2^4*
     (x^(-1) + x)^6 - 1872*myq2^4*(-1 + w2^(-2))^4*w2^4*(x^(-1) + x)^6 - 
    (92952*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (x^(-1) + x)^6)/(myq1^2 - myq2^2)^2 - 21888*myq1^4*(-w2^(-1) + w2)^2*
     (x^(-1) + x)^6 - 21888*myq2^4*(-w2^(-1) + w2)^2*(x^(-1) + x)^6 + 
    16992*myq1^2*myq2^2*(-w2^(-1) + w2)^4*(x^(-1) + x)^6 - 
    (14472*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^4*
      (x^(-1) + x)^6)/(myq1^2 - myq2^2)^2 + 
    (5400*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^4*
      (x^(-1) + x)^6)/(myq1^2 - myq2^2)^2 - 36*myq1^4*(-w2^(-1) + w2)^8*
     (x^(-1) + x)^6 - (393*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-w2^(-1) + w2)^8*(x^(-1) + x)^6)/(myq1^2 - myq2^2)^2 - 
    (711*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^8*
      (x^(-1) + x)^6)/(myq1^2 - myq2^2)^2 - 
    (864*myq1^4*(-1 + w2^2)^6*(x^(-1) + x)^6)/w2^6 + 
    (864*myq1^2*myq2^2*(-1 + w2^2)^6*(x^(-1) + x)^6)/w2^6 - 
    (7344*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^2)^6*(x^(-1) + x)^6)/
     ((myq1^2 - myq2^2)^2*w2^6) - (17856*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^2)^6*(x^(-1) + x)^6)/((myq1^2 - myq2^2)^2*w2^6) - 
    (46944*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^3*(x^(-1) + x)^7)/
     (myq1^2 - myq2^2) + (7200*myq1*myq2^5*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^3*
      (x^(-1) + x)^7)/(myq1^2 - myq2^2) - 
    (36000*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^5*(x^(-1) + x)^7)/
     (myq1^2 - myq2^2) - (174048*myq1^3*myq2*(1 - w1^2)*(w2^(-1) - w2)^5*
      (x^(-1) + x)^7)/w1 - (1152*myq1*myq2^3*(1 - w1^2)*(w2^(-1) - w2)^5*
      (x^(-1) + x)^7)/w1 - (162720*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^7)/(myq1^2 - myq2^2) - 
    (703680*myq1^3*myq2*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^7)/w1 - 
    (10944*myq1*myq2^3*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^7)/w1 - 
    (16128*myq1^5*myq2*(-1 + w1^(-2))*w1*(-1 + w2^(-2))^5*w2^5*
      (x^(-1) + x)^7)/(myq1^2 - myq2^2) + 
    (50688*myq1^5*myq2*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^7)/
     ((myq1^2 - myq2^2)*w2) - (101376*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (1 - w2^2)*(x^(-1) + x)^7)/((myq1^2 - myq2^2)*w2) + 
    (50688*myq1*myq2^5*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^7)/
     ((myq1^2 - myq2^2)*w2) - (10944*myq1^3*myq2*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^7)/(w1*w2) - (10944*myq1*myq2^3*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^7)/(w1*w2) - (750*myq1^5*myq2*(-1 + w1^(-2))*w1*
      (1 - w2^2)^7*(x^(-1) + x)^7)/((myq1^2 - myq2^2)*w2^7) - 
    (1458*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(1 - w2^2)^7*(x^(-1) + x)^7)/
     ((myq1^2 - myq2^2)*w2^7) - (7180*myq1^3*myq2*(1 - w1^2)*(1 - w2^2)^7*
      (x^(-1) + x)^7)/(w1*w2^7) + 25344*myq1^4*(x^(-1) + x)^8 - 
    50688*myq1^2*myq2^2*(x^(-1) + x)^8 + 25344*myq2^4*(x^(-1) + x)^8 - 
    14400*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(x^(-1) + x)^8 - 
    25632*myq1^2*myq2^2*(-1 + w2^(-2))^2*w2^2*(x^(-1) + x)^8 - 
    (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^8)/(myq1^2 - myq2^2)^2 + 
    (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^8)/(myq1^2 - myq2^2)^2 - 
    (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^8)/(myq1^2 - myq2^2)^2 + 1008*myq1^4*(-1 + w2^(-2))^4*w2^4*
     (x^(-1) + x)^8 + 432*myq2^4*(-1 + w2^(-2))^4*w2^4*(x^(-1) + x)^8 + 
    (15192*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (x^(-1) + x)^8)/(myq1^2 - myq2^2)^2 + 
    (615*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6*
      (x^(-1) + x)^8)/(myq1^2 - myq2^2)^2 + 7200*myq1^4*(-w2^(-1) + w2)^2*
     (x^(-1) + x)^8 + 7200*myq2^4*(-w2^(-1) + w2)^2*(x^(-1) + x)^8 - 
    3168*myq1^2*myq2^2*(-w2^(-1) + w2)^4*(x^(-1) + x)^8 + 
    (2544*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^4*
      (x^(-1) + x)^8)/(myq1^2 - myq2^2)^2 - 
    (864*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^4*
      (x^(-1) + x)^8)/(myq1^2 - myq2^2)^2 + 72*myq1^4*(-w2^(-1) + w2)^6*
     (x^(-1) + x)^8 - 72*myq1^2*myq2^2*(-w2^(-1) + w2)^6*(x^(-1) + x)^8 + 
    (1476*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^6*
      (x^(-1) + x)^8)/(myq1^2 - myq2^2)^2 + 
    (7968*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^3*(x^(-1) + x)^9)/
     (myq1^2 - myq2^2) - (1152*myq1*myq2^5*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^3*
      (x^(-1) + x)^9)/(myq1^2 - myq2^2) + 
    (2952*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^5*(x^(-1) + x)^9)/
     (myq1^2 - myq2^2) + (14468*myq1^3*myq2*(1 - w1^2)*(w2^(-1) - w2)^5*
      (x^(-1) + x)^9)/w1 + (108*myq1*myq2^3*(1 - w1^2)*(w2^(-1) - w2)^5*
      (x^(-1) + x)^9)/w1 + (26496*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^9)/(myq1^2 - myq2^2) + 
    (117184*myq1^3*myq2*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^9)/w1 + 
    (2016*myq1*myq2^3*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^9)/w1 + 
    (1356*myq1^5*myq2*(-1 + w1^(-2))*w1*(-1 + w2^(-2))^5*w2^5*(x^(-1) + x)^9)/
     (myq1^2 - myq2^2) - (11808*myq1^5*myq2*(-1 + w1^(-2))*w1*(1 - w2^2)*
      (x^(-1) + x)^9)/((myq1^2 - myq2^2)*w2) + 
    (23616*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^9)/
     ((myq1^2 - myq2^2)*w2) - (11808*myq1*myq2^5*(-1 + w1^(-2))*w1*(1 - w2^2)*
      (x^(-1) + x)^9)/((myq1^2 - myq2^2)*w2) + 
    (3600*myq1^3*myq2*(1 - w1^2)*(1 - w2^2)*(x^(-1) + x)^9)/(w1*w2) + 
    (3600*myq1*myq2^3*(1 - w1^2)*(1 - w2^2)*(x^(-1) + x)^9)/(w1*w2) - 
    5904*myq1^4*(x^(-1) + x)^10 + 11808*myq1^2*myq2^2*(x^(-1) + x)^10 - 
    5904*myq2^4*(x^(-1) + x)^10 + 2304*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*
     (x^(-1) + x)^10 + 3744*myq1^2*myq2^2*(-1 + w2^(-2))^2*w2^2*
     (x^(-1) + x)^10 + (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^2*w2^2*(x^(-1) + x)^10)/(myq1^2 - myq2^2)^2 - 
    (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^10)/(myq1^2 - myq2^2)^2 + 
    (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^10)/(myq1^2 - myq2^2)^2 - 72*myq1^4*(-1 + w2^(-2))^4*w2^4*
     (x^(-1) + x)^10 - 36*myq2^4*(-1 + w2^(-2))^4*w2^4*(x^(-1) + x)^10 - 
    (945*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (x^(-1) + x)^10)/(myq1^2 - myq2^2)^2 - 1152*myq1^4*(-w2^(-1) + w2)^2*
     (x^(-1) + x)^10 - 1152*myq2^4*(-w2^(-1) + w2)^2*(x^(-1) + x)^10 + 
    216*myq1^2*myq2^2*(-w2^(-1) + w2)^4*(x^(-1) + x)^10 - 
    (159*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^4*
      (x^(-1) + x)^10)/(myq1^2 - myq2^2)^2 + 
    (54*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-w2^(-1) + w2)^4*
      (x^(-1) + x)^10)/(myq1^2 - myq2^2)^2 - 
    (498*myq1^5*myq2*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^3*(x^(-1) + x)^11)/
     (myq1^2 - myq2^2) + (72*myq1*myq2^5*(-1 + w1^(-2))*w1*(w2^(-1) - w2)^3*
      (x^(-1) + x)^11)/(myq1^2 - myq2^2) - 
    (1638*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(-1 + w2^(-2))^3*w2^3*
      (x^(-1) + x)^11)/(myq1^2 - myq2^2) - 
    (7324*myq1^3*myq2*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^11)/w1 - 
    (144*myq1*myq2^3*(1 - w1^2)*(-1 + w2^(-2))^3*w2^3*(x^(-1) + x)^11)/w1 + 
    (1440*myq1^5*myq2*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^11)/
     ((myq1^2 - myq2^2)*w2) - (2880*myq1^3*myq2^3*(-1 + w1^(-2))*w1*
      (1 - w2^2)*(x^(-1) + x)^11)/((myq1^2 - myq2^2)*w2) + 
    (1440*myq1*myq2^5*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^11)/
     ((myq1^2 - myq2^2)*w2) - (576*myq1^3*myq2*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^11)/(w1*w2) - (576*myq1*myq2^3*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^11)/(w1*w2) + 720*myq1^4*(x^(-1) + x)^12 - 
    1440*myq1^2*myq2^2*(x^(-1) + x)^12 + 720*myq2^4*(x^(-1) + x)^12 - 
    144*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(x^(-1) + x)^12 - 
    216*myq1^2*myq2^2*(-1 + w2^(-2))^2*w2^2*(x^(-1) + x)^12 - 
    (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^12)/(myq1^2 - myq2^2)^2 + 
    (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^12)/(myq1^2 - myq2^2)^2 - 
    (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (x^(-1) + x)^12)/(myq1^2 - myq2^2)^2 + 72*myq1^4*(-w2^(-1) + w2)^2*
     (x^(-1) + x)^12 + 72*myq2^4*(-w2^(-1) + w2)^2*(x^(-1) + x)^12 - 
    (72*myq1^5*myq2*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^13)/
     ((myq1^2 - myq2^2)*w2) + (144*myq1^3*myq2^3*(-1 + w1^(-2))*w1*(1 - w2^2)*
      (x^(-1) + x)^13)/((myq1^2 - myq2^2)*w2) - 
    (72*myq1*myq2^5*(-1 + w1^(-2))*w1*(1 - w2^2)*(x^(-1) + x)^13)/
     ((myq1^2 - myq2^2)*w2) + (36*myq1^3*myq2*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^13)/(w1*w2) + (36*myq1*myq2^3*(1 - w1^2)*(1 - w2^2)*
      (x^(-1) + x)^13)/(w1*w2) - 36*myq1^4*(x^(-1) + x)^14 + 
    72*myq1^2*myq2^2*(x^(-1) + x)^14 - 36*myq2^4*(x^(-1) + x)^14 + 
    (73728*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*(1 + x^2))/
     ((myq1^2 - myq2^2)*x) - (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*
      (-1 + w2^(-2))^3*w2^3*(1 + x^2))/((myq1^2 - myq2^2)^2*x) - 
    (20736*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2))/((myq1^2 - myq2^2)^2*x) + 
    (59904*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2))/((myq1^2 - myq2^2)*x) - 
    (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2))/((myq1^2 - myq2^2)^2*x) - 
    (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2))/((myq1^2 - myq2^2)^2*x) + 
    (20736*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2))/((myq1^2 - myq2^2)*x) - 
    (1008*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*
      (1 + x^2))/((myq1^2 - myq2^2)^2*x) + 
    (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*(1 + x^2))/
     ((myq1^2 - myq2^2)^2*x) + (2592*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*
      (-1 + w2^(-2))^7*w2^7*(1 + x^2))/((myq1^2 - myq2^2)*x) + 
    (124416*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^2)/x^2 - (165888*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^2*w2^2*(1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
    (129024*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) - 
    (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^2)/((myq1^2 - myq2^2)^2*x^2) + 
    (55296*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^2)/x^2 - (1038848*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^4*w2^4*(1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
    (27648*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
    (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^2)/((myq1^2 - myq2^2)^2*x^2) + 
    (6624*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6*
      (1 + x^2)^2)/x^2 - (480256*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^6*w2^6*(1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
    (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^6*w2^6*
      (1 + x^2)^2)/((myq1^2 - myq2^2)^2*x^2) - 
    (58016*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^8*w2^8*
      (1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
    (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^8*w2^8*
      (1 + x^2)^2)/((myq1^2 - myq2^2)^2*x^2) - 
    (129024*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*
      (1 + x^2)^3)/((myq1^2 - myq2^2)*x^3) + 
    (4032*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^3)/((myq1^2 - myq2^2)^2*x^3) + 
    (36288*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^3)/((myq1^2 - myq2^2)^2*x^3) + 
    (361216*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^3)/((myq1^2 - myq2^2)*x^3) + 
    (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^3)/((myq1^2 - myq2^2)^2*x^3) + 
    (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^3)/((myq1^2 - myq2^2)^2*x^3) + 
    (198464*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^3)/((myq1^2 - myq2^2)*x^3) + 
    (1548*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*
      (1 + x^2)^3)/((myq1^2 - myq2^2)^2*x^3) - 
    (180*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*
      (1 + x^2)^3)/((myq1^2 - myq2^2)^2*x^3) + 
    (25312*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*
      (1 + x^2)^3)/((myq1^2 - myq2^2)*x^3) - 
    (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^9*w2^9*
      (1 + x^2)^3)/((myq1^2 - myq2^2)^2*x^3) - 
    (101376*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^4)/x^4 + (152064*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^2*w2^2*(1 + x^2)^4)/((myq1^2 - myq2^2)*x^4) - 
    (87552*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^4)/((myq1^2 - myq2^2)*x^4) + 
    (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^4)/((myq1^2 - myq2^2)^2*x^4) - 
    (34560*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^4)/x^4 + (1016960*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^4*w2^4*(1 + x^2)^4)/((myq1^2 - myq2^2)*x^4) - 
    (14976*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^4)/((myq1^2 - myq2^2)*x^4) - 
    (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^4)/((myq1^2 - myq2^2)^2*x^4) - 
    (3168*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6*
      (1 + x^2)^4)/x^4 + (357888*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^6*w2^6*(1 + x^2)^4)/((myq1^2 - myq2^2)*x^4) - 
    (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^6*w2^6*
      (1 + x^2)^4)/((myq1^2 - myq2^2)^2*x^4) + 
    (28720*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^8*w2^8*
      (1 + x^2)^4)/((myq1^2 - myq2^2)*x^4) - 
    (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^8*w2^8*
      (1 + x^2)^4)/((myq1^2 - myq2^2)^2*x^4) + 
    (87552*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*(1 + x^2)^5)/
     ((myq1^2 - myq2^2)*x^5) - (2736*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*
      (-1 + w2^(-2))^3*w2^3*(1 + x^2)^5)/((myq1^2 - myq2^2)^2*x^5) - 
    (24624*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^5)/((myq1^2 - myq2^2)^2*x^5) - 
    (400096*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^5)/((myq1^2 - myq2^2)*x^5) - 
    (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^5)/((myq1^2 - myq2^2)^2*x^5) - 
    (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^5)/((myq1^2 - myq2^2)^2*x^5) - 
    (156192*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^5)/((myq1^2 - myq2^2)*x^5) - 
    (648*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*
      (1 + x^2)^5)/((myq1^2 - myq2^2)^2*x^5) + 
    (72*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*
      (1 + x^2)^5)/((myq1^2 - myq2^2)^2*x^5) - 
    (13016*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*
      (1 + x^2)^5)/((myq1^2 - myq2^2)*x^5) + 
    (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^9*w2^9*
      (1 + x^2)^5)/((myq1^2 - myq2^2)^2*x^5) + 
    (35424*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^6)/x^6 - (72576*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^2*w2^2*(1 + x^2)^6)/((myq1^2 - myq2^2)*x^6) + 
    (28800*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^6)/((myq1^2 - myq2^2)*x^6) - 
    (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^6)/((myq1^2 - myq2^2)^2*x^6) + 
    (8928*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^6)/x^6 - (382656*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^4*w2^4*(1 + x^2)^6)/((myq1^2 - myq2^2)*x^6) + 
    (3456*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^6)/((myq1^2 - myq2^2)*x^6) + 
    (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^6)/((myq1^2 - myq2^2)^2*x^6) + 
    (648*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6*
      (1 + x^2)^6)/x^6 - (89616*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^6*w2^6*(1 + x^2)^6)/((myq1^2 - myq2^2)*x^6) + 
    (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^6*w2^6*
      (1 + x^2)^6)/((myq1^2 - myq2^2)^2*x^6) - 
    (3554*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^8*w2^8*
      (1 + x^2)^6)/((myq1^2 - myq2^2)*x^6) + 
    (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^8*w2^8*
      (1 + x^2)^6)/((myq1^2 - myq2^2)^2*x^6) - 
    (28800*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*(1 + x^2)^7)/
     ((myq1^2 - myq2^2)*x^7) + (900*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*
      (-1 + w2^(-2))^3*w2^3*(1 + x^2)^7)/((myq1^2 - myq2^2)^2*x^7) + 
    (8100*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^7)/((myq1^2 - myq2^2)^2*x^7) + 
    (155616*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^7)/((myq1^2 - myq2^2)*x^7) + 
    (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^7)/((myq1^2 - myq2^2)^2*x^7) + 
    (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^7)/((myq1^2 - myq2^2)^2*x^7) + 
    (39552*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^7)/((myq1^2 - myq2^2)*x^7) + 
    (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*
      (1 + x^2)^7)/((myq1^2 - myq2^2)^2*x^7) - 
    (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^7*w2^7*(1 + x^2)^7)/
     ((myq1^2 - myq2^2)^2*x^7) + (1618*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*
      (-1 + w2^(-2))^7*w2^7*(1 + x^2)^7)/((myq1^2 - myq2^2)*x^7) - 
    (5760*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^8)/x^8 + (19008*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^2*w2^2*(1 + x^2)^8)/((myq1^2 - myq2^2)*x^8) - 
    (4608*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^8)/((myq1^2 - myq2^2)*x^8) + 
    (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^8)/((myq1^2 - myq2^2)^2*x^8) - 
    (1152*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^8)/x^8 + (64496*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^4*w2^4*(1 + x^2)^8)/((myq1^2 - myq2^2)*x^8) - 
    (288*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^8)/((myq1^2 - myq2^2)*x^8) - 
    (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^8)/((myq1^2 - myq2^2)^2*x^8) - 
    (72*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^6*w2^6*
      (1 + x^2)^8)/x^8 + (7504*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^6*w2^6*(1 + x^2)^8)/((myq1^2 - myq2^2)*x^8) - 
    (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^6*w2^6*
      (1 + x^2)^8)/((myq1^2 - myq2^2)^2*x^8) + 
    (4608*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*(1 + x^2)^9)/
     ((myq1^2 - myq2^2)*x^9) - (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*
      (-1 + w2^(-2))^3*w2^3*(1 + x^2)^9)/((myq1^2 - myq2^2)^2*x^9) - 
    (1296*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^9)/((myq1^2 - myq2^2)^2*x^9) - 
    (26536*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^9)/((myq1^2 - myq2^2)*x^9) - 
    (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^9)/((myq1^2 - myq2^2)^2*x^9) - 
    (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^9)/((myq1^2 - myq2^2)^2*x^9) - 
    (3308*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^5*w2^5*
      (1 + x^2)^9)/((myq1^2 - myq2^2)*x^9) + 
    (360*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^10)/x^10 - (2592*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^2*w2^2*(1 + x^2)^10)/((myq1^2 - myq2^2)*x^10) + 
    (288*myq1^2*myq2^4*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^10)/((myq1^2 - myq2^2)*x^10) - 
    (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^10)/((myq1^2 - myq2^2)^2*x^10) + 
    (72*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^10)/x^10 - (4094*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*
      (-1 + w2^(-2))^4*w2^4*(1 + x^2)^10)/((myq1^2 - myq2^2)*x^10) + 
    (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^4*w2^4*
      (1 + x^2)^10)/((myq1^2 - myq2^2)^2*x^10) - 
    (288*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*(1 + x^2)^11)/
     ((myq1^2 - myq2^2)*x^11) + (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*w1^3*
      (-1 + w2^(-2))^3*w2^3*(1 + x^2)^11)/((myq1^2 - myq2^2)^2*x^11) + 
    (81*myq1^3*myq2^5*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^11)/((myq1^2 - myq2^2)^2*x^11) + 
    (1690*myq1^3*myq2^3*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
      (1 + x^2)^11)/((myq1^2 - myq2^2)*x^11) + 
    (144*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
      (1 + x^2)^12)/((myq1^2 - myq2^2)*x^12)))/
  (110592*myq1^5*(w2^(-1) - w2)^3*w2^4*(-1 + x^2)^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (7*w1^4*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^14)/w1^2 - 
    (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^14)/w2^8 + 
    (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
     (w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
    (13824*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
     (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (18432*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (55296*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
    (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
    (2304*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) - 
    (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
     (w1^2*w2^4) + (9216*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) + (9216*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^14)/w2^2 + (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) - 
    (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) + 
    (73728*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) + 
    (73728*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1*w2^9) + 
    (18432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (55296*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) + (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^13*(1 + x^2))/(w1^3*w2^7) + (20736*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
     (w1*w2^7) - (78336*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (9216*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (9216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) + (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^13*(1 + x^2))/(w1^3*w2^5) + (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
     (w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) - 
    (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
     (w1*w2^3) + (1008*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1*w2^3) - (1440*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
    (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
      (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
    (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) + 
    (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^12*
      (1 + x^2)^2)/(w1^2*w2^10) + (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/w2^8 + 
    (18432*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^4*w2^8) - (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
    (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) + 
    (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^4*w2^6) - (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
    (2304*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^4*w2^6) + (11904*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) + (367488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (88704*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^2*w2^6) + (1020416*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (82944*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (46080*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
      (1 + x^2)^2)/(w1^4*w2^4) - (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^4*w2^4) + 
    (19200*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     (w1^2*w2^4) + (131328*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
    (491776*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (11520*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
    (4320*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/w2^2 + 
    (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/
     (w1^4*w2^2) + (2256*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
      (1 + x^2)^2)/(w1^2*w2^2) + (15336*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
    (61472*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^12*(1 + x^2)^2)/(w1^2*w2^2) - (147456*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^11*
      (1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1*w2^9) + (39936*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (645120*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (96768*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (1939456*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (27648*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) - 
    (36288*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/
     (w1*w2^7) - (4032*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*
      (1 + x^2)^3)/(w1*w2^7) - (328960*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
    (33792*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (271872*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (13824*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (977216*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (6336*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^11*(1 + x^2)^3)/(w1^3*w2^5) - (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) - 
    (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
     (w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
    (2784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*
      (1 + x^2)^3)/(w1^3*w2^3) + (32256*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
    (122944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^11*(1 + x^2)^3)/(w1^3*w2^3) - (108*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (1260*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
     (w1*w2^3) - (26752*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
      (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
    (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
     w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
    (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^8) + (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) - 
    (32256*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^8) + (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
      (1 + x^2)^4)/(w1^4*w2^6) + (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
    (3456*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^4*w2^6) - (19680*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) - (317088*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (60192*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^2*w2^6) - (1014656*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (44928*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (20736*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
      (1 + x^2)^4)/(w1^4*w2^4) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^4*w2^4) - 
    (15264*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     (w1^2*w2^4) - (93600*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (7488*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
    (368256*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
    (288*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/w2^2 - 
    (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
     (w1^4*w2^2) - (1344*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*
      (1 + x^2)^4)/(w1^2*w2^2) - (7488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
    (30448*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^10*(1 + x^2)^4)/(w1^2*w2^2) + (119808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) + (119808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^9*(1 + x^2)^5)/(w1*w2^9) - (50304*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (567936*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (65664*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (1947520*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (14976*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) + 
    (24624*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
     (w1*w2^7) + (2736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^5)/(w1*w2^7) + (378208*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
    (28800*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (190080*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (7488*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (732336*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (3024*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) + (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) + 
    (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
     (w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
    (2256*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^5)/(w1^3*w2^3) - (15408*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
    (61184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^5)/(w1^3*w2^3) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (504*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
     (w1*w2^3) + (13592*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
      (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
    (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) + 
    (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*
      (1 + x^2)^6)/(w1^2*w2^10) + (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/w2^8 + 
    (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^4*w2^8) + (21888*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) - 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) + 
    (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
    (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^4*w2^6) + (8136*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^2*w2^6) + (113688*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19800*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^2*w2^6) + (381504*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (10368*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^8*(1 + x^2)^6)/(w1^2*w2^6) - (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^4*w2^4) + (3888*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) + 
    (23040*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^2*w2^4) - (1728*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^6)/(w1^2*w2^4) + (91920*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (576*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^2*w2^4) + (504*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     w2^2 + (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     (w1^4*w2^2) + (177*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*
      (1 + x^2)^6)/(w1^2*w2^2) + (927*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
    (3770*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^8*(1 + x^2)^6)/(w1^2*w2^2) + (19872*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (204192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (21600*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (730752*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (3456*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
    (8100*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
     (w1*w2^7) - (900*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^7)/(w1*w2^7) - (148416*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
    (318*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) + (1890*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
    (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) - (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (63*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
     (w1*w2^3) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) - 
    (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^10) - (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/w2^8 - 
    (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^4*w2^8) - (7200*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) + 
    (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^8) + (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) - 
    (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
    (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/w2^6 - 
    (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^4*w2^6) - (432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
    (1392*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^2*w2^6) - (18648*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^8)/(w1^2*w2^6) + (3168*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (63920*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (864*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (576*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/w2^4 - 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^4*w2^4) - (327*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (1908*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^2*w2^4) + (144*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^2*w2^4) - (7648*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2)^8)/(w1^2*w2^4) + (11808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) + (11808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1*w2^9) - (3360*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (33408*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (3456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (121792*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (288*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
    (1296*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
     (w1*w2^7) + (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^9)/(w1*w2^7) + (25384*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
    (636*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (3816*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (144*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (15188*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
     (w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) + 
    (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^10) + (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/w2^8 + 
    (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^4*w2^8) + (1152*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) - 
    (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^8) - (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) + 
    (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
    (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/w2^6 + 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^4*w2^6) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
    (87*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^2*w2^6) + (1161*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^10)/(w1^2*w2^6) - (198*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) + 
    (4022*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^2*w2^6) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
    (1440*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) - 
    (1440*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
    (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1*w2^9) + 
    (210*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (2070*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
     (w1*w2^7) - (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1*w2^7) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) - 
    (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^4*w2^8) + (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) - 
    (72*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^4*w2^8) + (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^8) - (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) + (36*myq1^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (50688*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) - (50688*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1*w2^9) + (7488*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (46368*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (1728*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (182688*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
    (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
     (w1*w2^5) - (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/
  (110592*myq1^5*(myq1^2 - myq2^2)^2*(-w2^(-3) + w2^(-1))^3*x^5*(-1 + x^2)^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (5*w1^4*w2^6*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^14)/
     w1^2 - (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^14)/
     w2^8 + (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
     (w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
    (13824*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
     (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (18432*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (55296*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
    (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
    (2304*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) - 
    (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
     (w1^2*w2^4) + (9216*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) + (9216*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^14)/w2^2 + (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) - 
    (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) + 
    (73728*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) + 
    (73728*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1*w2^9) + 
    (18432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (55296*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) + (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^13*(1 + x^2))/(w1^3*w2^7) + (20736*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
     (w1*w2^7) - (78336*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (9216*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (9216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) + (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^13*(1 + x^2))/(w1^3*w2^5) + (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
     (w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) - 
    (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
     (w1*w2^3) + (1008*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1*w2^3) - (1440*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
    (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
      (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
    (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) + 
    (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^12*
      (1 + x^2)^2)/(w1^2*w2^10) + (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/w2^8 + 
    (18432*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^4*w2^8) - (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
    (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) + 
    (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^4*w2^6) - (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
    (2304*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^4*w2^6) + (11904*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) + (367488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (88704*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^2*w2^6) + (1020416*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (82944*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (46080*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
      (1 + x^2)^2)/(w1^4*w2^4) - (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^4*w2^4) + 
    (19200*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     (w1^2*w2^4) + (131328*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
    (491776*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (11520*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
    (4320*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/w2^2 + 
    (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/
     (w1^4*w2^2) + (2256*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
      (1 + x^2)^2)/(w1^2*w2^2) + (15336*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
    (61472*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^12*(1 + x^2)^2)/(w1^2*w2^2) - (147456*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^11*
      (1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1*w2^9) + (39936*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (645120*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (96768*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (1939456*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (27648*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) - 
    (36288*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/
     (w1*w2^7) - (4032*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*
      (1 + x^2)^3)/(w1*w2^7) - (328960*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
    (33792*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (271872*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (13824*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (977216*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (6336*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^11*(1 + x^2)^3)/(w1^3*w2^5) - (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) - 
    (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
     (w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
    (2784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*
      (1 + x^2)^3)/(w1^3*w2^3) + (32256*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
    (122944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^11*(1 + x^2)^3)/(w1^3*w2^3) - (108*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (1260*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
     (w1*w2^3) - (26752*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
      (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
    (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
     w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
    (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^8) + (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) - 
    (32256*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^8) + (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
      (1 + x^2)^4)/(w1^4*w2^6) + (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
    (3456*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^4*w2^6) - (19680*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) - (317088*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (60192*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^2*w2^6) - (1014656*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (44928*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (20736*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
      (1 + x^2)^4)/(w1^4*w2^4) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^4*w2^4) - 
    (15264*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     (w1^2*w2^4) - (93600*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (7488*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
    (368256*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
    (288*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/w2^2 - 
    (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
     (w1^4*w2^2) - (1344*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*
      (1 + x^2)^4)/(w1^2*w2^2) - (7488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
    (30448*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^10*(1 + x^2)^4)/(w1^2*w2^2) + (119808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) + (119808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^9*(1 + x^2)^5)/(w1*w2^9) - (50304*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (567936*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (65664*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (1947520*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (14976*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) + 
    (24624*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
     (w1*w2^7) + (2736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^5)/(w1*w2^7) + (378208*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
    (28800*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (190080*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (7488*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (732336*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (3024*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) + (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) + 
    (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
     (w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
    (2256*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^5)/(w1^3*w2^3) - (15408*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
    (61184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^5)/(w1^3*w2^3) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (504*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
     (w1*w2^3) + (13592*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
      (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
    (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) + 
    (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*
      (1 + x^2)^6)/(w1^2*w2^10) + (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/w2^8 + 
    (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^4*w2^8) + (21888*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) - 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) + 
    (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
    (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^4*w2^6) + (8136*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^2*w2^6) + (113688*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19800*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^2*w2^6) + (381504*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (10368*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^8*(1 + x^2)^6)/(w1^2*w2^6) - (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^4*w2^4) + (3888*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) + 
    (23040*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^2*w2^4) - (1728*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^6)/(w1^2*w2^4) + (91920*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (576*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^2*w2^4) + (504*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     w2^2 + (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     (w1^4*w2^2) + (177*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*
      (1 + x^2)^6)/(w1^2*w2^2) + (927*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
    (3770*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^8*(1 + x^2)^6)/(w1^2*w2^2) + (19872*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (204192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (21600*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (730752*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (3456*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
    (8100*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
     (w1*w2^7) - (900*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^7)/(w1*w2^7) - (148416*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
    (318*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) + (1890*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
    (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) - (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (63*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
     (w1*w2^3) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) - 
    (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^10) - (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/w2^8 - 
    (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^4*w2^8) - (7200*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) + 
    (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^8) + (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) - 
    (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
    (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/w2^6 - 
    (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^4*w2^6) - (432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
    (1392*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^2*w2^6) - (18648*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^8)/(w1^2*w2^6) + (3168*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (63920*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (864*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (576*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/w2^4 - 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^4*w2^4) - (327*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (1908*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^2*w2^4) + (144*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^2*w2^4) - (7648*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2)^8)/(w1^2*w2^4) + (11808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) + (11808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1*w2^9) - (3360*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (33408*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (3456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (121792*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (288*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
    (1296*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
     (w1*w2^7) + (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^9)/(w1*w2^7) + (25384*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
    (636*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (3816*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (144*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (15188*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
     (w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) + 
    (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^10) + (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/w2^8 + 
    (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^4*w2^8) + (1152*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) - 
    (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^8) - (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) + 
    (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
    (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/w2^6 + 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^4*w2^6) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
    (87*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^2*w2^6) + (1161*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^10)/(w1^2*w2^6) - (198*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) + 
    (4022*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^2*w2^6) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
    (1440*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) - 
    (1440*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
    (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1*w2^9) + 
    (210*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (2070*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
     (w1*w2^7) - (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1*w2^7) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) - 
    (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^4*w2^8) + (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) - 
    (72*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^4*w2^8) + (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^8) - (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) + (36*myq1^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (50688*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) - (50688*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1*w2^9) + (7488*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (46368*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (1728*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (182688*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
    (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
     (w1*w2^5) - (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/
  (110592*myq1^5*(myq1^2 - myq2^2)^2*(w2^(-1) - w2)^3*x^5*(-1 + x^2)^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^4*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^14)/w1^2 - 
    (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^14)/w2^8 + 
    (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
     (w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
    (13824*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
     (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (18432*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (55296*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
    (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
    (2304*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) - 
    (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
     (w1^2*w2^4) + (9216*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) + (9216*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^14)/w2^2 + (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) - 
    (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) + 
    (73728*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) + 
    (73728*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1*w2^9) + 
    (18432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (55296*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) + (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^13*(1 + x^2))/(w1^3*w2^7) + (20736*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
     (w1*w2^7) - (78336*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (9216*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (9216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) + (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^13*(1 + x^2))/(w1^3*w2^5) + (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
     (w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) - 
    (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
     (w1*w2^3) + (1008*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1*w2^3) - (1440*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
    (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
      (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
    (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) + 
    (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^12*
      (1 + x^2)^2)/(w1^2*w2^10) + (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/w2^8 + 
    (18432*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^4*w2^8) - (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
    (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) + 
    (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^4*w2^6) - (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
    (2304*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^4*w2^6) + (11904*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) + (367488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (88704*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^2*w2^6) + (1020416*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (82944*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (46080*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
      (1 + x^2)^2)/(w1^4*w2^4) - (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^4*w2^4) + 
    (19200*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     (w1^2*w2^4) + (131328*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
    (491776*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (11520*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
    (4320*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/w2^2 + 
    (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/
     (w1^4*w2^2) + (2256*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
      (1 + x^2)^2)/(w1^2*w2^2) + (15336*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
    (61472*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^12*(1 + x^2)^2)/(w1^2*w2^2) - (147456*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^11*
      (1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1*w2^9) + (39936*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (645120*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (96768*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (1939456*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (27648*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) - 
    (36288*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/
     (w1*w2^7) - (4032*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*
      (1 + x^2)^3)/(w1*w2^7) - (328960*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
    (33792*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (271872*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (13824*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (977216*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (6336*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^11*(1 + x^2)^3)/(w1^3*w2^5) - (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) - 
    (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
     (w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
    (2784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*
      (1 + x^2)^3)/(w1^3*w2^3) + (32256*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
    (122944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^11*(1 + x^2)^3)/(w1^3*w2^3) - (108*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (1260*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
     (w1*w2^3) - (26752*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
      (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
    (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
     w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
    (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^8) + (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) - 
    (32256*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^8) + (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
      (1 + x^2)^4)/(w1^4*w2^6) + (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
    (3456*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^4*w2^6) - (19680*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) - (317088*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (60192*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^2*w2^6) - (1014656*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (44928*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (20736*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
      (1 + x^2)^4)/(w1^4*w2^4) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^4*w2^4) - 
    (15264*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     (w1^2*w2^4) - (93600*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (7488*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
    (368256*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
    (288*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/w2^2 - 
    (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
     (w1^4*w2^2) - (1344*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*
      (1 + x^2)^4)/(w1^2*w2^2) - (7488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
    (30448*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^10*(1 + x^2)^4)/(w1^2*w2^2) + (119808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) + (119808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^9*(1 + x^2)^5)/(w1*w2^9) - (50304*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (567936*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (65664*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (1947520*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (14976*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) + 
    (24624*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
     (w1*w2^7) + (2736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^5)/(w1*w2^7) + (378208*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
    (28800*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (190080*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (7488*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (732336*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (3024*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) + (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) + 
    (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
     (w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
    (2256*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^5)/(w1^3*w2^3) - (15408*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
    (61184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^5)/(w1^3*w2^3) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (504*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
     (w1*w2^3) + (13592*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
      (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
    (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) + 
    (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*
      (1 + x^2)^6)/(w1^2*w2^10) + (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/w2^8 + 
    (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^4*w2^8) + (21888*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) - 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) + 
    (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
    (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^4*w2^6) + (8136*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^2*w2^6) + (113688*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19800*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^2*w2^6) + (381504*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (10368*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^8*(1 + x^2)^6)/(w1^2*w2^6) - (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^4*w2^4) + (3888*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) + 
    (23040*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^2*w2^4) - (1728*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^6)/(w1^2*w2^4) + (91920*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (576*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^2*w2^4) + (504*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     w2^2 + (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     (w1^4*w2^2) + (177*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*
      (1 + x^2)^6)/(w1^2*w2^2) + (927*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
    (3770*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^8*(1 + x^2)^6)/(w1^2*w2^2) + (19872*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (204192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (21600*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (730752*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (3456*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
    (8100*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
     (w1*w2^7) - (900*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^7)/(w1*w2^7) - (148416*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
    (318*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) + (1890*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
    (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) - (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (63*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
     (w1*w2^3) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) - 
    (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^10) - (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/w2^8 - 
    (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^4*w2^8) - (7200*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) + 
    (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^8) + (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) - 
    (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
    (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/w2^6 - 
    (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^4*w2^6) - (432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
    (1392*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^2*w2^6) - (18648*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^8)/(w1^2*w2^6) + (3168*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (63920*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (864*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (576*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/w2^4 - 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^4*w2^4) - (327*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (1908*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^2*w2^4) + (144*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^2*w2^4) - (7648*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2)^8)/(w1^2*w2^4) + (11808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) + (11808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1*w2^9) - (3360*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (33408*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (3456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (121792*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (288*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
    (1296*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
     (w1*w2^7) + (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^9)/(w1*w2^7) + (25384*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
    (636*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (3816*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (144*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (15188*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
     (w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) + 
    (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^10) + (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/w2^8 + 
    (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^4*w2^8) + (1152*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) - 
    (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^8) - (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) + 
    (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
    (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/w2^6 + 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^4*w2^6) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
    (87*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^2*w2^6) + (1161*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^10)/(w1^2*w2^6) - (198*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) + 
    (4022*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^2*w2^6) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
    (1440*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) - 
    (1440*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
    (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1*w2^9) + 
    (210*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (2070*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
     (w1*w2^7) - (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1*w2^7) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) - 
    (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^4*w2^8) + (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) - 
    (72*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^4*w2^8) + (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^8) - (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) + (36*myq1^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (50688*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) - (50688*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1*w2^9) + (7488*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (46368*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (1728*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (182688*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
    (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
     (w1*w2^5) - (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/
  (110592*myq1^5*(myq1^2 - myq2^2)^2*(-w2^(-3) + w2^(-1))^3*(-1 + x^(-2))*x^7*
   (-1 + x^2)^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^4*w2^6*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^14)/
     w1^2 - (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^14)/
     w2^8 + (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
     (w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
    (13824*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
     (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (18432*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (55296*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
    (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
    (2304*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) - 
    (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
     (w1^2*w2^4) + (9216*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) + (9216*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^14)/w2^2 + (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) - 
    (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) + 
    (73728*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) + 
    (73728*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1*w2^9) + 
    (18432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (55296*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) + (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^13*(1 + x^2))/(w1^3*w2^7) + (20736*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
     (w1*w2^7) - (78336*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (9216*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (9216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) + (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^13*(1 + x^2))/(w1^3*w2^5) + (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
     (w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) - 
    (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
     (w1*w2^3) + (1008*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1*w2^3) - (1440*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
    (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
      (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
    (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) + 
    (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^12*
      (1 + x^2)^2)/(w1^2*w2^10) + (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/w2^8 + 
    (18432*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^4*w2^8) - (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
    (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) + 
    (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^4*w2^6) - (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
    (2304*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^4*w2^6) + (11904*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) + (367488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (88704*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^2*w2^6) + (1020416*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (82944*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (46080*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
      (1 + x^2)^2)/(w1^4*w2^4) - (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^4*w2^4) + 
    (19200*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     (w1^2*w2^4) + (131328*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) + 
    (491776*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (11520*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
    (4320*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/w2^2 + 
    (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/
     (w1^4*w2^2) + (2256*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
      (1 + x^2)^2)/(w1^2*w2^2) + (15336*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
    (61472*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^12*(1 + x^2)^2)/(w1^2*w2^2) - (147456*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^11*
      (1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1*w2^9) + (39936*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (645120*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (96768*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (1939456*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (27648*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) - 
    (36288*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/
     (w1*w2^7) - (4032*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*
      (1 + x^2)^3)/(w1*w2^7) - (328960*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
    (33792*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (271872*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (13824*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (977216*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (6336*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^11*(1 + x^2)^3)/(w1^3*w2^5) - (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) - 
    (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
     (w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
    (2784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*
      (1 + x^2)^3)/(w1^3*w2^3) + (32256*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
    (122944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^11*(1 + x^2)^3)/(w1^3*w2^3) - (108*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (1260*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
     (w1*w2^3) - (26752*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
      (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
    (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
     w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
    (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^8) + (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) - 
    (32256*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^8) + (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
      (1 + x^2)^4)/(w1^4*w2^6) + (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
    (3456*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^4*w2^6) - (19680*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) - (317088*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (60192*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^2*w2^6) - (1014656*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (44928*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (20736*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
      (1 + x^2)^4)/(w1^4*w2^4) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^4*w2^4) - 
    (15264*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     (w1^2*w2^4) - (93600*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (7488*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) - 
    (368256*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
    (288*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/w2^2 - 
    (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
     (w1^4*w2^2) - (1344*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*
      (1 + x^2)^4)/(w1^2*w2^2) - (7488*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
    (30448*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^10*(1 + x^2)^4)/(w1^2*w2^2) + (119808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) + (119808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^9*(1 + x^2)^5)/(w1*w2^9) - (50304*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (567936*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (65664*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (1947520*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (14976*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) + 
    (24624*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
     (w1*w2^7) + (2736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^5)/(w1*w2^7) + (378208*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
    (28800*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (190080*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (7488*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (732336*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (3024*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) + (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) + 
    (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
     (w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
    (2256*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^5)/(w1^3*w2^3) - (15408*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
    (61184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^5)/(w1^3*w2^3) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (504*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
     (w1*w2^3) + (13592*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
      (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
    (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) + 
    (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*
      (1 + x^2)^6)/(w1^2*w2^10) + (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/w2^8 + 
    (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^4*w2^8) + (21888*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) - 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) + 
    (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
    (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^4*w2^6) + (8136*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^2*w2^6) + (113688*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19800*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^2*w2^6) + (381504*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (10368*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^8*(1 + x^2)^6)/(w1^2*w2^6) - (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^4*w2^4) + (3888*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) + 
    (23040*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^2*w2^4) - (1728*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*
      (1 + x^2)^6)/(w1^2*w2^4) + (91920*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (576*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^2*w2^4) + (504*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     w2^2 + (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     (w1^4*w2^2) + (177*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*
      (1 + x^2)^6)/(w1^2*w2^2) + (927*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
    (3770*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^8*(1 + x^2)^6)/(w1^2*w2^2) + (19872*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (204192*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (21600*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (730752*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (3456*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
    (8100*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
     (w1*w2^7) - (900*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^7)/(w1*w2^7) - (148416*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
    (318*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) + (1890*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
    (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) - (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (63*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
     (w1*w2^3) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) - 
    (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^10) - (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/w2^8 - 
    (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^4*w2^8) - (7200*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) + 
    (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^8) + (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) - 
    (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
    (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/w2^6 - 
    (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^4*w2^6) - (432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
    (1392*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^2*w2^6) - (18648*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^8)/(w1^2*w2^6) + (3168*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (63920*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (864*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (576*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/w2^4 - 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^4*w2^4) - (327*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (1908*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^2*w2^4) + (144*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^2*w2^4) - (7648*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2)^8)/(w1^2*w2^4) + (11808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) + (11808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1*w2^9) - (3360*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (33408*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (3456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (121792*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (288*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
    (1296*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
     (w1*w2^7) + (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^9)/(w1*w2^7) + (25384*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
    (636*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (3816*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (144*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (15188*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
     (w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) + 
    (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^10) + (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/w2^8 + 
    (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^4*w2^8) + (1152*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) - 
    (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^8) - (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) + 
    (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
    (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/w2^6 + 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^4*w2^6) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
    (87*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^2*w2^6) + (1161*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^10)/(w1^2*w2^6) - (198*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) + 
    (4022*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^2*w2^6) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
    (1440*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) - 
    (1440*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
    (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1*w2^9) + 
    (210*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (2070*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (216*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (7612*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
     (w1*w2^7) - (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1*w2^7) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) - 
    (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^4*w2^8) + (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) - 
    (72*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^4*w2^8) + (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^8) - (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) + (36*myq1^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (50688*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) - (50688*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1*w2^9) + (7488*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (46368*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (1728*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (182688*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) - 
    (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
     (w1*w2^5) - (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/
  (110592*myq1^5*(myq1^2 - myq2^2)^2*(w2^(-1) - w2)^3*(-1 + x^(-2))*x^7*
   (-1 + x^2)^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (7*w1^4*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^14)/w1^2 - 
    (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^14)/w2^8 + 
    (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
     (w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
     (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (55296*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (18432*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
    (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
    (11520*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
     (w1^2*w2^4) - (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (9216*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^14)/w2^2 + (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) - 
    (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) + 
    (73728*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) + 
    (73728*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1*w2^9) + 
    (55296*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (18432*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) - 
    (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^13*(1 + x^2))/(w1^3*w2^7) + (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (20736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
     (w1*w2^7) - (59904*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (18432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) - 
    (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^13*(1 + x^2))/(w1^3*w2^5) - (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
     (w1*w2^5) + (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) + 
    (1008*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
     (w1*w2^3) - (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1*w2^3) - (2592*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
    (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
      (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
    (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) + 
    (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^12*
      (1 + x^2)^2)/(w1^2*w2^10) + (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/w2^8 + 
    (18432*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^4*w2^8) - (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
    (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) + 
    (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^4*w2^6) - (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
    (2304*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^4*w2^6) + (2688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^2*w2^6) + (312192*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (24192*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^2*w2^6) + (1038848*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (27648*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (55296*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
      (1 + x^2)^2)/(w1^4*w2^4) - (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^4*w2^4) + 
    (33024*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     (w1^2*w2^4) + (103680*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) + (480256*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
    (6624*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/w2^2 + 
    (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/
     (w1^4*w2^2) + (5712*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
      (1 + x^2)^2)/(w1^2*w2^2) + (11880*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
    (58016*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^12*(1 + x^2)^2)/(w1^2*w2^2) - (147456*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^11*
      (1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1*w2^9) + (86016*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (534528*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (32256*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (1893376*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) + (36864*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) - 
    (4032*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/
     (w1*w2^7) - (36288*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*
      (1 + x^2)^3)/(w1*w2^7) - (361216*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
    (75264*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (216576*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
    (935744*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^11*(1 + x^2)^3)/(w1^3*w2^5) + (7488*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
     (w1*w2^5) - (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
    (9696*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*
      (1 + x^2)^3)/(w1^3*w2^3) + (25344*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
    (116032*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^11*(1 + x^2)^3)/(w1^3*w2^3) - (1548*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) + 
    (180*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
     (w1*w2^3) - (25312*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
      (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
    (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
     w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
    (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^8) + (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) - 
    (32256*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^8) + (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
      (1 + x^2)^4)/(w1^4*w2^6) + (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
    (3456*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^4*w2^6) - (31200*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) - (261792*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (16416*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^2*w2^6) - (1016960*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (14976*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (34560*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
      (1 + x^2)^4)/(w1^4*w2^4) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^4*w2^4) - 
    (28512*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     (w1^2*w2^4) - (72864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) - (357888*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
    (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/w2^2 - 
    (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
     (w1^4*w2^2) - (3072*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*
      (1 + x^2)^4)/(w1^2*w2^2) - (5760*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
    (28720*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^10*(1 + x^2)^4)/(w1^2*w2^2) + (119808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) + (119808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^9*(1 + x^2)^5)/(w1*w2^9) - (117120*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (457344*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (21888*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (1880704*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) - (28800*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) + 
    (2736*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
     (w1*w2^7) + (24624*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^5)/(w1*w2^7) + (400096*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
    (62784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (148608*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) - 
    (698352*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^9*(1 + x^2)^5)/(w1^3*w2^5) - (4464*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
     (w1*w2^5) + (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
    (5712*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^5)/(w1^3*w2^3) - (11952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
    (57728*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^5)/(w1^3*w2^3) + (648*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) - 
    (72*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
     (w1*w2^3) + (13016*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
      (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
    (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) + 
    (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*
      (1 + x^2)^6)/(w1^2*w2^10) + (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/w2^8 + 
    (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^4*w2^8) + (21888*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) - 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) + 
    (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
    (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^4*w2^6) + (14472*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^2*w2^6) + (92952*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (5400*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^2*w2^6) + (382656*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (3456*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^8*(1 + x^2)^6)/(w1^2*w2^6) - (8928*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^4*w2^4) + (7344*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) + 
    (17856*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^2*w2^4) + (89616*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (648*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^2*w2^4) - (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/w2^2 + 
    (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     (w1^4*w2^2) + (393*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*
      (1 + x^2)^6)/(w1^2*w2^2) + (711*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
    (3554*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^8*(1 + x^2)^6)/(w1^2*w2^2) + (46944*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (162720*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (7200*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (703680*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
    (900*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
     (w1*w2^7) - (8100*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^7)/(w1*w2^7) - (155616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
    (750*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) + (1458*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
    (7180*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) - (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) + 
    (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
     (w1*w2^3) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) - 
    (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^10) - (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/w2^8 - 
    (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^4*w2^8) - (7200*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) + 
    (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^8) + (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) - 
    (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
    (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/w2^6 - 
    (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^4*w2^6) - (432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
    (2544*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^2*w2^6) - (15192*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^8)/(w1^2*w2^6) + (864*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (64496*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
    (1152*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/w2^4 - 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^4*w2^4) - (615*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (1476*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^2*w2^4) - (7504*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) + 
    (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2)^8)/(w1^2*w2^4) + (11808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) + (11808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1*w2^9) - (7968*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (26496*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (1152*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (117184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) - (2016*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
    (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
     (w1*w2^7) + (1296*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^9)/(w1*w2^7) + (26536*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
    (1356*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (2952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) - 
    (14468*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^5*(1 + x^2)^9)/(w1^3*w2^5) - (108*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
     (w1*w2^5) + (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) + 
    (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^10) + (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/w2^8 + 
    (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^4*w2^8) + (1152*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) - 
    (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^8) - (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) + 
    (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
    (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/w2^6 + 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^4*w2^6) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
    (159*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^2*w2^6) + (945*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^10)/(w1^2*w2^6) - (54*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) + 
    (4094*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^2*w2^6) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
    (1440*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) - 
    (1440*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
    (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1*w2^9) + 
    (498*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (1638*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (7324*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
    (144*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) - (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (81*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
     (w1*w2^7) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) - 
    (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^4*w2^8) + (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) - 
    (72*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^4*w2^8) + (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^8) - (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) + (36*myq1^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (50688*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) - (50688*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1*w2^9) + (16128*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (36000*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) + (174048*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (1152*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5) - 
    (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
     (w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/
  (110592*myq1^5*(myq1^2 - myq2^2)^2*(-w2^(-3) + w2^(-1))^3*x^5*(-1 + x^2)^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^4*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^14)/w1^2 - 
    (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^14)/w2^8 + 
    (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
     (w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
     (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (55296*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (18432*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
    (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
    (11520*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
     (w1^2*w2^4) - (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (9216*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^14)/w2^2 + (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) - 
    (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) + 
    (73728*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) + 
    (73728*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1*w2^9) + 
    (55296*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (18432*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) - 
    (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^13*(1 + x^2))/(w1^3*w2^7) + (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (20736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
     (w1*w2^7) - (59904*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (18432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) - 
    (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^13*(1 + x^2))/(w1^3*w2^5) - (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
     (w1*w2^5) + (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) + 
    (1008*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
     (w1*w2^3) - (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1*w2^3) - (2592*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
    (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
      (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
    (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) + 
    (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^12*
      (1 + x^2)^2)/(w1^2*w2^10) + (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/w2^8 + 
    (18432*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^4*w2^8) - (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
    (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) + 
    (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^4*w2^6) - (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
    (2304*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^4*w2^6) + (2688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^2*w2^6) + (312192*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (24192*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^2*w2^6) + (1038848*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (27648*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (55296*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
      (1 + x^2)^2)/(w1^4*w2^4) - (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^4*w2^4) + 
    (33024*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     (w1^2*w2^4) + (103680*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) + (480256*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
    (6624*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/w2^2 + 
    (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/
     (w1^4*w2^2) + (5712*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
      (1 + x^2)^2)/(w1^2*w2^2) + (11880*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
    (58016*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^12*(1 + x^2)^2)/(w1^2*w2^2) - (147456*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^11*
      (1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1*w2^9) + (86016*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (534528*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (32256*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (1893376*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) + (36864*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) - 
    (4032*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/
     (w1*w2^7) - (36288*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*
      (1 + x^2)^3)/(w1*w2^7) - (361216*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
    (75264*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (216576*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
    (935744*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^11*(1 + x^2)^3)/(w1^3*w2^5) + (7488*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
     (w1*w2^5) - (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
    (9696*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*
      (1 + x^2)^3)/(w1^3*w2^3) + (25344*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
    (116032*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^11*(1 + x^2)^3)/(w1^3*w2^3) - (1548*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) + 
    (180*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
     (w1*w2^3) - (25312*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
      (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
    (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
     w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
    (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^8) + (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) - 
    (32256*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^8) + (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
      (1 + x^2)^4)/(w1^4*w2^6) + (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
    (3456*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^4*w2^6) - (31200*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) - (261792*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (16416*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^2*w2^6) - (1016960*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (14976*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (34560*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
      (1 + x^2)^4)/(w1^4*w2^4) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^4*w2^4) - 
    (28512*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     (w1^2*w2^4) - (72864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) - (357888*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
    (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/w2^2 - 
    (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
     (w1^4*w2^2) - (3072*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*
      (1 + x^2)^4)/(w1^2*w2^2) - (5760*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
    (28720*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^10*(1 + x^2)^4)/(w1^2*w2^2) + (119808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) + (119808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^9*(1 + x^2)^5)/(w1*w2^9) - (117120*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (457344*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (21888*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (1880704*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) - (28800*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) + 
    (2736*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
     (w1*w2^7) + (24624*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^5)/(w1*w2^7) + (400096*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
    (62784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (148608*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) - 
    (698352*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^9*(1 + x^2)^5)/(w1^3*w2^5) - (4464*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
     (w1*w2^5) + (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
    (5712*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^5)/(w1^3*w2^3) - (11952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
    (57728*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^5)/(w1^3*w2^3) + (648*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) - 
    (72*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
     (w1*w2^3) + (13016*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
      (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
    (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) + 
    (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*
      (1 + x^2)^6)/(w1^2*w2^10) + (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/w2^8 + 
    (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^4*w2^8) + (21888*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) - 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) + 
    (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
    (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^4*w2^6) + (14472*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^2*w2^6) + (92952*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (5400*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^2*w2^6) + (382656*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (3456*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^8*(1 + x^2)^6)/(w1^2*w2^6) - (8928*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^4*w2^4) + (7344*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) + 
    (17856*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^2*w2^4) + (89616*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (648*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^2*w2^4) - (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/w2^2 + 
    (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     (w1^4*w2^2) + (393*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*
      (1 + x^2)^6)/(w1^2*w2^2) + (711*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
    (3554*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^8*(1 + x^2)^6)/(w1^2*w2^2) + (46944*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (162720*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (7200*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (703680*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
    (900*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
     (w1*w2^7) - (8100*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^7)/(w1*w2^7) - (155616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
    (750*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) + (1458*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
    (7180*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) - (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) + 
    (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
     (w1*w2^3) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) - 
    (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^10) - (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/w2^8 - 
    (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^4*w2^8) - (7200*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) + 
    (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^8) + (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) - 
    (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
    (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/w2^6 - 
    (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^4*w2^6) - (432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
    (2544*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^2*w2^6) - (15192*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^8)/(w1^2*w2^6) + (864*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (64496*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
    (1152*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/w2^4 - 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^4*w2^4) - (615*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (1476*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^2*w2^4) - (7504*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) + 
    (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2)^8)/(w1^2*w2^4) + (11808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) + (11808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1*w2^9) - (7968*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (26496*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (1152*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (117184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) - (2016*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
    (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
     (w1*w2^7) + (1296*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^9)/(w1*w2^7) + (26536*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
    (1356*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (2952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) - 
    (14468*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^5*(1 + x^2)^9)/(w1^3*w2^5) - (108*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
     (w1*w2^5) + (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) + 
    (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^10) + (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/w2^8 + 
    (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^4*w2^8) + (1152*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) - 
    (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^8) - (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) + 
    (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
    (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/w2^6 + 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^4*w2^6) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
    (159*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^2*w2^6) + (945*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^10)/(w1^2*w2^6) - (54*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) + 
    (4094*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^2*w2^6) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
    (1440*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) - 
    (1440*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
    (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1*w2^9) + 
    (498*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (1638*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (7324*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
    (144*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) - (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (81*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
     (w1*w2^7) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) - 
    (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^4*w2^8) + (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) - 
    (72*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^4*w2^8) + (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^8) - (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) + (36*myq1^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (50688*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) - (50688*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1*w2^9) + (16128*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (36000*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) + (174048*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (1152*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5) - 
    (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
     (w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/
  (110592*myq1^5*(myq1^2 - myq2^2)^2*(-w2^(-3) + w2^(-1))^3*(-1 + x^(-2))*x^7*
   (-1 + x^2)^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^4*w2^6*((144*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^14)/
     w1^2 - (36864*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^14)/
     w2^8 + (73728*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/
     (w1^2*w2^8) - (147456*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (73728*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^14)/(w1^2*w2^8) + (73728*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) + 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^14)/(w1^2*w2^8) - 
    (24192*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^14)/w2^6 + 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/
     (w1^2*w2^6) - (87552*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (13824*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (55296*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^14)/(w1^2*w2^6) + (18432*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) + 
    (18432*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^14)/(w1^2*w2^6) - 
    (5760*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^14)/w2^4 + 
    (11520*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/
     (w1^2*w2^4) - (13824*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (9216*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^14)/(w1^2*w2^4) + 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^14)/(w1^2*w2^4) - (504*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^14)/w2^2 + (1152*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) - 
    (864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^14)/(w1^2*w2^2) + 
    (73728*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (147456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1^3*w2^9) + 
    (73728*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^13*
      (1 + x^2))/(w1^3*w2^9) - (73728*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^13*(1 + x^2))/(w1*w2^9) + 
    (55296*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) + 
    (18432*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*
      (1 + x^2))/(w1^3*w2^7) - (18432*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1^3*w2^7) - 
    (18432*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^13*(1 + x^2))/(w1^3*w2^7) + (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (20736*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^13*(1 + x^2))/
     (w1*w2^7) - (59904*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^13*(1 + x^2))/(w1*w2^7) + 
    (18432*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1^3*w2^5) - (36864*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) - 
    (4608*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^13*(1 + x^2))/(w1^3*w2^5) - (4608*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1^3*w2^5) + 
    (2304*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/
     (w1*w2^5) + (2304*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*
      (1 + x^2))/(w1*w2^5) - (20736*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^13*(1 + x^2))/(w1*w2^5) + 
    (4608*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1^3*w2^3) - (3456*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1^3*w2^3) + 
    (1008*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/
     (w1*w2^3) - (144*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*
      (1 + x^2))/(w1*w2^3) - (2592*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^13*(1 + x^2))/(w1*w2^3) + 
    (576*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^13*
      (1 + x^2))/(w1^3*w2) - (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^12*(1 + x^2)^2)/w1^2 + 
    (36864*myq1^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) + 
    (36864*myq2^4*(myq1^2 - myq2^2)^2*x^12*(1 + x^2)^2)/(w1^4*w2^10) - 
    (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^12*
      (1 + x^2)^2)/(w1^2*w2^10) + (64512*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/w2^8 + 
    (18432*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^4*w2^8) - (92160*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^4*w2^8) + (18432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^4*w2^8) - 
    (147456*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/
     (w1^2*w2^8) + (294912*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (147456*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) + 
    (165888*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^12*(1 + x^2)^2)/(w1^2*w2^8) - (129024*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (124416*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^12*(1 + x^2)^2)/(w1^2*w2^8) - 
    (178304*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     w2^6 + (11520*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^4*w2^6) - (32256*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^4*w2^6) + 
    (2304*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^4*w2^6) + (2688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*
      (1 + x^2)^2)/(w1^2*w2^6) + (312192*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (24192*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/
     (w1^2*w2^6) + (1038848*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (27648*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (55296*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^12*(1 + x^2)^2)/(w1^2*w2^6) - 
    (100672*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     w2^4 + (4608*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^12*
      (1 + x^2)^2)/(w1^4*w2^4) - (3456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^4*w2^4) + 
    (33024*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/
     (w1^2*w2^4) + (103680*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) + (480256*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^12*(1 + x^2)^2)/(w1^2*w2^4) - 
    (6624*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^12*(1 + x^2)^2)/(w1^2*w2^4) - (12980*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/w2^2 + 
    (576*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/
     (w1^4*w2^2) + (5712*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^12*
      (1 + x^2)^2)/(w1^2*w2^2) + (11880*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^12*(1 + x^2)^2)/(w1^2*w2^2) + 
    (58016*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^12*(1 + x^2)^2)/(w1^2*w2^2) - (147456*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (294912*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1^3*w2^9) - (147456*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (9216*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^11*
      (1 + x^2)^3)/(w1^3*w2^9) + (9216*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^11*(1 + x^2)^3)/(w1^3*w2^9) + 
    (129024*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^11*(1 + x^2)^3)/(w1*w2^9) + (86016*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (534528*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) - (32256*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) + 
    (1893376*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^11*(1 + x^2)^3)/(w1^3*w2^7) + (36864*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1^3*w2^7) - 
    (4032*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/
     (w1*w2^7) - (36288*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*
      (1 + x^2)^3)/(w1*w2^7) - (361216*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^11*(1 + x^2)^3)/(w1*w2^7) + 
    (75264*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1^3*w2^5) + (216576*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) + 
    (935744*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^11*(1 + x^2)^3)/(w1^3*w2^5) + (7488*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1^3*w2^5) - 
    (5760*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/
     (w1*w2^5) - (3456*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*
      (1 + x^2)^3)/(w1*w2^5) - (198464*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^11*(1 + x^2)^3)/(w1*w2^5) + 
    (9696*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*
      (1 + x^2)^3)/(w1^3*w2^3) + (25344*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1^3*w2^3) + 
    (116032*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^11*(1 + x^2)^3)/(w1^3*w2^3) - (1548*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) + 
    (180*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/
     (w1*w2^3) - (25312*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^11*(1 + x^2)^3)/(w1*w2^3) - 
    (288*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^11*
      (1 + x^2)^3)/(w1^3*w2) + (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^11*(1 + x^2)^3)/(w1*w2) + 
    (9*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^10*(1 + x^2)^4)/
     w1^2 - (73728*myq1^4*(myq1^2 - myq2^2)^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^10) + (147456*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) - (73728*myq2^4*(myq1^2 - myq2^2)^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^10) + (64512*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^10) - 
    (43776*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     w2^8 - (32256*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*
      (1 + x^2)^4)/(w1^4*w2^8) + (142848*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^4*w2^8) - 
    (32256*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^4*w2^8) + (119808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) - (239616*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (119808*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/
     (w1^2*w2^8) - (152064*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (87552*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^4)/(w1^2*w2^8) + 
    (193496*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     w2^6 - (12672*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*
      (1 + x^2)^4)/(w1^4*w2^6) + (39168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^4*w2^6) - 
    (3456*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^4*w2^6) - (31200*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) - (261792*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (16416*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/
     (w1^2*w2^6) - (1016960*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (14976*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (34560*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^10*(1 + x^2)^4)/(w1^2*w2^6) + 
    (77592*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     w2^4 - (3456*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^10*
      (1 + x^2)^4)/(w1^4*w2^4) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^4*w2^4) - 
    (28512*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/
     (w1^2*w2^4) - (72864*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) - (357888*myq1^4*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^10*(1 + x^2)^4)/(w1^2*w2^4) + 
    (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^10*(1 + x^2)^4)/(w1^2*w2^4) + (6562*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/w2^2 - 
    (288*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/
     (w1^4*w2^2) - (3072*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^10*
      (1 + x^2)^4)/(w1^2*w2^2) - (5760*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^10*(1 + x^2)^4)/(w1^2*w2^2) - 
    (28720*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^10*(1 + x^2)^4)/(w1^2*w2^2) + (119808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (239616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) + (119808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (16128*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^9*
      (1 + x^2)^5)/(w1^3*w2^9) - (16128*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2)^5)/(w1^3*w2^9) - 
    (87552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x^9*(1 + x^2)^5)/(w1*w2^9) - (117120*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (457344*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) + (21888*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) - 
    (1880704*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^9*(1 + x^2)^5)/(w1^3*w2^7) - (28800*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1^3*w2^7) + 
    (2736*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/
     (w1*w2^7) + (24624*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^5)/(w1*w2^7) + (400096*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*(1 + x^2)^5)/(w1*w2^7) - 
    (62784*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1^3*w2^5) - (148608*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) - 
    (698352*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^9*(1 + x^2)^5)/(w1^3*w2^5) - (4464*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1^3*w2^5) + 
    (3600*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/
     (w1*w2^5) + (1872*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*
      (1 + x^2)^5)/(w1*w2^5) + (156192*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^9*(1 + x^2)^5)/(w1*w2^5) - 
    (5712*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*
      (1 + x^2)^5)/(w1^3*w2^3) - (11952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1^3*w2^3) - 
    (57728*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^9*(1 + x^2)^5)/(w1^3*w2^3) + (648*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) - 
    (72*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/
     (w1*w2^3) + (13016*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^9*(1 + x^2)^5)/(w1*w2^3) + 
    (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^9*
      (1 + x^2)^5)/(w1^3*w2) - (18*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^9*(1 + x^2)^5)/(w1*w2) + 
    (59904*myq1^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (119808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) + 
    (59904*myq2^4*(myq1^2 - myq2^2)^2*x^8*(1 + x^2)^6)/(w1^4*w2^10) - 
    (43776*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*
      (1 + x^2)^6)/(w1^2*w2^10) + (14400*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/w2^8 + 
    (21888*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^4*w2^8) - (86400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^4*w2^8) + (21888*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^4*w2^8) - 
    (50688*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/
     (w1^2*w2^8) + (101376*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (50688*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) + 
    (72576*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^6)/(w1^2*w2^8) - (28800*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (35424*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^6)/(w1^2*w2^8) - 
    (74604*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     w2^6 + (5328*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^4*w2^6) - (16992*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^4*w2^6) + 
    (1872*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^4*w2^6) + (14472*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^6)/(w1^2*w2^6) + (92952*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (5400*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/
     (w1^2*w2^6) + (382656*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (3456*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^8*(1 + x^2)^6)/(w1^2*w2^6) - (8928*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^6)/(w1^2*w2^6) - 
    (19560*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     w2^4 + (864*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^4*w2^4) - (864*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^4*w2^4) + (7344*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) + 
    (17856*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/
     (w1^2*w2^4) + (89616*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^8*(1 + x^2)^6)/(w1^2*w2^4) - 
    (648*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^8*(1 + x^2)^6)/(w1^2*w2^4) - (818*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/w2^2 + 
    (36*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/
     (w1^4*w2^2) + (393*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^8*
      (1 + x^2)^6)/(w1^2*w2^2) + (711*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^8*(1 + x^2)^6)/(w1^2*w2^2) + 
    (3554*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^8*(1 + x^2)^6)/(w1^2*w2^2) + (46944*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (162720*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) - (7200*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) + 
    (703680*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^7*(1 + x^2)^7)/(w1^3*w2^7) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1^3*w2^7) - 
    (900*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/
     (w1*w2^7) - (8100*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^7)/(w1*w2^7) - (155616*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^7)/(w1*w2^7) + 
    (750*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) + (1458*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1^3*w2^3) + 
    (7180*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7*
      (1 + x^2)^7)/(w1^3*w2^3) - (81*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) + 
    (9*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/
     (w1*w2^3) - (1618*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7*(1 + x^2)^7)/(w1*w2^3) - 
    (25344*myq1^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (50688*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) - 
    (25344*myq2^4*(myq1^2 - myq2^2)^2*x^6*(1 + x^2)^8)/(w1^4*w2^10) + 
    (14400*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^10) - (2304*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/w2^8 - 
    (7200*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^4*w2^8) + (25632*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^4*w2^8) - (7200*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^4*w2^8) + 
    (11808*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/
     (w1^2*w2^8) - (23616*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^8)/(w1^2*w2^8) + (11808*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) - 
    (19008*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (4608*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^8)/(w1^2*w2^8) + 
    (5760*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^6*(1 + x^2)^8)/(w1^2*w2^8) + (12638*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/w2^6 - 
    (1008*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^4*w2^6) + (3168*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^4*w2^6) - (432*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^4*w2^6) - 
    (2544*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/
     (w1^2*w2^6) - (15192*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*
      (1 + x^2)^8)/(w1^2*w2^6) + (864*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) - 
    (64496*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^6*(1 + x^2)^8)/(w1^2*w2^6) + 
    (1152*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^6*(1 + x^2)^8)/(w1^2*w2^6) + (1636*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/w2^4 - 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^4*w2^4) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2)^8)/(w1^4*w2^4) - (615*myq1^6*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) - 
    (1476*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/
     (w1^2*w2^4) - (7504*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2)^8)/(w1^2*w2^4) + 
    (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2)^8)/(w1^2*w2^4) + (11808*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (23616*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) + (11808*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (3600*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1^3*w2^9) - (3600*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^9)/(w1^3*w2^9) - 
    (4608*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
      (1 + x^2)^9)/(w1*w2^9) - (7968*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (26496*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) + (1152*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) - 
    (117184*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^9)/(w1^3*w2^7) - (2016*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1^3*w2^7) + 
    (144*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/
     (w1*w2^7) + (1296*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^9)/(w1*w2^7) + (26536*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^9)/(w1*w2^7) - 
    (1356*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1^3*w2^5) - (2952*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) - 
    (14468*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      x^5*(1 + x^2)^9)/(w1^3*w2^5) - (108*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1^3*w2^5) + 
    (72*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/
     (w1*w2^5) + (36*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^9)/(w1*w2^5) + (3308*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^9)/(w1*w2^5) + 
    (5904*myq1^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (11808*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) + 
    (5904*myq2^4*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^10)/(w1^4*w2^10) - 
    (2304*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^10) + (144*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/w2^8 + 
    (1152*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^4*w2^8) - (3744*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^4*w2^8) + (1152*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^4*w2^8) - 
    (1440*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/
     (w1^2*w2^8) + (2880*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^10)/(w1^2*w2^8) - (1440*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) + 
    (2592*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^10)/(w1^2*w2^8) - 
    (360*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^10)/(w1^2*w2^8) - (800*myq1^4*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/w2^6 + 
    (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^4*w2^6) - (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^4*w2^6) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^4*w2^6) + 
    (159*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/
     (w1^2*w2^6) + (945*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^10)/(w1^2*w2^6) - (54*myq1^2*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) + 
    (4094*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^10)/(w1^2*w2^6) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*(1 + x^2)^10)/(w1^2*w2^6) - 
    (1440*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (2880*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) - 
    (1440*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (576*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1^3*w2^9) + 
    (576*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2)^11)/(w1^3*w2^9) + (288*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^11)/(w1*w2^9) + 
    (498*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (1638*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) - 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) + (7324*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1^3*w2^7) + 
    (144*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^11)/(w1^3*w2^7) - (9*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (81*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/
     (w1*w2^7) - (1690*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^11)/(w1*w2^7) - 
    (720*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (1440*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) - 
    (720*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^12)/(w1^4*w2^10) + 
    (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^10) - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^4*w2^8) + (216*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^4*w2^8) - 
    (72*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^4*w2^8) + (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^12)/(w1^2*w2^8) - (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/
     (w1^2*w2^8) - (144*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^12)/(w1^2*w2^8) + 
    (72*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (144*myq1^3*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) + 
    (72*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) - (36*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^13)/(w1^3*w2^9) - 
    (36*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^13)/(w1^3*w2^9) + (36*myq1^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) + (36*myq2^4*(myq1^2 - myq2^2)^2*
      (1 + x^2)^14)/(w1^4*w2^10) - (50688*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (101376*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) - (50688*myq1*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (10944*myq1^3*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1^3*w2^9) + (10944*myq1*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^7)/(w1^3*w2^9) + 
    (28800*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      (x + x^3)^7)/(w1*w2^9) + (16128*myq1^5*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (36000*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) + (174048*myq1^3*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^5*(x + x^3)^7)/(w1^3*w2^5) + 
    (1152*myq1*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*
      (x + x^3)^7)/(w1^3*w2^5) - (864*myq1^5*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5) - 
    (432*myq1^3*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(x + x^3)^7)/
     (w1*w2^5) - (39552*myq1^3*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(x + x^3)^7)/(w1*w2^5)))/
  (110592*myq1^5*(myq1^2 - myq2^2)^2*(w2^(-1) - w2)^3*(-1 + x^(-2))*x^7*
   (-1 + x^2)^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 ((-(myq2^2*(1 + w1^(-2))^2) + (4*myq1^2)/w1^2)*w1^3*w2*(1 + x^2)*
   (-((myq1*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^3)/w1) + 
    (myq2^2*(-2*x^2*(3 + 2*x^2 + 3*x^4) - (2*x^2*(3 + 2*x^2 + 3*x^4))/w1^8 + 
       (2*(1 - 10*x^2 + 2*x^4 - 10*x^6 + x^8))/w1^4 + 
       (7 + 18*x^4 + 7*x^8)/w1^6 + (7 + 18*x^4 + 7*x^8)/w1^2))/w2 + 
    (myq1^2*(1 + 16*x^2 - 2*x^4 + 16*x^6 + x^8 + 
       (1 + 16*x^2 - 2*x^4 + 16*x^6 + x^8)/w1^4 - (2*(9 + 14*x^4 + 9*x^8))/
        w1^2))/(w1^2*w2)))/(512*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2*
   (-1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (myq2*(-1 + w1^(-2))*w1^3*w2*(1 + x^2)^2*
   ((2*myq2^4*(-1 + x^2)^2*(1 + x^2))/(w1^2*w2^3) - 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(3 + 2*x^2 + 3*x^4))/
     (w1*w2^2) + (2*myq1^4*(1 + x^2)*(2*x^2 + (2*x^2)/w2^4 + 
       (-3 + 2*x^2 - 3*x^4)/w2^2))/(w1^2*w2) + 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(2*x^2 + (2*x^2)/w2^4 - 
       (1 - 6*x^2 + x^4)/w2^2))/w1 + 
    (myq1^2*myq2^2*(1 + x^2)*((-1 + w2^(-2))^2*x^2 + ((-1 + w2^(-2))^2*x^2)/
        w1^4 + (-6*x^2 - (6*x^2)/w2^4 + (4*(1 + x^2 + x^4))/w2^2)/w1^2))/w2))/
  (128*myq1^2*(myq1^2 - myq2^2)^2*x^2*(-1 + x^2)*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1^3*w2^2*(myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x + 
    (2*myq1^2*(1 + x^2))/(w1*w2) - (2*myq2^2*(1 + x^2))/(w1*w2))*
   ((2*myq1^4*(1 + x^2)*(3*x^2 + (3*x^2)/w2^4 + (1 + 8*x^2 + x^4)/w2^2))/
     (w1^2*w2) - (2*myq2^4*(1 + x^2)*(x^2 + x^2/w2^4 - 
       (1 + 16*x^2 + x^4)/w2^2))/(w1^2*w2) + 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(7*x^2 + (7*x^2)/w2^4 - 
       (1 + 76*x^2 + x^4)/w2^2))/w1 + (myq1*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(x^2 + x^2/w2^4 - (7 + 52*x^2 + 7*x^4)/w2^2))/w1 + 
    (4*myq1^2*myq2^2*(1 + x^2)*((-1 + w2^(-2))^2*x^2 + 
       ((-1 + w2^(-2))^2*x^2)/w1^4 - (3*x^2 + (3*x^2)/w2^4 + 
         (1 + 8*x^2 + x^4)/w2^2)/w1^2))/w2))/(2048*myq1^3*(myq1^2 - myq2^2)^2*
   (-1 + w2^(-2))^2*x^4) + 
 (w1^3*w2^2*((myq2^12*(-1 + w1^(-6) - 7/w1^4 + 7/w1^2)*x^2)/(w1^4*w2^2) - 
    (4*myq1*myq2^11*(1 + w1^(-4) - 4/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1^5*w2) - (8*myq1^11*myq2*(1 + w1^(-4) - w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2))/(w1^5*w2) + (4*myq1^3*myq2^9*(1 + w1^(-8) - 6/w1^6 - 6/w1^2)*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
    (2*myq1^9*myq2^3*(5 + 5/w1^8 + w1^(-6) + 8/w1^4 + w1^(-2))*(-1 + w2^(-2))*
      x*(1 + x^2))/(w1^3*w2) + (2*myq1^5*myq2^7*(6 + 6/w1^8 + 3/w1^6 + 
       22/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
    (4*myq1^7*myq2^5*(1 + w1^(-12) + w1^(-10) + 6/w1^8 + 4/w1^6 + 6/w1^4 + 
       w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
    (4*myq1^12*(-1 + w1^(-2))*(1 + x^4))/(w1^6*w2^2) - 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))*(x^2/w2^2 + x^2/(w1^8*w2^2) + 
       (2*(2 + 5*x^2 + 2*x^4))/(w1^4*w2^2) - 
       (2*x^2 + (2*x^2)/w2^4 + (1 + 6*x^2 + x^4)/w2^2)/w1^6 - 
       (2*x^2 + (2*x^2)/w2^4 + (1 + 6*x^2 + x^4)/w2^2)/w1^2))/w1^2 + 
    myq1^4*myq2^8*(-1 + w1^(-2))*(x^2/w2^2 + x^2/(w1^12*w2^2) + 
      (8 + 21*x^2 + 8*x^4)/(w1^8*w2^2) + (8 + 21*x^2 + 8*x^4)/(w1^4*w2^2) - 
      (2*(3*x^2 + (3*x^2)/w2^4 + (1 + 3*x^2 + x^4)/w2^2))/w1^10 - 
      (2*(3*x^2 + (3*x^2)/w2^4 + (1 + 3*x^2 + x^4)/w2^2))/w1^2 + 
      (-18*x^2 - (18*x^2)/w2^4 + (4*(2 + x^2 + 2*x^4))/w2^2)/w1^6) + 
    (myq1^10*myq2^2*(-1 + w1^(-2))*(4*(1 + w1^(-4))*x^2 + 
       (4*(1 + w1^(-4))*x^2)/w2^4 - (5*(1 + x^4) + (5*(1 + x^4))/w1^4 + 
         (2*(5 + 8*x^2 + 5*x^4))/w1^2)/w2^2))/w1^4 + 
    myq1^6*myq2^6*(-1 + w1^(-2))*(2*(1 + w2^(-4))*x^2 + 
      (2*(1 + w2^(-4))*x^2)/w1^12 - (2*x^2)/(w1^10*w2^2) - 
      (2*x^2)/(w1^2*w2^2) - (18*(1 + x^2)^2)/(w1^6*w2^2) + 
      (20*x^2 + (20*x^2)/w2^4 - (11 + 16*x^2 + 11*x^4)/w2^2)/w1^8 + 
      (20*x^2 + (20*x^2)/w2^4 - (11 + 16*x^2 + 11*x^4)/w2^2)/w1^4) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))*(5*(1 + w1^(-8) + 4/w1^4)*x^2 + 
       (5*(1 + w1^(-8) + 4/w1^4)*x^2)/w2^4 - 
       (2*(1 + x^4) + (2*(1 + x^4))/w1^8 + (6 + 9*x^2 + 6*x^4)/w1^6 + 
         (6 + 9*x^2 + 6*x^4)/w1^2 + (24 + 38*x^2 + 24*x^4)/w1^4)/w2^2))/
     w1^2))/(64*myq2*(myq1^2 - myq2^2)^2*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) - 
 (w1^4*w2^2*((16*myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1^3*w2) - (4*myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1^3*w2) - (12*myq1^3*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) - 
    (2*myq1^5*myq2^3*(-1 + w1^(-6) - 21/w1^4 + 21/w1^2)*(-1 + w2^(-2))*x*
      (1 + x^2))/(w1*w2) + (4*myq2^8*(1 + x^2)^2)/(w1^4*w2^2) - 
    (4*myq1^8*(3 - 58*x^2 + 3*x^4))/(w1^4*w2^2) + 
    (myq1^2*myq2^6*((-1 + w1^(-2))^2*x^2 + ((-1 + w1^(-2))^2*x^2)/w2^4 + 
       (9 + 12*x^2 + 9*x^4 - (2*(1 - 4*x^2 + x^4))/w1^2 + 
         (3*(3 + 4*x^2 + 3*x^4))/w1^4)/w2^2))/w1^2 + 
    2*myq1^4*myq2^4*(2*(1 + w2^(-2))^2*x^2 + (2*(1 + w2^(-2))^2*x^2)/w1^8 + 
      (4*x^2 + (4*x^2)/w2^4 + (1 + 14*x^2 + x^4)/w2^2)/w1^6 + 
      (4*x^2 + (4*x^2)/w2^4 + (1 + 14*x^2 + x^4)/w2^2)/w1^2 - 
      (6*(2*x^2 + (2*x^2)/w2^4 + (5 - 6*x^2 + 5*x^4)/w2^2))/w1^4) + 
    (myq1^6*myq2^2*(7*(-1 + w1^(-2))^2*x^2 + (7*(-1 + w1^(-2))^2*x^2)/w2^4 + 
       (5 - 168*x^2 + 5*x^4 + (5 - 168*x^2 + 5*x^4)/w1^4 + 
         (38 - 80*x^2 + 38*x^4)/w1^2)/w2^2))/w1^2))/
  (2048*myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^2) - 
 (w1^5*w2^2*((-32*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1^9*w2) + (64*myq1^13*myq2^3*(-1 + w1^(-6))*(-1 + w2^(-2))*x*
      (1 + x^2))/(w1^7*w2) - (8*myq1^11*myq2^5*(-8 + 8/w1^10 - w1^(-8) + 
       27/w1^6 - 27/w1^4 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) - 
    (8*myq1*myq2^15*(-1 + w1^(-10) - 5/w1^8 + 6/w1^6 - 6/w1^4 + 5/w1^2)*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
    (8*myq1^9*myq2^7*(-4 + 4/w1^14 - 3/w1^12 + 41/w1^10 - 36/w1^8 + 36/w1^6 - 
       41/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
    (8*myq1^3*myq2^13*(-2 + 2/w1^14 - 11/w1^12 + 13/w1^10 - 22/w1^8 + 
       22/w1^6 - 13/w1^4 + 11/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
    (8*myq1^7*myq2^9*(-1 + w1^(-18) - 3/w1^16 + 26/w1^14 - 25/w1^12 + 
       57/w1^10 - 57/w1^8 + 25/w1^6 - 26/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*
      (1 + x^2))/(w1*w2) - (8*myq1^5*myq2^11*(-1 + w1^(-18) - 7/w1^16 + 
       10/w1^14 - 38/w1^12 + 40/w1^10 - 40/w1^8 + 38/w1^6 - 10/w1^4 + 7/w1^2)*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + (16*myq1^16*(1 + x^4))/
     (w1^10*w2^2) + (myq2^16*(4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w1^8 - 
       (4*(8 + 15*x^2 + 8*x^4))/w1^6 - (4*(8 + 15*x^2 + 8*x^4))/w1^2 + 
       (2*(36 + 61*x^2 + 36*x^4))/w1^4))/(w1^6*w2^2) + 
    (16*myq1^14*myq2^2*((-1 + w1^(-2))^2*x^2 + ((-1 + w1^(-2))^2*x^2)/w2^4 - 
       (2*(1 + x^4 + (1 + x^4)/w1^4 + (2 + x^2 + 2*x^4)/w1^2))/w2^2))/w1^8 + 
    (4*myq1^10*myq2^6*(2*(4 + 4/w1^8 + 7/w1^4)*(-1 + w1^(-2))^2*x^2 + 
       (2*(4 + 4/w1^8 + 7/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (4 + 6*x^2 + 4*x^4 + (4 - 19*x^2 + 4*x^4)/w1^10 + 
         (4 - 19*x^2 + 4*x^4)/w1^2 + (4 + 6*x^2 + 4*x^4)/w1^12 + 
         (8*(8 + 5*x^2 + 8*x^4))/w1^8 + (8*(8 + 5*x^2 + 8*x^4))/w1^4 + 
         (10*(8 + 9*x^2 + 8*x^4))/w1^6)/w2^2))/w1^4 - 
    (8*myq1^12*myq2^4*(4*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2 + 
       (4*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (4 + x^2 + 4*x^4 + (4 + x^2 + 4*x^4)/w1^8 + (8 - 3*x^2 + 8*x^4)/w1^6 + 
         (8 - 3*x^2 + 8*x^4)/w1^2 + (32 + 30*x^2 + 32*x^4)/w1^4)/w2^2))/
     w1^6 + (2*myq1^2*myq2^14*(2*(-1 + w1^(-6) - w1^(-4) + w1^(-2))^2*x^2 + 
       (2*(-1 + w1^(-6) - w1^(-4) + w1^(-2))^2*x^2)/w2^4 - 
       (4 + 11*x^2 + 4*x^4 - (20*(2 + 5*x^2 + 2*x^4))/w1^6 + 
         (4 + 11*x^2 + 4*x^4)/w1^12 - (2*(18 + 37*x^2 + 18*x^4))/w1^10 - 
         (2*(18 + 37*x^2 + 18*x^4))/w1^2 + (84 + 145*x^2 + 84*x^4)/w1^8 + 
         (84 + 145*x^2 + 84*x^4)/w1^4)/w2^2))/w1^4 + 
    (myq1^4*myq2^12*(-8*(1 + w1^(-4))^3*(-1 + w1^(-2))^2*x^2 - 
       (8*(1 + w1^(-4))^3*(-1 + w1^(-2))^2*x^2)/w2^4 + 
       (4 + 23*x^2 + 4*x^4 + (4 + 23*x^2 + 4*x^4)/w1^16 - 
         (4*(12 + 29*x^2 + 12*x^4))/w1^14 - (4*(12 + 29*x^2 + 12*x^4))/w1^2 - 
         (4*(32 + 91*x^2 + 32*x^4))/w1^10 - (4*(32 + 91*x^2 + 32*x^4))/w1^6 + 
         (2*(66 + 119*x^2 + 66*x^4))/w1^12 + (2*(66 + 119*x^2 + 66*x^4))/
          w1^4 + (6*(88 + 145*x^2 + 88*x^4))/w1^8)/w2^2))/w1^2 + 
    2*myq1^6*myq2^10*(2*(-1 + w2^(-2))^2*x^2 + (2*(-1 + w2^(-2))^2*x^2)/
       w1^20 + (-4*x^2 - (4*x^2)/w2^4 + (2*(2 + 7*x^2 + 2*x^4))/w2^2)/w1^18 + 
      (-4*x^2 - (4*x^2)/w2^4 + (2*(2 + 7*x^2 + 2*x^4))/w2^2)/w1^2 - 
      (8*(4*x^2 + (4*x^2)/w2^4 - (6 + 19*x^2 + 6*x^4)/w2^2))/w1^14 - 
      (8*(4*x^2 + (4*x^2)/w2^4 - (6 + 19*x^2 + 6*x^4)/w2^2))/w1^6 - 
      (4*(12*x^2 + (12*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2))/w1^10 + 
      (18*x^2 + (18*x^2)/w2^4 - (20 + 47*x^2 + 20*x^4)/w2^2)/w1^16 + 
      (18*x^2 + (18*x^2)/w2^4 - (20 + 47*x^2 + 20*x^4)/w2^2)/w1^4 + 
      (40*x^2 + (40*x^2)/w2^4 - (236 + 341*x^2 + 236*x^4)/w2^2)/w1^12 + 
      (40*x^2 + (40*x^2)/w2^4 - (236 + 341*x^2 + 236*x^4)/w2^2)/w1^8) + 
    (myq1^8*myq2^8*(-8*(2 + 2/w1^12 + 7/w1^8 + 7/w1^4)*(-1 + w1^(-2))^2*x^2 - 
       (8*(2 + 2/w1^12 + 7/w1^8 + 7/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 + 
       ((-16*(1 + 5*x^2 + x^4))/w1^14 - (16*(1 + 5*x^2 + x^4))/w1^2 + 
         4*(1 + 6*x^2 + x^4) + (4*(1 + 6*x^2 + x^4))/w1^16 + 
         (4*(32 + x^2 + 32*x^4))/w1^10 + (4*(32 + x^2 + 32*x^4))/w1^6 + 
         (128 + 119*x^2 + 128*x^4)/w1^12 + (128 + 119*x^2 + 128*x^4)/w1^4 + 
         (632 + 746*x^2 + 632*x^4)/w1^8)/w2^2))/w1^2))/
  (256*myq1^2*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) + 
 (w1^3*w2^2*((-12*myq1^5*myq2*(1 + w1^(-2))^2*(-133 + 133/w1^14 - 381/w1^12 - 
       29/w1^10 + 917/w1^8 - 917/w1^6 + 29/w1^4 + 381/w1^2)*(-1 + w2^(-2))*x*
      (1 + x^2))/(w1^3*w2) - (4*myq1^3*myq2^3*(-66 + 66/w1^18 + 25/w1^16 + 
       1939/w1^14 - 2553/w1^12 - 1941/w1^10 + 1941/w1^8 + 2553/w1^6 - 
       1939/w1^4 - 25/w1^2)*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1*w2) + (myq1*myq2^5*(-655 + 655/w1^14 + 403/w1^12 - 2037/w1^10 - 
       57/w1^8 + 57/w1^6 + 2037/w1^4 - 403/w1^2)*(1 + w1^(-2))^4*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) - 
    (216*myq1^6*(4*x^2 + (4*x^2)/w1^16 + (5 + 26*x^2 + 5*x^4)/w1^14 + 
       (5 + 26*x^2 + 5*x^4)/w1^2 - (2*(11 + 14*x^2 + 11*x^4))/w1^12 - 
       (2*(11 + 14*x^2 + 11*x^4))/w1^4 - (4*(17 + 20*x^2 + 17*x^4))/w1^8 + 
       (59 + 150*x^2 + 59*x^4)/w1^10 + (59 + 150*x^2 + 59*x^4)/w1^6))/
     (w1^4*w2^2) - (6*myq2^6*(1 + w1^(-2))^4*(9*x^2 + (9*x^2)/w1^16 + 
       (92*x^2)/w1^14 + (92*x^2)/w1^2 - (4*(27 + 104*x^2 + 27*x^4))/w1^10 - 
       (4*(27 + 104*x^2 + 27*x^4))/w1^6 - (65 + 54*x^2 + 65*x^4)/w1^12 - 
       (65 + 54*x^2 + 65*x^4)/w1^4 + (310 + 234*x^2 + 310*x^4)/w1^8))/w2^2 + 
    myq1^2*myq2^4*(1 + w1^(-2))^4*(54*(1 + w2^(-4) - 6/w2^2)*x^2 + 
      (54*(1 + w2^(-4) - 6/w2^2)*x^2)/w1^16 - 
      (321*x^2 + (321*x^2)/w2^4 + (22*(95 + 313*x^2 + 95*x^4))/w2^2)/w1^10 - 
      (321*x^2 + (321*x^2)/w2^4 + (22*(95 + 313*x^2 + 95*x^4))/w2^2)/w1^6 + 
      (4*(537*x^2 + (537*x^2)/w2^4 + (4*(515 + 304*x^2 + 515*x^4))/w2^2))/
       w1^8 + (537*x^2 + (537*x^2)/w2^4 + (2*(655 + 611*x^2 + 655*x^4))/w2^2)/
       w1^14 + (537*x^2 + (537*x^2)/w2^4 + (2*(655 + 611*x^2 + 655*x^4))/
         w2^2)/w1^2 - (4*(336*x^2 + (336*x^2)/w2^4 + 
         (916 + 245*x^2 + 916*x^4)/w2^2))/w1^12 - 
      (4*(336*x^2 + (336*x^2)/w2^4 + (916 + 245*x^2 + 916*x^4)/w2^2))/w1^4) - 
    (2*myq1^4*myq2^2*(3*(-1 + w1^(-4))^4*(133 + 133/w1^4 + 239/w1^2)*x^2 + 
       (3*(-1 + w1^(-4))^4*(133 + 133/w1^4 + 239/w1^2)*x^2)/w2^4 + 
       (2*(3*(62 - 99*x^2 + 62*x^4) + (3*(62 - 99*x^2 + 62*x^4))/w1^20 + 
          (3*(236 + 833*x^2 + 236*x^4))/w1^16 + (3*(236 + 833*x^2 + 236*x^4))/
           w1^4 + (6*(283 - 799*x^2 + 283*x^4))/w1^12 + 
          (6*(283 - 799*x^2 + 283*x^4))/w1^8 + (347 - 1319*x^2 + 347*x^4)/
           w1^18 + (347 - 1319*x^2 + 347*x^4)/w1^2 + 
          (6*(1171 - 783*x^2 + 1171*x^4))/w1^10 - 
          (4*(1937 + 2971*x^2 + 1937*x^4))/w1^14 - 
          (4*(1937 + 2971*x^2 + 1937*x^4))/w1^6))/w2^2))/w1^2))/
  (10368*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + w1^(-2))^7*x^2) - 
 (w1^3*w2^2*((12*myq1^5*myq2*(1 + w1^(-2))^2*(-133 + 133/w1^14 - 381/w1^12 - 
       29/w1^10 + 917/w1^8 - 917/w1^6 + 29/w1^4 + 381/w1^2)*(-1 + w2^(-2))*x*
      (1 + x^2))/(w1^3*w2) + (4*myq1^3*myq2^3*(-66 + 66/w1^18 + 25/w1^16 + 
       1939/w1^14 - 2553/w1^12 - 1941/w1^10 + 1941/w1^8 + 2553/w1^6 - 
       1939/w1^4 - 25/w1^2)*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1*w2) - (myq1*myq2^5*(-655 + 655/w1^14 + 403/w1^12 - 2037/w1^10 - 
       57/w1^8 + 57/w1^6 + 2037/w1^4 - 403/w1^2)*(1 + w1^(-2))^4*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
    (216*myq1^6*(4*x^2 + (4*x^2)/w1^16 + (5 + 26*x^2 + 5*x^4)/w1^14 + 
       (5 + 26*x^2 + 5*x^4)/w1^2 - (2*(11 + 14*x^2 + 11*x^4))/w1^12 - 
       (2*(11 + 14*x^2 + 11*x^4))/w1^4 - (4*(17 + 20*x^2 + 17*x^4))/w1^8 + 
       (59 + 150*x^2 + 59*x^4)/w1^10 + (59 + 150*x^2 + 59*x^4)/w1^6))/
     (w1^4*w2^2) + (6*myq2^6*(1 + w1^(-2))^4*(9*x^2 + (9*x^2)/w1^16 + 
       (92*x^2)/w1^14 + (92*x^2)/w1^2 - (4*(27 + 104*x^2 + 27*x^4))/w1^10 - 
       (4*(27 + 104*x^2 + 27*x^4))/w1^6 - (65 + 54*x^2 + 65*x^4)/w1^12 - 
       (65 + 54*x^2 + 65*x^4)/w1^4 + (310 + 234*x^2 + 310*x^4)/w1^8))/w2^2 - 
    myq1^2*myq2^4*(1 + w1^(-2))^4*(54*(1 + w2^(-4) - 6/w2^2)*x^2 + 
      (54*(1 + w2^(-4) - 6/w2^2)*x^2)/w1^16 - 
      (321*x^2 + (321*x^2)/w2^4 + (22*(95 + 313*x^2 + 95*x^4))/w2^2)/w1^10 - 
      (321*x^2 + (321*x^2)/w2^4 + (22*(95 + 313*x^2 + 95*x^4))/w2^2)/w1^6 + 
      (4*(537*x^2 + (537*x^2)/w2^4 + (4*(515 + 304*x^2 + 515*x^4))/w2^2))/
       w1^8 + (537*x^2 + (537*x^2)/w2^4 + (2*(655 + 611*x^2 + 655*x^4))/w2^2)/
       w1^14 + (537*x^2 + (537*x^2)/w2^4 + (2*(655 + 611*x^2 + 655*x^4))/
         w2^2)/w1^2 - (4*(336*x^2 + (336*x^2)/w2^4 + 
         (916 + 245*x^2 + 916*x^4)/w2^2))/w1^12 - 
      (4*(336*x^2 + (336*x^2)/w2^4 + (916 + 245*x^2 + 916*x^4)/w2^2))/w1^4) + 
    (2*myq1^4*myq2^2*(3*(-1 + w1^(-4))^4*(133 + 133/w1^4 + 239/w1^2)*x^2 + 
       (3*(-1 + w1^(-4))^4*(133 + 133/w1^4 + 239/w1^2)*x^2)/w2^4 + 
       (2*(3*(62 - 99*x^2 + 62*x^4) + (3*(62 - 99*x^2 + 62*x^4))/w1^20 + 
          (3*(236 + 833*x^2 + 236*x^4))/w1^16 + (3*(236 + 833*x^2 + 236*x^4))/
           w1^4 + (6*(283 - 799*x^2 + 283*x^4))/w1^12 + 
          (6*(283 - 799*x^2 + 283*x^4))/w1^8 + (347 - 1319*x^2 + 347*x^4)/
           w1^18 + (347 - 1319*x^2 + 347*x^4)/w1^2 + 
          (6*(1171 - 783*x^2 + 1171*x^4))/w1^10 - 
          (4*(1937 + 2971*x^2 + 1937*x^4))/w1^14 - 
          (4*(1937 + 2971*x^2 + 1937*x^4))/w1^6))/w2^2))/w1^2))/
  (5184*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + w1^(-2))^7*x^2) + 
 (w1^4*w2^2*((-232*myq1^13*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1^7*w2) + (2*myq1^11*myq2^3*(-11 + 11/w1^6 + 303/w1^4 - 303/w1^2)*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) - 
    (8*myq1*myq2^13*(-16 + 16/w1^6 - 45/w1^4 + 45/w1^2)*(-1 + w2^(-2))*x*
      (1 + x^2))/(w1^5*w2) + (4*myq1^9*myq2^5*(-51 + 51/w1^10 - 173/w1^8 + 
       166/w1^6 - 166/w1^4 + 173/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1^3*w2) + (2*myq1^3*myq2^11*(-128 + 128/w1^10 - 293/w1^8 + 159/w1^6 - 
       159/w1^4 + 293/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
    (4*myq1^5*myq2^9*(-32 + 32/w1^14 - 87/w1^12 + 81/w1^10 - 194/w1^8 + 
       194/w1^6 - 81/w1^4 + 87/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) - 
    (2*myq1^7*myq2^7*(-61 + 61/w1^14 - 183/w1^12 + 331/w1^10 - 249/w1^8 + 
       249/w1^6 - 331/w1^4 + 183/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
    (112*myq1^14*(1 + x^2)^2)/(w1^8*w2^2) - 
    (8*myq2^14*(x^2 + x^2/w1^8 - (2*(4 + x^2 + 4*x^4))/w1^6 - 
       (2*(4 + x^2 + 4*x^4))/w1^2 + (30 + 46*x^2 + 30*x^4)/w1^4))/
     (w1^4*w2^2) + (myq1^12*myq2^2*(131*(-1 + w1^(-2))^2*x^2 + 
       (131*(-1 + w1^(-2))^2*x^2)/w2^4 + (1 - 488*x^2 + x^4 + 
         (1 - 488*x^2 + x^4)/w1^4 - (6*(131 + 120*x^2 + 131*x^4))/w1^2)/
        w2^2))/w1^6 + (myq1^2*myq2^12*((16*x^2)/w2^2 + 
       (16*x^2)/(w1^12*w2^2) + (16*(4*x^2 + (4*x^2)/w2^4 - 
          (8 + 9*x^2 + 8*x^4)/w2^2))/w1^10 + 
       (16*(4*x^2 + (4*x^2)/w2^4 - (8 + 9*x^2 + 8*x^4)/w2^2))/w1^2 + 
       (2*(55*x^2 + (55*x^2)/w2^4 + (49 + 240*x^2 + 49*x^4)/w2^2))/w1^6 + 
       (-119*x^2 - (119*x^2)/w2^4 + (3*(157 + 352*x^2 + 157*x^4))/w2^2)/
        w1^8 + (-119*x^2 - (119*x^2)/w2^4 + (3*(157 + 352*x^2 + 157*x^4))/
          w2^2)/w1^4))/w1^2 - 
    (myq1^8*myq2^6*((-1 + w1^(-2))^2*(93 + 93/w1^8 + 370/w1^6 + 276/w1^4 + 
         370/w1^2)*x^2 + ((-1 + w1^(-2))^2*(93 + 93/w1^8 + 370/w1^6 + 
          276/w1^4 + 370/w1^2)*x^2)/w2^4 + (-65 - 184*x^2 - 65*x^4 + 
         (8*(44 + 71*x^2 + 44*x^4))/w1^10 + (8*(44 + 71*x^2 + 44*x^4))/w1^2 + 
         (63 + 1496*x^2 + 63*x^4)/w1^8 + (63 + 1496*x^2 + 63*x^4)/w1^4 - 
         (65 + 184*x^2 + 65*x^4)/w1^12 + (20*(161 + 300*x^2 + 161*x^4))/w1^6)/
        w2^2))/w1^2 + (myq1^10*myq2^4*
      (-((38 + 38/w1^4 - 297/w1^2)*(-1 + w1^(-2))^2*x^2) - 
       ((38 + 38/w1^4 - 297/w1^2)*(-1 + w1^(-2))^2*x^2)/w2^4 + 
       (-6*(19 - 32*x^2 + 19*x^4) - (6*(19 - 32*x^2 + 19*x^4))/w1^8 + 
         (2*(591 + 2080*x^2 + 591*x^4))/w1^4 + (699 + 464*x^2 + 699*x^4)/
          w1^6 + (699 + 464*x^2 + 699*x^4)/w1^2)/w2^2))/w1^4 + 
    myq1^4*myq2^10*((-8*x^2)/w2^2 - (8*x^2)/(w1^16*w2^2) - 
      (16*(8*x^2 + (8*x^2)/w2^4 - (4 + 15*x^2 + 4*x^4)/w2^2))/w1^14 - 
      (16*(8*x^2 + (8*x^2)/w2^4 - (4 + 15*x^2 + 4*x^4)/w2^2))/w1^2 + 
      (2*(55*x^2 + (55*x^2)/w2^4 - (7*(25 + 72*x^2 + 25*x^4))/w2^2))/w1^12 + 
      (2*(55*x^2 + (55*x^2)/w2^4 - (7*(25 + 72*x^2 + 25*x^4))/w2^2))/w1^4 + 
      (-185*x^2 - (185*x^2)/w2^4 + (317 + 200*x^2 + 317*x^4)/w2^2)/w1^10 + 
      (-185*x^2 - (185*x^2)/w2^4 + (317 + 200*x^2 + 317*x^4)/w2^2)/w1^6 + 
      (406*x^2 + (406*x^2)/w2^4 - (2*(1207 + 2736*x^2 + 1207*x^4))/w2^2)/
       w1^8) + myq1^6*myq2^8*(16*(4 + 4/w2^4 - 7/w2^2)*x^2 + 
      (16*(4 + 4/w2^4 - 7/w2^2)*x^2)/w1^16 - 
      (4*(37*x^2 + (37*x^2)/w2^4 - (11*(7 + 40*x^2 + 7*x^4))/w2^2))/w1^8 + 
      (8*(21*x^2 + (21*x^2)/w2^4 - (2*(34 + 55*x^2 + 34*x^4))/w2^2))/w1^12 + 
      (8*(21*x^2 + (21*x^2)/w2^4 - (2*(34 + 55*x^2 + 34*x^4))/w2^2))/w1^4 + 
      (9*x^2 + (9*x^2)/w2^4 + (119 + 320*x^2 + 119*x^4)/w2^2)/w1^14 + 
      (9*x^2 + (9*x^2)/w2^4 + (119 + 320*x^2 + 119*x^4)/w2^2)/w1^2 + 
      (-167*x^2 - (167*x^2)/w2^4 + (2231 + 4992*x^2 + 2231*x^4)/w2^2)/w1^10 + 
      (-167*x^2 - (167*x^2)/w2^4 + (2231 + 4992*x^2 + 2231*x^4)/w2^2)/w1^6)))/
  (2048*myq1*myq2^2*(myq1^2 - myq2^2)^2*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) + 
 (w1^3*w2^2*((4*myq1^13*myq2*(-3 + 3/w1^6 + w1^(-4) - w1^(-2))*
      (1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2))/(w1^7*w2) + 
    (4*myq1*myq2^13*(-5 + 5/w1^14 + 3/w1^12 + 3/w1^10 - 11/w1^8 + 11/w1^6 - 
       3/w1^4 - 3/w1^2)*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1^5*w2) + (4*myq1^11*myq2^3*(1 + w1^(-2))^2*(-1 + w1^(-14) - 3/w1^12 + 
       6/w1^10 - 2/w1^8 + 2/w1^6 - 6/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*
      (1 + x^2))/(w1^5*w2) - (4*myq1^3*myq2^11*(-14 + 14/w1^18 + 11/w1^16 + 
       5/w1^14 - 68/w1^12 + 68/w1^6 - 5/w1^4 - 11/w1^2)*(1 + w1^(-2))^2*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
    (4*myq1^9*myq2^5*(1 + w1^(-2))^2*(-5 + 5/w1^18 - 6/w1^16 + 37/w1^14 + 
       45/w1^12 + 61/w1^10 - 61/w1^8 - 45/w1^6 - 37/w1^4 + 6/w1^2)*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
    (4*myq1^5*myq2^9*(-9 + 9/w1^22 + 5/w1^20 + 15/w1^18 - 72/w1^16 - 
       45/w1^14 - 98/w1^12 + 98/w1^10 + 45/w1^8 + 72/w1^6 - 15/w1^4 - 5/w1^2)*
      (1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
    (4*myq1^7*myq2^7*(1 + w1^(-2))^2*(-3 + 3/w1^22 - 15/w1^20 + 16/w1^18 + 
       34/w1^16 + 153/w1^14 + 17/w1^12 - 17/w1^10 - 153/w1^8 - 34/w1^6 - 
       16/w1^4 + 15/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) - 
    (4*myq1^14*(1 + w1^(-2))^4*(3 - 2*x^2 + 3*x^4 + (8*(-1 + x^2)^2)/w1^2 + 
       (3 - 2*x^2 + 3*x^4)/w1^4))/(w1^8*w2^2) + 
    (4*myq2^14*(x^2 + x^2/w1^20 - x^2/w1^16 - x^2/w1^4 - 
       (4 + 3*x^2 + 4*x^4)/w1^18 + (14*(4 + 3*x^2 + 4*x^4))/w1^10 - 
       (4 + 3*x^2 + 4*x^4)/w1^2 + (2*(11 + 5*x^2 + 11*x^4))/w1^14 + 
       (2*(11 + 5*x^2 + 11*x^4))/w1^6 + (66 + 68*x^2 + 66*x^4)/w1^12 + 
       (66 + 68*x^2 + 66*x^4)/w1^8))/(w1^4*w2^2) + 
    (myq1^12*myq2^2*(1 + w1^(-2))^2*((-1 + w1^(-4))^2*(9 + 9/w1^4 + 16/w1^2)*
        x^2 + ((-1 + w1^(-4))^2*(9 + 9/w1^4 + 16/w1^2)*x^2)/w2^4 + 
       (2*(8 - 41*x^2 + 8*x^4 + (64*(1 - 3*x^2 + x^4))/w1^10 + 
          (64*(1 - 3*x^2 + x^4))/w1^2 + (48*(5 - 2*x^2 + 5*x^4))/w1^6 + 
          (8 - 41*x^2 + 8*x^4)/w1^12 + (200 - 151*x^2 + 200*x^4)/w1^8 + 
          (200 - 151*x^2 + 200*x^4)/w1^4))/w2^2))/w1^6 - 
    (2*myq1^2*myq2^12*((4*x^2)/w2^2 + (4*x^2)/(w1^24*w2^2) + 
       (8*x^2 + (8*x^2)/w2^4 + (4 - 26*x^2 + 4*x^4)/w2^2)/w1^20 + 
       (8*x^2 + (8*x^2)/w2^4 + (4 - 26*x^2 + 4*x^4)/w2^2)/w1^4 + 
       (2*x^2 + (2*x^2)/w2^4 - (20 + 23*x^2 + 20*x^4)/w2^2)/w1^22 + 
       (2*x^2 + (2*x^2)/w2^4 - (20 + 23*x^2 + 20*x^4)/w2^2)/w1^2 + 
       (6*x^2 + (6*x^2)/w2^4 + (8*(59 + 48*x^2 + 59*x^4))/w2^2)/w1^16 + 
       (6*x^2 + (6*x^2)/w2^4 + (8*(59 + 48*x^2 + 59*x^4))/w2^2)/w1^8 + 
       (13*x^2 + (13*x^2)/w2^4 + (137 + 27*x^2 + 137*x^4)/w2^2)/w1^18 + 
       (13*x^2 + (13*x^2)/w2^4 + (137 + 27*x^2 + 137*x^4)/w2^2)/w1^6 + 
       (-15*x^2 - (15*x^2)/w2^4 + (567 + 212*x^2 + 567*x^4)/w2^2)/w1^14 + 
       (-15*x^2 - (15*x^2)/w2^4 + (567 + 212*x^2 + 567*x^4)/w2^2)/w1^10 + 
       (-28*x^2 - (28*x^2)/w2^4 + (816 + 508*x^2 + 816*x^4)/w2^2)/w1^12))/
     w1^2 + (myq1^8*myq2^6*((37 + 37/w2^4 - 110/w2^2)*x^2 + 
       ((37 + 37/w2^4 - 110/w2^2)*x^2)/w1^24 - 
       (8*(78*x^2 + (78*x^2)/w2^4 + (-801 + 32*x^2 - 801*x^4)/w2^2))/w1^14 - 
       (8*(78*x^2 + (78*x^2)/w2^4 + (-801 + 32*x^2 - 801*x^4)/w2^2))/w1^10 + 
       (2*(93*x^2 + (93*x^2)/w2^4 + (4*(9 - 77*x^2 + 9*x^4))/w2^2))/w1^22 + 
       (2*(93*x^2 + (93*x^2)/w2^4 + (4*(9 - 77*x^2 + 9*x^4))/w2^2))/w1^2 + 
       (4*(102*x^2 + (102*x^2)/w2^4 + (103 - 385*x^2 + 103*x^4)/w2^2))/
        w1^20 + (4*(102*x^2 + (102*x^2)/w2^4 + (103 - 385*x^2 + 103*x^4)/
           w2^2))/w1^4 + (2*(219*x^2 + (219*x^2)/w2^4 + 
          (4*(195 - 281*x^2 + 195*x^4))/w2^2))/w1^18 + 
       (2*(219*x^2 + (219*x^2)/w2^4 + (4*(195 - 281*x^2 + 195*x^4))/w2^2))/
        w1^6 + (3*(9*x^2 + (9*x^2)/w2^4 + (2*(604 - 407*x^2 + 604*x^4))/
           w2^2))/w1^16 + (3*(9*x^2 + (9*x^2)/w2^4 + 
          (2*(604 - 407*x^2 + 604*x^4))/w2^2))/w1^8 - 
       (8*(118*x^2 + (118*x^2)/w2^4 - (901 + 43*x^2 + 901*x^4)/w2^2))/w1^12))/
     w1^2 + myq1^4*myq2^10*((4*x^2)/w2^2 + (4*x^2)/(w1^28*w2^2) + 
      (8*(2*x^2 + (2*x^2)/w2^4 - (3 + 7*x^2 + 3*x^4)/w2^2))/w1^26 + 
      (8*(2*x^2 + (2*x^2)/w2^4 - (3 + 7*x^2 + 3*x^4)/w2^2))/w1^2 + 
      (4*(20*x^2 + (20*x^2)/w2^4 + (8 - 39*x^2 + 8*x^4)/w2^2))/w1^24 + 
      (4*(20*x^2 + (20*x^2)/w2^4 + (8 - 39*x^2 + 8*x^4)/w2^2))/w1^4 + 
      (181*x^2 + (181*x^2)/w2^4 + (244 - 394*x^2 + 244*x^4)/w2^2)/w1^22 + 
      (181*x^2 + (181*x^2)/w2^4 + (244 - 394*x^2 + 244*x^4)/w2^2)/w1^6 + 
      (8*(2*x^2 + (2*x^2)/w2^4 + (261 - 23*x^2 + 261*x^4)/w2^2))/w1^18 + 
      (8*(2*x^2 + (2*x^2)/w2^4 + (261 - 23*x^2 + 261*x^4)/w2^2))/w1^10 + 
      (-282*x^2 - (282*x^2)/w2^4 + (8*(499 + 250*x^2 + 499*x^4))/w2^2)/
       w1^16 + (-282*x^2 - (282*x^2)/w2^4 + (8*(499 + 250*x^2 + 499*x^4))/
         w2^2)/w1^12 + (2*(101*x^2 + (101*x^2)/w2^4 + 
         (540 - 44*x^2 + 540*x^4)/w2^2))/w1^20 + 
      (2*(101*x^2 + (101*x^2)/w2^4 + (540 - 44*x^2 + 540*x^4)/w2^2))/w1^8 + 
      (-426*x^2 - (426*x^2)/w2^4 + (4*(998 + 397*x^2 + 998*x^4))/w2^2)/
       w1^14) - (2*myq1^10*myq2^4*((-1 + w1^(-2))^2*(1 + w1^(-2))^4*
        (19 + 19/w1^8 + 52/w1^6 + 73/w1^4 + 52/w1^2)*x^2 + 
       ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(19 + 19/w1^8 + 52/w1^6 + 73/w1^4 + 
          52/w1^2)*x^2)/w2^4 + (4 - 81*x^2 + 4*x^4 + (4 - 81*x^2 + 4*x^4)/
          w1^20 + (68 - 494*x^2 + 68*x^4)/w1^18 + (68 - 494*x^2 + 68*x^4)/
          w1^2 + (4*(276 - 259*x^2 + 276*x^4))/w1^14 + 
         (4*(276 - 259*x^2 + 276*x^4))/w1^6 + (389 - 1023*x^2 + 389*x^4)/
          w1^16 + (389 - 1023*x^2 + 389*x^4)/w1^4 + 
         (4*(600 - 127*x^2 + 600*x^4))/w1^10 + (1939 - 760*x^2 + 1939*x^4)/
          w1^12 + (1939 - 760*x^2 + 1939*x^4)/w1^8)/w2^2))/w1^4 - 
    2*myq1^6*myq2^8*((6 + 6/w2^4 - 11/w2^2)*x^2 + 
      ((6 + 6/w2^4 - 11/w2^2)*x^2)/w1^28 + 
      (2*(16*x^2 + (16*x^2)/w2^4 + (3*(2 - 9*x^2 + 2*x^4))/w2^2))/w1^26 + 
      (2*(16*x^2 + (16*x^2)/w2^4 + (3*(2 - 9*x^2 + 2*x^4))/w2^2))/w1^2 + 
      (94*x^2 + (94*x^2)/w2^4 + (27 - 259*x^2 + 27*x^4)/w2^2)/w1^24 + 
      (94*x^2 + (94*x^2)/w2^4 + (27 - 259*x^2 + 27*x^4)/w2^2)/w1^4 + 
      (8*(22*x^2 + (22*x^2)/w2^4 + (29 - 73*x^2 + 29*x^4)/w2^2))/w1^22 + 
      (8*(22*x^2 + (22*x^2)/w2^4 + (29 - 73*x^2 + 29*x^4)/w2^2))/w1^6 - 
      (8*(55*x^2 + (55*x^2)/w2^4 - (2*(229 + 64*x^2 + 229*x^4))/w2^2))/
       w1^14 + (184*x^2 + (184*x^2)/w2^4 + (799 - 845*x^2 + 799*x^4)/w2^2)/
       w1^20 + (184*x^2 + (184*x^2)/w2^4 + (799 - 845*x^2 + 799*x^4)/w2^2)/
       w1^8 + (2*(6*x^2 + (6*x^2)/w2^4 + (1022 + 23*x^2 + 1022*x^4)/w2^2))/
       w1^18 + (2*(6*x^2 + (6*x^2)/w2^4 + (1022 + 23*x^2 + 1022*x^4)/w2^2))/
       w1^10 + (-284*x^2 - (284*x^2)/w2^4 + (2894 + 235*x^2 + 2894*x^4)/w2^2)/
       w1^16 + (-284*x^2 - (284*x^2)/w2^4 + (2894 + 235*x^2 + 2894*x^4)/w2^2)/
       w1^12)))/(384*myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) - 
 (w1^3*w2^2*((-4*myq1^13*myq2*(-3 + 3/w1^6 + w1^(-4) - w1^(-2))*
      (1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2))/(w1^7*w2) - 
    (4*myq1*myq2^13*(-5 + 5/w1^14 + 3/w1^12 + 3/w1^10 - 11/w1^8 + 11/w1^6 - 
       3/w1^4 - 3/w1^2)*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1^5*w2) - (4*myq1^11*myq2^3*(1 + w1^(-2))^2*(-1 + w1^(-14) - 3/w1^12 + 
       6/w1^10 - 2/w1^8 + 2/w1^6 - 6/w1^4 + 3/w1^2)*(-1 + w2^(-2))*x*
      (1 + x^2))/(w1^5*w2) + (4*myq1^3*myq2^11*(-14 + 14/w1^18 + 11/w1^16 + 
       5/w1^14 - 68/w1^12 + 68/w1^6 - 5/w1^4 - 11/w1^2)*(1 + w1^(-2))^2*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
    (4*myq1^9*myq2^5*(1 + w1^(-2))^2*(-5 + 5/w1^18 - 6/w1^16 + 37/w1^14 + 
       45/w1^12 + 61/w1^10 - 61/w1^8 - 45/w1^6 - 37/w1^4 + 6/w1^2)*
      (-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
    (4*myq1^5*myq2^9*(-9 + 9/w1^22 + 5/w1^20 + 15/w1^18 - 72/w1^16 - 
       45/w1^14 - 98/w1^12 + 98/w1^10 + 45/w1^8 + 72/w1^6 - 15/w1^4 - 5/w1^2)*
      (1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) - 
    (4*myq1^7*myq2^7*(1 + w1^(-2))^2*(-3 + 3/w1^22 - 15/w1^20 + 16/w1^18 + 
       34/w1^16 + 153/w1^14 + 17/w1^12 - 17/w1^10 - 153/w1^8 - 34/w1^6 - 
       16/w1^4 + 15/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
    (4*myq1^14*(1 + w1^(-2))^4*(3 - 2*x^2 + 3*x^4 + (8*(-1 + x^2)^2)/w1^2 + 
       (3 - 2*x^2 + 3*x^4)/w1^4))/(w1^8*w2^2) - 
    (4*myq2^14*(x^2 + x^2/w1^20 - x^2/w1^16 - x^2/w1^4 - 
       (4 + 3*x^2 + 4*x^4)/w1^18 + (14*(4 + 3*x^2 + 4*x^4))/w1^10 - 
       (4 + 3*x^2 + 4*x^4)/w1^2 + (2*(11 + 5*x^2 + 11*x^4))/w1^14 + 
       (2*(11 + 5*x^2 + 11*x^4))/w1^6 + (66 + 68*x^2 + 66*x^4)/w1^12 + 
       (66 + 68*x^2 + 66*x^4)/w1^8))/(w1^4*w2^2) - 
    (myq1^12*myq2^2*(1 + w1^(-2))^2*((-1 + w1^(-4))^2*(9 + 9/w1^4 + 16/w1^2)*
        x^2 + ((-1 + w1^(-4))^2*(9 + 9/w1^4 + 16/w1^2)*x^2)/w2^4 + 
       (2*(8 - 41*x^2 + 8*x^4 + (64*(1 - 3*x^2 + x^4))/w1^10 + 
          (64*(1 - 3*x^2 + x^4))/w1^2 + (48*(5 - 2*x^2 + 5*x^4))/w1^6 + 
          (8 - 41*x^2 + 8*x^4)/w1^12 + (200 - 151*x^2 + 200*x^4)/w1^8 + 
          (200 - 151*x^2 + 200*x^4)/w1^4))/w2^2))/w1^6 + 
    (2*myq1^2*myq2^12*((4*x^2)/w2^2 + (4*x^2)/(w1^24*w2^2) + 
       (8*x^2 + (8*x^2)/w2^4 + (4 - 26*x^2 + 4*x^4)/w2^2)/w1^20 + 
       (8*x^2 + (8*x^2)/w2^4 + (4 - 26*x^2 + 4*x^4)/w2^2)/w1^4 + 
       (2*x^2 + (2*x^2)/w2^4 - (20 + 23*x^2 + 20*x^4)/w2^2)/w1^22 + 
       (2*x^2 + (2*x^2)/w2^4 - (20 + 23*x^2 + 20*x^4)/w2^2)/w1^2 + 
       (6*x^2 + (6*x^2)/w2^4 + (8*(59 + 48*x^2 + 59*x^4))/w2^2)/w1^16 + 
       (6*x^2 + (6*x^2)/w2^4 + (8*(59 + 48*x^2 + 59*x^4))/w2^2)/w1^8 + 
       (13*x^2 + (13*x^2)/w2^4 + (137 + 27*x^2 + 137*x^4)/w2^2)/w1^18 + 
       (13*x^2 + (13*x^2)/w2^4 + (137 + 27*x^2 + 137*x^4)/w2^2)/w1^6 + 
       (-15*x^2 - (15*x^2)/w2^4 + (567 + 212*x^2 + 567*x^4)/w2^2)/w1^14 + 
       (-15*x^2 - (15*x^2)/w2^4 + (567 + 212*x^2 + 567*x^4)/w2^2)/w1^10 + 
       (-28*x^2 - (28*x^2)/w2^4 + (816 + 508*x^2 + 816*x^4)/w2^2)/w1^12))/
     w1^2 - (myq1^8*myq2^6*((37 + 37/w2^4 - 110/w2^2)*x^2 + 
       ((37 + 37/w2^4 - 110/w2^2)*x^2)/w1^24 - 
       (8*(78*x^2 + (78*x^2)/w2^4 + (-801 + 32*x^2 - 801*x^4)/w2^2))/w1^14 - 
       (8*(78*x^2 + (78*x^2)/w2^4 + (-801 + 32*x^2 - 801*x^4)/w2^2))/w1^10 + 
       (2*(93*x^2 + (93*x^2)/w2^4 + (4*(9 - 77*x^2 + 9*x^4))/w2^2))/w1^22 + 
       (2*(93*x^2 + (93*x^2)/w2^4 + (4*(9 - 77*x^2 + 9*x^4))/w2^2))/w1^2 + 
       (4*(102*x^2 + (102*x^2)/w2^4 + (103 - 385*x^2 + 103*x^4)/w2^2))/
        w1^20 + (4*(102*x^2 + (102*x^2)/w2^4 + (103 - 385*x^2 + 103*x^4)/
           w2^2))/w1^4 + (2*(219*x^2 + (219*x^2)/w2^4 + 
          (4*(195 - 281*x^2 + 195*x^4))/w2^2))/w1^18 + 
       (2*(219*x^2 + (219*x^2)/w2^4 + (4*(195 - 281*x^2 + 195*x^4))/w2^2))/
        w1^6 + (3*(9*x^2 + (9*x^2)/w2^4 + (2*(604 - 407*x^2 + 604*x^4))/
           w2^2))/w1^16 + (3*(9*x^2 + (9*x^2)/w2^4 + 
          (2*(604 - 407*x^2 + 604*x^4))/w2^2))/w1^8 - 
       (8*(118*x^2 + (118*x^2)/w2^4 - (901 + 43*x^2 + 901*x^4)/w2^2))/w1^12))/
     w1^2 - myq1^4*myq2^10*((4*x^2)/w2^2 + (4*x^2)/(w1^28*w2^2) + 
      (8*(2*x^2 + (2*x^2)/w2^4 - (3 + 7*x^2 + 3*x^4)/w2^2))/w1^26 + 
      (8*(2*x^2 + (2*x^2)/w2^4 - (3 + 7*x^2 + 3*x^4)/w2^2))/w1^2 + 
      (4*(20*x^2 + (20*x^2)/w2^4 + (8 - 39*x^2 + 8*x^4)/w2^2))/w1^24 + 
      (4*(20*x^2 + (20*x^2)/w2^4 + (8 - 39*x^2 + 8*x^4)/w2^2))/w1^4 + 
      (181*x^2 + (181*x^2)/w2^4 + (244 - 394*x^2 + 244*x^4)/w2^2)/w1^22 + 
      (181*x^2 + (181*x^2)/w2^4 + (244 - 394*x^2 + 244*x^4)/w2^2)/w1^6 + 
      (8*(2*x^2 + (2*x^2)/w2^4 + (261 - 23*x^2 + 261*x^4)/w2^2))/w1^18 + 
      (8*(2*x^2 + (2*x^2)/w2^4 + (261 - 23*x^2 + 261*x^4)/w2^2))/w1^10 + 
      (-282*x^2 - (282*x^2)/w2^4 + (8*(499 + 250*x^2 + 499*x^4))/w2^2)/
       w1^16 + (-282*x^2 - (282*x^2)/w2^4 + (8*(499 + 250*x^2 + 499*x^4))/
         w2^2)/w1^12 + (2*(101*x^2 + (101*x^2)/w2^4 + 
         (540 - 44*x^2 + 540*x^4)/w2^2))/w1^20 + 
      (2*(101*x^2 + (101*x^2)/w2^4 + (540 - 44*x^2 + 540*x^4)/w2^2))/w1^8 + 
      (-426*x^2 - (426*x^2)/w2^4 + (4*(998 + 397*x^2 + 998*x^4))/w2^2)/
       w1^14) + (2*myq1^10*myq2^4*((-1 + w1^(-2))^2*(1 + w1^(-2))^4*
        (19 + 19/w1^8 + 52/w1^6 + 73/w1^4 + 52/w1^2)*x^2 + 
       ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(19 + 19/w1^8 + 52/w1^6 + 73/w1^4 + 
          52/w1^2)*x^2)/w2^4 + (4 - 81*x^2 + 4*x^4 + (4 - 81*x^2 + 4*x^4)/
          w1^20 + (68 - 494*x^2 + 68*x^4)/w1^18 + (68 - 494*x^2 + 68*x^4)/
          w1^2 + (4*(276 - 259*x^2 + 276*x^4))/w1^14 + 
         (4*(276 - 259*x^2 + 276*x^4))/w1^6 + (389 - 1023*x^2 + 389*x^4)/
          w1^16 + (389 - 1023*x^2 + 389*x^4)/w1^4 + 
         (4*(600 - 127*x^2 + 600*x^4))/w1^10 + (1939 - 760*x^2 + 1939*x^4)/
          w1^12 + (1939 - 760*x^2 + 1939*x^4)/w1^8)/w2^2))/w1^4 + 
    2*myq1^6*myq2^8*((6 + 6/w2^4 - 11/w2^2)*x^2 + 
      ((6 + 6/w2^4 - 11/w2^2)*x^2)/w1^28 + 
      (2*(16*x^2 + (16*x^2)/w2^4 + (3*(2 - 9*x^2 + 2*x^4))/w2^2))/w1^26 + 
      (2*(16*x^2 + (16*x^2)/w2^4 + (3*(2 - 9*x^2 + 2*x^4))/w2^2))/w1^2 + 
      (94*x^2 + (94*x^2)/w2^4 + (27 - 259*x^2 + 27*x^4)/w2^2)/w1^24 + 
      (94*x^2 + (94*x^2)/w2^4 + (27 - 259*x^2 + 27*x^4)/w2^2)/w1^4 + 
      (8*(22*x^2 + (22*x^2)/w2^4 + (29 - 73*x^2 + 29*x^4)/w2^2))/w1^22 + 
      (8*(22*x^2 + (22*x^2)/w2^4 + (29 - 73*x^2 + 29*x^4)/w2^2))/w1^6 - 
      (8*(55*x^2 + (55*x^2)/w2^4 - (2*(229 + 64*x^2 + 229*x^4))/w2^2))/
       w1^14 + (184*x^2 + (184*x^2)/w2^4 + (799 - 845*x^2 + 799*x^4)/w2^2)/
       w1^20 + (184*x^2 + (184*x^2)/w2^4 + (799 - 845*x^2 + 799*x^4)/w2^2)/
       w1^8 + (2*(6*x^2 + (6*x^2)/w2^4 + (1022 + 23*x^2 + 1022*x^4)/w2^2))/
       w1^18 + (2*(6*x^2 + (6*x^2)/w2^4 + (1022 + 23*x^2 + 1022*x^4)/w2^2))/
       w1^10 + (-284*x^2 - (284*x^2)/w2^4 + (2894 + 235*x^2 + 2894*x^4)/w2^2)/
       w1^16 + (-284*x^2 - (284*x^2)/w2^4 + (2894 + 235*x^2 + 2894*x^4)/w2^2)/
       w1^12)))/(192*myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) + 
 (w1^5*w2^2*((3*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/(w1*w2^3) + 
    (3*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(24 + 24/w2^4 - 37/w2^2 + 16*x^2 + (16*x^2)/w2^4 - 
       (43*x^2)/w2^2 + 12*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 4/(w1^2*w2^2))*
        (-1 + x^2) - (37 + 43*x^2 - (4*(13 + 27*x^2))/w2^2 + 
         (37 + 43*x^2)/w2^4)/w1^2 + (8*(3 + 2*x^2) + (8*(3 + 2*x^2))/w2^4 - 
         (37 + 43*x^2)/w2^2)/w1^4))/(w1*w2) + 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(20*x^2 + (20*x^2)/w1^4 + 
       (7 - 40*x^2 - 7*x^4 + 12*(-1 + x^4))/w1^2))/w2^2 + 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(20*x^2 + (20*x^2)/w2^4 + 
       (7 - 40*x^2 - 7*x^4 + 12*(-1 + x^4))/w2^2))/w1^2)*
   ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
    (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
     (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
    (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
       ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
       ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
       (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
    (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
       (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
        w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
     ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/(w1^12*w2^2) + 
      (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/(w1^6*w2^2) + 
      (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/w2^4)/
       (w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
        (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
      (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
         (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
      (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
         (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
    (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
       (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
       ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
          (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
        w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
      ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
        (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
          w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
       ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
         (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
       (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
          (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/w1^2 + 
    (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
       (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
        (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
         (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
       (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
          (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
    (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
          w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
       (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
          (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
         x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
    (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
         (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + 
          (3*(1 + x^4))/w2^2))/w1^8 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + 
         (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/
        w1^6 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + 
         (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/
        w1^2 + (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + 
          (x^2 + x^6)/w2^2 + (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/
        w1^4))/w1^2))/(3072*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
   x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
   (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) - (w1^5*w2^2*((27*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/
     (w1*w2^3) + (27*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(24 + 24/w1^4 - 37/w1^2 + 24/w2^4 + 24/(w1^4*w2^4) - 
       37/(w1^2*w2^4) - 37/w2^2 - 37/(w1^4*w2^2) + 52/(w1^2*w2^2) + 16*x^2 + 
       (16*x^2)/w1^4 - (43*x^2)/w1^2 + (16*x^2)/w2^4 + (16*x^2)/(w1^4*w2^4) - 
       (43*x^2)/(w1^2*w2^4) - (43*x^2)/w2^2 - (43*x^2)/(w1^4*w2^2) + 
       (108*x^2)/(w1^2*w2^2) - 24*((1 + w2^(-4) - 4/w2^2)/w1^2 + w2^(-2) + 
         1/(w1^4*w2^2))*(-1 + x^2) + 12*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*(-1 + x^2) - 48*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        (1 + x^2)))/(w1*w2) + (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (-28*x^2 - (28*x^2)/w1^4 - (-7 - 56*x^2 + 7*x^4 + 12*(-1 + x^4))/w1^2))/
     w2^2 + (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (-28*x^2 - (28*x^2)/w2^4 - (-7 - 56*x^2 + 7*x^4 + 12*(-1 + x^4))/w2^2))/
     w1^2)*((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
     (w1^5*w2^3) + (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (1 + x^4))/(w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
    (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
       ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
       ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
       (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
    (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
       (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
        w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
     ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/(w1^12*w2^2) + 
      (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/(w1^6*w2^2) + 
      (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/w2^4)/
       (w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
        (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
      (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
         (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
      (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
         (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
    (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
       (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
       ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
          (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
        w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
      ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
        (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
          w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
       ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
         (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
       (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
          (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/w1^2 + 
    (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
       (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
        (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
         (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
       (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
          (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
    (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
          w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
       (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
          (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
         x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
    (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
         (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + 
          (3*(1 + x^4))/w2^2))/w1^8 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + 
         (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/
        w1^6 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + 
         (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/
        w1^2 + (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + 
          (x^2 + x^6)/w2^2 + (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/
        w1^4))/w1^2))/(3072*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
   x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
   (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) + (w1^5*w2^2*((27*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/
     (w1*w2^3) + (3*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(11/w2^2 - 8*x^2 - (8*x^2)/w2^4 + (5*x^2)/w2^2 + 
       12*(-1 + w1^(-2))^2*(1 + w2^(-4))*(-1 + x^2) + 
       (11 + 5*x^2 + (4*(-11 + 3*x^2))/w2^2 + (11 + 5*x^2)/w2^4)/w1^2 + 
       (-8*x^2 - (8*x^2)/w2^4 + (11 + 5*x^2)/w2^2)/w1^4))/(w1*w2) - 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w2^4 + 
       (-7 - 8*x^2 + 7*x^4 - 12*(-1 + x^4))/w2^2))/w1^2 - 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w1^4 + 
       (-7 - 8*x^2 + 7*x^4 + 12*(-1 + x^4))/w1^2))/w2^2)*
   ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
    (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
     (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
    (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
       ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
       ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
       (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
    (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
       (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
        w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
     ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/(w1^12*w2^2) + 
      (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/(w1^6*w2^2) + 
      (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/w2^4)/
       (w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
        (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
      (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
         (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
      (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
         (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
    (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
       (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
       ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
          (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
        w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
      ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
        (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
          w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
       ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
         (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
       (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
          (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/w1^2 + 
    (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
       (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
        (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
         (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
       (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
          (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
    (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
          w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
       (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
          (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
         x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
    (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
         (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + 
          (3*(1 + x^4))/w2^2))/w1^8 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + 
         (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/
        w1^6 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + 
         (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/
        w1^2 + (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + 
          (x^2 + x^6)/w2^2 + (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/
        w1^4))/w1^2))/(3072*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
   x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
   (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) - (w1^5*w2^2*((3*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/
     (w1*w2^3) + (27*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(11/w2^2 - 8*x^2 - (8*x^2)/w2^4 + (5*x^2)/w2^2 + 
       12*(1 + w1^(-4))*(-1 + w2^(-2))^2*(-1 + x^2) + 
       (11 + 5*x^2 + (4*(-11 + 3*x^2))/w2^2 + (11 + 5*x^2)/w2^4)/w1^2 + 
       (-8*x^2 - (8*x^2)/w2^4 + (11 + 5*x^2)/w2^2)/w1^4))/(w1*w2) - 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w1^4 + 
       (-7 - 8*x^2 + 7*x^4 - 12*(-1 + x^4))/w1^2))/w2^2 - 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w2^4 + 
       (-7 - 8*x^2 + 7*x^4 + 12*(-1 + x^4))/w2^2))/w1^2)*
   ((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^5*w2^3) + 
    (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
     (w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1^4*w2^2) + 
    (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
       ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
       ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
       (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
    (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
       (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
        w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
     ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/(w1^12*w2^2) + 
      (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/(w1^6*w2^2) + 
      (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/w2^4)/
       (w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
        (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
      (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
         (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
      (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
         (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
    (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
       (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
       ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
          (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
        w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
      ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
        (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
          w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
       ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
         (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
       (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
          (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/w1^2 + 
    (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
       (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
        (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
         (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
       (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
          (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
    (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
          w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
       (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
          (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
         x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
    (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
         (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + 
          (3*(1 + x^4))/w2^2))/w1^8 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + 
         (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/
        w1^6 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + 
         (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/
        w1^2 + (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + 
          (x^2 + x^6)/w2^2 + (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/
        w1^4))/w1^2))/(3072*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*
   x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
   (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) - 
 (w1^3*w2*((-32*myq1^9*myq2*(-1 + w1^(-6) - 4/w1^4 + 4/w1^2)*(-1 + w2^(-2))*
      x^3*(1 + x^2))/(w1^3*w2^2) + (4*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)^2*
      (1 + x^4))/(w1^4*w2^3) - (8*myq1*myq2^9*(-1 + w1^(-6) - w1^(-4) + 
       w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/(w1^3*w2^2) + 
    (myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (8 + x^2 - (4*x^2)/w1^6 - (4*x^2)/w1^2 + 8*x^4 + 
       (8 + x^2 + 8*x^4)/w1^8 + (2*(16 - 5*x^2 + 16*x^4))/w1^4))/(w1*w2^2) + 
    (4*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2/w2^2 + x^2/(w1^8*w2^2) - (2*(4 + 3*x^2 + 4*x^4))/(w1^4*w2^2) + 
       (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^6 + 
       (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^2))/w1 - 
    16*myq1^10*((2*x^4)/(w1^8*w2^3) + (2*x^4)/(w1^4*w2^3) - 
      (x^2*(1 + x^4 - (2*(-1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/(w1^6*w2)) + 
    (8*myq1^7*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((2*x^2)/w2^2 + (2*x^2)/(w1^8*w2^2) - (7*x^2)/(w1^6*w2^2) - 
       (7*x^2)/(w1^2*w2^2) + (-4*x^2 - (4*x^2)/w2^4 + (2*(1 + 4*x^2 + x^4))/
          w2^2)/w1^4))/w1 + (4*myq1^6*myq2^4*x^2*(-(x^2/w2^2) - 
       x^2/(w1^12*w2^2) + (1 - 8*x^2 + x^4 - (4*(-1 + x^2)^2)/w2^2 + 
         (1 - 8*x^2 + x^4)/w2^4)/w1^10 + 
       (1 - 8*x^2 + x^4 - (4*(-1 + x^2)^2)/w2^2 + (1 - 8*x^2 + x^4)/w2^4)/
        w1^2 + (2*(3 - 4*x^2 + 3*x^4 - (8*(2 + x^2 + 2*x^4))/w2^2 + 
          (3 - 4*x^2 + 3*x^4)/w2^4))/w1^6 + 
       (8 + 22*x^2 + 8*x^4 - (4 + 19*x^2 + 4*x^4)/w2^2 + 
         (8 + 22*x^2 + 8*x^4)/w2^4)/w1^8 + 
       (8 + 22*x^2 + 8*x^4 - (4 + 19*x^2 + 4*x^4)/w2^2 + 
         (8 + 22*x^2 + 8*x^4)/w2^4)/w1^4))/w2 + 
    (8*myq1^8*myq2^2*x^2*((3*x^2)/w2^2 + (3*x^2)/(w1^8*w2^2) + 
       (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^6 + 
       (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^2 - 
       (2*(4 + 10*x^2 + 4*x^4 + (2*(2 + 5*x^2 + 2*x^4))/w2^4 - 
          (9 + 19*x^2 + 9*x^4)/w2^2))/w1^4))/(w1^2*w2) + 
    (myq1^2*myq2^8*(x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
         (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4) + 
       (x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
          (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4))/w2^4 - 
       (2*(2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8 - 
          (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^6 - 
          (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^2 + 
          (2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8)/w1^8 + 
          (2*(2 + 8*x^2 + 9*x^4 + 8*x^6 + 2*x^8))/w1^4))/w2^2))/(w1^2*w2) - 
    (myq1^4*myq2^6*((2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^10 + 
       (2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^2 + x^2*((-8 + x^2 - 8*x^4)/w2^2 + 
         4*(1 + x^4) + (4*(1 + x^4))/w2^4) + 
       (x^2*((-8 + x^2 - 8*x^4)/w2^2 + 4*(1 + x^4) + (4*(1 + x^4))/w2^4))/
        w1^12 - (4*(8*x^2 + 6*x^4 + 8*x^6 + (8*x^2 + 6*x^4 + 8*x^6)/w2^4 - 
          (2 + 16*x^2 + 19*x^4 + 16*x^6 + 2*x^8)/w2^2))/w1^6 + 
       (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
         (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^8 + 
       (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
         (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^4))/w2))/
  (2048*myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 (9*w1^3*w2*((32*myq1^9*myq2*(-1 + w1^(-6) - 4/w1^4 + 4/w1^2)*(-1 + w2^(-2))*
      x^3*(1 + x^2))/(w1^3*w2^2) - (4*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)^2*
      (1 + x^4))/(w1^4*w2^3) + (8*myq1*myq2^9*(-1 + w1^(-6) - w1^(-4) + 
       w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/(w1^3*w2^2) - 
    (myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (8 + x^2 - (4*x^2)/w1^6 - (4*x^2)/w1^2 + 8*x^4 + 
       (8 + x^2 + 8*x^4)/w1^8 + (2*(16 - 5*x^2 + 16*x^4))/w1^4))/(w1*w2^2) - 
    (4*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2/w2^2 + x^2/(w1^8*w2^2) - (2*(4 + 3*x^2 + 4*x^4))/(w1^4*w2^2) + 
       (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^6 + 
       (2*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2 - x^4)/w2^2))/w1^2))/w1 + 
    16*myq1^10*((2*x^4)/(w1^8*w2^3) + (2*x^4)/(w1^4*w2^3) - 
      (x^2*(1 + x^4 - (2*(-1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/(w1^6*w2)) - 
    (8*myq1^7*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((2*x^2)/w2^2 + (2*x^2)/(w1^8*w2^2) - (7*x^2)/(w1^6*w2^2) - 
       (7*x^2)/(w1^2*w2^2) + (-4*x^2 - (4*x^2)/w2^4 + (2*(1 + 4*x^2 + x^4))/
          w2^2)/w1^4))/w1 - (4*myq1^6*myq2^4*x^2*(-(x^2/w2^2) - 
       x^2/(w1^12*w2^2) + (1 - 8*x^2 + x^4 - (4*(-1 + x^2)^2)/w2^2 + 
         (1 - 8*x^2 + x^4)/w2^4)/w1^10 + 
       (1 - 8*x^2 + x^4 - (4*(-1 + x^2)^2)/w2^2 + (1 - 8*x^2 + x^4)/w2^4)/
        w1^2 + (2*(3 - 4*x^2 + 3*x^4 - (8*(2 + x^2 + 2*x^4))/w2^2 + 
          (3 - 4*x^2 + 3*x^4)/w2^4))/w1^6 + 
       (8 + 22*x^2 + 8*x^4 - (4 + 19*x^2 + 4*x^4)/w2^2 + 
         (8 + 22*x^2 + 8*x^4)/w2^4)/w1^8 + 
       (8 + 22*x^2 + 8*x^4 - (4 + 19*x^2 + 4*x^4)/w2^2 + 
         (8 + 22*x^2 + 8*x^4)/w2^4)/w1^4))/w2 - 
    (8*myq1^8*myq2^2*x^2*((3*x^2)/w2^2 + (3*x^2)/(w1^8*w2^2) + 
       (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^6 + 
       (8*x^2 + (8*x^2)/w2^4 - (1 + 18*x^2 + x^4)/w2^2)/w1^2 - 
       (2*(4 + 10*x^2 + 4*x^4 + (2*(2 + 5*x^2 + 2*x^4))/w2^4 - 
          (9 + 19*x^2 + 9*x^4)/w2^2))/w1^4))/(w1^2*w2) - 
    (myq1^2*myq2^8*(x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
         (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4) + 
       (x^2*(4 - x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 4*x^4 + 
          (4 - x^2 + 4*x^4)/w1^8 + (2*(4 + 5*x^2 + 4*x^4))/w1^4))/w2^4 - 
       (2*(2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8 - 
          (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^6 - 
          (4*(1 + 2*x^2 + x^4 + 2*x^6 + x^8))/w1^2 + 
          (2 + 8*x^2 + 3*x^4 + 8*x^6 + 2*x^8)/w1^8 + 
          (2*(2 + 8*x^2 + 9*x^4 + 8*x^6 + 2*x^8))/w1^4))/w2^2))/(w1^2*w2) + 
    (myq1^4*myq2^6*((2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^10 + 
       (2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^2 + x^2*((-8 + x^2 - 8*x^4)/w2^2 + 
         4*(1 + x^4) + (4*(1 + x^4))/w2^4) + 
       (x^2*((-8 + x^2 - 8*x^4)/w2^2 + 4*(1 + x^4) + (4*(1 + x^4))/w2^4))/
        w1^12 - (4*(8*x^2 + 6*x^4 + 8*x^6 + (8*x^2 + 6*x^4 + 8*x^6)/w2^4 - 
          (2 + 16*x^2 + 19*x^4 + 16*x^6 + 2*x^8)/w2^2))/w1^6 + 
       (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
         (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^8 + 
       (44*x^2 + 40*x^4 + 44*x^6 + (44*x^2 + 40*x^4 + 44*x^6)/w2^4 - 
         (4 + 88*x^2 + 89*x^4 + 88*x^6 + 4*x^8)/w2^2)/w1^4))/w2))/
  (2048*myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 (w2^2*(-((myq1*myq2^3*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
       (1 + x^2)*(12*x^2 + (12*x^2)/w1^8 + (-11 + 10*x^2 - 11*x^4)/w1^6 + 
        (-11 + 10*x^2 - 11*x^4)/w1^2 - (2*(1 - 18*x^2 + x^4))/w1^4))/
      (w1*w2)) - (myq1^3*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)*(1 - 30*x^2 + x^4 + (1 - 30*x^2 + x^4)/w1^4 + 
       (22 - 20*x^2 + 22*x^4)/w1^2))/(w1^3*w2) + 
    (2*myq1^4*(1 + w1^(-2))^2*(1 - 4*x^2 - 26*x^4 - 4*x^6 + x^8 + 
       (-2 + 24*x^2 + 20*x^4 + 24*x^6 - 2*x^8)/w1^2 + 
       (1 - 4*x^2 - 26*x^4 - 4*x^6 + x^8)/w1^4))/(w1^4*w2^2) - 
    (2*myq2^4*(2*x^4 + (2*x^4)/w1^16 - (4*x^2*(2 + x^2 + 2*x^4))/w1^14 - 
       (4*x^2*(2 + x^2 + 2*x^4))/w1^2 - 
       (2*(1 + 4*x^2 - 24*x^4 + 4*x^6 + x^8))/w1^8 - 
       (4*(1 + 6*x^2 - 3*x^4 + 6*x^6 + x^8))/w1^10 - 
       (4*(1 + 6*x^2 - 3*x^4 + 6*x^6 + x^8))/w1^6 + 
       (5 + 4*x^2 + 30*x^4 + 4*x^6 + 5*x^8)/w1^12 + 
       (5 + 4*x^2 + 30*x^4 + 4*x^6 + 5*x^8)/w1^4))/w2^2 - 
    (myq1^2*myq2^2*((-4*((x + x^3)^2 + (x + x^3)^2/w2^4 + 
          (2*(-1 + x^2)^2*(1 - 7*x^2 + x^4))/w2^2))/w1^6 + 
       x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (6*(3 + 10*x^2 + 3*x^4))/w2^2) + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (6*(3 + 10*x^2 + 3*x^4))/w2^2))/
        w1^12 - ((x + x^3)^2 + (x + x^3)^2/w2^4 + 
         (2*(4 - 25*x^2 + 58*x^4 - 25*x^6 + 4*x^8))/w2^2)/w1^8 - 
       ((x + x^3)^2 + (x + x^3)^2/w2^4 + (2*(4 - 25*x^2 + 58*x^4 - 25*x^6 + 
            4*x^8))/w2^2)/w1^4 + (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + 
          (6 + 30*x^2 - 8*x^4 + 30*x^6 + 6*x^8)/w2^2))/w1^10 + 
       (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + (6 + 30*x^2 - 8*x^4 + 30*x^6 + 
            6*x^8)/w2^2))/w1^2))/w1^2))/(192*myq2*(myq1^2 - myq2^2)^2*
   (w1^(-3) + w1^(-1))^3*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (w2^2*((myq1*myq2^3*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)*(12*x^2 + (12*x^2)/w1^8 + (-11 + 10*x^2 - 11*x^4)/w1^6 + 
       (-11 + 10*x^2 - 11*x^4)/w1^2 - (2*(1 - 18*x^2 + x^4))/w1^4))/(w1*w2) + 
    (myq1^3*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)*
      (1 - 30*x^2 + x^4 + (1 - 30*x^2 + x^4)/w1^4 + (22 - 20*x^2 + 22*x^4)/
        w1^2))/(w1^3*w2) - (2*myq1^4*(1 + w1^(-2))^2*
      (1 - 4*x^2 - 26*x^4 - 4*x^6 + x^8 + (-2 + 24*x^2 + 20*x^4 + 24*x^6 - 
         2*x^8)/w1^2 + (1 - 4*x^2 - 26*x^4 - 4*x^6 + x^8)/w1^4))/
     (w1^4*w2^2) + (2*myq2^4*(2*x^4 + (2*x^4)/w1^16 - 
       (4*x^2*(2 + x^2 + 2*x^4))/w1^14 - (4*x^2*(2 + x^2 + 2*x^4))/w1^2 - 
       (2*(1 + 4*x^2 - 24*x^4 + 4*x^6 + x^8))/w1^8 - 
       (4*(1 + 6*x^2 - 3*x^4 + 6*x^6 + x^8))/w1^10 - 
       (4*(1 + 6*x^2 - 3*x^4 + 6*x^6 + x^8))/w1^6 + 
       (5 + 4*x^2 + 30*x^4 + 4*x^6 + 5*x^8)/w1^12 + 
       (5 + 4*x^2 + 30*x^4 + 4*x^6 + 5*x^8)/w1^4))/w2^2 + 
    (myq1^2*myq2^2*((-4*((x + x^3)^2 + (x + x^3)^2/w2^4 + 
          (2*(-1 + x^2)^2*(1 - 7*x^2 + x^4))/w2^2))/w1^6 + 
       x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (6*(3 + 10*x^2 + 3*x^4))/w2^2) + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (6*(3 + 10*x^2 + 3*x^4))/w2^2))/
        w1^12 - ((x + x^3)^2 + (x + x^3)^2/w2^4 + 
         (2*(4 - 25*x^2 + 58*x^4 - 25*x^6 + 4*x^8))/w2^2)/w1^8 - 
       ((x + x^3)^2 + (x + x^3)^2/w2^4 + (2*(4 - 25*x^2 + 58*x^4 - 25*x^6 + 
            4*x^8))/w2^2)/w1^4 + (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + 
          (6 + 30*x^2 - 8*x^4 + 30*x^6 + 6*x^8)/w2^2))/w1^10 + 
       (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + (6 + 30*x^2 - 8*x^4 + 30*x^6 + 
            6*x^8)/w2^2))/w1^2))/w1^2))/(384*myq2*(myq1^2 - myq2^2)^2*
   (w1^(-3) + w1^(-1))^3*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^2*((8*myq1^4*(1 + x^2)*(7*x^2*(5 - 8*x^2 + 5*x^4) + 
       (7*x^2*(5 - 8*x^2 + 5*x^4))/w1^4 - 
       (2*(13 - 10*x^2 + 8*x^4 - 10*x^6 + 13*x^8))/w1^2))/(w1^3*w2^2) + 
    (2*myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(43 + 50*x^2 + 43*x^4) + (x^2*(43 + 50*x^2 + 43*x^4))/w1^4 - 
       (2*(35 + 25*x^2 + 16*x^4 + 25*x^6 + 35*x^8))/w1^2))/(w1^2*w2) - 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(8*x^2 - 2*x^4 + 8*x^6 + 
       (8*x^2 - 2*x^4 + 8*x^6)/w1^8 + (-17 + 72*x^2 + 106*x^4 + 72*x^6 - 
         17*x^8)/w1^6 + (-17 + 72*x^2 + 106*x^4 + 72*x^6 - 17*x^8)/w1^2 - 
       (2*(53 + 44*x^2 + 36*x^4 + 44*x^6 + 53*x^8))/w1^4))/w2 + 
    (myq2^4*(1 + x^2)*(x^2*(25 - 58*x^2 + 25*x^4) + 
       (x^2*(25 - 58*x^2 + 25*x^4))/w1^8 + (-34 + 216*x^2 - 220*x^4 + 
         216*x^6 - 34*x^8)/w1^6 + (-34 + 216*x^2 - 220*x^4 + 216*x^6 - 
         34*x^8)/w1^2 - (2*(70 - 119*x^2 + 234*x^4 - 119*x^6 + 70*x^8))/
        w1^4))/(w1*w2^2) - (myq1^2*myq2^2*(1 + x^2)*
      ((x^2*(43 - 166*x^2 + 43*x^4))/w2^2 + (x^2*(43 - 166*x^2 + 43*x^4))/
        (w1^8*w2^2) + (2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 + 
          (-17 + 194*x^2 - 154*x^4 + 194*x^6 - 17*x^8)/w2^2))/w1^6 + 
       (2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 + 
          (-17 + 194*x^2 - 154*x^4 + 194*x^6 - 17*x^8)/w2^2))/w1^2 - 
       (2*(18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^4 + 
          (174 - 289*x^2 + 550*x^4 - 289*x^6 + 174*x^8)/w2^2))/w1^4))/w1))/
  (4608*myq2*(myq1^2 - myq2^2)^2*x^3*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^2*((-8*myq1^4*(1 + x^2)*(7*x^2*(5 - 8*x^2 + 5*x^4) + 
       (7*x^2*(5 - 8*x^2 + 5*x^4))/w1^4 - 
       (2*(13 - 10*x^2 + 8*x^4 - 10*x^6 + 13*x^8))/w1^2))/(w1^3*w2^2) - 
    (2*myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(43 + 50*x^2 + 43*x^4) + (x^2*(43 + 50*x^2 + 43*x^4))/w1^4 - 
       (2*(35 + 25*x^2 + 16*x^4 + 25*x^6 + 35*x^8))/w1^2))/(w1^2*w2) + 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(8*x^2 - 2*x^4 + 8*x^6 + 
       (8*x^2 - 2*x^4 + 8*x^6)/w1^8 + (-17 + 72*x^2 + 106*x^4 + 72*x^6 - 
         17*x^8)/w1^6 + (-17 + 72*x^2 + 106*x^4 + 72*x^6 - 17*x^8)/w1^2 - 
       (2*(53 + 44*x^2 + 36*x^4 + 44*x^6 + 53*x^8))/w1^4))/w2 + 
    (myq2^4*(1 + x^2)*(-25*x^2 + 58*x^4 - 25*x^6 + 
       (-25*x^2 + 58*x^4 - 25*x^6)/w1^8 + (34 - 216*x^2 + 220*x^4 - 216*x^6 + 
         34*x^8)/w1^6 + (34 - 216*x^2 + 220*x^4 - 216*x^6 + 34*x^8)/w1^2 + 
       (2*(70 - 119*x^2 + 234*x^4 - 119*x^6 + 70*x^8))/w1^4))/(w1*w2^2) + 
    (myq1^2*myq2^2*(1 + x^2)*((x^2*(43 - 166*x^2 + 43*x^4))/w2^2 + 
       (x^2*(43 - 166*x^2 + 43*x^4))/(w1^8*w2^2) + 
       (2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 + 
          (-17 + 194*x^2 - 154*x^4 + 194*x^6 - 17*x^8)/w2^2))/w1^6 + 
       (2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 + 
          (-17 + 194*x^2 - 154*x^4 + 194*x^6 - 17*x^8)/w2^2))/w1^2 - 
       (2*(18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^4 + 
          (174 - 289*x^2 + 550*x^4 - 289*x^6 + 174*x^8)/w2^2))/w1^4))/w1))/
  (4608*myq2*(myq1^2 - myq2^2)^2*x^3*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^2*((8*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (11 - 122*x^2 + 11*x^4)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^4*w2) - 
    (144*myq1^6*(1 - 5*x^2 - 5*x^4 + x^6)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
     (w1^5*w2^2) - (4*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (44*x^2 - 74*x^4 + 44*x^6 + (44*x^2 - 74*x^4 + 44*x^6)/w1^8 - 
       (53 + 6*x^2 + 482*x^4 + 6*x^6 + 53*x^8)/w1^6 - 
       (53 + 6*x^2 + 482*x^4 + 6*x^6 + 53*x^8)/w1^2 + 
       (62 + 500*x^2 + 48*x^4 + 500*x^6 + 62*x^8)/w1^4))/(w1^2*w2) - 
    (3*myq2^6*(1 + x^2)*(22*x^2 + 8*x^4 + 22*x^6 + (22*x^2 + 8*x^4 + 22*x^6)/
        w1^12 + (-25 + 40*x^2 + 154*x^4 + 40*x^6 - 25*x^8)/w1^10 + 
       (-25 + 40*x^2 + 154*x^4 + 40*x^6 - 25*x^8)/w1^2 - 
       (2*(24 + 179*x^2 + 100*x^4 + 179*x^6 + 24*x^8))/w1^8 - 
       (2*(24 + 179*x^2 + 100*x^4 + 179*x^6 + 24*x^8))/w1^4 + 
       (2*(97 + 104*x^2 + 374*x^4 + 104*x^6 + 97*x^8))/w1^6))/(w1*w2^2) + 
    (myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^2*(8 - 29*x^2 + 8*x^4) + (2*x^2*(8 - 29*x^2 + 8*x^4))/w1^12 + 
       (-25 + 206*x^2 - 6*x^4 + 206*x^6 - 25*x^8)/w1^10 + 
       (-25 + 206*x^2 - 6*x^4 + 206*x^6 - 25*x^8)/w1^2 - 
       (2*(92 + 188*x^2 + 723*x^4 + 188*x^6 + 92*x^8))/w1^8 - 
       (2*(92 + 188*x^2 + 723*x^4 + 188*x^6 + 92*x^8))/w1^4 + 
       (2*(165 + 730*x^2 + 446*x^4 + 730*x^6 + 165*x^8))/w1^6))/w2 + 
    (12*myq1^4*myq2^2*(1 + x^2)*(4*(3*x^4 + (3*x^4)/w2^4 - 
         (x^2*(4 + 59*x^2 + 4*x^4))/w2^2) + 
       (4*(3*x^4 + (3*x^4)/w2^4 - (x^2*(4 + 59*x^2 + 4*x^4))/w2^2))/w1^8 + 
       (-12*(x + x^3)^2 - (12*(x + x^3)^2)/w2^4 + 
         (13 + 304*x^2 + 294*x^4 + 304*x^6 + 13*x^8)/w2^2)/w1^6 + 
       (-12*(x + x^3)^2 - (12*(x + x^3)^2)/w2^4 + 
         (13 + 304*x^2 + 294*x^4 + 304*x^6 + 13*x^8)/w2^2)/w1^2 + 
       (24*(x^2 + x^4 + x^6) + (24*(x^2 + x^4 + x^6))/w2^4 - 
         (2*(31 + 144*x^2 + 310*x^4 + 144*x^6 + 31*x^8))/w2^2)/w1^4))/w1^3 - 
    (3*myq1^2*myq2^4*(1 + x^2)*(4*(6*x^4 + (6*x^4)/w2^4 - 
         (x^2*(4 + 59*x^2 + 4*x^4))/w2^2) + 
       (4*(6*x^4 + (6*x^4)/w2^4 - (x^2*(4 + 59*x^2 + 4*x^4))/w2^2))/w1^12 - 
       (24*(x + x^3)^2 + (24*(x + x^3)^2)/w2^4 - 
         (13 + 100*x^2 - 186*x^4 + 100*x^6 + 13*x^8)/w2^2)/w1^10 - 
       (24*(x + x^3)^2 + (24*(x + x^3)^2)/w2^4 - 
         (13 + 100*x^2 - 186*x^4 + 100*x^6 + 13*x^8)/w2^2)/w1^2 + 
       (4*(6*x^2*(2 + 3*x^2 + 2*x^4) + (6*x^2*(2 + 3*x^2 + 2*x^4))/w2^4 + 
          (37 + 164*x^2 + 17*x^4 + 164*x^6 + 37*x^8)/w2^2))/w1^8 + 
       (4*(6*x^2*(2 + 3*x^2 + 2*x^4) + (6*x^2*(2 + 3*x^2 + 2*x^4))/w2^4 + 
          (37 + 164*x^2 + 17*x^4 + 164*x^6 + 37*x^8)/w2^2))/w1^4 - 
       (2*(24*(x + x^3)^2 + (24*(x + x^3)^2)/w2^4 + 
          (233 + 164*x^2 + 654*x^4 + 164*x^6 + 233*x^8)/w2^2))/w1^6))/w1))/
  (4608*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^3*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^2*((-8*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (11 - 122*x^2 + 11*x^4)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^4*w2) + 
    (144*myq1^6*(1 - 5*x^2 - 5*x^4 + x^6)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
     (w1^5*w2^2) + (4*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (44*x^2 - 74*x^4 + 44*x^6 + (44*x^2 - 74*x^4 + 44*x^6)/w1^8 - 
       (53 + 6*x^2 + 482*x^4 + 6*x^6 + 53*x^8)/w1^6 - 
       (53 + 6*x^2 + 482*x^4 + 6*x^6 + 53*x^8)/w1^2 + 
       (62 + 500*x^2 + 48*x^4 + 500*x^6 + 62*x^8)/w1^4))/(w1^2*w2) + 
    (3*myq2^6*(1 + x^2)*(22*x^2 + 8*x^4 + 22*x^6 + (22*x^2 + 8*x^4 + 22*x^6)/
        w1^12 + (-25 + 40*x^2 + 154*x^4 + 40*x^6 - 25*x^8)/w1^10 + 
       (-25 + 40*x^2 + 154*x^4 + 40*x^6 - 25*x^8)/w1^2 - 
       (2*(24 + 179*x^2 + 100*x^4 + 179*x^6 + 24*x^8))/w1^8 - 
       (2*(24 + 179*x^2 + 100*x^4 + 179*x^6 + 24*x^8))/w1^4 + 
       (2*(97 + 104*x^2 + 374*x^4 + 104*x^6 + 97*x^8))/w1^6))/(w1*w2^2) - 
    (myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^2*(8 - 29*x^2 + 8*x^4) + (2*x^2*(8 - 29*x^2 + 8*x^4))/w1^12 + 
       (-25 + 206*x^2 - 6*x^4 + 206*x^6 - 25*x^8)/w1^10 + 
       (-25 + 206*x^2 - 6*x^4 + 206*x^6 - 25*x^8)/w1^2 - 
       (2*(92 + 188*x^2 + 723*x^4 + 188*x^6 + 92*x^8))/w1^8 - 
       (2*(92 + 188*x^2 + 723*x^4 + 188*x^6 + 92*x^8))/w1^4 + 
       (2*(165 + 730*x^2 + 446*x^4 + 730*x^6 + 165*x^8))/w1^6))/w2 - 
    (12*myq1^4*myq2^2*(1 + x^2)*(4*(3*x^4 + (3*x^4)/w2^4 - 
         (x^2*(4 + 59*x^2 + 4*x^4))/w2^2) + 
       (4*(3*x^4 + (3*x^4)/w2^4 - (x^2*(4 + 59*x^2 + 4*x^4))/w2^2))/w1^8 + 
       (-12*(x + x^3)^2 - (12*(x + x^3)^2)/w2^4 + 
         (13 + 304*x^2 + 294*x^4 + 304*x^6 + 13*x^8)/w2^2)/w1^6 + 
       (-12*(x + x^3)^2 - (12*(x + x^3)^2)/w2^4 + 
         (13 + 304*x^2 + 294*x^4 + 304*x^6 + 13*x^8)/w2^2)/w1^2 + 
       (24*(x^2 + x^4 + x^6) + (24*(x^2 + x^4 + x^6))/w2^4 - 
         (2*(31 + 144*x^2 + 310*x^4 + 144*x^6 + 31*x^8))/w2^2)/w1^4))/w1^3 + 
    (3*myq1^2*myq2^4*(1 + x^2)*(4*(6*x^4 + (6*x^4)/w2^4 - 
         (x^2*(4 + 59*x^2 + 4*x^4))/w2^2) + 
       (4*(6*x^4 + (6*x^4)/w2^4 - (x^2*(4 + 59*x^2 + 4*x^4))/w2^2))/w1^12 - 
       (24*(x + x^3)^2 + (24*(x + x^3)^2)/w2^4 - 
         (13 + 100*x^2 - 186*x^4 + 100*x^6 + 13*x^8)/w2^2)/w1^10 - 
       (24*(x + x^3)^2 + (24*(x + x^3)^2)/w2^4 - 
         (13 + 100*x^2 - 186*x^4 + 100*x^6 + 13*x^8)/w2^2)/w1^2 + 
       (4*(6*x^2*(2 + 3*x^2 + 2*x^4) + (6*x^2*(2 + 3*x^2 + 2*x^4))/w2^4 + 
          (37 + 164*x^2 + 17*x^4 + 164*x^6 + 37*x^8)/w2^2))/w1^8 + 
       (4*(6*x^2*(2 + 3*x^2 + 2*x^4) + (6*x^2*(2 + 3*x^2 + 2*x^4))/w2^4 + 
          (37 + 164*x^2 + 17*x^4 + 164*x^6 + 37*x^8)/w2^2))/w1^4 - 
       (2*(24*(x + x^3)^2 + (24*(x + x^3)^2)/w2^4 + 
          (233 + 164*x^2 + 654*x^4 + 164*x^6 + 233*x^8)/w2^2))/w1^6))/w1))/
  (4608*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^3*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^2*((-3456*myq1^5*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*
      x*(1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^5*w2) + 
    (3456*myq1^6*(1 + w1^(-4))*(1 + x^2)^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
     (w1^6*w2^2) - (3*myq2^6*(1 + w1^(-2))^4*(1 + x^2)^2*
      (92*x^2 + (92*x^2)/w1^12 + (4*(45 + 103*x^2 + 45*x^4))/w1^8 + 
       (4*(45 + 103*x^2 + 45*x^4))/w1^4 - (83 + 198*x^2 + 83*x^4)/w1^10 - 
       (83 + 198*x^2 + 83*x^4)/w1^2 - (2*(169 + 162*x^2 + 169*x^4))/w1^6))/
     w2^2 + (myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)*(27 - 1274*x^2 + 27*x^4 + (27 - 1274*x^2 + 27*x^4)/w1^12 - 
       (4*(295 + 522*x^2 + 295*x^4))/w1^6 + (2*(691 - 414*x^2 + 691*x^4))/
        w1^10 + (2*(691 - 414*x^2 + 691*x^4))/w1^2 + 
       (909 - 310*x^2 + 909*x^4)/w1^8 + (909 - 310*x^2 + 909*x^4)/w1^4))/
     (w1*w2) - (4*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (27 - 1526*x^2 + 27*x^4 + (86*(19 - 18*x^2 + 19*x^4))/w1^10 + 
       (86*(19 - 18*x^2 + 19*x^4))/w1^2 + (27 - 1526*x^2 + 27*x^4)/w1^12 + 
       (4*(83 - 882*x^2 + 83*x^4))/w1^6 + (1629 - 2074*x^2 + 1629*x^4)/w1^8 + 
       (1629 - 2074*x^2 + 1629*x^4)/w1^4))/(w1^3*w2) + 
    (4*myq1^4*myq2^2*(1 + x^2)^2*(27 + 130*x^2 + 27*x^4 + 
       (27 + 130*x^2 + 27*x^4)/w1^12 - (2*(65 + 4142*x^2 + 65*x^4))/w1^10 - 
       (2*(65 + 4142*x^2 + 65*x^4))/w1^2 - (4*(2727 + 4034*x^2 + 2727*x^4))/
        w1^6 + (8149 + 11038*x^2 + 8149*x^4)/w1^8 + 
       (8149 + 11038*x^2 + 8149*x^4)/w1^4))/(w1^4*w2^2) + 
    (myq1^2*myq2^4*(36*(-1 + w1^(-2))^4*(1 + w1^(-2))^2*x^2*
        (x^2 + x^2/w1^4 - (1 + x^4)/w1^2) + 
       (36*(-1 + w1^(-2))^4*(1 + w1^(-2))^2*x^2*(x^2 + x^2/w1^4 - 
          (1 + x^4)/w1^2))/w2^4 - (27 - 740*x^2 - 1462*x^4 - 740*x^6 + 
         27*x^8 + (4*(1 + x^2)^2*(185 - 1712*x^2 + 185*x^4))/w1^14 + 
         (4*(1 + x^2)^2*(185 - 1712*x^2 + 185*x^4))/w1^2 + 
         (4*(1 + x^2)^2*(1255 - 592*x^2 + 1255*x^4))/w1^10 + 
         (4*(1 + x^2)^2*(1255 - 592*x^2 + 1255*x^4))/w1^6 + 
         (27 - 740*x^2 - 1462*x^4 - 740*x^6 + 27*x^8)/w1^16 + 
         (4*(1667 + 1984*x^2 + 562*x^4 + 1984*x^6 + 1667*x^8))/w1^12 + 
         (4*(1667 + 1984*x^2 + 562*x^4 + 1984*x^6 + 1667*x^8))/w1^4 - 
         (2*(2087 + 9500*x^2 + 14610*x^4 + 9500*x^6 + 2087*x^8))/w1^8)/w2^2))/
     w1^2))/(20736*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
   (1 + w1^(-2))^3*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (w1^3*w2^2*((3456*myq1^5*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*
      x*(1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^5*w2) - 
    (3456*myq1^6*(1 + w1^(-4))*(1 + x^2)^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
     (w1^6*w2^2) + (3*myq2^6*(1 + w1^(-2))^4*(1 + x^2)^2*
      (92*x^2 + (92*x^2)/w1^12 + (4*(45 + 103*x^2 + 45*x^4))/w1^8 + 
       (4*(45 + 103*x^2 + 45*x^4))/w1^4 - (83 + 198*x^2 + 83*x^4)/w1^10 - 
       (83 + 198*x^2 + 83*x^4)/w1^2 - (2*(169 + 162*x^2 + 169*x^4))/w1^6))/
     w2^2 - (myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)*(27 - 1274*x^2 + 27*x^4 + (27 - 1274*x^2 + 27*x^4)/w1^12 - 
       (4*(295 + 522*x^2 + 295*x^4))/w1^6 + (2*(691 - 414*x^2 + 691*x^4))/
        w1^10 + (2*(691 - 414*x^2 + 691*x^4))/w1^2 + 
       (909 - 310*x^2 + 909*x^4)/w1^8 + (909 - 310*x^2 + 909*x^4)/w1^4))/
     (w1*w2) + (4*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (27 - 1526*x^2 + 27*x^4 + (86*(19 - 18*x^2 + 19*x^4))/w1^10 + 
       (86*(19 - 18*x^2 + 19*x^4))/w1^2 + (27 - 1526*x^2 + 27*x^4)/w1^12 + 
       (4*(83 - 882*x^2 + 83*x^4))/w1^6 + (1629 - 2074*x^2 + 1629*x^4)/w1^8 + 
       (1629 - 2074*x^2 + 1629*x^4)/w1^4))/(w1^3*w2) - 
    (4*myq1^4*myq2^2*(1 + x^2)^2*(27 + 130*x^2 + 27*x^4 + 
       (27 + 130*x^2 + 27*x^4)/w1^12 - (2*(65 + 4142*x^2 + 65*x^4))/w1^10 - 
       (2*(65 + 4142*x^2 + 65*x^4))/w1^2 - (4*(2727 + 4034*x^2 + 2727*x^4))/
        w1^6 + (8149 + 11038*x^2 + 8149*x^4)/w1^8 + 
       (8149 + 11038*x^2 + 8149*x^4)/w1^4))/(w1^4*w2^2) + 
    (myq1^2*myq2^4*(-36*(-1 + w1^(-2))^4*(1 + w1^(-2))^2*x^2*
        (x^2 + x^2/w1^4 - (1 + x^4)/w1^2) - 
       (36*(-1 + w1^(-2))^4*(1 + w1^(-2))^2*x^2*(x^2 + x^2/w1^4 - 
          (1 + x^4)/w1^2))/w2^4 + (27 - 740*x^2 - 1462*x^4 - 740*x^6 + 
         27*x^8 + (4*(1 + x^2)^2*(185 - 1712*x^2 + 185*x^4))/w1^14 + 
         (4*(1 + x^2)^2*(185 - 1712*x^2 + 185*x^4))/w1^2 + 
         (4*(1 + x^2)^2*(1255 - 592*x^2 + 1255*x^4))/w1^10 + 
         (4*(1 + x^2)^2*(1255 - 592*x^2 + 1255*x^4))/w1^6 + 
         (27 - 740*x^2 - 1462*x^4 - 740*x^6 + 27*x^8)/w1^16 + 
         (4*(1667 + 1984*x^2 + 562*x^4 + 1984*x^6 + 1667*x^8))/w1^12 + 
         (4*(1667 + 1984*x^2 + 562*x^4 + 1984*x^6 + 1667*x^8))/w1^4 - 
         (2*(2087 + 9500*x^2 + 14610*x^4 + 9500*x^6 + 2087*x^8))/w1^8)/w2^2))/
     w1^2))/(10368*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
   (1 + w1^(-2))^3*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^2*((16*myq1^5*myq2*(1 + w1^(-2))^2*(-53 + 53/w1^10 - 17/w1^8 - 
       142/w1^6 + 142/w1^4 + 17/w1^2)*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^3*w2) + 
    (2*myq1^3*myq2^3*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)*(124*x^2 + (124*x^2)/w1^16 - (4*(27 + 206*x^2 + 27*x^4))/
        w1^8 + (18*(33 - 4*x^2 + 33*x^4))/w1^12 + (18*(33 - 4*x^2 + 33*x^4))/
        w1^4 - (97 + 486*x^2 + 97*x^4)/w1^14 - (97 + 486*x^2 + 97*x^4)/w1^2 + 
       (277 - 594*x^2 + 277*x^4)/w1^10 + (277 - 594*x^2 + 277*x^4)/w1^6))/
     (w1*w2) - (3*myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)*(3 + 52*x^2 + 3*x^4 + (3 + 52*x^2 + 3*x^4)/w1^16 - 
       (4*(7 - 26*x^2 + 7*x^4))/w1^14 - (4*(7 - 26*x^2 + 7*x^4))/w1^2 - 
       (4*(11 + 6*x^2 + 11*x^4))/w1^12 - (4*(11 + 6*x^2 + 11*x^4))/w1^4 + 
       (4*(25 - 134*x^2 + 25*x^4))/w1^10 + (4*(25 - 134*x^2 + 25*x^4))/w1^6 + 
       (514 - 344*x^2 + 514*x^4)/w1^8))/(w1*w2) + 
    (72*myq1^6*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w1^16 - 
       ((1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w1^14 - 
       ((1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w1^2 - 
       (2*(2 + 15*x^2 + 74*x^4 + 15*x^6 + 2*x^8))/w1^8 - 
       (2*(7 + 26*x^2 + 46*x^4 + 26*x^6 + 7*x^8))/w1^12 - 
       (2*(7 + 26*x^2 + 46*x^4 + 26*x^6 + 7*x^8))/w1^4 + 
       (27 + 88*x^2 + 58*x^4 + 88*x^6 + 27*x^8)/w1^10 + 
       (27 + 88*x^2 + 58*x^4 + 88*x^6 + 27*x^8)/w1^6))/(w1^4*w2^2) + 
    (myq2^6*(1 + w1^(-2))^2*(4*x^2*(23 + 55*x^2 + 23*x^4) + 
       (4*x^2*(23 + 55*x^2 + 23*x^4))/w1^20 + 
       (-83 + 408*x^2 + 1782*x^4 + 408*x^6 - 83*x^8)/w1^18 + 
       (-83 + 408*x^2 + 1782*x^4 + 408*x^6 - 83*x^8)/w1^2 - 
       (4*(148 + 92*x^2 - 1289*x^4 + 92*x^6 + 148*x^8))/w1^16 - 
       (4*(148 + 92*x^2 - 1289*x^4 + 92*x^6 + 148*x^8))/w1^4 - 
       (8*(186 + 501*x^2 - 1090*x^4 + 501*x^6 + 186*x^8))/w1^14 - 
       (8*(186 + 501*x^2 - 1090*x^4 + 501*x^6 + 186*x^8))/w1^6 - 
       (4*(416 + 1835*x^2 - 3304*x^4 + 1835*x^6 + 416*x^8))/w1^12 - 
       (4*(416 + 1835*x^2 - 3304*x^4 + 1835*x^6 + 416*x^8))/w1^8 - 
       (2*(541 + 3440*x^2 - 8954*x^4 + 3440*x^6 + 541*x^8))/w1^10))/w2^2 + 
    (2*myq1^4*myq2^2*(1 + w1^(-2))^2*(185*x^4 + (185*x^4)/w2^4 + 
       (22*x^2*(8 + 9*x^2 + 8*x^4))/w2^2 + (185*x^4 + (185*x^4)/w2^4 + 
         (22*x^2*(8 + 9*x^2 + 8*x^4))/w2^2)/w1^16 + 
       (-334*(x^2 + x^6) - (334*(x^2 + x^6))/w2^4 + 
         (4*(59 + 903*x^2 + 2630*x^4 + 903*x^6 + 59*x^8))/w2^2)/w1^12 + 
       (-334*(x^2 + x^6) - (334*(x^2 + x^6))/w2^4 + 
         (4*(59 + 903*x^2 + 2630*x^4 + 903*x^6 + 59*x^8))/w2^2)/w1^4 - 
       (x^2*(185 - 334*x^2 + 185*x^4) + (x^2*(185 - 334*x^2 + 185*x^4))/
          w2^4 + (212 + 506*x^2 + 988*x^4 + 506*x^6 + 212*x^8)/w2^2)/w1^14 - 
       (x^2*(185 - 334*x^2 + 185*x^4) + (x^2*(185 - 334*x^2 + 185*x^4))/
          w2^4 + (212 + 506*x^2 + 988*x^4 + 506*x^6 + 212*x^8)/w2^2)/w1^2 + 
       (2*(x^2*(334 - 185*x^2 + 334*x^4) + (x^2*(334 - 185*x^2 + 334*x^4))/
           w2^4 + (340 - 780*x^2 + 9954*x^4 - 780*x^6 + 340*x^8)/w2^2))/
        w1^8 + (x^2*(185 - 334*x^2 + 185*x^4) + 
         (x^2*(185 - 334*x^2 + 185*x^4))/w2^4 - 
         (2*(1346 + 5203*x^2 - 390*x^4 + 5203*x^6 + 1346*x^8))/w2^2)/w1^10 + 
       (x^2*(185 - 334*x^2 + 185*x^4) + (x^2*(185 - 334*x^2 + 185*x^4))/
          w2^4 - (2*(1346 + 5203*x^2 - 390*x^4 + 5203*x^6 + 1346*x^8))/w2^2)/
        w1^6))/w1^2 + myq1^2*myq2^4*(36*(1 + w2^(-4) - 5/w2^2)*x^4 + 
      (36*(1 + w2^(-4) - 5/w2^2)*x^4)/w1^24 - 
      (2*x^2*(9 + 131*x^2 + 9*x^4) + (2*x^2*(9 + 131*x^2 + 9*x^4))/w2^4 + 
        (-9 + 832*x^2 + 2310*x^4 + 832*x^6 - 9*x^8)/w2^2)/w1^22 - 
      (2*x^2*(9 + 131*x^2 + 9*x^4) + (2*x^2*(9 + 131*x^2 + 9*x^4))/w2^4 + 
        (-9 + 832*x^2 + 2310*x^4 + 832*x^6 - 9*x^8)/w2^2)/w1^2 + 
      (2*(x^2*(203 - 596*x^2 + 203*x^4) + (x^2*(203 - 596*x^2 + 203*x^4))/
          w2^4 + (479 - 1312*x^2 - 5750*x^4 - 1312*x^6 + 479*x^8)/w2^2))/
       w1^20 + (2*(x^2*(203 - 596*x^2 + 203*x^4) + 
         (x^2*(203 - 596*x^2 + 203*x^4))/w2^4 + (479 - 1312*x^2 - 5750*x^4 - 
           1312*x^6 + 479*x^8)/w2^2))/w1^4 + 
      (4*(7*x^2*(58 + 9*x^2 + 58*x^4) + (7*x^2*(58 + 9*x^2 + 58*x^4))/w2^4 + 
         (2556 + 6688*x^2 - 17875*x^4 + 6688*x^6 + 2556*x^8)/w2^2))/w1^16 + 
      (4*(7*x^2*(58 + 9*x^2 + 58*x^4) + (7*x^2*(58 + 9*x^2 + 58*x^4))/w2^4 + 
         (2556 + 6688*x^2 - 17875*x^4 + 6688*x^6 + 2556*x^8)/w2^2))/w1^8 - 
      (4*(x^2*(1015 - 452*x^2 + 1015*x^4) + (x^2*(1015 - 452*x^2 + 1015*x^4))/
          w2^4 - (4009 + 20704*x^2 - 31626*x^4 + 20704*x^6 + 4009*x^8)/w2^2))/
       w1^12 + (2*x^2*(839 - 655*x^2 + 839*x^4) + 
        (2*x^2*(839 - 655*x^2 + 839*x^4))/w2^4 + 
        (4457 + 992*x^2 - 36918*x^4 + 992*x^6 + 4457*x^8)/w2^2)/w1^18 + 
      (2*x^2*(839 - 655*x^2 + 839*x^4) + (2*x^2*(839 - 655*x^2 + 839*x^4))/
         w2^4 + (4457 + 992*x^2 - 36918*x^4 + 992*x^6 + 4457*x^8)/w2^2)/
       w1^6 - (2*(830*x^2 - 786*x^4 + 830*x^6 + (830*x^2 - 786*x^4 + 830*x^6)/
          w2^4 - (5927 + 26928*x^2 - 62242*x^4 + 26928*x^6 + 5927*x^8)/w2^2))/
       w1^14 - (2*(830*x^2 - 786*x^4 + 830*x^6 + 
         (830*x^2 - 786*x^4 + 830*x^6)/w2^4 - (5927 + 26928*x^2 - 62242*x^4 + 
           26928*x^6 + 5927*x^8)/w2^2))/w1^10)))/
  (2304*myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*x^2*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2*((16*myq1^8*(-1 + w2^(-2))^4*x^6)/(w1^8*w2) + 
    (32*myq1^7*myq2*(-1 + w1^(-2))*(1 + w2^(-4) - 3/w2^2)*(-1 + w2^(-2))^3*
      x^5*(1 + x^2))/w1^7 - (2*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
      (1 + x^2)*(5*x^4 + (5*x^4)/w1^8 + 
       (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w1^6 + 
       (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w1^2 - 
       (2*(1 + 16*x^2 + 19*x^4 + 16*x^6 + x^8))/w1^4))/(w1*w2^4) - 
    (myq2^8*(-1 + w1^(-2))^4*(3*x^6 + (3*x^6)/w1^8 - 
       (4*x^4*(4 + 9*x^2 + 4*x^4))/w1^6 - (4*x^4*(4 + 9*x^2 + 4*x^4))/w1^2 + 
       (-2 + 26*x^4 + 50*x^6 + 26*x^8 - 2*x^12)/w1^4))/w2^5 - 
    (4*myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(1 + w1^(-4))*x^4 + (4*(1 + w1^(-4))*x^4)/w2^8 - 
       (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w1^2 + 
          (2 + 11*x^2 + 2*x^4)/w1^4))/w2^6 - 
       (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w1^2 + 
          (2 + 11*x^2 + 2*x^4)/w1^4))/w2^2 + (1 + 16*x^2 + 90*x^4 + 16*x^6 + 
         x^8 - (2*(1 + 16*x^2 + 50*x^4 + 16*x^6 + x^8))/w1^2 + 
         (1 + 16*x^2 + 90*x^4 + 16*x^6 + x^8)/w1^4)/w2^4))/w1^5 - 
    (4*myq1^6*myq2^2*(-1 + w2^(-2))^2*x^2*
      (2*x^2*(8 + 15*x^2 + 8*x^4 - (2*(8 + 13*x^2 + 8*x^4))/w1^2 + 
         (8 + 15*x^2 + 8*x^4)/w1^4) + 
       (2*x^2*(8 + 15*x^2 + 8*x^4 - (2*(8 + 13*x^2 + 8*x^4))/w1^2 + 
          (8 + 15*x^2 + 8*x^4)/w1^4))/w2^4 - (1 + 36*x^2 + 78*x^4 + 36*x^6 + 
         x^8 - (2*(1 + x^2)^2*(1 + 34*x^2 + x^4))/w1^2 + 
         (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8)/w1^4)/w2^2))/(w1^6*w2) - 
    (2*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
         (2*(8 + 33*x^2 + 8*x^4))/w2^2) + 
       (x^2*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
          (2*(8 + 33*x^2 + 8*x^4))/w2^2))/w1^8 - 
       (4*(7*x^4 + (7*x^4)/w2^4 + (1 - 12*x^4 + x^8)/w2^2))/w1^6 - 
       (4*(7*x^4 + (7*x^4)/w2^4 + (1 - 12*x^4 + x^8)/w2^2))/w1^2 - 
       (2*(x^2*(8 - 7*x^2 + 8*x^4) + (x^2*(8 - 7*x^2 + 8*x^4))/w2^4 - 
          (2*(2 + 8*x^2 + x^4 + 8*x^6 + 2*x^8))/w2^2))/w1^4))/(w1^3*w2^2) + 
    (myq1^2*myq2^6*(-1 + w1^(-2))^2*(x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 
         2*x^8 - (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + 
         (2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8)/w2^4) + 
       (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8 - 
          (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + (2 + 29*x^2 + 56*x^4 + 
            29*x^6 + 2*x^8)/w2^4))/w1^8 + 
       (4*(x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
          (x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^4 - 
          (1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^12)/w2^2))/
        w1^6 + (4*(x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
          (x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^4 - 
          (1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^12)/w2^2))/
        w1^2 - (2*(x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8) + 
          (x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8))/w2^4 - 
          (2*(2 + 22*x^2 + 63*x^4 + 108*x^6 + 63*x^8 + 22*x^10 + 2*x^12))/
           w2^2))/w1^4))/(w1^2*w2^3) + 
    (myq1^4*myq2^4*(x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/
          w1^6 - (4*(12 + 23*x^2 + 12*x^4))/w1^2 + (32 + 61*x^2 + 32*x^4)/
          w1^8 + (32 + 78*x^2 + 32*x^4)/w1^4) + 
       (x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/w1^6 - 
          (4*(12 + 23*x^2 + 12*x^4))/w1^2 + (32 + 61*x^2 + 32*x^4)/w1^8 + 
          (32 + 78*x^2 + 32*x^4)/w1^4))/w2^8 - 
       (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
          (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w1^8 - 
          (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^6 - 
          (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^2 + 
          (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w1^4))/w2^6 - 
       (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
          (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w1^8 - 
          (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^6 - 
          (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^2 + 
          (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w1^4))/w2^2 + 
       (2*(1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 4*x^10 + x^12 - 
          (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + x^12))/w1^6 - 
          (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + x^12))/w1^2 + 
          (1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 4*x^10 + x^12)/w1^8 + 
          (6 + 8*x^2 + 386*x^4 + 618*x^6 + 386*x^8 + 8*x^10 + 6*x^12)/w1^4))/
        w2^4))/(w1^4*w2)))/(256*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^4*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
 (w1^3*w2^2*((-16*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^3*
      (3*x^2 + (3*x^2)/w2^4 + (-4 + 2*x^2 - 4*x^4)/w2^2))/(w1^2*w2^3) + 
    (16*myq2^6*(1 + x^2)^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^3*w2^4) + 
    (4*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)*
      (5*x^2 + (5*x^2)/w2^4 - (9 + 8*x^2 + 9*x^4)/w2^2))/(w1^2*w2) + 
    (4*myq1^6*(1 + x^2)^2*(13*x^4 + (13*x^4)/w2^8 - (17*(x + x^3)^2)/w2^6 - 
       (17*(x + x^3)^2)/w2^2 + (4 + 34*x^2 + 34*x^4 + 34*x^6 + 4*x^8)/w2^4))/
     (w1^3*w2^2) + (4*myq1^2*myq2^4*(1 + x^2)^2*
      ((-1 + w2^(-2))^2*x^2*(13*x^2 + (13*x^2)/w2^4 - (19 + 4*x^2 + 19*x^4)/
          w2^2) + ((-1 + w2^(-2))^2*x^2*(13*x^2 + (13*x^2)/w2^4 - 
          (19 + 4*x^2 + 19*x^4)/w2^2))/w1^4 + 
       (-13*x^4 - (13*x^4)/w2^8 + (x^2*(13 + 10*x^2 + 13*x^4))/w2^6 + 
         (x^2*(13 + 10*x^2 + 13*x^4))/w2^2 + 
         (2*(6 - 13*x^2 - 9*x^4 - 13*x^6 + 6*x^8))/w2^4)/w1^2))/(w1*w2^2) - 
    (4*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(-1 + w2^(-2))^2*x^2*(2*x^2 + (2*x^2)/w2^4 - (3 + 2*x^2 + 3*x^4)/
          w2^2) + (2*(-1 + w2^(-2))^2*x^2*(2*x^2 + (2*x^2)/w2^4 - 
          (3 + 2*x^2 + 3*x^4)/w2^2))/w1^4 - 
       (3*x^4 + (3*x^4)/w2^8 + (9*(x + x^3)^2)/w2^6 + (9*(x + x^3)^2)/w2^2 - 
         (2*(8 + 9*x^2 + 5*x^4 + 9*x^6 + 8*x^8))/w2^4)/w1^2))/w2 - 
    (myq1^4*myq2^2*((-1 + w2^(-2))^2*x^2*(3*x^4 + (3*x^4)/w2^8 + 
         (33*(x + x^3)^2)/w2^6 + (33*(x + x^3)^2)/w2^2 - 
         (2*(22 + 65*x^2 + 89*x^4 + 65*x^6 + 22*x^8))/w2^4) + 
       ((-1 + w2^(-2))^2*x^2*(3*x^4 + (3*x^4)/w2^8 + (33*(x + x^3)^2)/w2^6 + 
          (33*(x + x^3)^2)/w2^2 - (2*(22 + 65*x^2 + 89*x^4 + 65*x^6 + 
             22*x^8))/w2^4))/w1^4 + (-6*x^6 - (6*x^6)/w2^12 - 
         (2*x^2*(32 + 108*x^2 + 149*x^4 + 108*x^6 + 32*x^8))/w2^8 - 
         (2*x^2*(32 + 108*x^2 + 149*x^4 + 108*x^6 + 32*x^8))/w2^4 + 
         (38*x^4 + 88*x^6 + 38*x^8)/w2^10 + (38*x^4 + 88*x^6 + 38*x^8)/w2^2 + 
         (4*(12 + 56*x^2 + 77*x^4 + 60*x^6 + 77*x^8 + 56*x^10 + 12*x^12))/
          w2^6)/w1^2))/w1))/(512*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
   x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1^3*w2^2*((64*myq1^5*(-1 + w2^(-2))*x*(1 + x^4)^2*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^5*w2) + 
    (8*myq1^4*myq2*(-1 + w1^(-2))*(1 + x^2)*(1 - 2*x^2 - x^4 - 12*x^6 - x^8 - 
       2*x^10 + x^12 + (-6 + 28*x^2 - 42*x^4 + 72*x^6 - 42*x^8 + 28*x^10 - 
         6*x^12)/w1^2 + (1 - 2*x^2 - x^4 - 12*x^6 - x^8 - 2*x^10 + x^12)/
        w1^4))/(w1^4*w2^2) - (2*myq1^3*myq2^2*(-1 + w2^(-2))*x*
      (3 + 26*x^2 - 3*x^4 + 76*x^6 - 3*x^8 + 26*x^10 + 3*x^12 + 
       (3 + 26*x^2 - 3*x^4 + 76*x^6 - 3*x^8 + 26*x^10 + 3*x^12)/w1^8 + 
       (2*(9 + 14*x^2 - 9*x^4 + 100*x^6 - 9*x^8 + 14*x^10 + 9*x^12))/w1^4 - 
       (4*(11 - 6*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 6*x^10 + 11*x^12))/w1^6 - 
       (4*(11 - 6*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 6*x^10 + 11*x^12))/w1^2))/
     (w1^3*w2) + (myq2^5*(-1 + w1^(-2))*(1 + x^2)*
      (8*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10) + 
       (8*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10))/w1^12 + 
       (-9 + 50*x^2 - 111*x^4 + 92*x^6 - 111*x^8 + 50*x^10 - 9*x^12)/w1^10 + 
       (-9 + 50*x^2 - 111*x^4 + 92*x^6 - 111*x^8 + 50*x^10 - 9*x^12)/w1^2 - 
       (4*(5 - 8*x^2 + 13*x^4 - 18*x^6 + 13*x^8 - 8*x^10 + 5*x^12))/w1^8 - 
       (4*(5 - 8*x^2 + 13*x^4 - 18*x^6 + 13*x^8 - 8*x^10 + 5*x^12))/w1^4 + 
       (2*(13 + 6*x^2 + 11*x^4 - 12*x^6 + 11*x^8 + 6*x^10 + 13*x^12))/w1^6))/
     w2^2 + (myq1*myq2^4*(-1 + w2^(-2))*x*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 
       2*x^10 + x^12 - (4*(1 - 12*x^2 + 11*x^4 + 8*x^6 + 11*x^8 - 12*x^10 + 
          x^12))/w1^10 - (4*(1 - 12*x^2 + 11*x^4 + 8*x^6 + 11*x^8 - 12*x^10 + 
          x^12))/w1^2 + (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/
        w1^12 + (8*(7 + 8*x^2 - 11*x^4 - 11*x^8 + 8*x^10 + 7*x^12))/w1^6 - 
       (57 + 18*x^2 + 7*x^4 - 116*x^6 + 7*x^8 + 18*x^10 + 57*x^12)/w1^8 - 
       (57 + 18*x^2 + 7*x^4 - 116*x^6 + 7*x^8 + 18*x^10 + 57*x^12)/w1^4))/
     (w1*w2) - (myq1^2*myq2^3*(-1 + w1^(-2))*(1 + x^2)*
      (2*(-1 + w1^(-2))^4*x^2*(-1 + x^4)^2 + 
       (2*(-1 + w1^(-2))^4*x^2*(-1 + x^4)^2)/w2^4 + 
       ((-1 + x^2)^2*(1 + 36*x^2 - 26*x^4 + 36*x^6 + x^8) + 
         ((-1 + x^2)^2*(1 + 36*x^2 - 26*x^4 + 36*x^6 + x^8))/w1^8 - 
         (4*(13 - 38*x^2 + 83*x^4 - 52*x^6 + 83*x^8 - 38*x^10 + 13*x^12))/
          w1^6 - (4*(13 - 38*x^2 + 83*x^4 - 52*x^6 + 83*x^8 - 38*x^10 + 
            13*x^12))/w1^2 + (2*(19 + 6*x^2 + 77*x^4 + 52*x^6 + 77*x^8 + 
            6*x^10 + 19*x^12))/w1^4)/w2^2))/w1^2))/
  (512*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(-1 + x^2)^3*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^4*w2*(-((myq2^6*(-1 + w1^(-2))^2*(1 + x^4)^2*(x^2 + x^2/w2^4 + 
        (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^3)) + 
    (48*myq1^6*(x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2)/(w1^4*w2) + 
    (4*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*x^4 + (4*x^4)/w2^8 - (x^2*(9 + 2*x^2 + 9*x^4))/w2^6 - 
       (x^2*(9 + 2*x^2 + 9*x^4))/w2^2 + (5 + 2*x^2 + 18*x^4 + 2*x^6 + 5*x^8)/
        w2^4))/w1^3 + (4*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*((x^2*(1 + x^2)^2)/w1^2 + (x^2*(1 + x^2)^2)/(w1^2*w2^4) + 
       ((1 + x^4)*(1 + x^4 + (1 + x^4)/w1^4 - (3 + 2*x^2 + 3*x^4)/w1^2))/
        w2^2))/(w1*w2^2) - (2*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(4*(1 + w1^(-4))*x^4 + (4*(1 + w1^(-4))*x^4)/w2^8 - 
       (x^2*(9 + 2*x^2 + 9*x^4 - (2*(1 + x^2)^2)/w1^2 + (9 + 2*x^2 + 9*x^4)/
           w1^4))/w2^6 - (x^2*(9 + 2*x^2 + 9*x^4 - (2*(1 + x^2)^2)/w1^2 + 
          (9 + 2*x^2 + 9*x^4)/w1^4))/w2^2 + (3 + 2*x^2 + 14*x^4 + 2*x^6 + 
         3*x^8 + (2*(-1 + x^2)^2*(1 + x^4))/w1^2 + 
         (3 + 2*x^2 + 14*x^4 + 2*x^6 + 3*x^8)/w1^4)/w2^4))/w1 + 
    (myq1^4*myq2^2*(4*x^4*((-1 + x^2)^2 + (-1 + x^2)^2/w1^4 - 
         (2*(1 + 10*x^2 + x^4))/w1^2) + 
       (4*x^4*((-1 + x^2)^2 + (-1 + x^2)^2/w1^4 - (2*(1 + 10*x^2 + x^4))/
           w1^2))/w2^8 + (x^2*(-7 + 32*x^2 + 10*x^4 + 32*x^6 - 7*x^8 + 
          (-7 + 32*x^2 + 10*x^4 + 32*x^6 - 7*x^8)/w1^4 + 
          (2*(7 + 64*x^2 - 10*x^4 + 64*x^6 + 7*x^8))/w1^2))/w2^6 + 
       (x^2*(-7 + 32*x^2 + 10*x^4 + 32*x^6 - 7*x^8 + 
          (-7 + 32*x^2 + 10*x^4 + 32*x^6 - 7*x^8)/w1^4 + 
          (2*(7 + 64*x^2 - 10*x^4 + 64*x^6 + 7*x^8))/w1^2))/w2^2 + 
       (1 - 20*x^2 - 13*x^4 - 56*x^6 - 13*x^8 - 20*x^10 + x^12 + 
         (1 - 20*x^2 - 13*x^4 - 56*x^6 - 13*x^8 - 20*x^10 + x^12)/w1^4 - 
         (2*(1 + 28*x^2 - 13*x^4 + 136*x^6 - 13*x^8 + 28*x^10 + x^12))/w1^2)/
        w2^4))/(w1^2*w2) + 
    (myq1^2*myq2^4*(x^4*(x^2 + x^2/w1^8 + (4*(2 + 7*x^2 + 2*x^4))/w1^6 + 
         (4*(2 + 7*x^2 + 2*x^4))/w1^2 - (2*(8 + 5*x^2 + 8*x^4))/w1^4) + 
       (x^4*(x^2 + x^2/w1^8 + (4*(2 + 7*x^2 + 2*x^4))/w1^6 + 
          (4*(2 + 7*x^2 + 2*x^4))/w1^2 - (2*(8 + 5*x^2 + 8*x^4))/w1^4))/
        w2^8 - (x^2*((1 + x^2)^2*(1 + x^4) + ((1 + x^2)^2*(1 + x^4))/w1^8 + 
          (8*(3 + 9*x^2 + 7*x^4 + 9*x^6 + 3*x^8))/w1^6 + 
          (8*(3 + 9*x^2 + 7*x^4 + 9*x^6 + 3*x^8))/w1^2 - 
          (2*(25 + 26*x^2 + 58*x^4 + 26*x^6 + 25*x^8))/w1^4))/w2^6 - 
       (x^2*((1 + x^2)^2*(1 + x^4) + ((1 + x^2)^2*(1 + x^4))/w1^8 + 
          (8*(3 + 9*x^2 + 7*x^4 + 9*x^6 + 3*x^8))/w1^6 + 
          (8*(3 + 9*x^2 + 7*x^4 + 9*x^6 + 3*x^8))/w1^2 - 
          (2*(25 + 26*x^2 + 58*x^4 + 26*x^6 + 25*x^8))/w1^4))/w2^2 - 
       (1 + 3*x^2 + 3*x^4 + 4*x^6 + 3*x^8 + 3*x^10 + x^12 + 
         (1 + 3*x^2 + 3*x^4 + 4*x^6 + 3*x^8 + 3*x^10 + x^12)/w1^8 - 
         (4*(5 + 17*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 17*x^10 + 5*x^12))/
          w1^6 - (4*(5 + 17*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 17*x^10 + 
            5*x^12))/w1^2 + (2*(19 + 41*x^2 + 81*x^4 + 92*x^6 + 81*x^8 + 
            41*x^10 + 19*x^12))/w1^4)/w2^4))/w2))/
  (256*myq1^3*(myq1^2 - myq2^2)^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^4*w2^2*((4*myq1^6*(1 + x^2)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/
     (w1^4*w2^2) + (myq2^6*(-1 + w1^(-2))^2*(1 + x^4)^2*
      (x^2 + x^2/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
    (4*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^4 + x^4/w2^8 + (x^2 + 6*x^4 + x^6)/w2^6 + (x^2 + 6*x^4 + x^6)/w2^2 - 
       (2*(1 + 3*x^2 + x^4 + 3*x^6 + x^8))/w2^4))/(w1^3*w2) - 
    (4*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((3*x^2*(1 + x^2)^2)/w1^2 + (3*x^2*(1 + x^2)^2)/(w1^2*w2^4) + 
       ((1 + x^4)*(1 + x^4 + (1 + x^4)/w1^4 - (5 + 6*x^2 + 5*x^4)/w1^2))/
        w2^2))/(w1*w2^3) - (2*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*((2*x^4)/w1^2 + (2*x^4)/(w1^2*w2^8) + 
       (x^2*(3*(1 + x^2)^2 + (3*(1 + x^2)^2)/w1^4 - (2*(5 + 6*x^2 + 5*x^4))/
           w1^2))/w2^6 + (x^2*(3*(1 + x^2)^2 + (3*(1 + x^2)^2)/w1^4 - 
          (2*(5 + 6*x^2 + 5*x^4))/w1^2))/w2^2 - 
       (1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8 - 
         (4*(1 + 3*x^2 + 3*x^4 + 3*x^6 + x^8))/w1^2 + 
         (1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8)/w1^4)/w2^4))/(w1*w2) + 
    (myq1^4*myq2^2*((-1 + w1^(-2))^2*x^6 + ((-1 + w1^(-2))^2*x^6)/w2^12 + 
       (2*x^4*(2 + 5*x^2 + 2*x^4 + (2 + 5*x^2 + 2*x^4)/w1^4 - 
          (2*(4 + 9*x^2 + 4*x^4))/w1^2))/w2^10 + 
       (2*x^4*(2 + 5*x^2 + 2*x^4 + (2 + 5*x^2 + 2*x^4)/w1^4 - 
          (2*(4 + 9*x^2 + 4*x^4))/w1^2))/w2^2 - 
       (x^2*(16 + 68*x^2 + 101*x^4 + 68*x^6 + 16*x^8 - 
          (6*(8 + 28*x^2 + 39*x^4 + 28*x^6 + 8*x^8))/w1^2 + 
          (16 + 68*x^2 + 101*x^4 + 68*x^6 + 16*x^8)/w1^4))/w2^8 - 
       (x^2*(16 + 68*x^2 + 101*x^4 + 68*x^6 + 16*x^8 - 
          (6*(8 + 28*x^2 + 39*x^4 + 28*x^6 + 8*x^8))/w1^2 + 
          (16 + 68*x^2 + 101*x^4 + 68*x^6 + 16*x^8)/w1^4))/w2^4 + 
       (13 + 54*x^2 + 119*x^4 + 128*x^6 + 119*x^8 + 54*x^10 + 13*x^12 + 
         (13 + 54*x^2 + 119*x^4 + 128*x^6 + 119*x^8 + 54*x^10 + 13*x^12)/
          w1^4 - (2*(17 + 62*x^2 + 139*x^4 + 160*x^6 + 139*x^8 + 62*x^10 + 
            17*x^12))/w1^2)/w2^6))/w1^2 + 
    (myq1^2*myq2^4*((2*(3 + 3/w1^4 - 4/w1^2)*x^4*(1 + x^2)^2)/w1^2 + 
       (2*(3 + 3/w1^4 - 4/w1^2)*x^4*(1 + x^2)^2)/(w1^2*w2^8) + 
       (x^2*((1 + x^4)^2 + (1 + x^4)^2/w1^8 + 
          (8*(1 + 3*x^2 + 5*x^4 + 3*x^6 + x^8))/w1^6 + 
          (8*(1 + 3*x^2 + 5*x^4 + 3*x^6 + x^8))/w1^2 - 
          (2*(13 + 32*x^2 + 50*x^4 + 32*x^6 + 13*x^8))/w1^4))/w2^6 + 
       (x^2*((1 + x^4)^2 + (1 + x^4)^2/w1^8 + 
          (8*(1 + 3*x^2 + 5*x^4 + 3*x^6 + x^8))/w1^6 + 
          (8*(1 + 3*x^2 + 5*x^4 + 3*x^6 + x^8))/w1^2 - 
          (2*(13 + 32*x^2 + 50*x^4 + 32*x^6 + 13*x^8))/w1^4))/w2^2 + 
       ((1 + x^4)^2*(1 + 4*x^2 + x^4) + ((1 + x^4)^2*(1 + 4*x^2 + x^4))/
          w1^8 - (6*(3 + 10*x^2 + 11*x^4 + 16*x^6 + 11*x^8 + 10*x^10 + 
            3*x^12))/w1^6 - (6*(3 + 10*x^2 + 11*x^4 + 16*x^6 + 11*x^8 + 
            10*x^10 + 3*x^12))/w1^2 + (2*(19 + 60*x^2 + 73*x^4 + 104*x^6 + 
            73*x^8 + 60*x^10 + 19*x^12))/w1^4)/w2^4))/w2^2))/
  (256*myq1^3*(myq1^2 - myq2^2)^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^4*w2^2*((36*myq1^12*x^2*(1 + x^2)*(x^2*(3 + 2*x^2 + 3*x^4) + 
       (x^2*(3 + 2*x^2 + 3*x^4))/w1^4 - (2*(1 + 5*x^2 - 4*x^4 + 5*x^6 + x^8))/
        w1^2))/(w1^4*w2^6) + (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^3*(x^2*(151 + 374*x^2 + 151*x^4) + (x^2*(151 + 374*x^2 + 151*x^4))/
        w1^4 - (2*(80 + 151*x^2 + 70*x^4 + 151*x^6 + 80*x^8))/w1^2))/
     (w1^3*w2^5) + (2*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (70*x^4 + 95*x^6 + 70*x^8 - (2*x^2*(31 + 48*x^2 + 142*x^4 + 48*x^6 + 
          31*x^8))/w1^6 - (2*x^2*(31 + 48*x^2 + 142*x^4 + 48*x^6 + 31*x^8))/
        w1^2 + (70*x^4 + 95*x^6 + 70*x^8)/w1^8 + 
       (-8 - 8*x^2 + 204*x^4 + 66*x^6 + 204*x^8 - 8*x^10 - 8*x^12)/w1^4))/
     (w1*w2^5) - (myq2^12*(1 + x^2)*(3*x^4*(47 + 70*x^2 + 47*x^4) + 
       (3*x^4*(47 + 70*x^2 + 47*x^4))/w1^8 - 
       (x^2*(209 + 600*x^2 + 926*x^4 + 600*x^6 + 209*x^8))/w1^6 - 
       (x^2*(209 + 600*x^2 + 926*x^4 + 600*x^6 + 209*x^8))/w1^2 + 
       (2*(34 + 177*x^2 + 497*x^4 + 636*x^6 + 497*x^8 + 177*x^10 + 34*x^12))/
        w1^4))/(w1^2*w2^6) + (myq1^10*myq2^2*(1 + x^2)*
      (64*x^6 + (64*x^6)/w2^4 - (x^4*(187 + 574*x^2 + 187*x^4))/w2^2 + 
       (64*x^6 + (64*x^6)/w2^4 - (x^4*(187 + 574*x^2 + 187*x^4))/w2^2)/w1^8 + 
       (-2*x^4*(253 + 290*x^2 + 253*x^4) - (2*x^4*(253 + 290*x^2 + 253*x^4))/
          w2^4 + (x^2*(119 + 1328*x^2 + 1554*x^4 + 1328*x^6 + 119*x^8))/w2^2)/
        w1^6 + (-2*x^4*(253 + 290*x^2 + 253*x^4) - 
         (2*x^4*(253 + 290*x^2 + 253*x^4))/w2^4 + 
         (x^2*(119 + 1328*x^2 + 1554*x^4 + 1328*x^6 + 119*x^8))/w2^2)/w1^2 + 
       (2*(2*x^2*(88 + 289*x^2 + 10*x^4 + 289*x^6 + 88*x^8) + 
          (2*x^2*(88 + 289*x^2 + 10*x^4 + 289*x^6 + 88*x^8))/w2^4 + 
          (34 - 323*x^2 - 887*x^4 - 1148*x^6 - 887*x^8 - 323*x^10 + 34*x^12)/
           w2^2))/w1^4))/(w1^2*w2^4) + (2*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*((2*x^4*(68 + 181*x^2 + 68*x^4 - (16*(1 + x^2)^2)/
           w2^2 + (68 + 181*x^2 + 68*x^4)/w2^4))/w2^2 + 
       (2*x^4*(68 + 181*x^2 + 68*x^4 - (16*(1 + x^2)^2)/w2^2 + 
          (68 + 181*x^2 + 68*x^4)/w2^4))/(w1^8*w2^2) - 
       (x^2*(-(x^2*(79 + 302*x^2 + 79*x^4)) - (x^2*(79 + 302*x^2 + 79*x^4))/
           w2^8 + (4*(48 + 181*x^2 + 212*x^4 + 181*x^6 + 48*x^8))/w2^6 + 
          (4*(48 + 181*x^2 + 212*x^4 + 181*x^6 + 48*x^8))/w2^2 + 
          (4*(98 + 379*x^2 + 418*x^4 + 379*x^6 + 98*x^8))/w2^4))/w1^6 - 
       (x^2*(-(x^2*(79 + 302*x^2 + 79*x^4)) - (x^2*(79 + 302*x^2 + 79*x^4))/
           w2^8 + (4*(48 + 181*x^2 + 212*x^4 + 181*x^6 + 48*x^8))/w2^6 + 
          (4*(48 + 181*x^2 + 212*x^4 + 181*x^6 + 48*x^8))/w2^2 + 
          (4*(98 + 379*x^2 + 418*x^4 + 379*x^6 + 98*x^8))/w2^4))/w1^2 + 
       (-2*x^2*(44 + 115*x^2 - 2*x^4 + 115*x^6 + 44*x^8) - 
         (2*x^2*(44 + 115*x^2 - 2*x^4 + 115*x^6 + 44*x^8))/w2^8 + 
         (4*(14 + 95*x^2 + 262*x^4 + 425*x^6 + 262*x^8 + 95*x^10 + 14*x^12))/
          w2^6 + (4*(14 + 95*x^2 + 262*x^4 + 425*x^6 + 262*x^8 + 95*x^10 + 
            14*x^12))/w2^2 + (8*(53 + 193*x^2 + 298*x^4 + 460*x^6 + 298*x^8 + 
            193*x^10 + 53*x^12))/w2^4)/w1^4))/(w1*w2) - 
    (2*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^4*(38 + 121*x^2 + 38*x^4 - (32*(1 + x^2)^2)/w2^6 - 
         (32*(1 + x^2)^2)/w2^2 + (4*(14 + 73*x^2 + 14*x^4))/w2^4 + 
         (38 + 121*x^2 + 38*x^4)/w2^8) + 
       (x^4*(38 + 121*x^2 + 38*x^4 - (32*(1 + x^2)^2)/w2^6 - 
          (32*(1 + x^2)^2)/w2^2 + (4*(14 + 73*x^2 + 14*x^4))/w2^4 + 
          (38 + 121*x^2 + 38*x^4)/w2^8))/w1^8 - 
       (2*x^2*(19 + 50*x^2 - 10*x^4 + 50*x^6 + 19*x^8 + 
          (19 + 50*x^2 - 10*x^4 + 50*x^6 + 19*x^8)/w2^8 + 
          (4*(22 + 95*x^2 + 74*x^4 + 95*x^6 + 22*x^8))/w2^4 + 
          (92 + 457*x^2 + 550*x^4 + 457*x^6 + 92*x^8)/w2^6 + 
          (92 + 457*x^2 + 550*x^4 + 457*x^6 + 92*x^8)/w2^2))/w1^6 - 
       (2*x^2*(19 + 50*x^2 - 10*x^4 + 50*x^6 + 19*x^8 + 
          (19 + 50*x^2 - 10*x^4 + 50*x^6 + 19*x^8)/w2^8 + 
          (4*(22 + 95*x^2 + 74*x^4 + 95*x^6 + 22*x^8))/w2^4 + 
          (92 + 457*x^2 + 550*x^4 + 457*x^6 + 92*x^8)/w2^6 + 
          (92 + 457*x^2 + 550*x^4 + 457*x^6 + 92*x^8)/w2^2))/w1^2 + 
       (2*(x^2*(-6 + 26*x^2 + 163*x^4 + 26*x^6 - 6*x^8) + 
          (x^2*(-6 + 26*x^2 + 163*x^4 + 26*x^6 - 6*x^8))/w2^8 + 
          (4*(15 + 63*x^2 + 125*x^4 + 253*x^6 + 125*x^8 + 63*x^10 + 15*x^12))/
           w2^4 + (2*(54 + 240*x^2 + 365*x^4 + 538*x^6 + 365*x^8 + 240*x^10 + 
             54*x^12))/w2^6 + (2*(54 + 240*x^2 + 365*x^4 + 538*x^6 + 
             365*x^8 + 240*x^10 + 54*x^12))/w2^2))/w1^4))/(w1*w2) + 
    (myq1^4*myq2^8*(1 + x^2)*(32*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*
        x^6 + (32*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^6)/w1^12 + 
       (x^4*(263 + 670*x^2 + 263*x^4 - (4*(25 - 62*x^2 + 25*x^4))/w2^4 - 
          (2*(227 + 458*x^2 + 227*x^4))/w2^6 - (2*(227 + 458*x^2 + 227*x^4))/
           w2^2 + (263 + 670*x^2 + 263*x^4)/w2^8))/w1^10 + 
       (x^4*(263 + 670*x^2 + 263*x^4 - (4*(25 - 62*x^2 + 25*x^4))/w2^4 - 
          (2*(227 + 458*x^2 + 227*x^4))/w2^6 - (2*(227 + 458*x^2 + 227*x^4))/
           w2^2 + (263 + 670*x^2 + 263*x^4)/w2^8))/w1^2 + 
       (x^2*(-295 - 908*x^2 - 1258*x^4 - 908*x^6 - 295*x^8 + 
          (2*(173 + 228*x^2 + 734*x^4 + 228*x^6 + 173*x^8))/w2^6 + 
          (2*(173 + 228*x^2 + 734*x^4 + 228*x^6 + 173*x^8))/w2^2 + 
          (4*(265 + 789*x^2 + 1196*x^4 + 789*x^6 + 265*x^8))/w2^4 - 
          (295 + 908*x^2 + 1258*x^4 + 908*x^6 + 295*x^8)/w2^8))/w1^8 + 
       (x^2*(-295 - 908*x^2 - 1258*x^4 - 908*x^6 - 295*x^8 + 
          (2*(173 + 228*x^2 + 734*x^4 + 228*x^6 + 173*x^8))/w2^6 + 
          (2*(173 + 228*x^2 + 734*x^4 + 228*x^6 + 173*x^8))/w2^2 + 
          (4*(265 + 789*x^2 + 1196*x^4 + 789*x^6 + 265*x^8))/w2^4 - 
          (295 + 908*x^2 + 1258*x^4 + 908*x^6 + 295*x^8)/w2^8))/w1^4 + 
       (2*(x^2*(155 + 645*x^2 + 836*x^4 + 645*x^6 + 155*x^8) + 
          (x^2*(155 + 645*x^2 + 836*x^4 + 645*x^6 + 155*x^8))/w2^8 + 
          (2*(51 + 61*x^2 - 196*x^4 - 408*x^6 - 196*x^8 + 61*x^10 + 51*x^12))/
           w2^6 + (2*(51 + 61*x^2 - 196*x^4 - 408*x^6 - 196*x^8 + 61*x^10 + 
             51*x^12))/w2^2 - (8*(68 + 197*x^2 + 377*x^4 + 390*x^6 + 
             377*x^8 + 197*x^10 + 68*x^12))/w2^4))/w1^6))/w2^2 - 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^4*((16*(1 + x^2)^2)/w2^2 + 3*(8 + x^2 + 8*x^4) + 
         (3*(8 + x^2 + 8*x^4))/w2^4) + 
       (2*x^4*((16*(1 + x^2)^2)/w2^2 + 3*(8 + x^2 + 8*x^4) + 
          (3*(8 + x^2 + 8*x^4))/w2^4))/w1^8 + 
       (x^2*(4*(28 + 137*x^2 + 128*x^4 + 137*x^6 + 28*x^8) + 
          (4*(28 + 137*x^2 + 128*x^4 + 137*x^6 + 28*x^8))/w2^4 - 
          (152 + 351*x^2 + 614*x^4 + 351*x^6 + 152*x^8)/w2^2))/w1^6 + 
       (x^2*(4*(28 + 137*x^2 + 128*x^4 + 137*x^6 + 28*x^8) + 
          (4*(28 + 137*x^2 + 128*x^4 + 137*x^6 + 28*x^8))/w2^4 - 
          (152 + 351*x^2 + 614*x^4 + 351*x^6 + 152*x^8)/w2^2))/w1^2 - 
       (2*(80 + 286*x^2 + 408*x^4 + 674*x^6 + 408*x^8 + 286*x^10 + 80*x^12 - 
          (60 + 148*x^2 + 331*x^4 + 270*x^6 + 331*x^8 + 148*x^10 + 60*x^12)/
           w2^2 + (80 + 286*x^2 + 408*x^4 + 674*x^6 + 408*x^8 + 286*x^10 + 
            80*x^12)/w2^4))/w1^4))/(w1*w2^3) - 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((3*x^4*(38 + 91*x^2 + 38*x^4))/w2^2 + (3*x^4*(38 + 91*x^2 + 38*x^4))/
        (w1^8*w2^2) + (2*(x^4*(115 + 338*x^2 + 115*x^4) + 
          (x^4*(115 + 338*x^2 + 115*x^4))/w2^4 - 
          (x^2*(145 + 584*x^2 + 842*x^4 + 584*x^6 + 145*x^8))/w2^2))/w1^6 + 
       (2*(x^4*(115 + 338*x^2 + 115*x^4) + (x^4*(115 + 338*x^2 + 115*x^4))/
           w2^4 - (x^2*(145 + 584*x^2 + 842*x^4 + 584*x^6 + 145*x^8))/w2^2))/
        w1^2 - (2*(2*x^2*(62 + 133*x^2 + 34*x^4 + 133*x^6 + 62*x^8) + 
          (2*x^2*(62 + 133*x^2 + 34*x^4 + 133*x^6 + 62*x^8))/w2^4 - 
          (88 + 452*x^2 + 966*x^4 + 1231*x^6 + 966*x^8 + 452*x^10 + 88*x^12)/
           w2^2))/w1^4))/(w1*w2^3) + myq1^6*myq2^6*(1 + x^2)*
     ((32*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^6)/w2^2 + 
      (32*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^6)/(w1^12*w2^2) - 
      (x^4*(223 + 510*x^2 + 223*x^4 + (2*(61 + 206*x^2 + 61*x^4))/w2^6 + 
         (2*(61 + 206*x^2 + 61*x^4))/w2^2 - (4*(129 + 194*x^2 + 129*x^4))/
          w2^4 + (223 + 510*x^2 + 223*x^4)/w2^8))/(w1^10*w2^2) - 
      (x^4*(223 + 510*x^2 + 223*x^4 + (2*(61 + 206*x^2 + 61*x^4))/w2^6 + 
         (2*(61 + 206*x^2 + 61*x^4))/w2^2 - (4*(129 + 194*x^2 + 129*x^4))/
          w2^4 + (223 + 510*x^2 + 223*x^4)/w2^8))/(w1^2*w2^2) + 
      (x^2*(-18*(x + x^3)^2 - (18*(x + x^3)^2)/w2^12 + 
         (191 + 440*x^2 + 178*x^4 + 440*x^6 + 191*x^8)/w2^10 + 
         (191 + 440*x^2 + 178*x^4 + 440*x^6 + 191*x^8)/w2^2 + 
         (422 + 2374*x^2 + 3712*x^4 + 2374*x^6 + 422*x^8)/w2^8 + 
         (422 + 2374*x^2 + 3712*x^4 + 2374*x^6 + 422*x^8)/w2^4 - 
         (4*(433 + 1368*x^2 + 2478*x^4 + 1368*x^6 + 433*x^8))/w2^6))/w1^8 + 
      (x^2*(-18*(x + x^3)^2 - (18*(x + x^3)^2)/w2^12 + 
         (191 + 440*x^2 + 178*x^4 + 440*x^6 + 191*x^8)/w2^10 + 
         (191 + 440*x^2 + 178*x^4 + 440*x^6 + 191*x^8)/w2^2 + 
         (422 + 2374*x^2 + 3712*x^4 + 2374*x^6 + 422*x^8)/w2^8 + 
         (422 + 2374*x^2 + 3712*x^4 + 2374*x^6 + 422*x^8)/w2^4 - 
         (4*(433 + 1368*x^2 + 2478*x^4 + 1368*x^6 + 433*x^8))/w2^6))/w1^4 + 
      (2*(18*x^4*(1 + x^2)^2 + (18*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2*(89 - 217*x^2 - 260*x^4 - 217*x^6 + 89*x^8))/w2^10 + 
         (x^2*(89 - 217*x^2 - 260*x^4 - 217*x^6 + 89*x^8))/w2^2 - 
         (2*(51 + 549*x^2 + 859*x^4 + 1358*x^6 + 859*x^8 + 549*x^10 + 
            51*x^12))/w2^8 - (2*(51 + 549*x^2 + 859*x^4 + 1358*x^6 + 
            859*x^8 + 549*x^10 + 51*x^12))/w2^4 + 
         (4*(136 + 641*x^2 + 1247*x^4 + 1548*x^6 + 1247*x^8 + 641*x^10 + 
            136*x^12))/w2^6))/w1^6) - 
    (myq1^8*myq2^4*(1 + x^2)*((32*(-1 + w2^(-2))^2*x^6)/w2^2 + 
       (32*(-1 + w2^(-2))^2*x^6)/(w1^12*w2^2) + 
       (x^4*(64*x^2 + (64*x^2)/w2^8 - (2*(169 + 470*x^2 + 169*x^4))/w2^6 - 
          (2*(169 + 470*x^2 + 169*x^4))/w2^2 + (197 + 434*x^2 + 197*x^4)/
           w2^4))/w1^10 + (x^4*(64*x^2 + (64*x^2)/w2^8 - 
          (2*(169 + 470*x^2 + 169*x^4))/w2^6 - (2*(169 + 470*x^2 + 169*x^4))/
           w2^2 + (197 + 434*x^2 + 197*x^4)/w2^4))/w1^2 + 
       (x^2*(-32*x^2*(13 + 17*x^2 + 13*x^4) - (32*x^2*(13 + 17*x^2 + 13*x^4))/
           w2^8 + (374 + 2024*x^2 + 2116*x^4 + 2024*x^6 + 374*x^8)/w2^6 + 
          (374 + 2024*x^2 + 2116*x^4 + 2024*x^6 + 374*x^8)/w2^2 - 
          (609 + 1984*x^2 + 2542*x^4 + 1984*x^6 + 609*x^8)/w2^4))/w1^8 + 
       (x^2*(-32*x^2*(13 + 17*x^2 + 13*x^4) - (32*x^2*(13 + 17*x^2 + 13*x^4))/
           w2^8 + (374 + 2024*x^2 + 2116*x^4 + 2024*x^6 + 374*x^8)/w2^6 + 
          (374 + 2024*x^2 + 2116*x^4 + 2024*x^6 + 374*x^8)/w2^2 - 
          (609 + 1984*x^2 + 2542*x^4 + 1984*x^6 + 609*x^8)/w2^4))/w1^4 + 
       (2*(4*x^2*(35 + 104*x^2 + 50*x^4 + 104*x^6 + 35*x^8) + 
          (4*x^2*(35 + 104*x^2 + 50*x^4 + 104*x^6 + 35*x^8))/w2^8 - 
          (2*(17 + 217*x^2 + 682*x^4 + 832*x^6 + 682*x^8 + 217*x^10 + 
             17*x^12))/w2^6 - (2*(17 + 217*x^2 + 682*x^4 + 832*x^6 + 
             682*x^8 + 217*x^10 + 17*x^12))/w2^2 + 
          (238 + 649*x^2 + 2053*x^4 + 1084*x^6 + 2053*x^8 + 649*x^10 + 
            238*x^12)/w2^4))/w1^6))/w2^2 - 
    (myq1^2*myq2^10*(1 + x^2)*(32*(-1 + w2^(-2))^2*x^6 + 
       (32*(-1 + w2^(-2))^2*x^6)/w1^12 - 
       (x^4*(78 - 60*x^2 + 78*x^4 + (78 - 60*x^2 + 78*x^4)/w2^4 + 
          (349 + 770*x^2 + 349*x^4)/w2^2))/w1^10 - 
       (x^4*(78 - 60*x^2 + 78*x^4 + (78 - 60*x^2 + 78*x^4)/w2^4 + 
          (349 + 770*x^2 + 349*x^4)/w2^2))/w1^2 + 
       (x^2*(-2*(11 + 35*x^2 - 8*x^4 + 35*x^6 + 11*x^8) - 
          (2*(11 + 35*x^2 - 8*x^4 + 35*x^6 + 11*x^8))/w2^4 + 
          (889 + 2304*x^2 + 3758*x^4 + 2304*x^6 + 889*x^8)/w2^2))/w1^8 + 
       (x^2*(-2*(11 + 35*x^2 - 8*x^4 + 35*x^6 + 11*x^8) - 
          (2*(11 + 35*x^2 - 8*x^4 + 35*x^6 + 11*x^8))/w2^4 + 
          (889 + 2304*x^2 + 3758*x^4 + 2304*x^6 + 889*x^8)/w2^2))/w1^4 + 
       (2*(34 + 50*x^2 + 42*x^4 - 20*x^6 + 42*x^8 + 50*x^10 + 34*x^12 + 
          (34 + 50*x^2 + 42*x^4 - 20*x^6 + 42*x^8 + 50*x^10 + 34*x^12)/w2^4 - 
          (238 + 821*x^2 + 2005*x^4 + 2484*x^6 + 2005*x^8 + 821*x^10 + 
            238*x^12)/w2^2))/w1^6))/w2^4))/(4608*myq2*(myq1^2 - myq2^2)^2*
   (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)^2*x^5*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^4*w2^2*((-36*myq1^12*x^2*(1 + x^2)*(x^2*(3 + 2*x^2 + 3*x^4) + 
       (x^2*(3 + 2*x^2 + 3*x^4))/w1^4 - (2*(1 + 5*x^2 - 4*x^4 + 5*x^6 + x^8))/
        w1^2))/(w1^4*w2^6) - (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^3*(x^2*(151 + 374*x^2 + 151*x^4) + (x^2*(151 + 374*x^2 + 151*x^4))/
        w1^4 - (2*(80 + 151*x^2 + 70*x^4 + 151*x^6 + 80*x^8))/w1^2))/
     (w1^3*w2^5) - (2*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (70*x^4 + 95*x^6 + 70*x^8 - (2*x^2*(31 + 48*x^2 + 142*x^4 + 48*x^6 + 
          31*x^8))/w1^6 - (2*x^2*(31 + 48*x^2 + 142*x^4 + 48*x^6 + 31*x^8))/
        w1^2 + (70*x^4 + 95*x^6 + 70*x^8)/w1^8 + 
       (-8 - 8*x^2 + 204*x^4 + 66*x^6 + 204*x^8 - 8*x^10 - 8*x^12)/w1^4))/
     (w1*w2^5) + (myq2^12*(1 + x^2)*(3*x^4*(47 + 70*x^2 + 47*x^4) + 
       (3*x^4*(47 + 70*x^2 + 47*x^4))/w1^8 - 
       (x^2*(209 + 600*x^2 + 926*x^4 + 600*x^6 + 209*x^8))/w1^6 - 
       (x^2*(209 + 600*x^2 + 926*x^4 + 600*x^6 + 209*x^8))/w1^2 + 
       (2*(34 + 177*x^2 + 497*x^4 + 636*x^6 + 497*x^8 + 177*x^10 + 34*x^12))/
        w1^4))/(w1^2*w2^6) - (myq1^10*myq2^2*(1 + x^2)*
      (64*x^6 + (64*x^6)/w2^4 - (x^4*(187 + 574*x^2 + 187*x^4))/w2^2 + 
       (64*x^6 + (64*x^6)/w2^4 - (x^4*(187 + 574*x^2 + 187*x^4))/w2^2)/w1^8 + 
       (-2*x^4*(253 + 290*x^2 + 253*x^4) - (2*x^4*(253 + 290*x^2 + 253*x^4))/
          w2^4 + (x^2*(119 + 1328*x^2 + 1554*x^4 + 1328*x^6 + 119*x^8))/w2^2)/
        w1^6 + (-2*x^4*(253 + 290*x^2 + 253*x^4) - 
         (2*x^4*(253 + 290*x^2 + 253*x^4))/w2^4 + 
         (x^2*(119 + 1328*x^2 + 1554*x^4 + 1328*x^6 + 119*x^8))/w2^2)/w1^2 + 
       (2*(2*x^2*(88 + 289*x^2 + 10*x^4 + 289*x^6 + 88*x^8) + 
          (2*x^2*(88 + 289*x^2 + 10*x^4 + 289*x^6 + 88*x^8))/w2^4 + 
          (34 - 323*x^2 - 887*x^4 - 1148*x^6 - 887*x^8 - 323*x^10 + 34*x^12)/
           w2^2))/w1^4))/(w1^2*w2^4) - (2*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*((2*x^4*(68 + 181*x^2 + 68*x^4 - (16*(1 + x^2)^2)/
           w2^2 + (68 + 181*x^2 + 68*x^4)/w2^4))/w2^2 + 
       (2*x^4*(68 + 181*x^2 + 68*x^4 - (16*(1 + x^2)^2)/w2^2 + 
          (68 + 181*x^2 + 68*x^4)/w2^4))/(w1^8*w2^2) - 
       (x^2*(-(x^2*(79 + 302*x^2 + 79*x^4)) - (x^2*(79 + 302*x^2 + 79*x^4))/
           w2^8 + (4*(48 + 181*x^2 + 212*x^4 + 181*x^6 + 48*x^8))/w2^6 + 
          (4*(48 + 181*x^2 + 212*x^4 + 181*x^6 + 48*x^8))/w2^2 + 
          (4*(98 + 379*x^2 + 418*x^4 + 379*x^6 + 98*x^8))/w2^4))/w1^6 - 
       (x^2*(-(x^2*(79 + 302*x^2 + 79*x^4)) - (x^2*(79 + 302*x^2 + 79*x^4))/
           w2^8 + (4*(48 + 181*x^2 + 212*x^4 + 181*x^6 + 48*x^8))/w2^6 + 
          (4*(48 + 181*x^2 + 212*x^4 + 181*x^6 + 48*x^8))/w2^2 + 
          (4*(98 + 379*x^2 + 418*x^4 + 379*x^6 + 98*x^8))/w2^4))/w1^2 + 
       (-2*x^2*(44 + 115*x^2 - 2*x^4 + 115*x^6 + 44*x^8) - 
         (2*x^2*(44 + 115*x^2 - 2*x^4 + 115*x^6 + 44*x^8))/w2^8 + 
         (4*(14 + 95*x^2 + 262*x^4 + 425*x^6 + 262*x^8 + 95*x^10 + 14*x^12))/
          w2^6 + (4*(14 + 95*x^2 + 262*x^4 + 425*x^6 + 262*x^8 + 95*x^10 + 
            14*x^12))/w2^2 + (8*(53 + 193*x^2 + 298*x^4 + 460*x^6 + 298*x^8 + 
            193*x^10 + 53*x^12))/w2^4)/w1^4))/(w1*w2) + 
    (2*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^4*(38 + 121*x^2 + 38*x^4 - (32*(1 + x^2)^2)/w2^6 - 
         (32*(1 + x^2)^2)/w2^2 + (4*(14 + 73*x^2 + 14*x^4))/w2^4 + 
         (38 + 121*x^2 + 38*x^4)/w2^8) + 
       (x^4*(38 + 121*x^2 + 38*x^4 - (32*(1 + x^2)^2)/w2^6 - 
          (32*(1 + x^2)^2)/w2^2 + (4*(14 + 73*x^2 + 14*x^4))/w2^4 + 
          (38 + 121*x^2 + 38*x^4)/w2^8))/w1^8 - 
       (2*x^2*(19 + 50*x^2 - 10*x^4 + 50*x^6 + 19*x^8 + 
          (19 + 50*x^2 - 10*x^4 + 50*x^6 + 19*x^8)/w2^8 + 
          (4*(22 + 95*x^2 + 74*x^4 + 95*x^6 + 22*x^8))/w2^4 + 
          (92 + 457*x^2 + 550*x^4 + 457*x^6 + 92*x^8)/w2^6 + 
          (92 + 457*x^2 + 550*x^4 + 457*x^6 + 92*x^8)/w2^2))/w1^6 - 
       (2*x^2*(19 + 50*x^2 - 10*x^4 + 50*x^6 + 19*x^8 + 
          (19 + 50*x^2 - 10*x^4 + 50*x^6 + 19*x^8)/w2^8 + 
          (4*(22 + 95*x^2 + 74*x^4 + 95*x^6 + 22*x^8))/w2^4 + 
          (92 + 457*x^2 + 550*x^4 + 457*x^6 + 92*x^8)/w2^6 + 
          (92 + 457*x^2 + 550*x^4 + 457*x^6 + 92*x^8)/w2^2))/w1^2 + 
       (2*(x^2*(-6 + 26*x^2 + 163*x^4 + 26*x^6 - 6*x^8) + 
          (x^2*(-6 + 26*x^2 + 163*x^4 + 26*x^6 - 6*x^8))/w2^8 + 
          (4*(15 + 63*x^2 + 125*x^4 + 253*x^6 + 125*x^8 + 63*x^10 + 15*x^12))/
           w2^4 + (2*(54 + 240*x^2 + 365*x^4 + 538*x^6 + 365*x^8 + 240*x^10 + 
             54*x^12))/w2^6 + (2*(54 + 240*x^2 + 365*x^4 + 538*x^6 + 
             365*x^8 + 240*x^10 + 54*x^12))/w2^2))/w1^4))/(w1*w2) - 
    (myq1^4*myq2^8*(1 + x^2)*(32*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*
        x^6 + (32*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^6)/w1^12 + 
       (x^4*(263 + 670*x^2 + 263*x^4 - (4*(25 - 62*x^2 + 25*x^4))/w2^4 - 
          (2*(227 + 458*x^2 + 227*x^4))/w2^6 - (2*(227 + 458*x^2 + 227*x^4))/
           w2^2 + (263 + 670*x^2 + 263*x^4)/w2^8))/w1^10 + 
       (x^4*(263 + 670*x^2 + 263*x^4 - (4*(25 - 62*x^2 + 25*x^4))/w2^4 - 
          (2*(227 + 458*x^2 + 227*x^4))/w2^6 - (2*(227 + 458*x^2 + 227*x^4))/
           w2^2 + (263 + 670*x^2 + 263*x^4)/w2^8))/w1^2 + 
       (x^2*(-295 - 908*x^2 - 1258*x^4 - 908*x^6 - 295*x^8 + 
          (2*(173 + 228*x^2 + 734*x^4 + 228*x^6 + 173*x^8))/w2^6 + 
          (2*(173 + 228*x^2 + 734*x^4 + 228*x^6 + 173*x^8))/w2^2 + 
          (4*(265 + 789*x^2 + 1196*x^4 + 789*x^6 + 265*x^8))/w2^4 - 
          (295 + 908*x^2 + 1258*x^4 + 908*x^6 + 295*x^8)/w2^8))/w1^8 + 
       (x^2*(-295 - 908*x^2 - 1258*x^4 - 908*x^6 - 295*x^8 + 
          (2*(173 + 228*x^2 + 734*x^4 + 228*x^6 + 173*x^8))/w2^6 + 
          (2*(173 + 228*x^2 + 734*x^4 + 228*x^6 + 173*x^8))/w2^2 + 
          (4*(265 + 789*x^2 + 1196*x^4 + 789*x^6 + 265*x^8))/w2^4 - 
          (295 + 908*x^2 + 1258*x^4 + 908*x^6 + 295*x^8)/w2^8))/w1^4 + 
       (2*(x^2*(155 + 645*x^2 + 836*x^4 + 645*x^6 + 155*x^8) + 
          (x^2*(155 + 645*x^2 + 836*x^4 + 645*x^6 + 155*x^8))/w2^8 + 
          (2*(51 + 61*x^2 - 196*x^4 - 408*x^6 - 196*x^8 + 61*x^10 + 51*x^12))/
           w2^6 + (2*(51 + 61*x^2 - 196*x^4 - 408*x^6 - 196*x^8 + 61*x^10 + 
             51*x^12))/w2^2 - (8*(68 + 197*x^2 + 377*x^4 + 390*x^6 + 
             377*x^8 + 197*x^10 + 68*x^12))/w2^4))/w1^6))/w2^2 + 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^4*((16*(1 + x^2)^2)/w2^2 + 3*(8 + x^2 + 8*x^4) + 
         (3*(8 + x^2 + 8*x^4))/w2^4) + 
       (2*x^4*((16*(1 + x^2)^2)/w2^2 + 3*(8 + x^2 + 8*x^4) + 
          (3*(8 + x^2 + 8*x^4))/w2^4))/w1^8 + 
       (x^2*(4*(28 + 137*x^2 + 128*x^4 + 137*x^6 + 28*x^8) + 
          (4*(28 + 137*x^2 + 128*x^4 + 137*x^6 + 28*x^8))/w2^4 - 
          (152 + 351*x^2 + 614*x^4 + 351*x^6 + 152*x^8)/w2^2))/w1^6 + 
       (x^2*(4*(28 + 137*x^2 + 128*x^4 + 137*x^6 + 28*x^8) + 
          (4*(28 + 137*x^2 + 128*x^4 + 137*x^6 + 28*x^8))/w2^4 - 
          (152 + 351*x^2 + 614*x^4 + 351*x^6 + 152*x^8)/w2^2))/w1^2 - 
       (2*(80 + 286*x^2 + 408*x^4 + 674*x^6 + 408*x^8 + 286*x^10 + 80*x^12 - 
          (60 + 148*x^2 + 331*x^4 + 270*x^6 + 331*x^8 + 148*x^10 + 60*x^12)/
           w2^2 + (80 + 286*x^2 + 408*x^4 + 674*x^6 + 408*x^8 + 286*x^10 + 
            80*x^12)/w2^4))/w1^4))/(w1*w2^3) + 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((3*x^4*(38 + 91*x^2 + 38*x^4))/w2^2 + (3*x^4*(38 + 91*x^2 + 38*x^4))/
        (w1^8*w2^2) + (2*(x^4*(115 + 338*x^2 + 115*x^4) + 
          (x^4*(115 + 338*x^2 + 115*x^4))/w2^4 - 
          (x^2*(145 + 584*x^2 + 842*x^4 + 584*x^6 + 145*x^8))/w2^2))/w1^6 + 
       (2*(x^4*(115 + 338*x^2 + 115*x^4) + (x^4*(115 + 338*x^2 + 115*x^4))/
           w2^4 - (x^2*(145 + 584*x^2 + 842*x^4 + 584*x^6 + 145*x^8))/w2^2))/
        w1^2 - (2*(2*x^2*(62 + 133*x^2 + 34*x^4 + 133*x^6 + 62*x^8) + 
          (2*x^2*(62 + 133*x^2 + 34*x^4 + 133*x^6 + 62*x^8))/w2^4 - 
          (88 + 452*x^2 + 966*x^4 + 1231*x^6 + 966*x^8 + 452*x^10 + 88*x^12)/
           w2^2))/w1^4))/(w1*w2^3) + myq1^6*myq2^6*(1 + x^2)*
     ((-32*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^6)/w2^2 - 
      (32*(1 + w2^(-4) - w2^(-2))*(-1 + w2^(-2))^2*x^6)/(w1^12*w2^2) + 
      (x^4*(223 + 510*x^2 + 223*x^4 + (2*(61 + 206*x^2 + 61*x^4))/w2^6 + 
         (2*(61 + 206*x^2 + 61*x^4))/w2^2 - (4*(129 + 194*x^2 + 129*x^4))/
          w2^4 + (223 + 510*x^2 + 223*x^4)/w2^8))/(w1^10*w2^2) + 
      (x^4*(223 + 510*x^2 + 223*x^4 + (2*(61 + 206*x^2 + 61*x^4))/w2^6 + 
         (2*(61 + 206*x^2 + 61*x^4))/w2^2 - (4*(129 + 194*x^2 + 129*x^4))/
          w2^4 + (223 + 510*x^2 + 223*x^4)/w2^8))/(w1^2*w2^2) - 
      (x^2*(-18*(x + x^3)^2 - (18*(x + x^3)^2)/w2^12 + 
         (191 + 440*x^2 + 178*x^4 + 440*x^6 + 191*x^8)/w2^10 + 
         (191 + 440*x^2 + 178*x^4 + 440*x^6 + 191*x^8)/w2^2 + 
         (422 + 2374*x^2 + 3712*x^4 + 2374*x^6 + 422*x^8)/w2^8 + 
         (422 + 2374*x^2 + 3712*x^4 + 2374*x^6 + 422*x^8)/w2^4 - 
         (4*(433 + 1368*x^2 + 2478*x^4 + 1368*x^6 + 433*x^8))/w2^6))/w1^8 - 
      (x^2*(-18*(x + x^3)^2 - (18*(x + x^3)^2)/w2^12 + 
         (191 + 440*x^2 + 178*x^4 + 440*x^6 + 191*x^8)/w2^10 + 
         (191 + 440*x^2 + 178*x^4 + 440*x^6 + 191*x^8)/w2^2 + 
         (422 + 2374*x^2 + 3712*x^4 + 2374*x^6 + 422*x^8)/w2^8 + 
         (422 + 2374*x^2 + 3712*x^4 + 2374*x^6 + 422*x^8)/w2^4 - 
         (4*(433 + 1368*x^2 + 2478*x^4 + 1368*x^6 + 433*x^8))/w2^6))/w1^4 - 
      (2*(18*x^4*(1 + x^2)^2 + (18*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2*(89 - 217*x^2 - 260*x^4 - 217*x^6 + 89*x^8))/w2^10 + 
         (x^2*(89 - 217*x^2 - 260*x^4 - 217*x^6 + 89*x^8))/w2^2 - 
         (2*(51 + 549*x^2 + 859*x^4 + 1358*x^6 + 859*x^8 + 549*x^10 + 
            51*x^12))/w2^8 - (2*(51 + 549*x^2 + 859*x^4 + 1358*x^6 + 
            859*x^8 + 549*x^10 + 51*x^12))/w2^4 + 
         (4*(136 + 641*x^2 + 1247*x^4 + 1548*x^6 + 1247*x^8 + 641*x^10 + 
            136*x^12))/w2^6))/w1^6) + 
    (myq1^8*myq2^4*(1 + x^2)*((32*(-1 + w2^(-2))^2*x^6)/w2^2 + 
       (32*(-1 + w2^(-2))^2*x^6)/(w1^12*w2^2) + 
       (x^4*(64*x^2 + (64*x^2)/w2^8 - (2*(169 + 470*x^2 + 169*x^4))/w2^6 - 
          (2*(169 + 470*x^2 + 169*x^4))/w2^2 + (197 + 434*x^2 + 197*x^4)/
           w2^4))/w1^10 + (x^4*(64*x^2 + (64*x^2)/w2^8 - 
          (2*(169 + 470*x^2 + 169*x^4))/w2^6 - (2*(169 + 470*x^2 + 169*x^4))/
           w2^2 + (197 + 434*x^2 + 197*x^4)/w2^4))/w1^2 + 
       (x^2*(-32*x^2*(13 + 17*x^2 + 13*x^4) - (32*x^2*(13 + 17*x^2 + 13*x^4))/
           w2^8 + (374 + 2024*x^2 + 2116*x^4 + 2024*x^6 + 374*x^8)/w2^6 + 
          (374 + 2024*x^2 + 2116*x^4 + 2024*x^6 + 374*x^8)/w2^2 - 
          (609 + 1984*x^2 + 2542*x^4 + 1984*x^6 + 609*x^8)/w2^4))/w1^8 + 
       (x^2*(-32*x^2*(13 + 17*x^2 + 13*x^4) - (32*x^2*(13 + 17*x^2 + 13*x^4))/
           w2^8 + (374 + 2024*x^2 + 2116*x^4 + 2024*x^6 + 374*x^8)/w2^6 + 
          (374 + 2024*x^2 + 2116*x^4 + 2024*x^6 + 374*x^8)/w2^2 - 
          (609 + 1984*x^2 + 2542*x^4 + 1984*x^6 + 609*x^8)/w2^4))/w1^4 + 
       (2*(4*x^2*(35 + 104*x^2 + 50*x^4 + 104*x^6 + 35*x^8) + 
          (4*x^2*(35 + 104*x^2 + 50*x^4 + 104*x^6 + 35*x^8))/w2^8 - 
          (2*(17 + 217*x^2 + 682*x^4 + 832*x^6 + 682*x^8 + 217*x^10 + 
             17*x^12))/w2^6 - (2*(17 + 217*x^2 + 682*x^4 + 832*x^6 + 
             682*x^8 + 217*x^10 + 17*x^12))/w2^2 + 
          (238 + 649*x^2 + 2053*x^4 + 1084*x^6 + 2053*x^8 + 649*x^10 + 
            238*x^12)/w2^4))/w1^6))/w2^2 + 
    (myq1^2*myq2^10*(1 + x^2)*(32*(-1 + w2^(-2))^2*x^6 + 
       (32*(-1 + w2^(-2))^2*x^6)/w1^12 - 
       (x^4*(78 - 60*x^2 + 78*x^4 + (78 - 60*x^2 + 78*x^4)/w2^4 + 
          (349 + 770*x^2 + 349*x^4)/w2^2))/w1^10 - 
       (x^4*(78 - 60*x^2 + 78*x^4 + (78 - 60*x^2 + 78*x^4)/w2^4 + 
          (349 + 770*x^2 + 349*x^4)/w2^2))/w1^2 + 
       (x^2*(-2*(11 + 35*x^2 - 8*x^4 + 35*x^6 + 11*x^8) - 
          (2*(11 + 35*x^2 - 8*x^4 + 35*x^6 + 11*x^8))/w2^4 + 
          (889 + 2304*x^2 + 3758*x^4 + 2304*x^6 + 889*x^8)/w2^2))/w1^8 + 
       (x^2*(-2*(11 + 35*x^2 - 8*x^4 + 35*x^6 + 11*x^8) - 
          (2*(11 + 35*x^2 - 8*x^4 + 35*x^6 + 11*x^8))/w2^4 + 
          (889 + 2304*x^2 + 3758*x^4 + 2304*x^6 + 889*x^8)/w2^2))/w1^4 + 
       (2*(34 + 50*x^2 + 42*x^4 - 20*x^6 + 42*x^8 + 50*x^10 + 34*x^12 + 
          (34 + 50*x^2 + 42*x^4 - 20*x^6 + 42*x^8 + 50*x^10 + 34*x^12)/w2^4 - 
          (238 + 821*x^2 + 2005*x^4 + 2484*x^6 + 2005*x^8 + 821*x^10 + 
            238*x^12)/w2^2))/w1^6))/w2^4))/(4608*myq2*(myq1^2 - myq2^2)^2*
   (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)^2*x^5*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^5*w2^2*((64*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (31 - 62*x^2 + 59*x^4 + 52*x^6 + 59*x^8 - 62*x^10 + 31*x^12)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^5*w2) - 
    (myq2^5*(-1 + x^2)^2*(1 + x^2)*(18*x^4*(1 + x^2)^2 + 
       (18*x^4*(1 + x^2)^2)/w1^16 - (4*x^2*(80 + 81*x^2 - 34*x^4 + 81*x^6 + 
          80*x^8))/w1^14 - (4*x^2*(80 + 81*x^2 - 34*x^4 + 81*x^6 + 80*x^8))/
        w1^2 + (4*(9 - 262*x^2 + 576*x^4 - 358*x^6 + 576*x^8 - 262*x^10 + 
          9*x^12))/w1^10 + (4*(9 - 262*x^2 + 576*x^4 - 358*x^6 + 576*x^8 - 
          262*x^10 + 9*x^12))/w1^6 + (2*(103 - 918*x^2 + 887*x^4 - 2520*x^6 + 
          887*x^8 - 918*x^10 + 103*x^12))/w1^8 + 
       (293 + 270*x^2 + 715*x^4 - 252*x^6 + 715*x^8 + 270*x^10 + 293*x^12)/
        w1^12 + (293 + 270*x^2 + 715*x^4 - 252*x^6 + 715*x^8 + 270*x^10 + 
         293*x^12)/w1^4))/w2^2 - (myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (18*(x^2 + 5*x^4 - 25*x^6 + 14*x^8 - 25*x^10 + 5*x^12 + x^14) + 
       (18*(x^2 + 5*x^4 - 25*x^6 + 14*x^8 - 25*x^10 + 5*x^12 + x^14))/w1^12 - 
       (9 + 748*x^2 - 1712*x^4 + 1124*x^6 + 526*x^8 + 1124*x^10 - 1712*x^12 + 
         748*x^14 + 9*x^16)/w1^10 - (9 + 748*x^2 - 1712*x^4 + 1124*x^6 + 
         526*x^8 + 1124*x^10 - 1712*x^12 + 748*x^14 + 9*x^16)/w1^2 + 
       (2*(329 - 1001*x^2 + 1343*x^4 - 799*x^6 + 472*x^8 - 799*x^10 + 
          1343*x^12 - 1001*x^14 + 329*x^16))/w1^8 + 
       (2*(329 - 1001*x^2 + 1343*x^4 - 799*x^6 + 472*x^8 - 799*x^10 + 
          1343*x^12 - 1001*x^14 + 329*x^16))/w1^4 + 
       (2*(343 - 1236*x^2 + 2360*x^4 - 924*x^6 - 222*x^8 - 924*x^10 + 
          2360*x^12 - 1236*x^14 + 343*x^16))/w1^6))/(w1*w2) - 
    (2*myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(257 - 766*x^2 + 1327*x^4 + 92*x^6 + 1327*x^8 - 766*x^10 + 
         257*x^12) + (x^2*(257 - 766*x^2 + 1327*x^4 + 92*x^6 + 1327*x^8 - 
          766*x^10 + 257*x^12))/w1^8 - 
       ((-1 + x^2)^2*(275 - 1686*x^2 + 301*x^4 + 492*x^6 + 301*x^8 - 
          1686*x^10 + 275*x^12))/w1^6 - 
       ((-1 + x^2)^2*(275 - 1686*x^2 + 301*x^4 + 492*x^6 + 301*x^8 - 
          1686*x^10 + 275*x^12))/w1^2 - 
       (2*(717 - 1475*x^2 + 2134*x^4 - 973*x^6 + 922*x^8 - 973*x^10 + 
          2134*x^12 - 1475*x^14 + 717*x^16))/w1^4))/(w1^3*w2) + 
    (4*myq1^4*myq2*(-1 + x^2)^2*(1 + x^2)*
      (x^2*(18*(x^2 - 6*x^4 + x^6) + (18*(x^2 - 6*x^4 + x^6))/w2^4 + 
         (257 - 216*x^2 + 710*x^4 - 216*x^6 + 257*x^8)/w2^2) + 
       (x^2*(18*(x^2 - 6*x^4 + x^6) + (18*(x^2 - 6*x^4 + x^6))/w2^4 + 
          (257 - 216*x^2 + 710*x^4 - 216*x^6 + 257*x^8)/w2^2))/w1^8 - 
       (2*(9*(x + x^3)^2*(1 - 6*x^2 + x^4) + 
          (9*(x + x^3)^2*(1 - 6*x^2 + x^4))/w2^4 + 
          (133 + 32*x^2 + 551*x^4 + 296*x^6 + 551*x^8 + 32*x^10 + 133*x^12)/
           w2^2))/w1^6 - (2*(9*(x + x^3)^2*(1 - 6*x^2 + x^4) + 
          (9*(x + x^3)^2*(1 - 6*x^2 + x^4))/w2^4 + 
          (133 + 32*x^2 + 551*x^4 + 296*x^6 + 551*x^8 + 32*x^10 + 133*x^12)/
           w2^2))/w1^2 + (2*(18*(x^2 - 5*x^4 - 4*x^6 - 5*x^8 + x^10) + 
          (18*(x^2 - 5*x^4 - 4*x^6 - 5*x^8 + x^10))/w2^4 + 
          (158 + 311*x^2 + 418*x^4 + 890*x^6 + 418*x^8 + 311*x^10 + 158*x^12)/
           w2^2))/w1^4))/w1^4 - (myq1^2*myq2^3*(-1 + x^2)^2*(1 + x^2)*
      (2*x^2*(9*x^2*(3 - 10*x^2 + 3*x^4) + (9*x^2*(3 - 10*x^2 + 3*x^4))/
          w2^4 + (133 - 180*x^2 + 346*x^4 - 180*x^6 + 133*x^8)/w2^2) + 
       (2*(9*x^4*(3 - 10*x^2 + 3*x^4) + (9*x^4*(3 - 10*x^2 + 3*x^4))/w2^4 + 
          (x^2*(133 - 180*x^2 + 346*x^4 - 180*x^6 + 133*x^8))/w2^2))/w1^12 + 
       (-18*(x + x^3)^2*(3 - 8*x^2 + 3*x^4) - 
         (18*(x + x^3)^2*(3 - 8*x^2 + 3*x^4))/w2^4 + 
         (-275 + 1586*x^2 + 59*x^4 + 572*x^6 + 59*x^8 + 1586*x^10 - 275*x^12)/
          w2^2)/w1^10 + (-18*(x + x^3)^2*(3 - 8*x^2 + 3*x^4) - 
         (18*(x + x^3)^2*(3 - 8*x^2 + 3*x^4))/w2^4 + 
         (-275 + 1586*x^2 + 59*x^4 + 572*x^6 + 59*x^8 + 1586*x^10 - 275*x^12)/
          w2^2)/w1^2 - (2*(18*(x + x^3)^2*(5 - 8*x^2 + 5*x^4) + 
          (18*(x + x^3)^2*(5 - 8*x^2 + 5*x^4))/w2^4 - 
          (583 + 4214*x^2 + 497*x^4 + 5684*x^6 + 497*x^8 + 4214*x^10 + 
            583*x^12)/w2^2))/w1^6 + 
       (2*(9*x^2*(8 - 3*x^2 - 6*x^4 - 3*x^6 + 8*x^8) + 
          (9*x^2*(8 - 3*x^2 - 6*x^4 - 3*x^6 + 8*x^8))/w2^4 - 
          (586 + 1017*x^2 + 3698*x^4 - 558*x^6 + 3698*x^8 + 1017*x^10 + 
            586*x^12)/w2^2))/w1^8 + 
       (2*(9*x^2*(8 - 3*x^2 - 6*x^4 - 3*x^6 + 8*x^8) + 
          (9*x^2*(8 - 3*x^2 - 6*x^4 - 3*x^6 + 8*x^8))/w2^4 - 
          (586 + 1017*x^2 + 3698*x^4 - 558*x^6 + 3698*x^8 + 1017*x^10 + 
            586*x^12)/w2^2))/w1^4))/w1^2))/(4608*myq2^2*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))*x^2*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (7*w1^5*w2^2*((288*myq1^6*(-1 + w1^(-2))*(-1 + x^2)^2*
      (1 - 3*x^2 - 2*x^4 - 2*x^6 - 3*x^8 + x^10)*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2))/(w1^6*w2^2) - (myq2^6*(-1 + w1^(-2))*(-1 + x^2)^2*
      (1 + x^2)*(18*x^4*(1 + x^2)^2 + (18*x^4*(1 + x^2)^2)/w1^16 - 
       (4*x^2*(-1 + x^2)^2*(28 - 169*x^2 + 28*x^4))/w1^10 - 
       (4*x^2*(-1 + x^2)^2*(28 - 169*x^2 + 28*x^4))/w1^6 - 
       (4*x^2*(-1 + x^2)^2*(80 + 169*x^2 + 80*x^4))/w1^14 - 
       (4*x^2*(-1 + x^2)^2*(80 + 169*x^2 + 80*x^4))/w1^2 + 
       ((-1 + x^2)^2*(293 + 640*x^2 + 550*x^4 + 640*x^6 + 293*x^8))/w1^12 + 
       ((-1 + x^2)^2*(293 + 640*x^2 + 550*x^4 + 640*x^6 + 293*x^8))/w1^4 - 
       (2*(149 + 486*x^2 - 1139*x^4 + 1080*x^6 - 1139*x^8 + 486*x^10 + 
          149*x^12))/w1^8))/w2^2 + (32*myq1^5*myq2*(-1 + w2^(-2))*x*
      (x^2*(53 - 70*x^2 + 55*x^4 + 140*x^6 + 55*x^8 - 70*x^10 + 53*x^12) + 
       (x^2*(53 - 70*x^2 + 55*x^4 + 140*x^6 + 55*x^8 - 70*x^10 + 53*x^12))/
        w1^8 + (2*(44 + x^2 + 2*x^4 + 179*x^6 + 196*x^8 + 179*x^10 + 2*x^12 + 
          x^14 + 44*x^16))/w1^4 - (53 + 18*x^2 + 4*x^4 + 126*x^6 + 462*x^8 + 
         126*x^10 + 4*x^12 + 18*x^14 + 53*x^16)/w1^6 - 
       (53 + 18*x^2 + 4*x^4 + 126*x^6 + 462*x^8 + 126*x^10 + 4*x^12 + 
         18*x^14 + 53*x^16)/w1^2))/(w1^5*w2) - 
    (myq1*myq2^5*(-1 + w2^(-2))*x*
      (-(((-1 + x^2)^2*(9 + 550*x^2 - 369*x^4 - 956*x^6 - 369*x^8 + 
           550*x^10 + 9*x^12))/w1^14) - 
       ((-1 + x^2)^2*(9 + 550*x^2 - 369*x^4 - 956*x^6 - 369*x^8 + 550*x^10 + 
          9*x^12))/w1^2 - ((-1 + x^2)^2*(135 + 26*x^2 - 351*x^4 + 956*x^6 - 
          351*x^8 + 26*x^10 + 135*x^12))/w1^10 - 
       ((-1 + x^2)^2*(135 + 26*x^2 - 351*x^4 + 956*x^6 - 351*x^8 + 26*x^10 + 
          135*x^12))/w1^6 + 18*(x^2 - 7*x^4 - 17*x^6 + 22*x^8 - 17*x^10 - 
         7*x^12 + x^14) + (18*(x^2 - 7*x^4 - 17*x^6 + 22*x^8 - 17*x^10 - 
          7*x^12 + x^14))/w1^16 - (4*(95 - 91*x^2 - 63*x^4 + 523*x^6 - 
          280*x^8 + 523*x^10 - 63*x^12 - 91*x^14 + 95*x^16))/w1^8 + 
       (2*(311 - 532*x^2 + 288*x^4 - 44*x^6 + 818*x^8 - 44*x^10 + 288*x^12 - 
          532*x^14 + 311*x^16))/w1^12 + 
       (2*(311 - 532*x^2 + 288*x^4 - 44*x^6 + 818*x^8 - 44*x^10 + 288*x^12 - 
          532*x^14 + 311*x^16))/w1^4))/(w1*w2) - 
    (2*myq1^3*myq2^3*(-1 + w2^(-2))*x*
      (x^2*(203 - 82*x^2 + 805*x^4 - 124*x^6 + 805*x^8 - 82*x^10 + 
         203*x^12) + (x^2*(203 - 82*x^2 + 805*x^4 - 124*x^6 + 805*x^8 - 
          82*x^10 + 203*x^12))/w1^12 + (-1064 + 85*x^2 + 3762*x^4 + 
         1211*x^6 - 9716*x^8 + 1211*x^10 + 3762*x^12 + 85*x^14 - 1064*x^16)/
        w1^8 + (-1064 + 85*x^2 + 3762*x^4 + 1211*x^6 - 9716*x^8 + 1211*x^10 + 
         3762*x^12 + 85*x^14 - 1064*x^16)/w1^4 - 
       (2*(115 - 681*x^2 + 1802*x^4 + 249*x^6 - 1242*x^8 + 249*x^10 + 
          1802*x^12 - 681*x^14 + 115*x^16))/w1^10 - 
       (2*(115 - 681*x^2 + 1802*x^4 + 249*x^6 - 1242*x^8 + 249*x^10 + 
          1802*x^12 - 681*x^14 + 115*x^16))/w1^2 + 
       (4*(503 - 249*x^2 - 1190*x^4 + 969*x^6 + 1662*x^8 + 969*x^10 - 
          1190*x^12 - 249*x^14 + 503*x^16))/w1^6))/(w1^3*w2) + 
    (4*myq1^4*myq2^2*(-1 + w1^(-2))*(-1 + x^2)^2*(1 + x^2)*
      (-(x^2*(18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^4 - 
          (203 + 360*x^2 - 910*x^4 + 360*x^6 + 203*x^8)/w2^2)) - 
       (x^2*(18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^4 - 
          (203 + 360*x^2 - 910*x^4 + 360*x^6 + 203*x^8)/w2^2))/w1^8 + 
       (18*x^2*(1 + x^2)^4 + (18*x^2*(1 + x^2)^4)/w2^4 + 
         (-221 - 730*x^2 + 5*x^4 + 1316*x^6 + 5*x^8 - 730*x^10 - 221*x^12)/
          w2^2)/w1^6 + (18*x^2*(1 + x^2)^4 + (18*x^2*(1 + x^2)^4)/w2^4 + 
         (-221 - 730*x^2 + 5*x^4 + 1316*x^6 + 5*x^8 - 730*x^10 - 221*x^12)/
          w2^2)/w1^2 - (2*(18*(x + x^3)^2*(1 + x^2 + x^4) + 
          (18*(x + x^3)^2*(1 + x^2 + x^4))/w2^4 - 
          (257 + 311*x^2 + 31*x^4 - 838*x^6 + 31*x^8 + 311*x^10 + 257*x^12)/
           w2^2))/w1^4))/w1^4 - (myq1^2*myq2^4*(-1 + w1^(-2))*(-1 + x^2)^2*
      (1 + x^2)*(-2*x^2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 - 
         (4*(31 + 27*x^2 - 134*x^4 + 27*x^6 + 31*x^8))/w2^2) - 
       (2*x^2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 - 
          (4*(31 + 27*x^2 - 134*x^4 + 27*x^6 + 31*x^8))/w2^2))/w1^12 + 
       (36*x^4*(1 + x^2)^2 + (36*x^4*(1 + x^2)^2)/w2^4 + 
         (-257 + 974*x^2 + 689*x^4 - 2524*x^6 + 689*x^8 + 974*x^10 - 
           257*x^12)/w2^2)/w1^10 + (36*x^4*(1 + x^2)^2 + 
         (36*x^4*(1 + x^2)^2)/w2^4 + (-257 + 974*x^2 + 689*x^4 - 2524*x^6 + 
           689*x^8 + 974*x^10 - 257*x^12)/w2^2)/w1^2 + 
       (2*(9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8) + 
          (9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8))/w2^4 - 
          (2*(257 + 684*x^2 - 203*x^4 - 1224*x^6 - 203*x^8 + 684*x^10 + 
             257*x^12))/w2^2))/w1^8 + 
       (2*(9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8) + 
          (9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8))/w2^4 - 
          (2*(257 + 684*x^2 - 203*x^4 - 1224*x^6 - 203*x^8 + 684*x^10 + 
             257*x^12))/w2^2))/w1^4 - 
       (2*(36*x^2*(2 + x^2 - 2*x^4 + x^6 + 2*x^8) + 
          (36*x^2*(2 + x^2 - 2*x^4 + x^6 + 2*x^8))/w2^4 - 
          (1141 + 2378*x^2 - 3301*x^4 + 428*x^6 - 3301*x^8 + 2378*x^10 + 
            1141*x^12)/w2^2))/w1^6))/w1^2))/(55296*myq2^3*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))^2*x^2*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (5*w1^5*w2^2*((-288*myq1^6*(-1 + w1^(-2))*(-1 + x^2)^2*
      (1 - 3*x^2 - 2*x^4 - 2*x^6 - 3*x^8 + x^10)*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2))/(w1^6*w2^2) + (myq2^6*(-1 + w1^(-2))*(-1 + x^2)^2*
      (1 + x^2)*(18*x^4*(1 + x^2)^2 + (18*x^4*(1 + x^2)^2)/w1^16 - 
       (4*x^2*(-1 + x^2)^2*(28 - 169*x^2 + 28*x^4))/w1^10 - 
       (4*x^2*(-1 + x^2)^2*(28 - 169*x^2 + 28*x^4))/w1^6 - 
       (4*x^2*(-1 + x^2)^2*(80 + 169*x^2 + 80*x^4))/w1^14 - 
       (4*x^2*(-1 + x^2)^2*(80 + 169*x^2 + 80*x^4))/w1^2 + 
       ((-1 + x^2)^2*(293 + 640*x^2 + 550*x^4 + 640*x^6 + 293*x^8))/w1^12 + 
       ((-1 + x^2)^2*(293 + 640*x^2 + 550*x^4 + 640*x^6 + 293*x^8))/w1^4 - 
       (2*(149 + 486*x^2 - 1139*x^4 + 1080*x^6 - 1139*x^8 + 486*x^10 + 
          149*x^12))/w1^8))/w2^2 - (32*myq1^5*myq2*(-1 + w2^(-2))*x*
      (x^2*(53 - 70*x^2 + 55*x^4 + 140*x^6 + 55*x^8 - 70*x^10 + 53*x^12) + 
       (x^2*(53 - 70*x^2 + 55*x^4 + 140*x^6 + 55*x^8 - 70*x^10 + 53*x^12))/
        w1^8 + (2*(44 + x^2 + 2*x^4 + 179*x^6 + 196*x^8 + 179*x^10 + 2*x^12 + 
          x^14 + 44*x^16))/w1^4 - (53 + 18*x^2 + 4*x^4 + 126*x^6 + 462*x^8 + 
         126*x^10 + 4*x^12 + 18*x^14 + 53*x^16)/w1^6 - 
       (53 + 18*x^2 + 4*x^4 + 126*x^6 + 462*x^8 + 126*x^10 + 4*x^12 + 
         18*x^14 + 53*x^16)/w1^2))/(w1^5*w2) + 
    (myq1*myq2^5*(-1 + w2^(-2))*x*
      (-(((-1 + x^2)^2*(9 + 550*x^2 - 369*x^4 - 956*x^6 - 369*x^8 + 
           550*x^10 + 9*x^12))/w1^14) - 
       ((-1 + x^2)^2*(9 + 550*x^2 - 369*x^4 - 956*x^6 - 369*x^8 + 550*x^10 + 
          9*x^12))/w1^2 - ((-1 + x^2)^2*(135 + 26*x^2 - 351*x^4 + 956*x^6 - 
          351*x^8 + 26*x^10 + 135*x^12))/w1^10 - 
       ((-1 + x^2)^2*(135 + 26*x^2 - 351*x^4 + 956*x^6 - 351*x^8 + 26*x^10 + 
          135*x^12))/w1^6 + 18*(x^2 - 7*x^4 - 17*x^6 + 22*x^8 - 17*x^10 - 
         7*x^12 + x^14) + (18*(x^2 - 7*x^4 - 17*x^6 + 22*x^8 - 17*x^10 - 
          7*x^12 + x^14))/w1^16 - (4*(95 - 91*x^2 - 63*x^4 + 523*x^6 - 
          280*x^8 + 523*x^10 - 63*x^12 - 91*x^14 + 95*x^16))/w1^8 + 
       (2*(311 - 532*x^2 + 288*x^4 - 44*x^6 + 818*x^8 - 44*x^10 + 288*x^12 - 
          532*x^14 + 311*x^16))/w1^12 + 
       (2*(311 - 532*x^2 + 288*x^4 - 44*x^6 + 818*x^8 - 44*x^10 + 288*x^12 - 
          532*x^14 + 311*x^16))/w1^4))/(w1*w2) + 
    (2*myq1^3*myq2^3*(-1 + w2^(-2))*x*
      (x^2*(203 - 82*x^2 + 805*x^4 - 124*x^6 + 805*x^8 - 82*x^10 + 
         203*x^12) + (x^2*(203 - 82*x^2 + 805*x^4 - 124*x^6 + 805*x^8 - 
          82*x^10 + 203*x^12))/w1^12 + (-1064 + 85*x^2 + 3762*x^4 + 
         1211*x^6 - 9716*x^8 + 1211*x^10 + 3762*x^12 + 85*x^14 - 1064*x^16)/
        w1^8 + (-1064 + 85*x^2 + 3762*x^4 + 1211*x^6 - 9716*x^8 + 1211*x^10 + 
         3762*x^12 + 85*x^14 - 1064*x^16)/w1^4 - 
       (2*(115 - 681*x^2 + 1802*x^4 + 249*x^6 - 1242*x^8 + 249*x^10 + 
          1802*x^12 - 681*x^14 + 115*x^16))/w1^10 - 
       (2*(115 - 681*x^2 + 1802*x^4 + 249*x^6 - 1242*x^8 + 249*x^10 + 
          1802*x^12 - 681*x^14 + 115*x^16))/w1^2 + 
       (4*(503 - 249*x^2 - 1190*x^4 + 969*x^6 + 1662*x^8 + 969*x^10 - 
          1190*x^12 - 249*x^14 + 503*x^16))/w1^6))/(w1^3*w2) - 
    (4*myq1^4*myq2^2*(-1 + w1^(-2))*(-1 + x^2)^2*(1 + x^2)*
      (-(x^2*(18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^4 - 
          (203 + 360*x^2 - 910*x^4 + 360*x^6 + 203*x^8)/w2^2)) - 
       (x^2*(18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^4 - 
          (203 + 360*x^2 - 910*x^4 + 360*x^6 + 203*x^8)/w2^2))/w1^8 + 
       (18*x^2*(1 + x^2)^4 + (18*x^2*(1 + x^2)^4)/w2^4 + 
         (-221 - 730*x^2 + 5*x^4 + 1316*x^6 + 5*x^8 - 730*x^10 - 221*x^12)/
          w2^2)/w1^6 + (18*x^2*(1 + x^2)^4 + (18*x^2*(1 + x^2)^4)/w2^4 + 
         (-221 - 730*x^2 + 5*x^4 + 1316*x^6 + 5*x^8 - 730*x^10 - 221*x^12)/
          w2^2)/w1^2 - (2*(18*(x + x^3)^2*(1 + x^2 + x^4) + 
          (18*(x + x^3)^2*(1 + x^2 + x^4))/w2^4 - 
          (257 + 311*x^2 + 31*x^4 - 838*x^6 + 31*x^8 + 311*x^10 + 257*x^12)/
           w2^2))/w1^4))/w1^4 + (myq1^2*myq2^4*(-1 + w1^(-2))*(-1 + x^2)^2*
      (1 + x^2)*(-2*x^2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 - 
         (4*(31 + 27*x^2 - 134*x^4 + 27*x^6 + 31*x^8))/w2^2) - 
       (2*x^2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^4 - 
          (4*(31 + 27*x^2 - 134*x^4 + 27*x^6 + 31*x^8))/w2^2))/w1^12 + 
       (36*x^4*(1 + x^2)^2 + (36*x^4*(1 + x^2)^2)/w2^4 + 
         (-257 + 974*x^2 + 689*x^4 - 2524*x^6 + 689*x^8 + 974*x^10 - 
           257*x^12)/w2^2)/w1^10 + (36*x^4*(1 + x^2)^2 + 
         (36*x^4*(1 + x^2)^2)/w2^4 + (-257 + 974*x^2 + 689*x^4 - 2524*x^6 + 
           689*x^8 + 974*x^10 - 257*x^12)/w2^2)/w1^2 + 
       (2*(9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8) + 
          (9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8))/w2^4 - 
          (2*(257 + 684*x^2 - 203*x^4 - 1224*x^6 - 203*x^8 + 684*x^10 + 
             257*x^12))/w2^2))/w1^8 + 
       (2*(9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8) + 
          (9*x^2*(4 + x^2 - 6*x^4 + x^6 + 4*x^8))/w2^4 - 
          (2*(257 + 684*x^2 - 203*x^4 - 1224*x^6 - 203*x^8 + 684*x^10 + 
             257*x^12))/w2^2))/w1^4 - 
       (2*(36*x^2*(2 + x^2 - 2*x^4 + x^6 + 2*x^8) + 
          (36*x^2*(2 + x^2 - 2*x^4 + x^6 + 2*x^8))/w2^4 - 
          (1141 + 2378*x^2 - 3301*x^4 + 428*x^6 - 3301*x^8 + 2378*x^10 + 
            1141*x^12)/w2^2))/w1^6))/w1^2))/(55296*myq2^3*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))^2*x^2*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^4*w2*((432*myq2^6*(1 + w2^(-4))*(1 + x^2)^3*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2)*(9*x^2 + (9*x^2)/w1^4 + (448 + 914*x^2 + 448*x^4)/
        w1^2))/(w1^2*w2^4) + (4*myq1^6*(1 + x^2)*
      (162*x^4*(1435 + 2906*x^2 + 1435*x^4) + 
       (162*x^4*(1435 + 2906*x^2 + 1435*x^4))/w2^12 - 
       (x^2*(379633 + 1091680*x^2 + 1413726*x^4 + 1091680*x^6 + 379633*x^8))/
        w2^10 - (x^2*(379633 + 1091680*x^2 + 1413726*x^4 + 1091680*x^6 + 
          379633*x^8))/w2^2 - (2*(98779 + 338177*x^2 + 899621*x^4 + 
          1330814*x^6 + 899621*x^8 + 338177*x^10 + 98779*x^12))/w2^6 + 
       (147163 + 818466*x^2 + 1710447*x^4 + 2072456*x^6 + 1710447*x^8 + 
         818466*x^10 + 147163*x^12)/w2^8 + 
       (147163 + 818466*x^2 + 1710447*x^4 + 2072456*x^6 + 1710447*x^8 + 
         818466*x^10 + 147163*x^12)/w2^4))/(w1^4*w2^2) + 
    (2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (54*x^4*(3857 + 7678*x^2 + 3857*x^4) + 
       (54*x^4*(3857 + 7678*x^2 + 3857*x^4))/w2^12 - 
       (x^2*(649835 + 2215040*x^2 + 3134298*x^4 + 2215040*x^6 + 649835*x^8))/
        w2^10 - (x^2*(649835 + 2215040*x^2 + 3134298*x^4 + 2215040*x^6 + 
          649835*x^8))/w2^2 - (2*(295757 + 1448563*x^2 + 3532291*x^4 + 
          4755082*x^6 + 3532291*x^8 + 1448563*x^10 + 295757*x^12))/w2^6 + 
       (444473 + 2403606*x^2 + 5390337*x^4 + 6864352*x^6 + 5390337*x^8 + 
         2403606*x^10 + 444473*x^12)/w2^8 + 
       (444473 + 2403606*x^2 + 5390337*x^4 + 6864352*x^6 + 5390337*x^8 + 
         2403606*x^10 + 444473*x^12)/w2^4))/(w1^3*w2) - 
    (54*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (18*(7 + 7/w2^4 + 10/w2^2)*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (18*(7 + 7/w2^4 + 10/w2^2)*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/
        w1^4 + (63*x^2*(103 + 210*x^2 + 103*x^4) + 
         (63*x^2*(103 + 210*x^2 + 103*x^4))/w2^8 - 
         (2*(5863 + 5633*x^2 - 1072*x^4 + 5633*x^6 + 5863*x^8))/w2^4 - 
         (6381 + 1288*x^2 - 11050*x^4 + 1288*x^6 + 6381*x^8)/w2^6 - 
         (6381 + 1288*x^2 - 11050*x^4 + 1288*x^6 + 6381*x^8)/w2^2)/w1^2))/
     (w1*w2^3) - (4*myq1^4*myq2^2*(1 + x^2)*
      (x^2*(6048*x^4 + (6048*x^4)/w2^16 + 
         (2*x^2*(77630 + 157933*x^2 + 77630*x^4))/w2^14 + 
         (2*x^2*(77630 + 157933*x^2 + 77630*x^4))/w2^2 - 
         (2*(93657 + 454294*x^2 + 713174*x^4 + 454294*x^6 + 93657*x^8))/
          w2^8 + (2*(127604 + 432138*x^2 + 606395*x^4 + 432138*x^6 + 
            127604*x^8))/w2^10 + (2*(127604 + 432138*x^2 + 606395*x^4 + 
            432138*x^6 + 127604*x^8))/w2^6 - (160579 + 565242*x^2 + 
           823474*x^4 + 565242*x^6 + 160579*x^8)/w2^12 - 
         (160579 + 565242*x^2 + 823474*x^4 + 565242*x^6 + 160579*x^8)/w2^4) + 
       (x^2*(6048*x^4 + (6048*x^4)/w2^16 + (2*x^2*(77630 + 157933*x^2 + 
             77630*x^4))/w2^14 + (2*x^2*(77630 + 157933*x^2 + 77630*x^4))/
           w2^2 - (2*(93657 + 454294*x^2 + 713174*x^4 + 454294*x^6 + 
             93657*x^8))/w2^8 + (2*(127604 + 432138*x^2 + 606395*x^4 + 
             432138*x^6 + 127604*x^8))/w2^10 + 
          (2*(127604 + 432138*x^2 + 606395*x^4 + 432138*x^6 + 127604*x^8))/
           w2^6 - (160579 + 565242*x^2 + 823474*x^4 + 565242*x^6 + 
            160579*x^8)/w2^12 - (160579 + 565242*x^2 + 823474*x^4 + 
            565242*x^6 + 160579*x^8)/w2^4))/w1^4 - 
       (2*(6048*x^6 + (6048*x^6)/w2^16 - (2*x^4*(38605 + 77453*x^2 + 
             38605*x^4))/w2^14 - (2*x^4*(38605 + 77453*x^2 + 38605*x^4))/
           w2^2 + (2*x^2*(121623 + 312575*x^2 + 369646*x^4 + 312575*x^6 + 
             121623*x^8))/w2^12 + (2*x^2*(121623 + 312575*x^2 + 369646*x^4 + 
             312575*x^6 + 121623*x^8))/w2^4 + 
          (2*(98779 + 268712*x^2 + 544039*x^4 + 766680*x^6 + 544039*x^8 + 
             268712*x^10 + 98779*x^12))/w2^8 - (171355 + 661970*x^2 + 
            1019403*x^4 + 1057090*x^6 + 1019403*x^8 + 661970*x^10 + 
            171355*x^12)/w2^10 - (171355 + 661970*x^2 + 1019403*x^4 + 
            1057090*x^6 + 1019403*x^8 + 661970*x^10 + 171355*x^12)/w2^6))/
        w1^2))/w1^2 + (myq1^2*myq2^4*(1 + x^2)*
      (324*(-1 + w2^(-2))^2*(12 + 12/w2^4 + 23/w2^2)*x^4*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (324*(-1 + w2^(-2))^2*(12 + 12/w2^4 + 23/w2^2)*x^4*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^8 - 
       (9*x^2*(-9*x^2*(5897 + 11866*x^2 + 5897*x^4) - 
          (9*x^2*(5897 + 11866*x^2 + 5897*x^4))/w2^12 + 
          (3628 + 69169*x^2 + 131730*x^4 + 69169*x^6 + 3628*x^8)/w2^8 + 
          (3628 + 69169*x^2 + 131730*x^4 + 69169*x^6 + 3628*x^8)/w2^4 + 
          (52101 + 100574*x^2 + 95794*x^4 + 100574*x^6 + 52101*x^8)/w2^10 + 
          (52101 + 100574*x^2 + 95794*x^4 + 100574*x^6 + 52101*x^8)/w2^2 - 
          (2*(56593 + 116670*x^2 + 119002*x^4 + 116670*x^6 + 56593*x^8))/
           w2^6))/w1^6 - (9*x^2*(-9*x^2*(5897 + 11866*x^2 + 5897*x^4) - 
          (9*x^2*(5897 + 11866*x^2 + 5897*x^4))/w2^12 + 
          (3628 + 69169*x^2 + 131730*x^4 + 69169*x^6 + 3628*x^8)/w2^8 + 
          (3628 + 69169*x^2 + 131730*x^4 + 69169*x^6 + 3628*x^8)/w2^4 + 
          (52101 + 100574*x^2 + 95794*x^4 + 100574*x^6 + 52101*x^8)/w2^10 + 
          (52101 + 100574*x^2 + 95794*x^4 + 100574*x^6 + 52101*x^8)/w2^2 - 
          (2*(56593 + 116670*x^2 + 119002*x^4 + 116670*x^6 + 56593*x^8))/
           w2^6))/w1^2 - (2*(81*x^4*(157 + 290*x^2 + 157*x^4) + 
          (81*x^4*(157 + 290*x^2 + 157*x^4))/w2^12 + 
          (x^2*(483893 + 2064002*x^2 + 3157302*x^4 + 2064002*x^6 + 
             483893*x^8))/w2^10 + (x^2*(483893 + 2064002*x^2 + 3157302*x^4 + 
             2064002*x^6 + 483893*x^8))/w2^2 + (395116 + 2758454*x^2 + 
            7285064*x^4 + 9849284*x^6 + 7285064*x^8 + 2758454*x^10 + 
            395116*x^12)/w2^6 - (487862 + 2459280*x^2 + 5428947*x^4 + 
            6913114*x^6 + 5428947*x^8 + 2459280*x^10 + 487862*x^12)/w2^8 - 
          (487862 + 2459280*x^2 + 5428947*x^4 + 6913114*x^6 + 5428947*x^8 + 
            2459280*x^10 + 487862*x^12)/w2^4))/w1^4))/w2^2 - 
    (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (-9*x^2*(-3*x^2*(6497 + 12958*x^2 + 6497*x^4) - 
         (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^12 + 
         (-1900 + 12755*x^2 + 29202*x^4 + 12755*x^6 - 1900*x^8)/w2^8 + 
         (-1900 + 12755*x^2 + 29202*x^4 + 12755*x^6 - 1900*x^8)/w2^4 - 
         (2*(17699 + 32742*x^2 + 30302*x^4 + 32742*x^6 + 17699*x^8))/w2^6 + 
         (19167 + 39478*x^2 + 40838*x^4 + 39478*x^6 + 19167*x^8)/w2^10 + 
         (19167 + 39478*x^2 + 40838*x^4 + 39478*x^6 + 19167*x^8)/w2^2) - 
       (9*x^2*(-3*x^2*(6497 + 12958*x^2 + 6497*x^4) - 
          (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^12 + 
          (-1900 + 12755*x^2 + 29202*x^4 + 12755*x^6 - 1900*x^8)/w2^8 + 
          (-1900 + 12755*x^2 + 29202*x^4 + 12755*x^6 - 1900*x^8)/w2^4 - 
          (2*(17699 + 32742*x^2 + 30302*x^4 + 32742*x^6 + 17699*x^8))/w2^6 + 
          (19167 + 39478*x^2 + 40838*x^4 + 39478*x^6 + 19167*x^8)/w2^10 + 
          (19167 + 39478*x^2 + 40838*x^4 + 39478*x^6 + 19167*x^8)/w2^2))/
        w1^4 + (2*(27*x^4*(1217 + 2398*x^2 + 1217*x^4) + 
          (27*x^4*(1217 + 2398*x^2 + 1217*x^4))/w2^12 - 
          (x^2*(652535 + 2574158*x^2 + 3845190*x^4 + 2574158*x^6 + 
             652535*x^8))/w2^10 - (x^2*(652535 + 2574158*x^2 + 3845190*x^4 + 
             2574158*x^6 + 652535*x^8))/w2^2 - 
          (2*(137456 + 1134301*x^2 + 3390514*x^4 + 4785394*x^6 + 
             3390514*x^8 + 1134301*x^10 + 137456*x^12))/w2^6 + 
          (616760 + 2772660*x^2 + 5452509*x^4 + 6594190*x^6 + 5452509*x^8 + 
            2772660*x^10 + 616760*x^12)/w2^8 + (616760 + 2772660*x^2 + 
            5452509*x^4 + 6594190*x^6 + 5452509*x^8 + 2772660*x^10 + 
            616760*x^12)/w2^4))/w1^2))/(w1*w2)))/
  (1119744*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*(1 + w2^(-2))^3*x^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1^4*w2*((-432*myq2^6*(1 + w2^(-4))*(1 + x^2)^3*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2)*(9*x^2 + (9*x^2)/w1^4 + (448 + 914*x^2 + 448*x^4)/
        w1^2))/(w1^2*w2^4) - (4*myq1^6*(1 + x^2)*
      (162*x^4*(1435 + 2906*x^2 + 1435*x^4) + 
       (162*x^4*(1435 + 2906*x^2 + 1435*x^4))/w2^12 - 
       (x^2*(379633 + 1091680*x^2 + 1413726*x^4 + 1091680*x^6 + 379633*x^8))/
        w2^10 - (x^2*(379633 + 1091680*x^2 + 1413726*x^4 + 1091680*x^6 + 
          379633*x^8))/w2^2 - (2*(98779 + 338177*x^2 + 899621*x^4 + 
          1330814*x^6 + 899621*x^8 + 338177*x^10 + 98779*x^12))/w2^6 + 
       (147163 + 818466*x^2 + 1710447*x^4 + 2072456*x^6 + 1710447*x^8 + 
         818466*x^10 + 147163*x^12)/w2^8 + 
       (147163 + 818466*x^2 + 1710447*x^4 + 2072456*x^6 + 1710447*x^8 + 
         818466*x^10 + 147163*x^12)/w2^4))/(w1^4*w2^2) - 
    (2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (54*x^4*(3857 + 7678*x^2 + 3857*x^4) + 
       (54*x^4*(3857 + 7678*x^2 + 3857*x^4))/w2^12 - 
       (x^2*(649835 + 2215040*x^2 + 3134298*x^4 + 2215040*x^6 + 649835*x^8))/
        w2^10 - (x^2*(649835 + 2215040*x^2 + 3134298*x^4 + 2215040*x^6 + 
          649835*x^8))/w2^2 - (2*(295757 + 1448563*x^2 + 3532291*x^4 + 
          4755082*x^6 + 3532291*x^8 + 1448563*x^10 + 295757*x^12))/w2^6 + 
       (444473 + 2403606*x^2 + 5390337*x^4 + 6864352*x^6 + 5390337*x^8 + 
         2403606*x^10 + 444473*x^12)/w2^8 + 
       (444473 + 2403606*x^2 + 5390337*x^4 + 6864352*x^6 + 5390337*x^8 + 
         2403606*x^10 + 444473*x^12)/w2^4))/(w1^3*w2) + 
    (54*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (18*(7 + 7/w2^4 + 10/w2^2)*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (18*(7 + 7/w2^4 + 10/w2^2)*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/
        w1^4 + (63*x^2*(103 + 210*x^2 + 103*x^4) + 
         (63*x^2*(103 + 210*x^2 + 103*x^4))/w2^8 - 
         (2*(5863 + 5633*x^2 - 1072*x^4 + 5633*x^6 + 5863*x^8))/w2^4 - 
         (6381 + 1288*x^2 - 11050*x^4 + 1288*x^6 + 6381*x^8)/w2^6 - 
         (6381 + 1288*x^2 - 11050*x^4 + 1288*x^6 + 6381*x^8)/w2^2)/w1^2))/
     (w1*w2^3) + (4*myq1^4*myq2^2*(1 + x^2)*
      (x^2*(6048*x^4 + (6048*x^4)/w2^16 + 
         (2*x^2*(77630 + 157933*x^2 + 77630*x^4))/w2^14 + 
         (2*x^2*(77630 + 157933*x^2 + 77630*x^4))/w2^2 - 
         (2*(93657 + 454294*x^2 + 713174*x^4 + 454294*x^6 + 93657*x^8))/
          w2^8 + (2*(127604 + 432138*x^2 + 606395*x^4 + 432138*x^6 + 
            127604*x^8))/w2^10 + (2*(127604 + 432138*x^2 + 606395*x^4 + 
            432138*x^6 + 127604*x^8))/w2^6 - (160579 + 565242*x^2 + 
           823474*x^4 + 565242*x^6 + 160579*x^8)/w2^12 - 
         (160579 + 565242*x^2 + 823474*x^4 + 565242*x^6 + 160579*x^8)/w2^4) + 
       (x^2*(6048*x^4 + (6048*x^4)/w2^16 + (2*x^2*(77630 + 157933*x^2 + 
             77630*x^4))/w2^14 + (2*x^2*(77630 + 157933*x^2 + 77630*x^4))/
           w2^2 - (2*(93657 + 454294*x^2 + 713174*x^4 + 454294*x^6 + 
             93657*x^8))/w2^8 + (2*(127604 + 432138*x^2 + 606395*x^4 + 
             432138*x^6 + 127604*x^8))/w2^10 + 
          (2*(127604 + 432138*x^2 + 606395*x^4 + 432138*x^6 + 127604*x^8))/
           w2^6 - (160579 + 565242*x^2 + 823474*x^4 + 565242*x^6 + 
            160579*x^8)/w2^12 - (160579 + 565242*x^2 + 823474*x^4 + 
            565242*x^6 + 160579*x^8)/w2^4))/w1^4 - 
       (2*(6048*x^6 + (6048*x^6)/w2^16 - (2*x^4*(38605 + 77453*x^2 + 
             38605*x^4))/w2^14 - (2*x^4*(38605 + 77453*x^2 + 38605*x^4))/
           w2^2 + (2*x^2*(121623 + 312575*x^2 + 369646*x^4 + 312575*x^6 + 
             121623*x^8))/w2^12 + (2*x^2*(121623 + 312575*x^2 + 369646*x^4 + 
             312575*x^6 + 121623*x^8))/w2^4 + 
          (2*(98779 + 268712*x^2 + 544039*x^4 + 766680*x^6 + 544039*x^8 + 
             268712*x^10 + 98779*x^12))/w2^8 - (171355 + 661970*x^2 + 
            1019403*x^4 + 1057090*x^6 + 1019403*x^8 + 661970*x^10 + 
            171355*x^12)/w2^10 - (171355 + 661970*x^2 + 1019403*x^4 + 
            1057090*x^6 + 1019403*x^8 + 661970*x^10 + 171355*x^12)/w2^6))/
        w1^2))/w1^2 - (myq1^2*myq2^4*(1 + x^2)*
      (324*(-1 + w2^(-2))^2*(12 + 12/w2^4 + 23/w2^2)*x^4*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (324*(-1 + w2^(-2))^2*(12 + 12/w2^4 + 23/w2^2)*x^4*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^8 - 
       (9*x^2*(-9*x^2*(5897 + 11866*x^2 + 5897*x^4) - 
          (9*x^2*(5897 + 11866*x^2 + 5897*x^4))/w2^12 + 
          (3628 + 69169*x^2 + 131730*x^4 + 69169*x^6 + 3628*x^8)/w2^8 + 
          (3628 + 69169*x^2 + 131730*x^4 + 69169*x^6 + 3628*x^8)/w2^4 + 
          (52101 + 100574*x^2 + 95794*x^4 + 100574*x^6 + 52101*x^8)/w2^10 + 
          (52101 + 100574*x^2 + 95794*x^4 + 100574*x^6 + 52101*x^8)/w2^2 - 
          (2*(56593 + 116670*x^2 + 119002*x^4 + 116670*x^6 + 56593*x^8))/
           w2^6))/w1^6 - (9*x^2*(-9*x^2*(5897 + 11866*x^2 + 5897*x^4) - 
          (9*x^2*(5897 + 11866*x^2 + 5897*x^4))/w2^12 + 
          (3628 + 69169*x^2 + 131730*x^4 + 69169*x^6 + 3628*x^8)/w2^8 + 
          (3628 + 69169*x^2 + 131730*x^4 + 69169*x^6 + 3628*x^8)/w2^4 + 
          (52101 + 100574*x^2 + 95794*x^4 + 100574*x^6 + 52101*x^8)/w2^10 + 
          (52101 + 100574*x^2 + 95794*x^4 + 100574*x^6 + 52101*x^8)/w2^2 - 
          (2*(56593 + 116670*x^2 + 119002*x^4 + 116670*x^6 + 56593*x^8))/
           w2^6))/w1^2 - (2*(81*x^4*(157 + 290*x^2 + 157*x^4) + 
          (81*x^4*(157 + 290*x^2 + 157*x^4))/w2^12 + 
          (x^2*(483893 + 2064002*x^2 + 3157302*x^4 + 2064002*x^6 + 
             483893*x^8))/w2^10 + (x^2*(483893 + 2064002*x^2 + 3157302*x^4 + 
             2064002*x^6 + 483893*x^8))/w2^2 + (395116 + 2758454*x^2 + 
            7285064*x^4 + 9849284*x^6 + 7285064*x^8 + 2758454*x^10 + 
            395116*x^12)/w2^6 - (487862 + 2459280*x^2 + 5428947*x^4 + 
            6913114*x^6 + 5428947*x^8 + 2459280*x^10 + 487862*x^12)/w2^8 - 
          (487862 + 2459280*x^2 + 5428947*x^4 + 6913114*x^6 + 5428947*x^8 + 
            2459280*x^10 + 487862*x^12)/w2^4))/w1^4))/w2^2 + 
    (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (-9*x^2*(-3*x^2*(6497 + 12958*x^2 + 6497*x^4) - 
         (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^12 + 
         (-1900 + 12755*x^2 + 29202*x^4 + 12755*x^6 - 1900*x^8)/w2^8 + 
         (-1900 + 12755*x^2 + 29202*x^4 + 12755*x^6 - 1900*x^8)/w2^4 - 
         (2*(17699 + 32742*x^2 + 30302*x^4 + 32742*x^6 + 17699*x^8))/w2^6 + 
         (19167 + 39478*x^2 + 40838*x^4 + 39478*x^6 + 19167*x^8)/w2^10 + 
         (19167 + 39478*x^2 + 40838*x^4 + 39478*x^6 + 19167*x^8)/w2^2) - 
       (9*x^2*(-3*x^2*(6497 + 12958*x^2 + 6497*x^4) - 
          (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^12 + 
          (-1900 + 12755*x^2 + 29202*x^4 + 12755*x^6 - 1900*x^8)/w2^8 + 
          (-1900 + 12755*x^2 + 29202*x^4 + 12755*x^6 - 1900*x^8)/w2^4 - 
          (2*(17699 + 32742*x^2 + 30302*x^4 + 32742*x^6 + 17699*x^8))/w2^6 + 
          (19167 + 39478*x^2 + 40838*x^4 + 39478*x^6 + 19167*x^8)/w2^10 + 
          (19167 + 39478*x^2 + 40838*x^4 + 39478*x^6 + 19167*x^8)/w2^2))/
        w1^4 + (2*(27*x^4*(1217 + 2398*x^2 + 1217*x^4) + 
          (27*x^4*(1217 + 2398*x^2 + 1217*x^4))/w2^12 - 
          (x^2*(652535 + 2574158*x^2 + 3845190*x^4 + 2574158*x^6 + 
             652535*x^8))/w2^10 - (x^2*(652535 + 2574158*x^2 + 3845190*x^4 + 
             2574158*x^6 + 652535*x^8))/w2^2 - 
          (2*(137456 + 1134301*x^2 + 3390514*x^4 + 4785394*x^6 + 
             3390514*x^8 + 1134301*x^10 + 137456*x^12))/w2^6 + 
          (616760 + 2772660*x^2 + 5452509*x^4 + 6594190*x^6 + 5452509*x^8 + 
            2772660*x^10 + 616760*x^12)/w2^8 + (616760 + 2772660*x^2 + 
            5452509*x^4 + 6594190*x^6 + 5452509*x^8 + 2772660*x^10 + 
            616760*x^12)/w2^4))/w1^2))/(w1*w2)))/
  (1119744*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*(1 + w2^(-2))^3*x^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) - 
 (w1^5*w2^2*((16*myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
      (1 - 4*x^2 + 14*x^4 - 4*x^6 + x^8)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
     (w1^5*w2^3) + (8*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (1 + x^4)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)^2)/(w1^3*w2^3) - 
    (2*myq1^7*myq2*(-1 + w1^(-2))*x^2*(1 + x^2)*
      (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 + (1 - 50*x^4 + x^8)/
          w2^2) + (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 + 
          (1 - 50*x^4 + x^8)/w2^2))/w1^8 - 
       (4*x^2*(-1 + x^2)^2*(1 + 10*x^2 + x^4) + 
         (4*x^2*(-1 + x^2)^2*(1 + 10*x^2 + x^4))/w2^4 + 
         (3 - 6*x^2 - 99*x^4 - 52*x^6 - 99*x^8 - 6*x^10 + 3*x^12)/w2^2)/
        w1^6 - (4*x^2*(-1 + x^2)^2*(1 + 10*x^2 + x^4) + 
         (4*x^2*(-1 + x^2)^2*(1 + 10*x^2 + x^4))/w2^4 + 
         (3 - 6*x^2 - 99*x^4 - 52*x^6 - 99*x^8 - 6*x^10 + 3*x^12)/w2^2)/
        w1^2 + (8*x^2*(3 - 9*x^2 + 8*x^4 - 9*x^6 + 3*x^8) + 
         (8*x^2*(3 - 9*x^2 + 8*x^4 - 9*x^6 + 3*x^8))/w2^4 + 
         (6 - 48*x^2 + 58*x^4 - 352*x^6 + 58*x^8 - 48*x^10 + 6*x^12)/w2^2)/
        w1^4))/(w1^4*w2^2) - myq1^3*myq2^5*(-1 + w1^(-2))*x^2*(1 + x^2)*
     ((4*(-1 + w2^(-2))^2*x^4*(1 + x^4))/w2^2 + 
      (4*(-1 + w2^(-2))^2*x^4*(1 + x^4))/(w1^16*w2^2) - 
      (4*x^2*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - 
         (2*(2 + x^2 - 4*x^4 + x^6 + 2*x^8))/w2^2 + 
         (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^14*w2^2) - 
      (4*x^2*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - 
         (2*(2 + x^2 - 4*x^4 + x^6 + 2*x^8))/w2^2 + 
         (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^2*w2^2) + 
      (-(x^2*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4)) - 
        (x^2*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4))/w2^8 + 
        (2*(1 - 39*x^2 + 63*x^4 - 330*x^6 + 63*x^8 - 39*x^10 + x^12))/w2^4 - 
        (8*(1 - 4*x^2 - x^4 - 59*x^6 - x^8 - 4*x^10 + x^12))/w2^6 - 
        (8*(1 - 4*x^2 - x^4 - 59*x^6 - x^8 - 4*x^10 + x^12))/w2^2)/w1^10 + 
      (-(x^2*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4)) - 
        (x^2*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4))/w2^8 + 
        (2*(1 - 39*x^2 + 63*x^4 - 330*x^6 + 63*x^8 - 39*x^10 + x^12))/w2^4 - 
        (8*(1 - 4*x^2 - x^4 - 59*x^6 - x^8 - 4*x^10 + x^12))/w2^6 - 
        (8*(1 - 4*x^2 - x^4 - 59*x^6 - x^8 - 4*x^10 + x^12))/w2^2)/w1^6 + 
      (4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^8 - 
        (2*(4 + 5*x^2 - 56*x^4 + 106*x^6 - 56*x^8 + 5*x^10 + 4*x^12))/w2^4 + 
        (4 + 19*x^2 - 76*x^4 + 54*x^6 - 76*x^8 + 19*x^10 + 4*x^12)/w2^6 + 
        (4 + 19*x^2 - 76*x^4 + 54*x^6 - 76*x^8 + 19*x^10 + 4*x^12)/w2^2)/
       w1^12 + (4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^8 - 
        (2*(4 + 5*x^2 - 56*x^4 + 106*x^6 - 56*x^8 + 5*x^10 + 4*x^12))/w2^4 + 
        (4 + 19*x^2 - 76*x^4 + 54*x^6 - 76*x^8 + 19*x^10 + 4*x^12)/w2^6 + 
        (4 + 19*x^2 - 76*x^4 + 54*x^6 - 76*x^8 + 19*x^10 + 4*x^12)/w2^2)/
       w1^4 - (2*(x^2*(-1 + x^2)^4 + (x^2*(-1 + x^2)^4)/w2^8 + 
         (2 - x^2 + 238*x^4 + 6*x^6 + 238*x^8 - x^10 + 2*x^12)/w2^6 + 
         (2 - x^2 + 238*x^4 + 6*x^6 + 238*x^8 - x^10 + 2*x^12)/w2^2 - 
         (2*(9 - 4*x^2 + 179*x^4 - 76*x^6 + 179*x^8 - 4*x^10 + 9*x^12))/
          w2^4))/w1^8) + (myq1^5*myq2^3*(-1 + w1^(-2))*x^2*(1 + x^2)*
      ((4*x^4*(3 + 2*x^2 + 3*x^4))/w2^6 + (4*x^4*(3 + 2*x^2 + 3*x^4))/w2^2 + 
       (x^2*(3 - 24*x^2 - 26*x^4 - 24*x^6 + 3*x^8))/w2^4 + 
       ((4*x^4*(3 + 2*x^2 + 3*x^4))/w2^6 + (4*x^4*(3 + 2*x^2 + 3*x^4))/w2^2 + 
         (x^2*(3 - 24*x^2 - 26*x^4 - 24*x^6 + 3*x^8))/w2^4)/w1^12 - 
       ((x^2*(23 + 64*x^2 - 110*x^4 + 64*x^6 + 23*x^8))/w2^6 + 
         (x^2*(23 + 64*x^2 - 110*x^4 + 64*x^6 + 23*x^8))/w2^2 + 
         (3 - 50*x^2 - 71*x^4 + 340*x^6 - 71*x^8 - 50*x^10 + 3*x^12)/w2^4)/
        w1^10 - ((x^2*(23 + 64*x^2 - 110*x^4 + 64*x^6 + 23*x^8))/w2^6 + 
         (x^2*(23 + 64*x^2 - 110*x^4 + 64*x^6 + 23*x^8))/w2^2 + 
         (3 - 50*x^2 - 71*x^4 + 340*x^6 - 71*x^8 - 50*x^10 + 3*x^12)/w2^4)/
        w1^2 - (2*(4*x^2*(-1 + x^2)^2*(1 + x^4) + 
          (4*x^2*(-1 + x^2)^2*(1 + x^4))/w2^8 + (-19 + 26*x^2 - 137*x^4 + 
            348*x^6 - 137*x^8 + 26*x^10 - 19*x^12)/w2^4 + 
          (8 + x^2 + 200*x^4 - 98*x^6 + 200*x^8 + x^10 + 8*x^12)/w2^6 + 
          (8 + x^2 + 200*x^4 - 98*x^6 + 200*x^8 + x^10 + 8*x^12)/w2^2))/
        w1^6 + (8*x^4*(-1 + x^2)^2 + (8*x^4*(-1 + x^2)^2)/w2^8 + 
         (11 + 66*x^2 - 135*x^4 + 468*x^6 - 135*x^8 + 66*x^10 + 11*x^12)/
          w2^6 + (11 + 66*x^2 - 135*x^4 + 468*x^6 - 135*x^8 + 66*x^10 + 
           11*x^12)/w2^2 - (22 + 103*x^2 - 558*x^4 + 606*x^6 - 558*x^8 + 
           103*x^10 + 22*x^12)/w2^4)/w1^8 + 
       (8*x^4*(-1 + x^2)^2 + (8*x^4*(-1 + x^2)^2)/w2^8 + 
         (11 + 66*x^2 - 135*x^4 + 468*x^6 - 135*x^8 + 66*x^10 + 11*x^12)/
          w2^6 + (11 + 66*x^2 - 135*x^4 + 468*x^6 - 135*x^8 + 66*x^10 + 
           11*x^12)/w2^2 - (22 + 103*x^2 - 558*x^4 + 606*x^6 - 558*x^8 + 
           103*x^10 + 22*x^12)/w2^4)/w1^4))/w1^2 - 
    (2*myq1*myq2^7*(-1 + w1^(-2))*(1 + x^2)*
      (2*x^4*(1 + x^4)*(4*x^2 + (4*x^2)/w2^4 + (1 - 6*x^2 + x^4)/w2^2) + 
       (2*x^4*(1 + x^4)*(4*x^2 + (4*x^2)/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/
        w1^12 - (4*x^2*(2*x^2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
          (2*x^2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
          (1 - 5*x^2 + x^4 - 2*x^6 + x^8 - 5*x^10 + x^12)/w2^2))/w1^10 - 
       (4*x^2*(2*x^2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
          (2*x^2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
          (1 - 5*x^2 + x^4 - 2*x^6 + x^8 - 5*x^10 + x^12)/w2^2))/w1^2 + 
       (2*(x^2*(4 + 7*x^2 + 8*x^4 - 14*x^6 + 8*x^8 + 7*x^10 + 4*x^12) + 
          (x^2*(4 + 7*x^2 + 8*x^4 - 14*x^6 + 8*x^8 + 7*x^10 + 4*x^12))/w2^4 + 
          (1 - 2*x^2 + x^4 + 8*x^6 + 56*x^8 + 8*x^10 + x^12 - 2*x^14 + x^16)/
           w2^2))/w1^8 + (2*(x^2*(4 + 7*x^2 + 8*x^4 - 14*x^6 + 8*x^8 + 
            7*x^10 + 4*x^12) + (x^2*(4 + 7*x^2 + 8*x^4 - 14*x^6 + 8*x^8 + 
             7*x^10 + 4*x^12))/w2^4 + (1 - 2*x^2 + x^4 + 8*x^6 + 56*x^8 + 
            8*x^10 + x^12 - 2*x^14 + x^16)/w2^2))/w1^4 - 
       (x^2*(-1 + x^2)^2*(7 + 28*x^2 + 26*x^4 + 28*x^6 + 7*x^8) + 
         (x^2*(-1 + x^2)^2*(7 + 28*x^2 + 26*x^4 + 28*x^6 + 7*x^8))/w2^4 + 
         (2*(2 + x^2 + 6*x^4 + 55*x^6 + 32*x^8 + 55*x^10 + 6*x^12 + x^14 + 
            2*x^16))/w2^2)/w1^6))/(w1^2*w2^2) - 
    (myq1^6*myq2^2*(-1 + w2^(-2))*x*
      ((2*x^4*(3 - 32*x^2 + 90*x^4 - 32*x^6 + 3*x^8))/w2^2 + 
       (2*x^4*(3 - 32*x^2 + 90*x^4 - 32*x^6 + 3*x^8))/(w1^12*w2^2) + 
       (x^2*(-(((1 + x^2)^2*(9 - 40*x^2 - 66*x^4 - 40*x^6 + 9*x^8))/w2^2) + 
          8*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) + 
          (8*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^4))/w1^10 + 
       (x^2*(-(((1 + x^2)^2*(9 - 40*x^2 - 66*x^4 - 40*x^6 + 9*x^8))/w2^2) + 
          8*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) + 
          (8*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^4))/w1^2 - 
       (2*(8*x^4*(3 - 4*x^2 + 10*x^4 - 4*x^6 + 3*x^8) + 
          (8*x^4*(3 - 4*x^2 + 10*x^4 - 4*x^6 + 3*x^8))/w2^4 + 
          (6 - 5*x^2 - 170*x^4 - 379*x^6 - 696*x^8 - 379*x^10 - 170*x^12 - 
            5*x^14 + 6*x^16)/w2^2))/w1^6 + 
       (-8*(x^2 - 4*x^4 - 9*x^6 + 8*x^8 - 9*x^10 - 4*x^12 + x^14) - 
         (8*(x^2 - 4*x^4 - 9*x^6 + 8*x^8 - 9*x^10 - 4*x^12 + x^14))/w2^4 + 
         (6 + 20*x^2 - 230*x^4 - 596*x^6 - 768*x^8 - 596*x^10 - 230*x^12 + 
           20*x^14 + 6*x^16)/w2^2)/w1^8 + 
       (-8*(x^2 - 4*x^4 - 9*x^6 + 8*x^8 - 9*x^10 - 4*x^12 + x^14) - 
         (8*(x^2 - 4*x^4 - 9*x^6 + 8*x^8 - 9*x^10 - 4*x^12 + x^14))/w2^4 + 
         (6 + 20*x^2 - 230*x^4 - 596*x^6 - 768*x^8 - 596*x^10 - 230*x^12 + 
           20*x^14 + 6*x^16)/w2^2)/w1^4))/(w1^3*w2) - 
    (myq1^4*myq2^4*(-1 + w2^(-2))*x*((12*x^6*(1 - 4*x^2 + x^4))/w2^2 + 
       (12*x^6*(1 - 4*x^2 + x^4))/(w1^16*w2^2) + 
       (x^2*(-4*(x^2 - 8*x^4 - 2*x^6 - 8*x^8 + x^10) - 
          (4*(x^2 - 8*x^4 - 2*x^6 - 8*x^8 + x^10))/w2^4 + 
          (3 + x^4 + 64*x^6 + x^8 + 3*x^12)/w2^2))/w1^14 + 
       (x^2*(-4*(x^2 - 8*x^4 - 2*x^6 - 8*x^8 + x^10) - 
          (4*(x^2 - 8*x^4 - 2*x^6 - 8*x^8 + x^10))/w2^4 + 
          (3 + x^4 + 64*x^6 + x^8 + 3*x^12)/w2^2))/w1^2 + 
       (x^2*(3 - 52*x^2 - 67*x^4 + 40*x^6 - 67*x^8 - 52*x^10 + 3*x^12) + 
         (x^2*(3 - 52*x^2 - 67*x^4 + 40*x^6 - 67*x^8 - 52*x^10 + 3*x^12))/
          w2^4 - (3 + 13*x^2 - 10*x^4 + 307*x^6 + 862*x^8 + 307*x^10 - 
           10*x^12 + 13*x^14 + 3*x^16)/w2^2)/w1^12 + 
       (x^2*(3 - 52*x^2 - 67*x^4 + 40*x^6 - 67*x^8 - 52*x^10 + 3*x^12) + 
         (x^2*(3 - 52*x^2 - 67*x^4 + 40*x^6 - 67*x^8 - 52*x^10 + 3*x^12))/
          w2^4 - (3 + 13*x^2 - 10*x^4 + 307*x^6 + 862*x^8 + 307*x^10 - 
           10*x^12 + 13*x^14 + 3*x^16)/w2^2)/w1^4 - 
       (2*(2*x^2*(5 + 23*x^2 + 59*x^4 - 14*x^6 + 59*x^8 + 23*x^10 + 5*x^12) + 
          (2*x^2*(5 + 23*x^2 + 59*x^4 - 14*x^6 + 59*x^8 + 23*x^10 + 5*x^12))/
           w2^4 + (5 + 41*x^2 + 302*x^4 + 835*x^6 + 1370*x^8 + 835*x^10 + 
            302*x^12 + 41*x^14 + 5*x^16)/w2^2))/w1^8 + 
       (x^2*(23 + 70*x^2 + 9*x^4 + 244*x^6 + 9*x^8 + 70*x^10 + 23*x^12) + 
         (x^2*(23 + 70*x^2 + 9*x^4 + 244*x^6 + 9*x^8 + 70*x^10 + 23*x^12))/
          w2^4 + (8 + 19*x^2 + 356*x^4 + 1417*x^6 + 1576*x^8 + 1417*x^10 + 
           356*x^12 + 19*x^14 + 8*x^16)/w2^2)/w1^10 + 
       (x^2*(23 + 70*x^2 + 9*x^4 + 244*x^6 + 9*x^8 + 70*x^10 + 23*x^12) + 
         (x^2*(23 + 70*x^2 + 9*x^4 + 244*x^6 + 9*x^8 + 70*x^10 + 23*x^12))/
          w2^4 + (8 + 19*x^2 + 356*x^4 + 1417*x^6 + 1576*x^8 + 1417*x^10 + 
           356*x^12 + 19*x^14 + 8*x^16)/w2^2)/w1^6))/(w1*w2) + 
    (myq1^2*myq2^6*(-1 + w2^(-2))*x*(8*x^4*(1 + x^4)*(x^2 + x^2/w2^4 + 
         (1 + x^4)/w2^2) + (8*x^4*(1 + x^4)*(x^2 + x^2/w2^4 + 
          (1 + x^4)/w2^2))/w1^16 - 
       (4*(x^4*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
          (x^4*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^4 + 
          (2*x^2*(2 + 4*x^2 + 7*x^4 + 12*x^6 + 7*x^8 + 4*x^10 + 2*x^12))/
           w2^2))/w1^14 - (4*(x^4*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
          (x^4*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^4 + 
          (2*x^2*(2 + 4*x^2 + 7*x^4 + 12*x^6 + 7*x^8 + 4*x^10 + 2*x^12))/
           w2^2))/w1^2 + (2*(x^2*(4 + 11*x^2 - 4*x^4 + 6*x^6 - 4*x^8 + 
            11*x^10 + 4*x^12) + (x^2*(4 + 11*x^2 - 4*x^4 + 6*x^6 - 4*x^8 + 
             11*x^10 + 4*x^12))/w2^4 + (4 + 30*x^2 + 54*x^4 + 34*x^6 - 
            44*x^8 + 34*x^10 + 54*x^12 + 30*x^14 + 4*x^16)/w2^2))/w1^12 + 
       (2*(x^2*(4 + 11*x^2 - 4*x^4 + 6*x^6 - 4*x^8 + 11*x^10 + 4*x^12) + 
          (x^2*(4 + 11*x^2 - 4*x^4 + 6*x^6 - 4*x^8 + 11*x^10 + 4*x^12))/
           w2^4 + (4 + 30*x^2 + 54*x^4 + 34*x^6 - 44*x^8 + 34*x^10 + 
            54*x^12 + 30*x^14 + 4*x^16)/w2^2))/w1^4 + 
       (2*x^2*(11 + 20*x^2 - 43*x^4 - 16*x^6 - 43*x^8 + 20*x^10 + 11*x^12) + 
         (2*x^2*(11 + 20*x^2 - 43*x^4 - 16*x^6 - 43*x^8 + 20*x^10 + 11*x^12))/
          w2^4 + (4*(11 + 23*x^2 - 16*x^4 - 63*x^6 - 158*x^8 - 63*x^10 - 
            16*x^12 + 23*x^14 + 11*x^16))/w2^2)/w1^8 - 
       (x^2*(11 + 42*x^2 + 17*x^4 - 148*x^6 + 17*x^8 + 42*x^10 + 11*x^12) + 
         (x^2*(11 + 42*x^2 + 17*x^4 - 148*x^6 + 17*x^8 + 42*x^10 + 11*x^12))/
          w2^4 + (2*(15 + 53*x^2 + 10*x^4 - 129*x^6 - 82*x^8 - 129*x^10 + 
            10*x^12 + 53*x^14 + 15*x^16))/w2^2)/w1^10 - 
       (x^2*(11 + 42*x^2 + 17*x^4 - 148*x^6 + 17*x^8 + 42*x^10 + 11*x^12) + 
         (x^2*(11 + 42*x^2 + 17*x^4 - 148*x^6 + 17*x^8 + 42*x^10 + 11*x^12))/
          w2^4 + (2*(15 + 53*x^2 + 10*x^4 - 129*x^6 - 82*x^8 - 129*x^10 + 
            10*x^12 + 53*x^14 + 15*x^16))/w2^2)/w1^6))/(w1*w2)))/
  (256*myq1*myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^4*w2*((1458*myq2^6*(-1 + w1^(-2))^2*x^2*(1 + x^2)*(1 + x^4)^2*
      (x^2 + x^2/w2^8 - (2*x^2)/w2^6 - (2*x^2)/w2^2 + 
       (2*(1 - x^2 + x^4))/w2^4))/(w1^2*w2^4) + 
    (4*myq1^6*(1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
      (54*x^2*(2519 + 5002*x^2 + 2519*x^4) + 
       (54*x^2*(2519 + 5002*x^2 + 2519*x^4))/w2^4 - 
       (107203 + 173464*x^2 + 149370*x^4 + 173464*x^6 + 107203*x^8)/w2^2))/
     (w1^4*w2^2) + (2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (54*x^6*(2071 + 4106*x^2 + 2071*x^4) + 
       (54*x^6*(2071 + 4106*x^2 + 2071*x^4))/w2^12 - 
       (x^4*(1 + x^2)^2*(617327 + 605626*x^2 + 617327*x^4))/w2^10 - 
       (x^4*(1 + x^2)^2*(617327 + 605626*x^2 + 617327*x^4))/w2^2 + 
       (2*x^2*(451763 + 1520816*x^2 + 2760536*x^4 + 3391714*x^6 + 
          2760536*x^8 + 1520816*x^10 + 451763*x^12))/w2^8 + 
       (2*x^2*(451763 + 1520816*x^2 + 2760536*x^4 + 3391714*x^6 + 
          2760536*x^8 + 1520816*x^10 + 451763*x^12))/w2^4 - 
       (398033 + 1423076*x^2 + 4090526*x^4 + 7984780*x^6 + 9807490*x^8 + 
         7984780*x^10 + 4090526*x^12 + 1423076*x^14 + 398033*x^16)/w2^6))/
     (w1^3*w2) - (54*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (9*x^2*(x^2*(3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8) + 
         (x^2*(3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8))/w2^8 + 
         (3 + 22*x^2 + 17*x^4 + 44*x^6 + 17*x^8 + 22*x^10 + 3*x^12)/w2^6 + 
         (3 + 22*x^2 + 17*x^4 + 44*x^6 + 17*x^8 + 22*x^10 + 3*x^12)/w2^2 + 
         (4 + 26*x^2 + 8*x^4 + 44*x^6 + 8*x^8 + 26*x^10 + 4*x^12)/w2^4) + 
       (9*x^2*(x^2*(3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8) + 
          (x^2*(3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8))/w2^8 + 
          (3 + 22*x^2 + 17*x^4 + 44*x^6 + 17*x^8 + 22*x^10 + 3*x^12)/w2^6 + 
          (3 + 22*x^2 + 17*x^4 + 44*x^6 + 17*x^8 + 22*x^10 + 3*x^12)/w2^2 + 
          (4 + 26*x^2 + 8*x^4 + 44*x^6 + 8*x^8 + 26*x^10 + 4*x^12)/w2^4))/
        w1^4 - (x^4*(2159 + 8888*x^2 + 13242*x^4 + 8888*x^6 + 2159*x^8) + 
         (x^4*(2159 + 8888*x^2 + 13242*x^4 + 8888*x^6 + 2159*x^8))/w2^8 - 
         (2*x^2*(2159 + 9212*x^2 + 16373*x^4 + 19072*x^6 + 16373*x^8 + 
            9212*x^10 + 2159*x^12))/w2^6 - 
         (2*x^2*(2159 + 9212*x^2 + 16373*x^4 + 19072*x^6 + 16373*x^8 + 
            9212*x^10 + 2159*x^12))/w2^2 + (2267 + 9968*x^2 + 24686*x^4 + 
           48976*x^6 + 62686*x^8 + 48976*x^10 + 24686*x^12 + 9968*x^14 + 
           2267*x^16)/w2^4)/w1^2))/(w1*w2^3) - 
    (2*myq1^4*myq2^2*(1 + x^2)*(x^2*(12096*x^6 + (12096*x^6)/w2^16 + 
         (x^4*(202061 + 451534*x^2 + 202061*x^4))/w2^14 + 
         (x^4*(202061 + 451534*x^2 + 202061*x^4))/w2^2 - 
         (2*x^2*(219476 + 520287*x^2 + 582452*x^4 + 520287*x^6 + 219476*x^8))/
          w2^12 - (2*x^2*(219476 + 520287*x^2 + 582452*x^4 + 520287*x^6 + 
            219476*x^8))/w2^4 - (2*(80417 + 635804*x^2 + 1308069*x^4 + 
            1570704*x^6 + 1308069*x^8 + 635804*x^10 + 80417*x^12))/w2^8 + 
         (224066 + 749874*x^2 + 2010385*x^4 + 2906838*x^6 + 2010385*x^8 + 
           749874*x^10 + 224066*x^12)/w2^10 + (224066 + 749874*x^2 + 
           2010385*x^4 + 2906838*x^6 + 2010385*x^8 + 749874*x^10 + 
           224066*x^12)/w2^6) + (x^2*(12096*x^6 + (12096*x^6)/w2^16 + 
          (x^4*(202061 + 451534*x^2 + 202061*x^4))/w2^14 + 
          (x^4*(202061 + 451534*x^2 + 202061*x^4))/w2^2 - 
          (2*x^2*(219476 + 520287*x^2 + 582452*x^4 + 520287*x^6 + 
             219476*x^8))/w2^12 - (2*x^2*(219476 + 520287*x^2 + 582452*x^4 + 
             520287*x^6 + 219476*x^8))/w2^4 - 
          (2*(80417 + 635804*x^2 + 1308069*x^4 + 1570704*x^6 + 1308069*x^8 + 
             635804*x^10 + 80417*x^12))/w2^8 + (224066 + 749874*x^2 + 
            2010385*x^4 + 2906838*x^6 + 2010385*x^8 + 749874*x^10 + 
            224066*x^12)/w2^10 + (224066 + 749874*x^2 + 2010385*x^4 + 
            2906838*x^6 + 2010385*x^8 + 749874*x^10 + 224066*x^12)/w2^6))/
        w1^4 - (2*(12096*x^8 + (12096*x^8)/w2^16 - 
          (x^6*(69991 + 88682*x^2 + 69991*x^4))/w2^14 - 
          (x^6*(69991 + 88682*x^2 + 69991*x^4))/w2^2 + 
          (2*x^4*(159779 + 193393*x^2 + 111022*x^4 + 193393*x^6 + 
             159779*x^8))/w2^12 + (2*x^4*(159779 + 193393*x^2 + 111022*x^4 + 
             193393*x^6 + 159779*x^8))/w2^4 - 
          (x^2*(476798 + 484198*x^2 + 648219*x^4 + 1181954*x^6 + 648219*x^8 + 
             484198*x^10 + 476798*x^12))/w2^10 - 
          (x^2*(476798 + 484198*x^2 + 648219*x^4 + 1181954*x^6 + 648219*x^8 + 
             484198*x^10 + 476798*x^12))/w2^6 + 
          (2*(107203 + 93047*x^2 + 486482*x^4 + 639683*x^6 + 329390*x^8 + 
             639683*x^10 + 486482*x^12 + 93047*x^14 + 107203*x^16))/w2^8))/
        w1^2))/w1^2 + (myq1^2*myq2^4*(1 + x^2)*
      ((162*x^4*(9 + 16*x^4 + 9*x^8 + (9 + 16*x^4 + 9*x^8)/w2^8 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^6 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^2 + 
          (4*(13 + 25*x^4 + 13*x^8))/w2^4))/w2^2 + 
       (162*x^4*(9 + 16*x^4 + 9*x^8 + (9 + 16*x^4 + 9*x^8)/w2^8 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^6 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^2 + 
          (4*(13 + 25*x^4 + 13*x^8))/w2^4))/(w1^8*w2^2) + 
       (9*x^2*(3*x^4*(3721 + 7370*x^2 + 3721*x^4) + 
          (3*x^4*(3721 + 7370*x^2 + 3721*x^4))/w2^12 + 
          (-20868*x^2 + 7342*x^4 + 54980*x^6 + 7342*x^8 - 20868*x^10)/w2^10 + 
          (-20868*x^2 + 7342*x^4 + 54980*x^6 + 7342*x^8 - 20868*x^10)/w2^2 + 
          (9381 - 76802*x^2 - 122080*x^4 - 83386*x^6 - 122080*x^8 - 
            76802*x^10 + 9381*x^12)/w2^8 + (9381 - 76802*x^2 - 122080*x^4 - 
            83386*x^6 - 122080*x^8 - 76802*x^10 + 9381*x^12)/w2^4 + 
          (2*(22379 + 20686*x^2 + 72535*x^4 + 138088*x^6 + 72535*x^8 + 
             20686*x^10 + 22379*x^12))/w2^6))/w1^6 + 
       (9*x^2*(3*x^4*(3721 + 7370*x^2 + 3721*x^4) + 
          (3*x^4*(3721 + 7370*x^2 + 3721*x^4))/w2^12 + 
          (-20868*x^2 + 7342*x^4 + 54980*x^6 + 7342*x^8 - 20868*x^10)/w2^10 + 
          (-20868*x^2 + 7342*x^4 + 54980*x^6 + 7342*x^8 - 20868*x^10)/w2^2 + 
          (9381 - 76802*x^2 - 122080*x^4 - 83386*x^6 - 122080*x^8 - 
            76802*x^10 + 9381*x^12)/w2^8 + (9381 - 76802*x^2 - 122080*x^4 - 
            83386*x^6 - 122080*x^8 - 76802*x^10 + 9381*x^12)/w2^4 + 
          (2*(22379 + 20686*x^2 + 72535*x^4 + 138088*x^6 + 72535*x^8 + 
             20686*x^10 + 22379*x^12))/w2^6))/w1^2 + 
       (2*(27*x^6*(6355 + 12638*x^2 + 6355*x^4) + 
          (27*x^6*(6355 + 12638*x^2 + 6355*x^4))/w2^12 - 
          (2*x^4*(286078 + 746719*x^2 + 942180*x^4 + 746719*x^6 + 
             286078*x^8))/w2^10 - (2*x^4*(286078 + 746719*x^2 + 942180*x^4 + 
             746719*x^6 + 286078*x^8))/w2^2 + 
          (x^2*(616435 + 1919458*x^2 + 3756676*x^4 + 4827602*x^6 + 
             3756676*x^8 + 1919458*x^10 + 616435*x^12))/w2^8 + 
          (x^2*(616435 + 1919458*x^2 + 3756676*x^4 + 4827602*x^6 + 
             3756676*x^8 + 1919458*x^10 + 616435*x^12))/w2^4 - 
          (2*(107203 + 374875*x^2 + 1312672*x^4 + 2600567*x^6 + 3150986*x^8 + 
             2600567*x^10 + 1312672*x^12 + 374875*x^14 + 107203*x^16))/w2^6))/
        w1^4))/w2^2 - (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (9*x^2*(9*x^4*(989 + 1966*x^2 + 989*x^4) + 
         (9*x^4*(989 + 1966*x^2 + 989*x^4))/w2^12 - 
         (2*(x + x^3)^2*(8577 - 8383*x^2 + 8577*x^4))/w2^10 - 
         (2*(x + x^3)^2*(8577 - 8383*x^2 + 8577*x^4))/w2^2 + 
         (2*(7627 - 2656*x^2 + 3395*x^4 + 28220*x^6 + 3395*x^8 - 2656*x^10 + 
            7627*x^12))/w2^6 + (8577 - 14110*x^2 - 8798*x^4 + 28750*x^6 - 
           8798*x^8 - 14110*x^10 + 8577*x^12)/w2^8 + 
         (8577 - 14110*x^2 - 8798*x^4 + 28750*x^6 - 8798*x^8 - 14110*x^10 + 
           8577*x^12)/w2^4) + (9*x^2*(9*x^4*(989 + 1966*x^2 + 989*x^4) + 
          (9*x^4*(989 + 1966*x^2 + 989*x^4))/w2^12 - 
          (2*(x + x^3)^2*(8577 - 8383*x^2 + 8577*x^4))/w2^10 - 
          (2*(x + x^3)^2*(8577 - 8383*x^2 + 8577*x^4))/w2^2 + 
          (2*(7627 - 2656*x^2 + 3395*x^4 + 28220*x^6 + 3395*x^8 - 2656*x^10 + 
             7627*x^12))/w2^6 + (8577 - 14110*x^2 - 8798*x^4 + 28750*x^6 - 
            8798*x^8 - 14110*x^10 + 8577*x^12)/w2^8 + 
          (8577 - 14110*x^2 - 8798*x^4 + 28750*x^6 - 8798*x^8 - 14110*x^10 + 
            8577*x^12)/w2^4))/w1^4 + 
       (2*(27*x^6*(1175 + 2314*x^2 + 1175*x^4) + 
          (27*x^6*(1175 + 2314*x^2 + 1175*x^4))/w2^12 - 
          (2*x^4*(203053 + 720727*x^2 + 1041180*x^4 + 720727*x^6 + 
             203053*x^8))/w2^10 - (2*x^4*(203053 + 720727*x^2 + 1041180*x^4 + 
             720727*x^6 + 203053*x^8))/w2^2 + 
          (x^2*(708289 + 2660482*x^2 + 4707850*x^4 + 5473406*x^6 + 
             4707850*x^8 + 2660482*x^10 + 708289*x^12))/w2^8 + 
          (x^2*(708289 + 2660482*x^2 + 4707850*x^4 + 5473406*x^6 + 
             4707850*x^8 + 2660482*x^10 + 708289*x^12))/w2^4 - 
          (2*(168412 + 646585*x^2 + 1694416*x^4 + 3363713*x^6 + 4322156*x^8 + 
             3363713*x^10 + 1694416*x^12 + 646585*x^14 + 168412*x^16))/w2^6))/
        w1^2))/(w1*w2)))/(1119744*myq1^3*(myq1^2 - myq2^2)^2*(1 + w2^(-2))^3*
   x^5*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^4*w2*((-1458*myq2^6*(-1 + w1^(-2))^2*x^2*(1 + x^2)*(1 + x^4)^2*
      (x^2 + x^2/w2^8 - (2*x^2)/w2^6 - (2*x^2)/w2^2 + 
       (2*(1 - x^2 + x^4))/w2^4))/(w1^2*w2^4) - 
    (4*myq1^6*(1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
      (54*x^2*(2519 + 5002*x^2 + 2519*x^4) + 
       (54*x^2*(2519 + 5002*x^2 + 2519*x^4))/w2^4 - 
       (107203 + 173464*x^2 + 149370*x^4 + 173464*x^6 + 107203*x^8)/w2^2))/
     (w1^4*w2^2) - (2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (54*x^6*(2071 + 4106*x^2 + 2071*x^4) + 
       (54*x^6*(2071 + 4106*x^2 + 2071*x^4))/w2^12 - 
       (x^4*(1 + x^2)^2*(617327 + 605626*x^2 + 617327*x^4))/w2^10 - 
       (x^4*(1 + x^2)^2*(617327 + 605626*x^2 + 617327*x^4))/w2^2 + 
       (2*x^2*(451763 + 1520816*x^2 + 2760536*x^4 + 3391714*x^6 + 
          2760536*x^8 + 1520816*x^10 + 451763*x^12))/w2^8 + 
       (2*x^2*(451763 + 1520816*x^2 + 2760536*x^4 + 3391714*x^6 + 
          2760536*x^8 + 1520816*x^10 + 451763*x^12))/w2^4 - 
       (398033 + 1423076*x^2 + 4090526*x^4 + 7984780*x^6 + 9807490*x^8 + 
         7984780*x^10 + 4090526*x^12 + 1423076*x^14 + 398033*x^16)/w2^6))/
     (w1^3*w2) + (54*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (9*x^2*(x^2*(3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8) + 
         (x^2*(3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8))/w2^8 + 
         (3 + 22*x^2 + 17*x^4 + 44*x^6 + 17*x^8 + 22*x^10 + 3*x^12)/w2^6 + 
         (3 + 22*x^2 + 17*x^4 + 44*x^6 + 17*x^8 + 22*x^10 + 3*x^12)/w2^2 + 
         (4 + 26*x^2 + 8*x^4 + 44*x^6 + 8*x^8 + 26*x^10 + 4*x^12)/w2^4) + 
       (9*x^2*(x^2*(3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8) + 
          (x^2*(3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8))/w2^8 + 
          (3 + 22*x^2 + 17*x^4 + 44*x^6 + 17*x^8 + 22*x^10 + 3*x^12)/w2^6 + 
          (3 + 22*x^2 + 17*x^4 + 44*x^6 + 17*x^8 + 22*x^10 + 3*x^12)/w2^2 + 
          (4 + 26*x^2 + 8*x^4 + 44*x^6 + 8*x^8 + 26*x^10 + 4*x^12)/w2^4))/
        w1^4 - (x^4*(2159 + 8888*x^2 + 13242*x^4 + 8888*x^6 + 2159*x^8) + 
         (x^4*(2159 + 8888*x^2 + 13242*x^4 + 8888*x^6 + 2159*x^8))/w2^8 - 
         (2*x^2*(2159 + 9212*x^2 + 16373*x^4 + 19072*x^6 + 16373*x^8 + 
            9212*x^10 + 2159*x^12))/w2^6 - 
         (2*x^2*(2159 + 9212*x^2 + 16373*x^4 + 19072*x^6 + 16373*x^8 + 
            9212*x^10 + 2159*x^12))/w2^2 + (2267 + 9968*x^2 + 24686*x^4 + 
           48976*x^6 + 62686*x^8 + 48976*x^10 + 24686*x^12 + 9968*x^14 + 
           2267*x^16)/w2^4)/w1^2))/(w1*w2^3) + 
    (2*myq1^4*myq2^2*(1 + x^2)*(x^2*(12096*x^6 + (12096*x^6)/w2^16 + 
         (x^4*(202061 + 451534*x^2 + 202061*x^4))/w2^14 + 
         (x^4*(202061 + 451534*x^2 + 202061*x^4))/w2^2 - 
         (2*x^2*(219476 + 520287*x^2 + 582452*x^4 + 520287*x^6 + 219476*x^8))/
          w2^12 - (2*x^2*(219476 + 520287*x^2 + 582452*x^4 + 520287*x^6 + 
            219476*x^8))/w2^4 - (2*(80417 + 635804*x^2 + 1308069*x^4 + 
            1570704*x^6 + 1308069*x^8 + 635804*x^10 + 80417*x^12))/w2^8 + 
         (224066 + 749874*x^2 + 2010385*x^4 + 2906838*x^6 + 2010385*x^8 + 
           749874*x^10 + 224066*x^12)/w2^10 + (224066 + 749874*x^2 + 
           2010385*x^4 + 2906838*x^6 + 2010385*x^8 + 749874*x^10 + 
           224066*x^12)/w2^6) + (x^2*(12096*x^6 + (12096*x^6)/w2^16 + 
          (x^4*(202061 + 451534*x^2 + 202061*x^4))/w2^14 + 
          (x^4*(202061 + 451534*x^2 + 202061*x^4))/w2^2 - 
          (2*x^2*(219476 + 520287*x^2 + 582452*x^4 + 520287*x^6 + 
             219476*x^8))/w2^12 - (2*x^2*(219476 + 520287*x^2 + 582452*x^4 + 
             520287*x^6 + 219476*x^8))/w2^4 - 
          (2*(80417 + 635804*x^2 + 1308069*x^4 + 1570704*x^6 + 1308069*x^8 + 
             635804*x^10 + 80417*x^12))/w2^8 + (224066 + 749874*x^2 + 
            2010385*x^4 + 2906838*x^6 + 2010385*x^8 + 749874*x^10 + 
            224066*x^12)/w2^10 + (224066 + 749874*x^2 + 2010385*x^4 + 
            2906838*x^6 + 2010385*x^8 + 749874*x^10 + 224066*x^12)/w2^6))/
        w1^4 - (2*(12096*x^8 + (12096*x^8)/w2^16 - 
          (x^6*(69991 + 88682*x^2 + 69991*x^4))/w2^14 - 
          (x^6*(69991 + 88682*x^2 + 69991*x^4))/w2^2 + 
          (2*x^4*(159779 + 193393*x^2 + 111022*x^4 + 193393*x^6 + 
             159779*x^8))/w2^12 + (2*x^4*(159779 + 193393*x^2 + 111022*x^4 + 
             193393*x^6 + 159779*x^8))/w2^4 - 
          (x^2*(476798 + 484198*x^2 + 648219*x^4 + 1181954*x^6 + 648219*x^8 + 
             484198*x^10 + 476798*x^12))/w2^10 - 
          (x^2*(476798 + 484198*x^2 + 648219*x^4 + 1181954*x^6 + 648219*x^8 + 
             484198*x^10 + 476798*x^12))/w2^6 + 
          (2*(107203 + 93047*x^2 + 486482*x^4 + 639683*x^6 + 329390*x^8 + 
             639683*x^10 + 486482*x^12 + 93047*x^14 + 107203*x^16))/w2^8))/
        w1^2))/w1^2 - (myq1^2*myq2^4*(1 + x^2)*
      ((162*x^4*(9 + 16*x^4 + 9*x^8 + (9 + 16*x^4 + 9*x^8)/w2^8 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^6 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^2 + 
          (4*(13 + 25*x^4 + 13*x^8))/w2^4))/w2^2 + 
       (162*x^4*(9 + 16*x^4 + 9*x^8 + (9 + 16*x^4 + 9*x^8)/w2^8 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^6 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^2 + 
          (4*(13 + 25*x^4 + 13*x^8))/w2^4))/(w1^8*w2^2) + 
       (9*x^2*(3*x^4*(3721 + 7370*x^2 + 3721*x^4) + 
          (3*x^4*(3721 + 7370*x^2 + 3721*x^4))/w2^12 + 
          (-20868*x^2 + 7342*x^4 + 54980*x^6 + 7342*x^8 - 20868*x^10)/w2^10 + 
          (-20868*x^2 + 7342*x^4 + 54980*x^6 + 7342*x^8 - 20868*x^10)/w2^2 + 
          (9381 - 76802*x^2 - 122080*x^4 - 83386*x^6 - 122080*x^8 - 
            76802*x^10 + 9381*x^12)/w2^8 + (9381 - 76802*x^2 - 122080*x^4 - 
            83386*x^6 - 122080*x^8 - 76802*x^10 + 9381*x^12)/w2^4 + 
          (2*(22379 + 20686*x^2 + 72535*x^4 + 138088*x^6 + 72535*x^8 + 
             20686*x^10 + 22379*x^12))/w2^6))/w1^6 + 
       (9*x^2*(3*x^4*(3721 + 7370*x^2 + 3721*x^4) + 
          (3*x^4*(3721 + 7370*x^2 + 3721*x^4))/w2^12 + 
          (-20868*x^2 + 7342*x^4 + 54980*x^6 + 7342*x^8 - 20868*x^10)/w2^10 + 
          (-20868*x^2 + 7342*x^4 + 54980*x^6 + 7342*x^8 - 20868*x^10)/w2^2 + 
          (9381 - 76802*x^2 - 122080*x^4 - 83386*x^6 - 122080*x^8 - 
            76802*x^10 + 9381*x^12)/w2^8 + (9381 - 76802*x^2 - 122080*x^4 - 
            83386*x^6 - 122080*x^8 - 76802*x^10 + 9381*x^12)/w2^4 + 
          (2*(22379 + 20686*x^2 + 72535*x^4 + 138088*x^6 + 72535*x^8 + 
             20686*x^10 + 22379*x^12))/w2^6))/w1^2 + 
       (2*(27*x^6*(6355 + 12638*x^2 + 6355*x^4) + 
          (27*x^6*(6355 + 12638*x^2 + 6355*x^4))/w2^12 - 
          (2*x^4*(286078 + 746719*x^2 + 942180*x^4 + 746719*x^6 + 
             286078*x^8))/w2^10 - (2*x^4*(286078 + 746719*x^2 + 942180*x^4 + 
             746719*x^6 + 286078*x^8))/w2^2 + 
          (x^2*(616435 + 1919458*x^2 + 3756676*x^4 + 4827602*x^6 + 
             3756676*x^8 + 1919458*x^10 + 616435*x^12))/w2^8 + 
          (x^2*(616435 + 1919458*x^2 + 3756676*x^4 + 4827602*x^6 + 
             3756676*x^8 + 1919458*x^10 + 616435*x^12))/w2^4 - 
          (2*(107203 + 374875*x^2 + 1312672*x^4 + 2600567*x^6 + 3150986*x^8 + 
             2600567*x^10 + 1312672*x^12 + 374875*x^14 + 107203*x^16))/w2^6))/
        w1^4))/w2^2 + (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (9*x^2*(9*x^4*(989 + 1966*x^2 + 989*x^4) + 
         (9*x^4*(989 + 1966*x^2 + 989*x^4))/w2^12 - 
         (2*(x + x^3)^2*(8577 - 8383*x^2 + 8577*x^4))/w2^10 - 
         (2*(x + x^3)^2*(8577 - 8383*x^2 + 8577*x^4))/w2^2 + 
         (2*(7627 - 2656*x^2 + 3395*x^4 + 28220*x^6 + 3395*x^8 - 2656*x^10 + 
            7627*x^12))/w2^6 + (8577 - 14110*x^2 - 8798*x^4 + 28750*x^6 - 
           8798*x^8 - 14110*x^10 + 8577*x^12)/w2^8 + 
         (8577 - 14110*x^2 - 8798*x^4 + 28750*x^6 - 8798*x^8 - 14110*x^10 + 
           8577*x^12)/w2^4) + (9*x^2*(9*x^4*(989 + 1966*x^2 + 989*x^4) + 
          (9*x^4*(989 + 1966*x^2 + 989*x^4))/w2^12 - 
          (2*(x + x^3)^2*(8577 - 8383*x^2 + 8577*x^4))/w2^10 - 
          (2*(x + x^3)^2*(8577 - 8383*x^2 + 8577*x^4))/w2^2 + 
          (2*(7627 - 2656*x^2 + 3395*x^4 + 28220*x^6 + 3395*x^8 - 2656*x^10 + 
             7627*x^12))/w2^6 + (8577 - 14110*x^2 - 8798*x^4 + 28750*x^6 - 
            8798*x^8 - 14110*x^10 + 8577*x^12)/w2^8 + 
          (8577 - 14110*x^2 - 8798*x^4 + 28750*x^6 - 8798*x^8 - 14110*x^10 + 
            8577*x^12)/w2^4))/w1^4 + 
       (2*(27*x^6*(1175 + 2314*x^2 + 1175*x^4) + 
          (27*x^6*(1175 + 2314*x^2 + 1175*x^4))/w2^12 - 
          (2*x^4*(203053 + 720727*x^2 + 1041180*x^4 + 720727*x^6 + 
             203053*x^8))/w2^10 - (2*x^4*(203053 + 720727*x^2 + 1041180*x^4 + 
             720727*x^6 + 203053*x^8))/w2^2 + 
          (x^2*(708289 + 2660482*x^2 + 4707850*x^4 + 5473406*x^6 + 
             4707850*x^8 + 2660482*x^10 + 708289*x^12))/w2^8 + 
          (x^2*(708289 + 2660482*x^2 + 4707850*x^4 + 5473406*x^6 + 
             4707850*x^8 + 2660482*x^10 + 708289*x^12))/w2^4 - 
          (2*(168412 + 646585*x^2 + 1694416*x^4 + 3363713*x^6 + 4322156*x^8 + 
             3363713*x^10 + 1694416*x^12 + 646585*x^14 + 168412*x^16))/w2^6))/
        w1^2))/(w1*w2)))/(1119744*myq1^3*(myq1^2 - myq2^2)^2*(1 + w2^(-2))^3*
   x^5*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 ((-1 + w1^(-2))*w1^3*w2^2*((2*myq1^8*(-1 + w2^(-2))^4*x^4*(-1 + x^2)^4*
      (1 - 5*x^2 - 5*x^4 + x^6))/(w1^8*w2^2) - 
    (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(-1 + x^4)^2*
      (x^2 - 10*x^4 + x^6 + (x^2 - 10*x^4 + x^6)/w2^4 + 
       (4 - 34*x^2 + 76*x^4 - 34*x^6 + 4*x^8)/w2^2))/(w1^7*w2) + 
    (myq2^8*(-1 + w1^(-2))^2*(1 + x^2)*(x^6*(1 - 4*x^2 + x^4)^2 + 
       (x^6*(1 - 4*x^2 + x^4)^2)/w1^12 - 
       (x^4*(1 - 12*x^2 + 35*x^4 - 24*x^6 + 35*x^8 - 12*x^10 + x^12))/w1^10 - 
       (x^4*(1 - 12*x^2 + 35*x^4 - 24*x^6 + 35*x^8 - 12*x^10 + x^12))/w1^2 + 
       (x^2*(-2 + 6*x^2 - 13*x^4 + 50*x^6 - 22*x^8 + 50*x^10 - 13*x^12 + 
          6*x^14 - 2*x^16))/w1^8 + (x^2*(-2 + 6*x^2 - 13*x^4 + 50*x^6 - 
          22*x^8 + 50*x^10 - 13*x^12 + 6*x^14 - 2*x^16))/w1^4 + 
       (2*(1 - 4*x^2 + 12*x^4 - 32*x^6 + 39*x^8 - 72*x^10 + 39*x^12 - 
          32*x^14 + 12*x^16 - 4*x^18 + x^20))/w1^6))/w2^6 - 
    (myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12) + 
       (2*x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12))/w1^12 - 
       (x^2*(6 - 29*x^2 + 34*x^4 + 21*x^6 - 16*x^8 + 21*x^10 + 34*x^12 - 
          29*x^14 + 6*x^16))/w1^10 - (x^2*(6 - 29*x^2 + 34*x^4 + 21*x^6 - 
          16*x^8 + 21*x^10 + 34*x^12 - 29*x^14 + 6*x^16))/w1^2 + 
       (2*(2 - 4*x^2 + 7*x^4 + 2*x^6 + 35*x^8 - 24*x^10 + 35*x^12 + 2*x^14 + 
          7*x^16 - 4*x^18 + 2*x^20))/w1^8 + 
       (2*(2 - 4*x^2 + 7*x^4 + 2*x^6 + 35*x^8 - 24*x^10 + 35*x^12 + 2*x^14 + 
          7*x^16 - 4*x^18 + 2*x^20))/w1^4 - 
       (2*(2 - 2*x^2 + 11*x^4 + 22*x^6 - 37*x^8 + 88*x^10 - 37*x^12 + 
          22*x^14 + 11*x^16 - 2*x^18 + 2*x^20))/w1^6))/(w1*w2^5) - 
    (myq1^6*myq2^2*(-1 + w2^(-2))^2*x^2*(-1 + x^2)^2*(1 + x^2)*
      ((-1 + w1^(-2))^2*x^4*(1 + x^2)^2 + ((-1 + w1^(-2))^2*x^4*(1 + x^2)^2)/
        w2^8 - (2*x^2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - 
          (4*(x^2 - 10*x^4 + x^6))/w1^2 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
           w1^4))/w2^6 - (2*x^2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - 
          (4*(x^2 - 10*x^4 + x^6))/w1^2 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
           w1^4))/w2^2 - (2*(1 - 6*x^2 - 4*x^4 + 54*x^6 - 4*x^8 - 6*x^10 + 
          x^12 + (1 - 6*x^2 - 4*x^4 + 54*x^6 - 4*x^8 - 6*x^10 + x^12)/w1^4 - 
          (2*(1 - 4*x^2 - 20*x^4 + 82*x^6 - 20*x^8 - 4*x^10 + x^12))/w1^2))/
        w2^4))/w1^6 - (myq1^4*myq2^4*(1 + x^2)*
      (x^2*(x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + x^14 - 
         (2*(x^2 - 16*x^4 + 23*x^6 - 24*x^8 + 23*x^10 - 16*x^12 + x^14))/
          w2^6 - (2*(x^2 - 16*x^4 + 23*x^6 - 24*x^8 + 23*x^10 - 16*x^12 + 
            x^14))/w2^2 + (x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + 
           x^14)/w2^8 + (2*(1 - 4*x^2 - 5*x^4 - 4*x^6 + 12*x^8 - 4*x^10 - 
            5*x^12 - 4*x^14 + x^16))/w2^4) + 
       (x^2*(x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + x^14 - 
          (2*(x^2 - 16*x^4 + 23*x^6 - 24*x^8 + 23*x^10 - 16*x^12 + x^14))/
           w2^6 - (2*(x^2 - 16*x^4 + 23*x^6 - 24*x^8 + 23*x^10 - 16*x^12 + 
             x^14))/w2^2 + (x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + 
            x^14)/w2^8 + (2*(1 - 4*x^2 - 5*x^4 - 4*x^6 + 12*x^8 - 4*x^10 - 
             5*x^12 - 4*x^14 + x^16))/w2^4))/w1^8 - 
       (2*(x^4*(5 + 3*x^2 - 41*x^4 + 78*x^6 - 41*x^8 + 3*x^10 + 5*x^12) + 
          (x^4*(5 + 3*x^2 - 41*x^4 + 78*x^6 - 41*x^8 + 3*x^10 + 5*x^12))/
           w2^8 - (2*x^2*(4 - 7*x^2 + 7*x^6 + 16*x^8 + 7*x^10 - 7*x^14 + 
             4*x^16))/w2^6 - (2*x^2*(4 - 7*x^2 + 7*x^6 + 16*x^8 + 7*x^10 - 
             7*x^14 + 4*x^16))/w2^2 - (2*(1 - 11*x^2 + 21*x^4 + 25*x^6 - 
             138*x^8 + 168*x^10 - 138*x^12 + 25*x^14 + 21*x^16 - 11*x^18 + 
             x^20))/w2^4))/w1^4 + 
       (x^4*(7 - 18*x^2 + 45*x^4 - 52*x^6 + 45*x^8 - 18*x^10 + 7*x^12) + 
         (x^4*(7 - 18*x^2 + 45*x^4 - 52*x^6 + 45*x^8 - 18*x^10 + 7*x^12))/
          w2^8 + (4*x^2*(-2 + x^2 + 22*x^4 - 85*x^6 + 112*x^8 - 85*x^10 + 
            22*x^12 + x^14 - 2*x^16))/w2^6 + 
         (4*x^2*(-2 + x^2 + 22*x^4 - 85*x^6 + 112*x^8 - 85*x^10 + 22*x^12 + 
            x^14 - 2*x^16))/w2^2 - (2*(1 - 10*x^2 + 8*x^4 + 110*x^6 - 
            421*x^8 + 576*x^10 - 421*x^12 + 110*x^14 + 8*x^16 - 10*x^18 + 
            x^20))/w2^4)/w1^6 + (x^4*(7 - 18*x^2 + 45*x^4 - 52*x^6 + 45*x^8 - 
           18*x^10 + 7*x^12) + (x^4*(7 - 18*x^2 + 45*x^4 - 52*x^6 + 45*x^8 - 
            18*x^10 + 7*x^12))/w2^8 + (4*x^2*(-2 + x^2 + 22*x^4 - 85*x^6 + 
            112*x^8 - 85*x^10 + 22*x^12 + x^14 - 2*x^16))/w2^6 + 
         (4*x^2*(-2 + x^2 + 22*x^4 - 85*x^6 + 112*x^8 - 85*x^10 + 22*x^12 + 
            x^14 - 2*x^16))/w2^2 - (2*(1 - 10*x^2 + 8*x^4 + 110*x^6 - 
            421*x^8 + 576*x^10 - 421*x^12 + 110*x^14 + 8*x^16 - 10*x^18 + 
            x^20))/w2^4)/w1^2))/(w1^4*w2^2) - 
    (myq1^2*myq2^6*(-1 + w1^(-2))^2*(1 + x^2)*
      (x^4*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 + 
         (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4 + 
         (2*(1 - x^2 - 21*x^4 + 34*x^6 - 21*x^8 - x^10 + x^12))/w2^2) + 
       (x^4*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 + 
          (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4 + 
          (2*(1 - x^2 - 21*x^4 + 34*x^6 - 21*x^8 - x^10 + x^12))/w2^2))/
        w1^8 - (x^2*(1 + 28*x^4 - 120*x^6 + 214*x^8 - 120*x^10 + 28*x^12 + 
          x^16 + (1 + 28*x^4 - 120*x^6 + 214*x^8 - 120*x^10 + 28*x^12 + x^16)/
           w2^4 + (2*(3 - 6*x^2 - 32*x^4 + 126*x^6 - 214*x^8 + 126*x^10 - 
             32*x^12 - 6*x^14 + 3*x^16))/w2^2))/w1^6 - 
       (x^2*(1 + 28*x^4 - 120*x^6 + 214*x^8 - 120*x^10 + 28*x^12 + x^16 + 
          (1 + 28*x^4 - 120*x^6 + 214*x^8 - 120*x^10 + 28*x^12 + x^16)/w2^4 + 
          (2*(3 - 6*x^2 - 32*x^4 + 126*x^6 - 214*x^8 + 126*x^10 - 32*x^12 - 
             6*x^14 + 3*x^16))/w2^2))/w1^2 - 
       (2*(x^4*(3 + 25*x^2 - 119*x^4 + 158*x^6 - 119*x^8 + 25*x^10 + 
            3*x^12) + (x^4*(3 + 25*x^2 - 119*x^4 + 158*x^6 - 119*x^8 + 
             25*x^10 + 3*x^12))/w2^4 - (2*(1 - 2*x^2 + 12*x^4 - 7*x^6 - 
             65*x^8 + 98*x^10 - 65*x^12 - 7*x^14 + 12*x^16 - 2*x^18 + x^20))/
           w2^2))/w1^4))/(w1^2*w2^4) + 
    (myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (-(x^2*(2*x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12) - 
          (2*(x^2 - 2*x^4 - x^6 - x^10 - 2*x^12 + x^14))/w2^8 + 
          (1 + 2*x^2 - 24*x^4 - 2*x^6 + 14*x^8 - 2*x^10 - 24*x^12 + 2*x^14 + 
            x^16)/w2^6 + (1 + 2*x^2 - 24*x^4 - 2*x^6 + 14*x^8 - 2*x^10 - 
            24*x^12 + 2*x^14 + x^16)/w2^2 - 
          (2*(1 + 8*x^2 - 28*x^4 - 40*x^6 + 94*x^8 - 40*x^10 - 28*x^12 + 
             8*x^14 + x^16))/w2^4)) - 
       (x^2*(2*x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12) - 
          (2*(x^2 - 2*x^4 - x^6 - x^10 - 2*x^12 + x^14))/w2^8 + 
          (1 + 2*x^2 - 24*x^4 - 2*x^6 + 14*x^8 - 2*x^10 - 24*x^12 + 2*x^14 + 
            x^16)/w2^6 + (1 + 2*x^2 - 24*x^4 - 2*x^6 + 14*x^8 - 2*x^10 - 
            24*x^12 + 2*x^14 + x^16)/w2^2 - 
          (2*(1 + 8*x^2 - 28*x^4 - 40*x^6 + 94*x^8 - 40*x^10 - 28*x^12 + 
             8*x^14 + x^16))/w2^4))/w1^4 + 
       (x^4*(3 - 14*x^2 + 5*x^4 + 28*x^6 + 5*x^8 - 14*x^10 + 3*x^12) + 
         (x^4*(3 - 14*x^2 + 5*x^4 + 28*x^6 + 5*x^8 - 14*x^10 + 3*x^12))/
          w2^8 - (2*x^2*(3 - 20*x^2 + 28*x^4 + 36*x^6 - 62*x^8 + 36*x^10 + 
            28*x^12 - 20*x^14 + 3*x^16))/w2^6 - 
         (2*x^2*(3 - 20*x^2 + 28*x^4 + 36*x^6 - 62*x^8 + 36*x^10 + 28*x^12 - 
            20*x^14 + 3*x^16))/w2^2 - (2*(2 - 18*x^2 + 93*x^4 - 150*x^6 - 
            55*x^8 + 208*x^10 - 55*x^12 - 150*x^14 + 93*x^16 - 18*x^18 + 
            2*x^20))/w2^4)/w1^2))/(w1^5*w2) - 
    (myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^4*(8*(x^2 - 2*x^4 - 2*x^8 + x^10) + (8*(x^2 - 2*x^4 - 2*x^8 + x^10))/
          w2^4 + (-15 + 38*x^2 - 17*x^4 + 20*x^6 - 17*x^8 + 38*x^10 - 
           15*x^12)/w2^2) + (x^4*(8*(x^2 - 2*x^4 - 2*x^8 + x^10) + 
          (8*(x^2 - 2*x^4 - 2*x^8 + x^10))/w2^4 + 
          (-15 + 38*x^2 - 17*x^4 + 20*x^6 - 17*x^8 + 38*x^10 - 15*x^12)/
           w2^2))/w1^8 - (x^2*(1 - 10*x^2 + 16*x^4 + 26*x^6 - 130*x^8 + 
          26*x^10 + 16*x^12 - 10*x^14 + x^16 + (1 - 10*x^2 + 16*x^4 + 
            26*x^6 - 130*x^8 + 26*x^10 + 16*x^12 - 10*x^14 + x^16)/w2^4 - 
          (2*(17 - 60*x^2 + 52*x^4 + 12*x^6 - 106*x^8 + 12*x^10 + 52*x^12 - 
             60*x^14 + 17*x^16))/w2^2))/w1^6 - 
       (x^2*(1 - 10*x^2 + 16*x^4 + 26*x^6 - 130*x^8 + 26*x^10 + 16*x^12 - 
          10*x^14 + x^16 + (1 - 10*x^2 + 16*x^4 + 26*x^6 - 130*x^8 + 
            26*x^10 + 16*x^12 - 10*x^14 + x^16)/w2^4 - 
          (2*(17 - 60*x^2 + 52*x^4 + 12*x^6 - 106*x^8 + 12*x^10 + 52*x^12 - 
             60*x^14 + 17*x^16))/w2^2))/w1^2 - 
       (2*(x^2 - 22*x^4 + 32*x^6 + 54*x^8 - 82*x^10 + 54*x^12 + 32*x^14 - 
          22*x^16 + x^18 + (x^2 - 22*x^4 + 32*x^6 + 54*x^8 - 82*x^10 + 
            54*x^12 + 32*x^14 - 22*x^16 + x^18)/w2^4 + 
          (4 + 6*x^2 - 3*x^4 - 66*x^6 - x^8 + 24*x^10 - x^12 - 66*x^14 - 
            3*x^16 + 6*x^18 + 4*x^20)/w2^2))/w1^4))/(w1^3*w2^3)))/
  (256*myq2*(myq1^2 - myq2^2)^2*x^4*(-1 + x^2)^3*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (11*myq2*(-1 + w1^(-2))*w1^4*w2*
   (-((myq2^5*(-1 + w1^(-2))*x*(1 + x^4)^2*(x^2 - 12*x^4 - 10*x^6 - 12*x^8 + 
        x^10 + (4*x^2*(3 + 12*x^2 + 2*x^4 + 12*x^6 + 3*x^8))/w2^6 + 
        (4*x^2*(3 + 12*x^2 + 2*x^4 + 12*x^6 + 3*x^8))/w2^2 + 
        (x^2 - 12*x^4 - 10*x^6 - 12*x^8 + x^10)/w2^8 - 
        (2*(4 + 5*x^2 + 32*x^4 + 14*x^6 + 32*x^8 + 5*x^10 + 4*x^12))/w2^4))/
      (w1^2*w2^4)) + (2*myq1^5*(-1 + w2^(-2))*(1 + x^2)*
      (6*x^6*(-1 + x^4)^2 + (6*x^6*(-1 + x^4)^2)/w2^12 - 
       (x^4*(13 + 18*x^2 - 21*x^4 + 12*x^6 - 21*x^8 + 18*x^10 + 13*x^12))/
        w2^10 - (x^4*(13 + 18*x^2 - 21*x^4 + 12*x^6 - 21*x^8 + 18*x^10 + 
          13*x^12))/w2^2 + (x^2*(5 + 48*x^2 - 10*x^4 + 48*x^6 - 54*x^8 + 
          48*x^10 - 10*x^12 + 48*x^14 + 5*x^16))/w2^8 + 
       (x^2*(5 + 48*x^2 - 10*x^4 + 48*x^6 - 54*x^8 + 48*x^10 - 10*x^12 + 
          48*x^14 + 5*x^16))/w2^4 + (2*(1 - 15*x^2 - 2*x^4 - 42*x^6 + 
          25*x^8 - 30*x^10 + 25*x^12 - 42*x^14 - 2*x^16 - 15*x^18 + x^20))/
        w2^6))/(w1^3*w2) + (myq1^4*myq2*(-1 + w1^(-2))*x*
      (2*x^6*(5 - 2*x^4 + 5*x^8) + (2*x^6*(5 - 2*x^4 + 5*x^8))/w2^16 - 
       (x^4*(1 + x^2)^2*(17 - 12*x^2 + 22*x^4 - 12*x^6 + 17*x^8))/w2^14 - 
       (x^4*(1 + x^2)^2*(17 - 12*x^2 + 22*x^4 - 12*x^6 + 17*x^8))/w2^2 + 
       (2*x^2*(3 + 31*x^2 + 16*x^4 + 57*x^6 + 74*x^8 + 57*x^10 + 16*x^12 + 
          31*x^14 + 3*x^16))/w2^12 + (2*x^2*(3 + 31*x^2 + 16*x^4 + 57*x^6 + 
          74*x^8 + 57*x^10 + 16*x^12 + 31*x^14 + 3*x^16))/w2^4 - 
       (x^2*(40 + 95*x^2 + 90*x^4 + 321*x^6 + 316*x^8 + 321*x^10 + 90*x^12 + 
          95*x^14 + 40*x^16))/w2^10 - (x^2*(40 + 95*x^2 + 90*x^4 + 321*x^6 + 
          316*x^8 + 321*x^10 + 90*x^12 + 95*x^14 + 40*x^16))/w2^6 + 
       (4*(2 + 13*x^2 + 27*x^4 + 35*x^6 + 107*x^8 + 104*x^10 + 107*x^12 + 
          35*x^14 + 27*x^16 + 13*x^18 + 2*x^20))/w2^8))/w1^2 + 
    (2*myq1^3*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
      (x^2*(2*x^4*(2 + x^4 + 2*x^8) + (2*x^4*(2 + x^4 + 2*x^8))/w2^12 - 
         (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 3*x^12))/
          w2^10 - (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 
            3*x^12))/w2^2 + (2*(1 - 6*x^2 - 4*x^4 + 14*x^8 - 4*x^12 - 
            6*x^14 + x^16))/w2^6 + (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 
           36*x^10 + 36*x^12 - 4*x^14 + 3*x^16)/w2^8 + 
         (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 36*x^10 + 36*x^12 - 4*x^14 + 
           3*x^16)/w2^4) + (x^2*(2*x^4*(2 + x^4 + 2*x^8) + 
          (2*x^4*(2 + x^4 + 2*x^8))/w2^12 - 
          (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 3*x^12))/
           w2^10 - (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 
             3*x^12))/w2^2 + (2*(1 - 6*x^2 - 4*x^4 + 14*x^8 - 4*x^12 - 
             6*x^14 + x^16))/w2^6 + (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 
            36*x^10 + 36*x^12 - 4*x^14 + 3*x^16)/w2^8 + 
          (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 36*x^10 + 36*x^12 - 
            4*x^14 + 3*x^16)/w2^4))/w1^4 - 
       (2*(x^6*(7 - 4*x^4 + 7*x^8) + (x^6*(7 - 4*x^4 + 7*x^8))/w2^12 - 
          (2*x^4*(5 + 11*x^2 - 2*x^6 + 11*x^10 + 5*x^12))/w2^10 - 
          (2*x^4*(5 + 11*x^2 - 2*x^6 + 11*x^10 + 5*x^12))/w2^2 + 
          (x^2*(2 + 32*x^2 + 29*x^4 + 24*x^6 - 24*x^8 + 24*x^10 + 29*x^12 + 
             32*x^14 + 2*x^16))/w2^8 + (x^2*(2 + 32*x^2 + 29*x^4 + 24*x^6 - 
             24*x^8 + 24*x^10 + 29*x^12 + 32*x^14 + 2*x^16))/w2^4 + 
          (2*(1 - 8*x^2 - 5*x^4 - 46*x^6 + 22*x^8 - 28*x^10 + 22*x^12 - 
             46*x^14 - 5*x^16 - 8*x^18 + x^20))/w2^6))/w1^2))/(w1*w2) + 
    (myq1*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
      ((x + x^5)^2*(x^2 - 18*x^4 + x^6 + (x^2 - 18*x^4 + x^6)/w2^8 + 
         (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^6 + 
         (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^2 - 
         (2*(9 - 7*x^2 + 44*x^4 - 7*x^6 + 9*x^8))/w2^4) + 
       ((x + x^5)^2*(x^2 - 18*x^4 + x^6 + (x^2 - 18*x^4 + x^6)/w2^8 + 
          (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^6 + 
          (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^2 - 
          (2*(9 - 7*x^2 + 44*x^4 - 7*x^6 + 9*x^8))/w2^4))/w1^4 + 
       (4*(2*(x^4 + 6*x^10 + x^16) + (2*(x^4 + 6*x^10 + x^16))/w2^8 - 
          (2*x^2*(2 + 5*x^4 + 18*x^8 + 5*x^12 + 2*x^16))/w2^6 - 
          (2*x^2*(2 + 5*x^4 + 18*x^8 + 5*x^12 + 2*x^16))/w2^2 + 
          (1 + 6*x^2 - 3*x^4 + 20*x^6 - 2*x^8 + 52*x^10 - 2*x^12 + 20*x^14 - 
            3*x^16 + 6*x^18 + x^20)/w2^4))/w1^2))/(w1*w2^3) + 
    (myq1^2*myq2^3*(-1 + w1^(-2))*x*((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*
        (10*x^4 + (10*x^4)/w2^8 - (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^6 - 
         (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^2 + 
         (2*(5 + 2*x^2 + 16*x^4 + 2*x^6 + 5*x^8))/w2^4) + 
       ((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*(10*x^4 + (10*x^4)/w2^8 - 
          (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^6 - 
          (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^2 + 
          (2*(5 + 2*x^2 + 16*x^4 + 2*x^6 + 5*x^8))/w2^4))/w1^4 - 
       (x^4*(19 + 6*x^2 + 21*x^4 - 12*x^6 + 21*x^8 + 6*x^10 + 19*x^12) + 
         (x^4*(19 + 6*x^2 + 21*x^4 - 12*x^6 + 21*x^8 + 6*x^10 + 19*x^12))/
          w2^12 - (x^2*(27 + 58*x^2 + 48*x^4 + 6*x^6 - 54*x^8 + 6*x^10 + 
            48*x^12 + 58*x^14 + 27*x^16))/w2^10 - 
         (x^2*(27 + 58*x^2 + 48*x^4 + 6*x^6 - 54*x^8 + 6*x^10 + 48*x^12 + 
            58*x^14 + 27*x^16))/w2^2 - (2*x^2*(33 + 86*x^2 - 32*x^4 + 
            42*x^6 - 226*x^8 + 42*x^10 - 32*x^12 + 86*x^14 + 33*x^16))/w2^6 + 
         (8 + 44*x^2 + 133*x^4 + 10*x^6 + 11*x^8 - 236*x^10 + 11*x^12 + 
           10*x^14 + 133*x^16 + 44*x^18 + 8*x^20)/w2^8 + 
         (8 + 44*x^2 + 133*x^4 + 10*x^6 + 11*x^8 - 236*x^10 + 11*x^12 + 
           10*x^14 + 133*x^16 + 44*x^18 + 8*x^20)/w2^4)/w1^2))/w2^2))/
  (6144*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^4*(-1 + x^2)^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (7*myq2*(-1 + w1^(-2))*w1^4*w2*
   (-((myq2^5*(-1 + w1^(-2))*x*(1 + x^4)^2*(x^2 - 12*x^4 - 10*x^6 - 12*x^8 + 
        x^10 + (4*x^2*(3 + 12*x^2 + 2*x^4 + 12*x^6 + 3*x^8))/w2^6 + 
        (4*x^2*(3 + 12*x^2 + 2*x^4 + 12*x^6 + 3*x^8))/w2^2 + 
        (x^2 - 12*x^4 - 10*x^6 - 12*x^8 + x^10)/w2^8 - 
        (2*(4 + 5*x^2 + 32*x^4 + 14*x^6 + 32*x^8 + 5*x^10 + 4*x^12))/w2^4))/
      (w1^2*w2^4)) + (2*myq1^5*(-1 + w2^(-2))*(1 + x^2)*
      (6*x^6*(-1 + x^4)^2 + (6*x^6*(-1 + x^4)^2)/w2^12 - 
       (x^4*(13 + 18*x^2 - 21*x^4 + 12*x^6 - 21*x^8 + 18*x^10 + 13*x^12))/
        w2^10 - (x^4*(13 + 18*x^2 - 21*x^4 + 12*x^6 - 21*x^8 + 18*x^10 + 
          13*x^12))/w2^2 + (x^2*(5 + 48*x^2 - 10*x^4 + 48*x^6 - 54*x^8 + 
          48*x^10 - 10*x^12 + 48*x^14 + 5*x^16))/w2^8 + 
       (x^2*(5 + 48*x^2 - 10*x^4 + 48*x^6 - 54*x^8 + 48*x^10 - 10*x^12 + 
          48*x^14 + 5*x^16))/w2^4 + (2*(1 - 15*x^2 - 2*x^4 - 42*x^6 + 
          25*x^8 - 30*x^10 + 25*x^12 - 42*x^14 - 2*x^16 - 15*x^18 + x^20))/
        w2^6))/(w1^3*w2) + (myq1^4*myq2*(-1 + w1^(-2))*x*
      (2*x^6*(5 - 2*x^4 + 5*x^8) + (2*x^6*(5 - 2*x^4 + 5*x^8))/w2^16 - 
       (x^4*(1 + x^2)^2*(17 - 12*x^2 + 22*x^4 - 12*x^6 + 17*x^8))/w2^14 - 
       (x^4*(1 + x^2)^2*(17 - 12*x^2 + 22*x^4 - 12*x^6 + 17*x^8))/w2^2 + 
       (2*x^2*(3 + 31*x^2 + 16*x^4 + 57*x^6 + 74*x^8 + 57*x^10 + 16*x^12 + 
          31*x^14 + 3*x^16))/w2^12 + (2*x^2*(3 + 31*x^2 + 16*x^4 + 57*x^6 + 
          74*x^8 + 57*x^10 + 16*x^12 + 31*x^14 + 3*x^16))/w2^4 - 
       (x^2*(40 + 95*x^2 + 90*x^4 + 321*x^6 + 316*x^8 + 321*x^10 + 90*x^12 + 
          95*x^14 + 40*x^16))/w2^10 - (x^2*(40 + 95*x^2 + 90*x^4 + 321*x^6 + 
          316*x^8 + 321*x^10 + 90*x^12 + 95*x^14 + 40*x^16))/w2^6 + 
       (4*(2 + 13*x^2 + 27*x^4 + 35*x^6 + 107*x^8 + 104*x^10 + 107*x^12 + 
          35*x^14 + 27*x^16 + 13*x^18 + 2*x^20))/w2^8))/w1^2 + 
    (2*myq1^3*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
      (x^2*(2*x^4*(2 + x^4 + 2*x^8) + (2*x^4*(2 + x^4 + 2*x^8))/w2^12 - 
         (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 3*x^12))/
          w2^10 - (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 
            3*x^12))/w2^2 + (2*(1 - 6*x^2 - 4*x^4 + 14*x^8 - 4*x^12 - 
            6*x^14 + x^16))/w2^6 + (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 
           36*x^10 + 36*x^12 - 4*x^14 + 3*x^16)/w2^8 + 
         (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 36*x^10 + 36*x^12 - 4*x^14 + 
           3*x^16)/w2^4) + (x^2*(2*x^4*(2 + x^4 + 2*x^8) + 
          (2*x^4*(2 + x^4 + 2*x^8))/w2^12 - 
          (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 3*x^12))/
           w2^10 - (2*x^2*(3 + 2*x^2 + 6*x^4 - 8*x^6 + 6*x^8 + 2*x^10 + 
             3*x^12))/w2^2 + (2*(1 - 6*x^2 - 4*x^4 + 14*x^8 - 4*x^12 - 
             6*x^14 + x^16))/w2^6 + (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 
            36*x^10 + 36*x^12 - 4*x^14 + 3*x^16)/w2^8 + 
          (3 - 4*x^2 + 36*x^4 - 36*x^6 + 24*x^8 - 36*x^10 + 36*x^12 - 
            4*x^14 + 3*x^16)/w2^4))/w1^4 - 
       (2*(x^6*(7 - 4*x^4 + 7*x^8) + (x^6*(7 - 4*x^4 + 7*x^8))/w2^12 - 
          (2*x^4*(5 + 11*x^2 - 2*x^6 + 11*x^10 + 5*x^12))/w2^10 - 
          (2*x^4*(5 + 11*x^2 - 2*x^6 + 11*x^10 + 5*x^12))/w2^2 + 
          (x^2*(2 + 32*x^2 + 29*x^4 + 24*x^6 - 24*x^8 + 24*x^10 + 29*x^12 + 
             32*x^14 + 2*x^16))/w2^8 + (x^2*(2 + 32*x^2 + 29*x^4 + 24*x^6 - 
             24*x^8 + 24*x^10 + 29*x^12 + 32*x^14 + 2*x^16))/w2^4 + 
          (2*(1 - 8*x^2 - 5*x^4 - 46*x^6 + 22*x^8 - 28*x^10 + 22*x^12 - 
             46*x^14 - 5*x^16 - 8*x^18 + x^20))/w2^6))/w1^2))/(w1*w2) + 
    (myq1*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
      ((x + x^5)^2*(x^2 - 18*x^4 + x^6 + (x^2 - 18*x^4 + x^6)/w2^8 + 
         (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^6 + 
         (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^2 - 
         (2*(9 - 7*x^2 + 44*x^4 - 7*x^6 + 9*x^8))/w2^4) + 
       ((x + x^5)^2*(x^2 - 18*x^4 + x^6 + (x^2 - 18*x^4 + x^6)/w2^8 + 
          (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^6 + 
          (1 + 24*x^2 + 14*x^4 + 24*x^6 + x^8)/w2^2 - 
          (2*(9 - 7*x^2 + 44*x^4 - 7*x^6 + 9*x^8))/w2^4))/w1^4 + 
       (4*(2*(x^4 + 6*x^10 + x^16) + (2*(x^4 + 6*x^10 + x^16))/w2^8 - 
          (2*x^2*(2 + 5*x^4 + 18*x^8 + 5*x^12 + 2*x^16))/w2^6 - 
          (2*x^2*(2 + 5*x^4 + 18*x^8 + 5*x^12 + 2*x^16))/w2^2 + 
          (1 + 6*x^2 - 3*x^4 + 20*x^6 - 2*x^8 + 52*x^10 - 2*x^12 + 20*x^14 - 
            3*x^16 + 6*x^18 + x^20)/w2^4))/w1^2))/(w1*w2^3) + 
    (myq1^2*myq2^3*(-1 + w1^(-2))*x*((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*
        (10*x^4 + (10*x^4)/w2^8 - (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^6 - 
         (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^2 + 
         (2*(5 + 2*x^2 + 16*x^4 + 2*x^6 + 5*x^8))/w2^4) + 
       ((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*(10*x^4 + (10*x^4)/w2^8 - 
          (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^6 - 
          (1 + 18*x^2 + 2*x^4 + 18*x^6 + x^8)/w2^2 + 
          (2*(5 + 2*x^2 + 16*x^4 + 2*x^6 + 5*x^8))/w2^4))/w1^4 - 
       (x^4*(19 + 6*x^2 + 21*x^4 - 12*x^6 + 21*x^8 + 6*x^10 + 19*x^12) + 
         (x^4*(19 + 6*x^2 + 21*x^4 - 12*x^6 + 21*x^8 + 6*x^10 + 19*x^12))/
          w2^12 - (x^2*(27 + 58*x^2 + 48*x^4 + 6*x^6 - 54*x^8 + 6*x^10 + 
            48*x^12 + 58*x^14 + 27*x^16))/w2^10 - 
         (x^2*(27 + 58*x^2 + 48*x^4 + 6*x^6 - 54*x^8 + 6*x^10 + 48*x^12 + 
            58*x^14 + 27*x^16))/w2^2 - (2*x^2*(33 + 86*x^2 - 32*x^4 + 
            42*x^6 - 226*x^8 + 42*x^10 - 32*x^12 + 86*x^14 + 33*x^16))/w2^6 + 
         (8 + 44*x^2 + 133*x^4 + 10*x^6 + 11*x^8 - 236*x^10 + 11*x^12 + 
           10*x^14 + 133*x^16 + 44*x^18 + 8*x^20)/w2^8 + 
         (8 + 44*x^2 + 133*x^4 + 10*x^6 + 11*x^8 - 236*x^10 + 11*x^12 + 
           10*x^14 + 133*x^16 + 44*x^18 + 8*x^20)/w2^4)/w1^2))/w2^2))/
  (6144*(myq1^2 - myq2^2)^2*(myq1 - myq1/w2^2)^3*x^4*(-1 + x^2)^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (7*w1^4*w2^2*((16*myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*(2*(x^2 + x^6) + 
       (2*(x^2 + x^6))/w2^4 - (1 + 6*x^4 + x^8)/w2^2))/(w1^4*w2) + 
    (myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^4)*
      (8*x^4*(1 + x^2)^2 + (8*x^4*(1 + x^2)^2)/w2^8 - 
       (x^2*(17 + 30*x^2 + 34*x^4 + 30*x^6 + 17*x^8))/w2^6 - 
       (x^2*(17 + 30*x^2 + 34*x^4 + 30*x^6 + 17*x^8))/w2^2 + 
       (2*(4 + 9*x^2 + 18*x^4 + 34*x^6 + 18*x^8 + 9*x^10 + 4*x^12))/w2^4))/
     (w1^4*w2^3) - (2*myq1^7*myq2*(-1 + w1^(-2))*x^2*(1 + x^2)*
      (-x^2 - x^2/w2^4 + (1 + x^4)/w2^2)*((-8*x^4*(1 + x^4))/w1^2 - 
       (8*x^4*(1 + x^4))/(w1^2*w2^12) - 
       (4*(x^4*(-1 + x^2)^2 + (x^4*(-1 + x^2)^2)/w1^4 - 
          (2*(x + x^3)^2*(1 + x^2 + x^4))/w1^2))/w2^10 - 
       (4*(x^4*(-1 + x^2)^2 + (x^4*(-1 + x^2)^2)/w1^4 - 
          (2*(x + x^3)^2*(1 + x^2 + x^4))/w1^2))/w2^2 + 
       (8*x^2*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w1^4 - 
          (2 + 15*x^2 + 12*x^4 + 15*x^6 + 2*x^8)/w1^2))/w2^8 + 
       (8*x^2*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w1^4 - 
          (2 + 15*x^2 + 12*x^4 + 15*x^6 + 2*x^8)/w1^2))/w2^4 + 
       (3 - 38*x^2 + 5*x^4 - 68*x^6 + 5*x^8 - 38*x^10 + 3*x^12 + 
         (-6 + 92*x^2 + 86*x^4 + 232*x^6 + 86*x^8 + 92*x^10 - 6*x^12)/w1^2 + 
         (3 - 38*x^2 + 5*x^4 - 68*x^6 + 5*x^8 - 38*x^10 + 3*x^12)/w1^4)/
        w2^6))/w1^3 - (myq1^3*myq2^5*(-1 + w1^(-2))*x^2*(1 + x^2)*
      (4*(1 + w1^(-4))*x^6*(1 + x^4 - (-1 + x^2)^2/w1^2 + (1 + x^4)/w1^4) + 
       (4*(1 + w1^(-4))*x^6*(1 + x^4 - (-1 + x^2)^2/w1^2 + (1 + x^4)/w1^4))/
        w2^16 - (x^4*(4*(1 + x^2 + x^6 + x^8) + (4*(1 + x^2 + x^6 + x^8))/
           w1^8 + (2*(11 - 40*x^2 - 70*x^4 - 40*x^6 + 11*x^8))/w1^4 + 
          (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^6 + 
          (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^2))/w2^14 - 
       (x^4*(4*(1 + x^2 + x^6 + x^8) + (4*(1 + x^2 + x^6 + x^8))/w1^8 + 
          (2*(11 - 40*x^2 - 70*x^4 - 40*x^6 + 11*x^8))/w1^4 + 
          (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^6 + 
          (11 - 12*x^2 + 114*x^4 - 12*x^6 + 11*x^8)/w1^2))/w2^2 - 
       (x^2*(4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 3*x^10 + 4*x^12 + 
          (-34 + 134*x^2 + 434*x^4 + 460*x^6 + 434*x^8 + 134*x^10 - 34*x^12)/
           w1^4 + (4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 3*x^10 + 4*x^12)/
           w1^8 - (27 - 20*x^2 + 209*x^4 + 64*x^6 + 209*x^8 - 20*x^10 + 
            27*x^12)/w1^6 - (27 - 20*x^2 + 209*x^4 + 64*x^6 + 209*x^8 - 
            20*x^10 + 27*x^12)/w1^2))/w2^12 - 
       (x^2*(4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 3*x^10 + 4*x^12 + 
          (-34 + 134*x^2 + 434*x^4 + 460*x^6 + 434*x^8 + 134*x^10 - 34*x^12)/
           w1^4 + (4 - 3*x^2 + 16*x^4 + 18*x^6 + 16*x^8 - 3*x^10 + 4*x^12)/
           w1^8 - (27 - 20*x^2 + 209*x^4 + 64*x^6 + 209*x^8 - 20*x^10 + 
            27*x^12)/w1^6 - (27 - 20*x^2 + 209*x^4 + 64*x^6 + 209*x^8 - 
            20*x^10 + 27*x^12)/w1^2))/w2^4 - 
       (2*(3 + x^2 + 29*x^4 + 11*x^6 + 76*x^8 + 11*x^10 + 29*x^12 + x^14 + 
          3*x^16 + (-20 - 4*x^2 + 254*x^4 + 548*x^6 + 740*x^8 + 548*x^10 + 
            254*x^12 - 4*x^14 - 20*x^16)/w1^4 + (3 + x^2 + 29*x^4 + 11*x^6 + 
            76*x^8 + 11*x^10 + 29*x^12 + x^14 + 3*x^16)/w1^8 - 
          (11 - 33*x^2 + 120*x^4 + 41*x^6 + 314*x^8 + 41*x^10 + 120*x^12 - 
            33*x^14 + 11*x^16)/w1^6 - (11 - 33*x^2 + 120*x^4 + 41*x^6 + 
            314*x^8 + 41*x^10 + 120*x^12 - 33*x^14 + 11*x^16)/w1^2))/w2^8 + 
       (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 18*x^12 + 7*x^14 + 
         3*x^16 + (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 18*x^12 + 
           7*x^14 + 3*x^16)/w1^8 - (2*(9 + 17*x^2 - 237*x^4 - 285*x^6 - 
            784*x^8 - 285*x^10 - 237*x^12 + 17*x^14 + 9*x^16))/w1^4 - 
         (12 - 2*x^2 + 109*x^4 + 126*x^6 + 486*x^8 + 126*x^10 + 109*x^12 - 
           2*x^14 + 12*x^16)/w1^6 - (12 - 2*x^2 + 109*x^4 + 126*x^6 + 
           486*x^8 + 126*x^10 + 109*x^12 - 2*x^14 + 12*x^16)/w1^2)/w2^10 + 
       (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 18*x^12 + 7*x^14 + 
         3*x^16 + (3 + 7*x^2 + 18*x^4 + 57*x^6 + 54*x^8 + 57*x^10 + 18*x^12 + 
           7*x^14 + 3*x^16)/w1^8 - (2*(9 + 17*x^2 - 237*x^4 - 285*x^6 - 
            784*x^8 - 285*x^10 - 237*x^12 + 17*x^14 + 9*x^16))/w1^4 - 
         (12 - 2*x^2 + 109*x^4 + 126*x^6 + 486*x^8 + 126*x^10 + 109*x^12 - 
           2*x^14 + 12*x^16)/w1^6 - (12 - 2*x^2 + 109*x^4 + 126*x^6 + 
           486*x^8 + 126*x^10 + 109*x^12 - 2*x^14 + 12*x^16)/w1^2)/w2^6))/
     w1 + (myq1^5*myq2^3*(-1 + w1^(-2))*x^2*(1 + x^2)*
      ((4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^12 - 
         (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^10 - 
         (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^2 - 
         (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + x^14))/
          w2^8 - (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + 
            x^14))/w2^4 + (5 - 40*x^2 + 62*x^4 - 168*x^6 + 186*x^8 - 
           168*x^10 + 62*x^12 - 40*x^14 + 5*x^16)/w2^6)/w2^2 + 
       (4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^12 - 
         (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^10 - 
         (x^4*(3 + 20*x^2 - 30*x^4 + 20*x^6 + 3*x^8))/w2^2 - 
         (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + x^14))/
          w2^8 - (4*(x^2 - 15*x^4 + 19*x^6 - 26*x^8 + 19*x^10 - 15*x^12 + 
            x^14))/w2^4 + (5 - 40*x^2 + 62*x^4 - 168*x^6 + 186*x^8 - 
           168*x^10 + 62*x^12 - 40*x^14 + 5*x^16)/w2^6)/(w1^8*w2^2) + 
       ((-8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^14 - 
         (8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^2 + 16*(x^6 + x^10) + 
         (16*(x^6 + x^10))/w2^16 - (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 
           129*x^10 - 34*x^12 + x^14)/w2^12 - (x^2 - 34*x^4 - 129*x^6 + 
           100*x^8 - 129*x^10 - 34*x^12 + x^14)/w2^4 + 
         (-28 + 42*x^2 - 284*x^4 + 438*x^6 - 848*x^8 + 438*x^10 - 284*x^12 + 
           42*x^14 - 28*x^16)/w2^8 + (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 
            158*x^8 + 154*x^10 - 42*x^12 + 6*x^14 + 5*x^16))/w2^10 + 
         (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 158*x^8 + 154*x^10 - 42*x^12 + 
            6*x^14 + 5*x^16))/w2^6)/w1^6 + 
       ((-8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^14 - 
         (8*x^4*(3 + 4*x^2 + 8*x^4 + 4*x^6 + 3*x^8))/w2^2 + 16*(x^6 + x^10) + 
         (16*(x^6 + x^10))/w2^16 - (x^2 - 34*x^4 - 129*x^6 + 100*x^8 - 
           129*x^10 - 34*x^12 + x^14)/w2^12 - (x^2 - 34*x^4 - 129*x^6 + 
           100*x^8 - 129*x^10 - 34*x^12 + x^14)/w2^4 + 
         (-28 + 42*x^2 - 284*x^4 + 438*x^6 - 848*x^8 + 438*x^10 - 284*x^12 + 
           42*x^14 - 28*x^16)/w2^8 + (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 
            158*x^8 + 154*x^10 - 42*x^12 + 6*x^14 + 5*x^16))/w2^10 + 
         (2*(5 + 6*x^2 - 42*x^4 + 154*x^6 - 158*x^8 + 154*x^10 - 42*x^12 + 
            6*x^14 + 5*x^16))/w2^6)/w1^2 - 
       (2*(4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^16 + 
          (4*x^4*(1 - 7*x^2 + 16*x^4 - 7*x^6 + x^8))/w2^14 + 
          (4*x^4*(1 - 7*x^2 + 16*x^4 - 7*x^6 + x^8))/w2^2 - 
          (x^2*(20 - 45*x^2 + 80*x^4 + 194*x^6 + 80*x^8 - 45*x^10 + 20*x^12))/
           w2^12 - (x^2*(20 - 45*x^2 + 80*x^4 + 194*x^6 + 80*x^8 - 45*x^10 + 
             20*x^12))/w2^4 + (-29 + 40*x^2 - 354*x^4 + 160*x^6 - 1202*x^8 + 
            160*x^10 - 354*x^12 + 40*x^14 - 29*x^16)/w2^8 + 
          (13 + 8*x^2 + 488*x^6 + 54*x^8 + 488*x^10 + 8*x^14 + 13*x^16)/
           w2^10 + (13 + 8*x^2 + 488*x^6 + 54*x^8 + 488*x^10 + 8*x^14 + 
            13*x^16)/w2^6))/w1^4))/w1 - (myq1*myq2^7*(-1 + w1^(-2))*(1 + x^2)*
      (x^6*(21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8 - 
         (2*(7 + 12*x^2 + 62*x^4 + 12*x^6 + 7*x^8))/w1^2 + 
         (21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8)/w1^4) + 
       (x^6*(21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8 - 
          (2*(7 + 12*x^2 + 62*x^4 + 12*x^6 + 7*x^8))/w1^2 + 
          (21 - 20*x^2 + 34*x^4 - 20*x^6 + 21*x^8)/w1^4))/w2^12 + 
       (x^4*(-39 - 77*x^4 + 16*x^6 - 77*x^8 - 39*x^12 + 
          (4*(5 + 19*x^2 + 85*x^4 + 82*x^6 + 85*x^8 + 19*x^10 + 5*x^12))/
           w1^2 - (39 + 77*x^4 - 16*x^6 + 77*x^8 + 39*x^12)/w1^4))/w2^10 + 
       (x^4*(-39 - 77*x^4 + 16*x^6 - 77*x^8 - 39*x^12 + 
          (4*(5 + 19*x^2 + 85*x^4 + 82*x^6 + 85*x^8 + 19*x^10 + 5*x^12))/
           w1^2 - (39 + 77*x^4 - 16*x^6 + 77*x^8 + 39*x^12)/w1^4))/w2^2 + 
       (x^2*(11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
          76*x^14 + 11*x^16 + (2*(4 - 52*x^2 - 125*x^4 - 384*x^6 - 386*x^8 - 
             384*x^10 - 125*x^12 - 52*x^14 + 4*x^16))/w1^2 + 
          (11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
            76*x^14 + 11*x^16)/w1^4))/w2^8 + 
       (x^2*(11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
          76*x^14 + 11*x^16 + (2*(4 - 52*x^2 - 125*x^4 - 384*x^6 - 386*x^8 - 
             384*x^10 - 125*x^12 - 52*x^14 + 4*x^16))/w1^2 + 
          (11 + 76*x^2 + 35*x^4 + 136*x^6 + 24*x^8 + 136*x^10 + 35*x^12 + 
            76*x^14 + 11*x^16)/w1^4))/w2^4 + 
       (2*(2 - 19*x^2 - 27*x^4 - 56*x^6 - 51*x^8 - 58*x^10 - 51*x^12 - 
          56*x^14 - 27*x^16 - 19*x^18 + 2*x^20 + 
          (-4 + 8*x^2 + 64*x^4 + 188*x^6 + 476*x^8 + 536*x^10 + 476*x^12 + 
            188*x^14 + 64*x^16 + 8*x^18 - 4*x^20)/w1^2 + 
          (2 - 19*x^2 - 27*x^4 - 56*x^6 - 51*x^8 - 58*x^10 - 51*x^12 - 
            56*x^14 - 27*x^16 - 19*x^18 + 2*x^20)/w1^4))/w2^6))/(w1^3*w2^2) - 
    (myq1^6*myq2^2*(-1 + w2^(-2))*x*
      ((-2*(4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8) + 
          (4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8))/w2^12 - 
          (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*x^10 + x^12))/
           w2^10 - (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*x^10 + 
             x^12))/w2^2 + (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 398*x^8 + 
             386*x^10 + 188*x^12 + 94*x^14 - 3*x^16))/w2^8 + 
          (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 398*x^8 + 386*x^10 + 
             188*x^12 + 94*x^14 - 3*x^16))/w2^4 + 
          ((1 + x^2)^2*(3 - 34*x^2 - 28*x^4 - 214*x^6 - 62*x^8 - 214*x^10 - 
             28*x^12 - 34*x^14 + 3*x^16))/w2^6))/w1^6 - 
       (2*(4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8) + 
          (4*x^6*(1 + 8*x^2 - 2*x^4 + 8*x^6 + x^8))/w2^12 - 
          (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*x^10 + x^12))/
           w2^10 - (4*x^4*(1 + 24*x^2 + 23*x^4 + 48*x^6 + 23*x^8 + 24*x^10 + 
             x^12))/w2^2 + (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 398*x^8 + 
             386*x^10 + 188*x^12 + 94*x^14 - 3*x^16))/w2^8 + 
          (x^2*(-3 + 94*x^2 + 188*x^4 + 386*x^6 + 398*x^8 + 386*x^10 + 
             188*x^12 + 94*x^14 - 3*x^16))/w2^4 + 
          ((1 + x^2)^2*(3 - 34*x^2 - 28*x^4 - 214*x^6 - 62*x^8 - 214*x^10 - 
             28*x^12 - 34*x^14 + 3*x^16))/w2^6))/w1^2 + 
       x^2*((-8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^10 - 
         (8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^2 + 
         32*(x^6 + x^10) + (32*(x^6 + x^10))/w2^12 + 
         (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 305*x^8 + 26*x^10 + 47*x^12))/
          w2^8 + (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 305*x^8 + 26*x^10 + 
            47*x^12))/w2^4 - (2*(3 + 7*x^2 + 100*x^4 + 49*x^6 + 226*x^8 + 
            49*x^10 + 100*x^12 + 7*x^14 + 3*x^16))/w2^6) + 
       (x^2*((-8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^10 - 
          (8*x^4*(9 + 2*x^2 + 22*x^4 + 2*x^6 + 9*x^8))/w2^2 + 
          32*(x^6 + x^10) + (32*(x^6 + x^10))/w2^12 + 
          (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 305*x^8 + 26*x^10 + 
             47*x^12))/w2^8 + (x^2*(47 + 26*x^2 + 305*x^4 + 76*x^6 + 
             305*x^8 + 26*x^10 + 47*x^12))/w2^4 - 
          (2*(3 + 7*x^2 + 100*x^4 + 49*x^6 + 226*x^8 + 49*x^10 + 100*x^12 + 
             7*x^14 + 3*x^16))/w2^6))/w1^8 + 
       (2*(32*(x^8 + x^12) + (32*(x^8 + x^12))/w2^12 + 
          (8*x^4*(1 - 13*x^2 - 23*x^4 - 30*x^6 - 23*x^8 - 13*x^10 + x^12))/
           w2^10 + (8*x^4*(1 - 13*x^2 - 23*x^4 - 30*x^6 - 23*x^8 - 13*x^10 + 
             x^12))/w2^2 + (x^2*(-14 + 109*x^2 + 326*x^4 + 499*x^6 + 
             784*x^8 + 499*x^10 + 326*x^12 + 109*x^14 - 14*x^16))/w2^8 + 
          (x^2*(-14 + 109*x^2 + 326*x^4 + 499*x^6 + 784*x^8 + 499*x^10 + 
             326*x^12 + 109*x^14 - 14*x^16))/w2^4 + 
          (2*(3 - 17*x^2 - 70*x^4 - 188*x^6 - 485*x^8 - 374*x^10 - 485*x^12 - 
             188*x^14 - 70*x^16 - 17*x^18 + 3*x^20))/w2^6))/w1^4))/
     (w1^2*w2) + (myq1^4*myq2^4*(-1 + w2^(-2))*x*
      (-(x^2*((4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^10 + 
          (4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^2 - 8*(x^6 + x^10) - 
          (8*(x^6 + x^10))/w2^12 - (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 
             16*x^8 + 13*x^10 + 4*x^12))/w2^8 - 
          (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 13*x^10 + 4*x^12))/
           w2^4 + (1 + 14*x^2 + 24*x^4 + 66*x^6 + 30*x^8 + 66*x^10 + 
            24*x^12 + 14*x^14 + x^16)/w2^6)) - 
       (x^2*((4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^10 + 
          (4*x^4*(4 + 3*x^2 + 6*x^4 + 3*x^6 + 4*x^8))/w2^2 - 8*(x^6 + x^10) - 
          (8*(x^6 + x^10))/w2^12 - (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 
             16*x^8 + 13*x^10 + 4*x^12))/w2^8 - 
          (2*x^2*(4 + 13*x^2 + 16*x^4 + 26*x^6 + 16*x^8 + 13*x^10 + 4*x^12))/
           w2^4 + (1 + 14*x^2 + 24*x^4 + 66*x^6 + 30*x^8 + 66*x^10 + 
            24*x^12 + 14*x^14 + x^16)/w2^6))/w1^12 + 
       (x^2*(-8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8) - 
          (8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8))/w2^12 + 
          (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*x^8 + 30*x^10 + 
             65*x^12))/w2^10 + (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 
             363*x^8 + 30*x^10 + 65*x^12))/w2^2 - 
          (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 
             291*x^12 + 52*x^14 + 13*x^16))/w2^8 - 
          (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 
             291*x^12 + 52*x^14 + 13*x^16))/w2^4 + 
          (33 + 268*x^2 + 932*x^4 + 1060*x^6 + 2822*x^8 + 1060*x^10 + 
            932*x^12 + 268*x^14 + 33*x^16)/w2^6))/w1^8 + 
       (x^2*(-8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8) - 
          (8*x^4*(4 - 3*x^2 + 8*x^4 - 3*x^6 + 4*x^8))/w2^12 + 
          (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 363*x^8 + 30*x^10 + 
             65*x^12))/w2^10 + (x^2*(65 + 30*x^2 + 363*x^4 + 572*x^6 + 
             363*x^8 + 30*x^10 + 65*x^12))/w2^2 - 
          (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 
             291*x^12 + 52*x^14 + 13*x^16))/w2^8 - 
          (2*(13 + 52*x^2 + 291*x^4 + 664*x^6 + 516*x^8 + 664*x^10 + 
             291*x^12 + 52*x^14 + 13*x^16))/w2^4 + 
          (33 + 268*x^2 + 932*x^4 + 1060*x^6 + 2822*x^8 + 1060*x^10 + 
            932*x^12 + 268*x^14 + 33*x^16)/w2^6))/w1^4 + 
       (-4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8) - 
         (4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8))/w2^12 + 
         (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 3*x^12))/
          w2^10 + (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 
            3*x^12))/w2^2 + (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 
            85*x^10 - 130*x^12 - 45*x^14 + 4*x^16))/w2^8 + 
         (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 85*x^10 - 130*x^12 - 
            45*x^14 + 4*x^16))/w2^4 + (-5 + 25*x^2 + 71*x^4 + 334*x^8 - 
           306*x^10 + 334*x^12 + 71*x^16 + 25*x^18 - 5*x^20)/w2^6)/w1^10 + 
       (-4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8) - 
         (4*x^6*(1 + 4*x^2 - 2*x^4 + 4*x^6 + x^8))/w2^12 + 
         (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 3*x^12))/
          w2^10 + (x^4*(3 + 44*x^2 + 53*x^4 - 40*x^6 + 53*x^8 + 44*x^10 + 
            3*x^12))/w2^2 + (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 
            85*x^10 - 130*x^12 - 45*x^14 + 4*x^16))/w2^8 + 
         (x^2*(4 - 45*x^2 - 130*x^4 + 85*x^6 - 228*x^8 + 85*x^10 - 130*x^12 - 
            45*x^14 + 4*x^16))/w2^4 + (-5 + 25*x^2 + 71*x^4 + 334*x^8 - 
           306*x^10 + 334*x^12 + 71*x^16 + 25*x^18 - 5*x^20)/w2^6)/w1^2 + 
       (2*(4*x^6*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8) + 
          (4*x^6*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8))/w2^12 - 
          (2*x^4*(18 + 13*x^2 + 218*x^4 + 286*x^6 + 218*x^8 + 13*x^10 + 
             18*x^12))/w2^10 - (2*x^4*(18 + 13*x^2 + 218*x^4 + 286*x^6 + 
             218*x^8 + 13*x^10 + 18*x^12))/w2^2 + 
          (x^2*(6 + 77*x^2 + 638*x^4 + 1275*x^6 + 1336*x^8 + 1275*x^10 + 
             638*x^12 + 77*x^14 + 6*x^16))/w2^8 + 
          (x^2*(6 + 77*x^2 + 638*x^4 + 1275*x^6 + 1336*x^8 + 1275*x^10 + 
             638*x^12 + 77*x^14 + 6*x^16))/w2^4 + 
          (5 - 25*x^2 - 261*x^4 - 844*x^6 - 1392*x^8 - 2678*x^10 - 
            1392*x^12 - 844*x^14 - 261*x^16 - 25*x^18 + 5*x^20)/w2^6))/w1^6))/
     w2 + (myq1^2*myq2^6*(-1 + w2^(-2))*x*
      (2*x^6*(2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8) + 
         (2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8))/w1^8 + 
         (2*(11 + 6*x^2 + 22*x^4 + 6*x^6 + 11*x^8))/w1^4 - 
         (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^6 - 
         (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^2) + 
       (2*x^6*(2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8) + 
          (2*(4 + x^2 + 10*x^4 + x^6 + 4*x^8))/w1^8 + 
          (2*(11 + 6*x^2 + 22*x^4 + 6*x^6 + 11*x^8))/w1^4 - 
          (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^6 - 
          (15 + 8*x^2 + 50*x^4 + 8*x^6 + 15*x^8)/w1^2))/w2^12 - 
       (x^4*(23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 23*x^12 + 
          (4*(12 + 7*x^2 - 10*x^4 - 70*x^6 - 10*x^8 + 7*x^10 + 12*x^12))/
           w1^4 + (23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 
            23*x^12)/w1^8 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 105*x^8 + 
            22*x^10 + 31*x^12)/w1^6 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 
            105*x^8 + 22*x^10 + 31*x^12)/w1^2))/w2^10 - 
       (x^4*(23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 23*x^12 + 
          (4*(12 + 7*x^2 - 10*x^4 - 70*x^6 - 10*x^8 + 7*x^10 + 12*x^12))/
           w1^4 + (23 + 24*x^2 + 109*x^4 + 80*x^6 + 109*x^8 + 24*x^10 + 
            23*x^12)/w1^8 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 105*x^8 + 
            22*x^10 + 31*x^12)/w1^6 - (31 + 22*x^2 + 105*x^4 - 28*x^6 + 
            105*x^8 + 22*x^10 + 31*x^12)/w1^2))/w2^2 + 
       (x^2*(-4 + 38*x^2 + 92*x^4 + 190*x^6 + 216*x^8 + 190*x^10 + 92*x^12 + 
          38*x^14 - 4*x^16 + ((1 + x^2)^2*(27 - 38*x^2 + 163*x^4 - 160*x^6 + 
             163*x^8 - 38*x^10 + 27*x^12))/w1^6 + 
          ((1 + x^2)^2*(27 - 38*x^2 + 163*x^4 - 160*x^6 + 163*x^8 - 38*x^10 + 
             27*x^12))/w1^2 + (-4 + 38*x^2 + 92*x^4 + 190*x^6 + 216*x^8 + 
            190*x^10 + 92*x^12 + 38*x^14 - 4*x^16)/w1^8 - 
          (2*(15 + 22*x^2 + 182*x^4 + 350*x^6 + 286*x^8 + 350*x^10 + 
             182*x^12 + 22*x^14 + 15*x^16))/w1^4))/w2^8 + 
       (x^2*(-4 + 38*x^2 + 92*x^4 + 190*x^6 + 216*x^8 + 190*x^10 + 92*x^12 + 
          38*x^14 - 4*x^16 + ((1 + x^2)^2*(27 - 38*x^2 + 163*x^4 - 160*x^6 + 
             163*x^8 - 38*x^10 + 27*x^12))/w1^6 + 
          ((1 + x^2)^2*(27 - 38*x^2 + 163*x^4 - 160*x^6 + 163*x^8 - 38*x^10 + 
             27*x^12))/w1^2 + (-4 + 38*x^2 + 92*x^4 + 190*x^6 + 216*x^8 + 
            190*x^10 + 92*x^12 + 38*x^14 - 4*x^16)/w1^8 - 
          (2*(15 + 22*x^2 + 182*x^4 + 350*x^6 + 286*x^8 + 350*x^10 + 
             182*x^12 + 22*x^14 + 15*x^16))/w1^4))/w2^4 + 
       (8 - 13*x^2 - 18*x^4 - 160*x^6 - 174*x^8 - 358*x^10 - 174*x^12 - 
         160*x^14 - 18*x^16 - 13*x^18 + 8*x^20 + 
         (8 - 13*x^2 - 18*x^4 - 160*x^6 - 174*x^8 - 358*x^10 - 174*x^12 - 
           160*x^14 - 18*x^16 - 13*x^18 + 8*x^20)/w1^8 - 
         (2*(9 + 15*x^2 + 92*x^4 + 2*x^6 + 195*x^8 + 46*x^10 + 195*x^12 + 
            2*x^14 + 92*x^16 + 15*x^18 + 9*x^20))/w1^6 - 
         (2*(9 + 15*x^2 + 92*x^4 + 2*x^6 + 195*x^8 + 46*x^10 + 195*x^12 + 
            2*x^14 + 92*x^16 + 15*x^18 + 9*x^20))/w1^2 + 
         (2*(10 + 27*x^2 + 170*x^4 + 132*x^6 + 596*x^8 + 546*x^10 + 
            596*x^12 + 132*x^14 + 170*x^16 + 27*x^18 + 10*x^20))/w1^4)/w2^6))/
     (w1^2*w2)))/(3072*myq1^3*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (myq2*(-1 + w1^(-2))*w1^4*w2*((myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^5*
      (-1 + x^2)^4*(1 + x^4)^2)/(w1^2*w2^8) - 
    (2*myq1^9*(-1 + w2^(-2))^4*x^4*(-1 + x^2)^2*(1 + x^2)^3*
      (2*x^4 + (2*x^4)/w2^8 + (-5*x^2 + 2*x^4 - 5*x^6)/w2^6 + 
       (-5*x^2 + 2*x^4 - 5*x^6)/w2^2 + (3 - 2*x^2 + 10*x^4 - 2*x^6 + 3*x^8)/
        w2^4))/(w1^7*w2) - (myq1^8*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^8*(3 + 2*x^4 + 3*x^8) + (2*x^8*(3 + 2*x^4 + 3*x^8))/w2^16 - 
       (x^6*(1 + x^2)^2*(19 - 4*x^2 + 2*x^4 - 4*x^6 + 19*x^8))/w2^14 - 
       (x^6*(1 + x^2)^2*(19 - 4*x^2 + 2*x^4 - 4*x^6 + 19*x^8))/w2^2 + 
       (2*x^4*(10 + 53*x^2 + 8*x^4 + 51*x^6 - 20*x^8 + 51*x^10 + 8*x^12 + 
          53*x^14 + 10*x^16))/w2^12 + (2*x^4*(10 + 53*x^2 + 8*x^4 + 51*x^6 - 
          20*x^8 + 51*x^10 + 8*x^12 + 53*x^14 + 10*x^16))/w2^4 - 
       (x^2*(4 + 104*x^2 + 81*x^4 + 206*x^6 - 53*x^8 + 212*x^10 - 53*x^12 + 
          206*x^14 + 81*x^16 + 104*x^18 + 4*x^20))/w2^10 - 
       (x^2*(4 + 104*x^2 + 81*x^4 + 206*x^6 - 53*x^8 + 212*x^10 - 53*x^12 + 
          206*x^14 + 81*x^16 + 104*x^18 + 4*x^20))/w2^6 - 
       (4*(1 - 10*x^2 - 12*x^4 - 69*x^6 + 18*x^8 - 105*x^10 + 74*x^12 - 
          105*x^14 + 18*x^16 - 69*x^18 - 12*x^20 - 10*x^22 + x^24))/w2^8))/
     w1^6 - (myq1*myq2^8*(-1 + w1^(-2))^4*x^4*(-1 + x^2)^2*(1 + x^2)*
      ((1 + x^4)^2*(x^2 + x^2/w2^4 + (1 - 4*x^2 + x^4)/w2^2) + 
       ((1 + x^4)^2*(x^2 + x^2/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/w1^4 + 
       (2*(1 - 2*x^2 + 3*x^4 - 8*x^6 + 3*x^8 - 2*x^10 + x^12 - 
          (4*(1 - 2*x^2 + 2*x^4 - 4*x^6 + 2*x^8 - 2*x^10 + x^12))/w2^2 + 
          (1 - 2*x^2 + 3*x^4 - 8*x^6 + 3*x^8 - 2*x^10 + x^12)/w2^4))/w1^2))/
     (w1*w2^7) + (myq1^4*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*
      (x^2*(2*x^4*(1 + x^2)^2*(1 + x^2 + x^4) + 
         (2*x^4*(1 + x^2)^2*(1 + x^2 + x^4))/w2^8 + 
         (2*(1 - 2*x^2 - x^4 + 14*x^6 + 14*x^10 - x^12 - 2*x^14 + x^16))/
          w2^4 + (1 + 4*x^2 - x^4 - 12*x^6 - 32*x^8 - 12*x^10 - x^12 + 
           4*x^14 + x^16)/w2^6 + (1 + 4*x^2 - x^4 - 12*x^6 - 32*x^8 - 
           12*x^10 - x^12 + 4*x^14 + x^16)/w2^2) + 
       (x^2*(2*x^4*(1 + x^2)^2*(1 + x^2 + x^4) + 
          (2*x^4*(1 + x^2)^2*(1 + x^2 + x^4))/w2^8 + 
          (2*(1 - 2*x^2 - x^4 + 14*x^6 + 14*x^10 - x^12 - 2*x^14 + x^16))/
           w2^4 + (1 + 4*x^2 - x^4 - 12*x^6 - 32*x^8 - 12*x^10 - x^12 + 
            4*x^14 + x^16)/w2^6 + (1 + 4*x^2 - x^4 - 12*x^6 - 32*x^8 - 
            12*x^10 - x^12 + 4*x^14 + x^16)/w2^2))/w1^8 + 
       (x^4*(11 + 16*x^2 + 13*x^4 + 13*x^8 + 16*x^10 + 11*x^12) + 
         (x^4*(11 + 16*x^2 + 13*x^4 + 13*x^8 + 16*x^10 + 11*x^12))/w2^8 - 
         (x^2*(13 + 42*x^2 + 100*x^4 + 54*x^6 + 94*x^8 + 54*x^10 + 100*x^12 + 
            42*x^14 + 13*x^16))/w2^6 - (x^2*(13 + 42*x^2 + 100*x^4 + 54*x^6 + 
            94*x^8 + 54*x^10 + 100*x^12 + 42*x^14 + 13*x^16))/w2^2 + 
         (2*(2 - 7*x^2 + 41*x^4 + 68*x^6 + 53*x^8 + 118*x^10 + 53*x^12 + 
            68*x^14 + 41*x^16 - 7*x^18 + 2*x^20))/w2^4)/w1^6 + 
       (x^4*(11 + 16*x^2 + 13*x^4 + 13*x^8 + 16*x^10 + 11*x^12) + 
         (x^4*(11 + 16*x^2 + 13*x^4 + 13*x^8 + 16*x^10 + 11*x^12))/w2^8 - 
         (x^2*(13 + 42*x^2 + 100*x^4 + 54*x^6 + 94*x^8 + 54*x^10 + 100*x^12 + 
            42*x^14 + 13*x^16))/w2^6 - (x^2*(13 + 42*x^2 + 100*x^4 + 54*x^6 + 
            94*x^8 + 54*x^10 + 100*x^12 + 42*x^14 + 13*x^16))/w2^2 + 
         (2*(2 - 7*x^2 + 41*x^4 + 68*x^6 + 53*x^8 + 118*x^10 + 53*x^12 + 
            68*x^14 + 41*x^16 - 7*x^18 + 2*x^20))/w2^4)/w1^2 - 
       (x^4*(13 + 38*x^2 + 27*x^4 + 52*x^6 + 27*x^8 + 38*x^10 + 13*x^12) + 
         (x^4*(13 + 38*x^2 + 27*x^4 + 52*x^6 + 27*x^8 + 38*x^10 + 13*x^12))/
          w2^8 - (2*x^2*(6 + 36*x^2 + 81*x^4 + 92*x^6 + 130*x^8 + 92*x^10 + 
            81*x^12 + 36*x^14 + 6*x^16))/w2^6 - 
         (2*x^2*(6 + 36*x^2 + 81*x^4 + 92*x^6 + 130*x^8 + 92*x^10 + 81*x^12 + 
            36*x^14 + 6*x^16))/w2^2 + (4 - 24*x^2 + 98*x^4 + 312*x^6 + 
           210*x^8 + 624*x^10 + 210*x^12 + 312*x^14 + 98*x^16 - 24*x^18 + 
           4*x^20)/w2^4)/w1^4))/(w1^2*w2^4) - 
    (myq1^2*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*
      (-((x + x^5)^2*(-2*x^4 - (2*x^4)/w2^4 + (1 + 2*x^2 - 2*x^4 + 2*x^6 + 
            x^8)/w2^2)) - ((x + x^5)^2*(-2*x^4 - (2*x^4)/w2^4 + 
          (1 + 2*x^2 - 2*x^4 + 2*x^6 + x^8)/w2^2))/w1^8 - 
       ((x + x^3)^2*(2 + x^2 + 2*x^4 - 2*x^6 + 2*x^8 + x^10 + 2*x^12) + 
         ((x + x^3)^2*(2 + x^2 + 2*x^4 - 2*x^6 + 2*x^8 + x^10 + 2*x^12))/
          w2^4 + (2 - 15*x^2 - 12*x^4 + 8*x^6 - 38*x^8 + 46*x^10 - 38*x^12 + 
           8*x^14 - 12*x^16 - 15*x^18 + 2*x^20)/w2^2)/w1^6 - 
       ((x + x^3)^2*(2 + x^2 + 2*x^4 - 2*x^6 + 2*x^8 + x^10 + 2*x^12) + 
         ((x + x^3)^2*(2 + x^2 + 2*x^4 - 2*x^6 + 2*x^8 + x^10 + 2*x^12))/
          w2^4 + (2 - 15*x^2 - 12*x^4 + 8*x^6 - 38*x^8 + 46*x^10 - 38*x^12 + 
           8*x^14 - 12*x^16 - 15*x^18 + 2*x^20)/w2^2)/w1^2 + 
       (-1 + 17*x^4 + 8*x^6 + 32*x^8 - 64*x^10 + 32*x^12 + 8*x^14 + 17*x^16 - 
         x^20 + (-1 + 17*x^4 + 8*x^6 + 32*x^8 - 64*x^10 + 32*x^12 + 8*x^14 + 
           17*x^16 - x^20)/w2^4 + (2*(5 - 14*x^2 - 23*x^4 + 24*x^6 - 54*x^8 + 
            76*x^10 - 54*x^12 + 24*x^14 - 23*x^16 - 14*x^18 + 5*x^20))/w2^2)/
        w1^4))/w2^6 - (myq1^3*myq2^6*(-1 + w1^(-2))^2*(1 + x^2)*
      (2*x^4*(-(x^4*(1 + 4*x^4 + x^8)) - (x^4 + 4*x^8 + x^12)/w2^8 + 
         ((1 + x^2)^2*(1 - x^2 + 3*x^4 + 3*x^8 - x^10 + x^12))/w2^6 + 
         ((1 + x^2)^2*(1 - x^2 + 3*x^4 + 3*x^8 - x^10 + x^12))/w2^2 - 
         (1 + 6*x^2 - 6*x^4 + 22*x^6 - 10*x^8 + 22*x^10 - 6*x^12 + 6*x^14 + 
           x^16)/w2^4) + (2*x^4*(-(x^4*(1 + 4*x^4 + x^8)) - 
          (x^4 + 4*x^8 + x^12)/w2^8 + ((1 + x^2)^2*(1 - x^2 + 3*x^4 + 3*x^8 - 
             x^10 + x^12))/w2^6 + ((1 + x^2)^2*(1 - x^2 + 3*x^4 + 3*x^8 - 
             x^10 + x^12))/w2^2 - (1 + 6*x^2 - 6*x^4 + 22*x^6 - 10*x^8 + 
            22*x^10 - 6*x^12 + 6*x^14 + x^16)/w2^4))/w1^8 + 
       (x^2*(x^2 + 12*x^4 - 4*x^6 + 12*x^8 + 6*x^10 + 12*x^12 - 4*x^14 + 
          12*x^16 + x^18 + (x^2 + 12*x^4 - 4*x^6 + 12*x^8 + 6*x^10 + 
            12*x^12 - 4*x^14 + 12*x^16 + x^18)/w2^8 + 
          (1 - 18*x^2 - 47*x^4 + 40*x^6 - 130*x^8 + 116*x^10 - 130*x^12 + 
            40*x^14 - 47*x^16 - 18*x^18 + x^20)/w2^6 + 
          (1 - 18*x^2 - 47*x^4 + 40*x^6 - 130*x^8 + 116*x^10 - 130*x^12 + 
            40*x^14 - 47*x^16 - 18*x^18 + x^20)/w2^2 - 
          (2*(1 - 11*x^2 - 59*x^4 + 76*x^6 - 158*x^8 + 158*x^10 - 158*x^12 + 
             76*x^14 - 59*x^16 - 11*x^18 + x^20))/w2^4))/w1^6 + 
       (x^2*(x^2 + 12*x^4 - 4*x^6 + 12*x^8 + 6*x^10 + 12*x^12 - 4*x^14 + 
          12*x^16 + x^18 + (x^2 + 12*x^4 - 4*x^6 + 12*x^8 + 6*x^10 + 
            12*x^12 - 4*x^14 + 12*x^16 + x^18)/w2^8 + 
          (1 - 18*x^2 - 47*x^4 + 40*x^6 - 130*x^8 + 116*x^10 - 130*x^12 + 
            40*x^14 - 47*x^16 - 18*x^18 + x^20)/w2^6 + 
          (1 - 18*x^2 - 47*x^4 + 40*x^6 - 130*x^8 + 116*x^10 - 130*x^12 + 
            40*x^14 - 47*x^16 - 18*x^18 + x^20)/w2^2 - 
          (2*(1 - 11*x^2 - 59*x^4 + 76*x^6 - 158*x^8 + 158*x^10 - 158*x^12 + 
             76*x^14 - 59*x^16 - 11*x^18 + x^20))/w2^4))/w1^2 + 
       (2*(2*x^4*(1 - 9*x^2 + 7*x^4 - 19*x^6 + 22*x^8 - 19*x^10 + 7*x^12 - 
            9*x^14 + x^16) + (2*x^4*(1 - 9*x^2 + 7*x^4 - 19*x^6 + 22*x^8 - 
             19*x^10 + 7*x^12 - 9*x^14 + x^16))/w2^8 - 
          (2*x^2*(2 - 8*x^2 - 23*x^4 + 14*x^6 - 61*x^8 + 80*x^10 - 61*x^12 + 
             14*x^14 - 23*x^16 - 8*x^18 + 2*x^20))/w2^6 - 
          (2*x^2*(2 - 8*x^2 - 23*x^4 + 14*x^6 - 61*x^8 + 80*x^10 - 61*x^12 + 
             14*x^14 - 23*x^16 - 8*x^18 + 2*x^20))/w2^2 + 
          (1 + 4*x^4 - 168*x^6 + 219*x^8 - 400*x^10 + 472*x^12 - 400*x^14 + 
            219*x^16 - 168*x^18 + 4*x^20 + x^24)/w2^4))/w1^4))/(w1*w2^5) - 
    (2*myq1^7*myq2^2*(1 + x^2)*(x^8*(-3*(1 + x^8) - (3*(1 + x^8))/w1^4 + 
         (4*(1 + x^4 + x^8))/w1^2) + 
       (x^8*(-3*(1 + x^8) - (3*(1 + x^8))/w1^4 + (4*(1 + x^4 + x^8))/w1^2))/
        w2^16 + (2*x^6*(5 + 4*x^2 + 6*x^4 - 6*x^6 + 6*x^8 + 4*x^10 + 5*x^12 - 
          (2*(4 + 2*x^2 + 7*x^4 - 2*x^6 + 7*x^8 + 2*x^10 + 4*x^12))/w1^2 + 
          (5 + 4*x^2 + 6*x^4 - 6*x^6 + 6*x^8 + 4*x^10 + 5*x^12)/w1^4))/
        w2^14 + (2*x^6*(5 + 4*x^2 + 6*x^4 - 6*x^6 + 6*x^8 + 4*x^10 + 5*x^12 - 
          (2*(4 + 2*x^2 + 7*x^4 - 2*x^6 + 7*x^8 + 2*x^10 + 4*x^12))/w1^2 + 
          (5 + 4*x^2 + 6*x^4 - 6*x^6 + 6*x^8 + 4*x^10 + 5*x^12)/w1^4))/w2^2 + 
       (x^4*(-9 - 46*x^2 + 8*x^4 - 38*x^6 + 2*x^8 - 38*x^10 + 8*x^12 - 
          46*x^14 - 9*x^16 + (4*(4 + 19*x^2 - 8*x^4 + 23*x^6 + 8*x^8 + 
             23*x^10 - 8*x^12 + 19*x^14 + 4*x^16))/w1^2 - 
          (9 + 46*x^2 - 8*x^4 + 38*x^6 - 2*x^8 + 38*x^10 - 8*x^12 + 46*x^14 + 
            9*x^16)/w1^4))/w2^12 + (x^4*(-9 - 46*x^2 + 8*x^4 - 38*x^6 + 
          2*x^8 - 38*x^10 + 8*x^12 - 46*x^14 - 9*x^16 + 
          (4*(4 + 19*x^2 - 8*x^4 + 23*x^6 + 8*x^8 + 23*x^10 - 8*x^12 + 
             19*x^14 + 4*x^16))/w1^2 - (9 + 46*x^2 - 8*x^4 + 38*x^6 - 2*x^8 + 
            38*x^10 - 8*x^12 + 46*x^14 + 9*x^16)/w1^4))/w2^4 + 
       (x^2*(3 + 36*x^2 + 61*x^4 - 8*x^6 + 74*x^8 + 4*x^10 + 74*x^12 - 
          8*x^14 + 61*x^16 + 36*x^18 + 3*x^20 - 
          (2*(3 + 32*x^2 + 47*x^4 - 20*x^6 + 88*x^8 + 36*x^10 + 88*x^12 - 
             20*x^14 + 47*x^16 + 32*x^18 + 3*x^20))/w1^2 + 
          (3 + 36*x^2 + 61*x^4 - 8*x^6 + 74*x^8 + 4*x^10 + 74*x^12 - 8*x^14 + 
            61*x^16 + 36*x^18 + 3*x^20)/w1^4))/w2^10 + 
       (x^2*(3 + 36*x^2 + 61*x^4 - 8*x^6 + 74*x^8 + 4*x^10 + 74*x^12 - 
          8*x^14 + 61*x^16 + 36*x^18 + 3*x^20 - 
          (2*(3 + 32*x^2 + 47*x^4 - 20*x^6 + 88*x^8 + 36*x^10 + 88*x^12 - 
             20*x^14 + 47*x^16 + 32*x^18 + 3*x^20))/w1^2 + 
          (3 + 36*x^2 + 61*x^4 - 8*x^6 + 74*x^8 + 4*x^10 + 74*x^12 - 8*x^14 + 
            61*x^16 + 36*x^18 + 3*x^20)/w1^4))/w2^6 + 
       (1 - 14*x^2 - 24*x^4 - 122*x^6 + 117*x^8 - 272*x^10 + 208*x^12 - 
         272*x^14 + 117*x^16 - 122*x^18 - 24*x^20 - 14*x^22 + x^24 + 
         (-2 + 28*x^2 + 36*x^4 + 212*x^6 - 262*x^8 + 576*x^10 - 336*x^12 + 
           576*x^14 - 262*x^16 + 212*x^18 + 36*x^20 + 28*x^22 - 2*x^24)/
          w1^2 + (1 - 14*x^2 - 24*x^4 - 122*x^6 + 117*x^8 - 272*x^10 + 
           208*x^12 - 272*x^14 + 117*x^16 - 122*x^18 - 24*x^20 - 14*x^22 + 
           x^24)/w1^4)/w2^8))/(w1^5*w2) + 
    (myq1^5*myq2^4*(1 + x^2)*(-2*x^2*(2*(x^4 + 2*x^8 + 2*x^12 + x^16) + 
         (2*(x^4 + 2*x^8 + 2*x^12 + x^16))/w2^12 - 
         (x^2*(2 + 3*x^2 + 22*x^4 + 5*x^6 + 8*x^8 + 5*x^10 + 22*x^12 + 
            3*x^14 + 2*x^16))/w2^10 - (x^2*(2 + 3*x^2 + 22*x^4 + 5*x^6 + 
            8*x^8 + 5*x^10 + 22*x^12 + 3*x^14 + 2*x^16))/w2^2 + 
         (2 + 15*x^4 + 54*x^6 + 9*x^8 + 20*x^10 + 9*x^12 + 54*x^14 + 
           15*x^16 + 2*x^20)/w2^8 + (2 + 15*x^4 + 54*x^6 + 9*x^8 + 20*x^10 + 
           9*x^12 + 54*x^14 + 15*x^16 + 2*x^20)/w2^4 - 
         (2 + 5*x^2 + 6*x^4 + 116*x^6 - 88*x^8 + 158*x^10 - 88*x^12 + 
           116*x^14 + 6*x^16 + 5*x^18 + 2*x^20)/w2^6) - 
       (2*x^2*(2*(x^4 + 2*x^8 + 2*x^12 + x^16) + 
          (2*(x^4 + 2*x^8 + 2*x^12 + x^16))/w2^12 - 
          (x^2*(2 + 3*x^2 + 22*x^4 + 5*x^6 + 8*x^8 + 5*x^10 + 22*x^12 + 
             3*x^14 + 2*x^16))/w2^10 - (x^2*(2 + 3*x^2 + 22*x^4 + 5*x^6 + 
             8*x^8 + 5*x^10 + 22*x^12 + 3*x^14 + 2*x^16))/w2^2 + 
          (2 + 15*x^4 + 54*x^6 + 9*x^8 + 20*x^10 + 9*x^12 + 54*x^14 + 
            15*x^16 + 2*x^20)/w2^8 + (2 + 15*x^4 + 54*x^6 + 9*x^8 + 20*x^10 + 
            9*x^12 + 54*x^14 + 15*x^16 + 2*x^20)/w2^4 - 
          (2 + 5*x^2 + 6*x^4 + 116*x^6 - 88*x^8 + 158*x^10 - 88*x^12 + 
            116*x^14 + 6*x^16 + 5*x^18 + 2*x^20)/w2^6))/w1^8 + 
       (4*(x^6*(1 - 18*x^2 + 7*x^4 - 16*x^6 + 7*x^8 - 18*x^10 + x^12) + 
          (x^6*(1 - 18*x^2 + 7*x^4 - 16*x^6 + 7*x^8 - 18*x^10 + x^12))/
           w2^12 + (x^4*(-2 + 15*x^2 + 72*x^4 + 5*x^6 + 36*x^8 + 5*x^10 + 
             72*x^12 + 15*x^14 - 2*x^16))/w2^10 + 
          (x^4*(-2 + 15*x^2 + 72*x^4 + 5*x^6 + 36*x^8 + 5*x^10 + 72*x^12 + 
             15*x^14 - 2*x^16))/w2^2 - (2*x^4*(8 - 13*x^2 + 156*x^4 - 
             95*x^6 + 158*x^8 - 95*x^10 + 156*x^12 - 13*x^14 + 8*x^16))/
           w2^8 - (2*x^4*(8 - 13*x^2 + 156*x^4 - 95*x^6 + 158*x^8 - 95*x^10 + 
             156*x^12 - 13*x^14 + 8*x^16))/w2^4 + 
          (-2 + 10*x^2 + 3*x^4 - 6*x^6 + 418*x^8 - 364*x^10 + 602*x^12 - 
            364*x^14 + 418*x^16 - 6*x^18 + 3*x^20 + 10*x^22 - 2*x^24)/w2^6))/
        w1^4 + (x^6*(1 + 38*x^2 - 5*x^4 + 28*x^6 - 5*x^8 + 38*x^10 + x^12) + 
         (x^6*(1 + 38*x^2 - 5*x^4 + 28*x^6 - 5*x^8 + 38*x^10 + x^12))/w2^12 + 
         (x^4*(1 - 34*x^2 - 196*x^4 - 22*x^6 - 74*x^8 - 22*x^10 - 196*x^12 - 
            34*x^14 + x^16))/w2^10 + (x^4*(1 - 34*x^2 - 196*x^4 - 22*x^6 - 
            74*x^8 - 22*x^10 - 196*x^12 - 34*x^14 + x^16))/w2^2 + 
         (x^2*(4 + 28*x^2 - 21*x^4 + 746*x^6 - 363*x^8 + 652*x^10 - 
            363*x^12 + 746*x^14 - 21*x^16 + 28*x^18 + 4*x^20))/w2^8 + 
         (x^2*(4 + 28*x^2 - 21*x^4 + 746*x^6 - 363*x^8 + 652*x^10 - 
            363*x^12 + 746*x^14 - 21*x^16 + 28*x^18 + 4*x^20))/w2^4 + 
         (2*(2 - 12*x^2 - 5*x^4 - 2*x^6 - 542*x^8 + 454*x^10 - 750*x^12 + 
            454*x^14 - 542*x^16 - 2*x^18 - 5*x^20 - 12*x^22 + 2*x^24))/w2^6)/
        w1^6 + (x^6*(1 + 38*x^2 - 5*x^4 + 28*x^6 - 5*x^8 + 38*x^10 + x^12) + 
         (x^6*(1 + 38*x^2 - 5*x^4 + 28*x^6 - 5*x^8 + 38*x^10 + x^12))/w2^12 + 
         (x^4*(1 - 34*x^2 - 196*x^4 - 22*x^6 - 74*x^8 - 22*x^10 - 196*x^12 - 
            34*x^14 + x^16))/w2^10 + (x^4*(1 - 34*x^2 - 196*x^4 - 22*x^6 - 
            74*x^8 - 22*x^10 - 196*x^12 - 34*x^14 + x^16))/w2^2 + 
         (x^2*(4 + 28*x^2 - 21*x^4 + 746*x^6 - 363*x^8 + 652*x^10 - 
            363*x^12 + 746*x^14 - 21*x^16 + 28*x^18 + 4*x^20))/w2^8 + 
         (x^2*(4 + 28*x^2 - 21*x^4 + 746*x^6 - 363*x^8 + 652*x^10 - 
            363*x^12 + 746*x^14 - 21*x^16 + 28*x^18 + 4*x^20))/w2^4 + 
         (2*(2 - 12*x^2 - 5*x^4 - 2*x^6 - 542*x^8 + 454*x^10 - 750*x^12 + 
            454*x^14 - 542*x^16 - 2*x^18 - 5*x^20 - 12*x^22 + 2*x^24))/w2^6)/
        w1^2))/(w1^3*w2^3) + (myq1^6*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^2*(x^4*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12) + 
         (x^4*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12))/w2^12 - 
         (2*x^2*(2 - 5*x^2 + 18*x^4 - 9*x^6 + 24*x^8 - 9*x^10 + 18*x^12 - 
            5*x^14 + 2*x^16))/w2^10 - (2*x^2*(2 - 5*x^2 + 18*x^4 - 9*x^6 + 
            24*x^8 - 9*x^10 + 18*x^12 - 5*x^14 + 2*x^16))/w2^2 + 
         (2*(3 - 4*x^2 + 3*x^4 - 68*x^6 + 62*x^8 - 112*x^10 + 62*x^12 - 
            68*x^14 + 3*x^16 - 4*x^18 + 3*x^20))/w2^6 + 
         (4 - 22*x^2 + 43*x^4 + 5*x^6 + 101*x^8 - 82*x^10 + 101*x^12 + 
           5*x^14 + 43*x^16 - 22*x^18 + 4*x^20)/w2^8 + 
         (4 - 22*x^2 + 43*x^4 + 5*x^6 + 101*x^8 - 82*x^10 + 101*x^12 + 
           5*x^14 + 43*x^16 - 22*x^18 + 4*x^20)/w2^4) + 
       (2*x^2*(x^4*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12) + 
          (x^4*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12))/w2^12 - 
          (2*x^2*(2 - 5*x^2 + 18*x^4 - 9*x^6 + 24*x^8 - 9*x^10 + 18*x^12 - 
             5*x^14 + 2*x^16))/w2^10 - (2*x^2*(2 - 5*x^2 + 18*x^4 - 9*x^6 + 
             24*x^8 - 9*x^10 + 18*x^12 - 5*x^14 + 2*x^16))/w2^2 + 
          (2*(3 - 4*x^2 + 3*x^4 - 68*x^6 + 62*x^8 - 112*x^10 + 62*x^12 - 
             68*x^14 + 3*x^16 - 4*x^18 + 3*x^20))/w2^6 + 
          (4 - 22*x^2 + 43*x^4 + 5*x^6 + 101*x^8 - 82*x^10 + 101*x^12 + 
            5*x^14 + 43*x^16 - 22*x^18 + 4*x^20)/w2^8 + 
          (4 - 22*x^2 + 43*x^4 + 5*x^6 + 101*x^8 - 82*x^10 + 101*x^12 + 
            5*x^14 + 43*x^16 - 22*x^18 + 4*x^20)/w2^4))/w1^4 - 
       (x^6*(7 + 14*x^2 + x^4 + 4*x^6 + x^8 + 14*x^10 + 7*x^12) + 
         (x^6*(7 + 14*x^2 + x^4 + 4*x^6 + x^8 + 14*x^10 + 7*x^12))/w2^12 + 
         (x^4*(-4 + 65*x^2 + 354*x^4 - 73*x^6 + 36*x^8 - 73*x^10 + 354*x^12 + 
            65*x^14 - 4*x^16))/w2^8 + (x^4*(-4 + 65*x^2 + 354*x^4 - 73*x^6 + 
            36*x^8 - 73*x^10 + 354*x^12 + 65*x^14 - 4*x^16))/w2^4 - 
         (x^4*(5 + 30*x^2 + 96*x^4 + 2*x^6 + 22*x^8 + 2*x^10 + 96*x^12 + 
            30*x^14 + 5*x^16))/w2^10 - (x^4*(5 + 30*x^2 + 96*x^4 + 2*x^6 + 
            22*x^8 + 2*x^10 + 96*x^12 + 30*x^14 + 5*x^16))/w2^2 + 
         (2*(4 - 4*x^2 + 9*x^4 - 94*x^6 - 180*x^8 + 130*x^10 - 210*x^12 + 
            130*x^14 - 180*x^16 - 94*x^18 + 9*x^20 - 4*x^22 + 4*x^24))/w2^6)/
        w1^2))/(w1^4*w2^2)))/(256*myq1^3*(myq1^2 - myq2^2)^2*x^4*(-1 + x^2)^3*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^4*w2^3*((-36*myq2^8*(-1 + x^2)^4*(1 + x^2 + x^4 + x^6)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^4*w2^6) + 
    (36*myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*
      (5 - x^2 - 7*x^4 - 13*x^6 - 13*x^8 - 7*x^10 - x^12 + 5*x^14)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^3*w2^5) - 
    (36*myq1^8*(-1 + x^2)^4*(1 + x^2)^2*(9*x^6 + (9*x^6)/w2^12 - 
       (9*(x^4 + 4*x^6 + x^8))/w2^10 - (9*(x^4 + 4*x^6 + x^8))/w2^2 + 
       (x^2 + 36*x^4 + 65*x^6 + 36*x^8 + x^10)/w2^8 + 
       (x^2 + 36*x^4 + 65*x^6 + 36*x^8 + x^10)/w2^4 - 
       (1 + 57*x^4 + 72*x^6 + 57*x^8 + x^12)/w2^6))/(w1^4*w2^2) + 
    (2*myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)*
      (54*x^6*(-1 + x^2)^2 + (54*x^6*(-1 + x^2)^2)/w2^12 - 
       (x^4*(3983 + 540*x^2 - 7318*x^4 + 540*x^6 + 3983*x^8))/w2^10 - 
       (x^4*(3983 + 540*x^2 - 7318*x^4 + 540*x^6 + 3983*x^8))/w2^2 + 
       (x^2*(3875 + 8542*x^2 - 1985*x^4 - 13664*x^6 - 1985*x^8 + 8542*x^10 + 
          3875*x^12))/w2^8 + (x^2*(3875 + 8542*x^2 - 1985*x^4 - 13664*x^6 - 
          1985*x^8 + 8542*x^10 + 3875*x^12))/w2^4 + 
       (2*(9 - 3875*x^2 - 4703*x^4 + 2759*x^6 + 6148*x^8 + 2759*x^10 - 
          4703*x^12 - 3875*x^14 + 9*x^16))/w2^6))/(w1^3*w2) - 
    (myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-1 + w2^(-2))^2*x^2*(1249 - 1778*x^2 - 2725*x^4 + 5644*x^6 - 
         2725*x^8 - 1778*x^10 + 1249*x^12)*(x^2 + x^2/w2^4 - 
         (1 + x^4)/w2^2) + ((-1 + w2^(-2))^2*x^2*(1249 - 1778*x^2 - 
          2725*x^4 + 5644*x^6 - 2725*x^8 - 1778*x^10 + 1249*x^12)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       (4*(2*x^4*(340 - 716*x^2 - 79*x^4 + 1126*x^6 - 79*x^8 - 716*x^10 + 
            340*x^12) + (2*x^4*(340 - 716*x^2 - 79*x^4 + 1126*x^6 - 79*x^8 - 
             716*x^10 + 340*x^12))/w2^8 - (x^2*(599 + 144*x^2 - 2414*x^4 + 
             576*x^6 + 3918*x^8 + 576*x^10 - 2414*x^12 + 144*x^14 + 
             599*x^16))/w2^6 - (x^2*(599 + 144*x^2 - 2414*x^4 + 576*x^6 + 
             3918*x^8 + 576*x^10 - 2414*x^12 + 144*x^14 + 599*x^16))/w2^2 + 
          (-99 + 1684*x^2 - 1891*x^4 - 1388*x^6 + 1234*x^8 + 3512*x^10 + 
            1234*x^12 - 1388*x^14 - 1891*x^16 + 1684*x^18 - 99*x^20)/w2^4))/
        w1^2))/(w1*w2^3) - (72*myq1^2*myq2^6*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2)*((-1 + w2^(-2))^2*x^2*(5 - 13*x^2 + 2*x^4 + 17*x^6 + 
         26*x^8 + 17*x^10 + 2*x^12 - 13*x^14 + 5*x^16) + 
       ((-1 + w2^(-2))^2*x^2*(5 - 13*x^2 + 2*x^4 + 17*x^6 + 26*x^8 + 
          17*x^10 + 2*x^12 - 13*x^14 + 5*x^16))/w1^4 - 
       (x^2*(9 - 22*x^2 + 4*x^4 + 30*x^6 + 54*x^8 + 30*x^10 + 4*x^12 - 
           22*x^14 + 9*x^16) + (x^2*(9 - 22*x^2 + 4*x^4 + 30*x^6 + 54*x^8 + 
            30*x^10 + 4*x^12 - 22*x^14 + 9*x^16))/w2^4 + 
         (2*(1 - 11*x^2 + 23*x^4 - 4*x^6 - 32*x^8 - 50*x^10 - 32*x^12 - 
            4*x^14 + 23*x^16 - 11*x^18 + x^20))/w2^2)/w1^2))/(w1^2*w2^4) - 
    (myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-1 + w2^(-2))^2*x^2*(18*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
         (18*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
         (x^2*(-1699 + 3326*x^2 + 1159*x^4 - 4708*x^6 + 1159*x^8 + 
            3326*x^10 - 1699*x^12))/w2^6 + 
         (x^2*(-1699 + 3326*x^2 + 1159*x^4 - 4708*x^6 + 1159*x^8 + 
            3326*x^10 - 1699*x^12))/w2^2 + (1609 - 2894*x^2 - 72*x^4 + 
           1526*x^6 - 2066*x^8 + 1526*x^10 - 72*x^12 - 2894*x^14 + 1609*x^16)/
          w2^4) + ((-1 + w2^(-2))^2*x^2*(18*x^4*(-1 + x^2)^2*
           (3 - 10*x^2 + 3*x^4) + (18*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/
           w2^8 + (x^2*(-1699 + 3326*x^2 + 1159*x^4 - 4708*x^6 + 1159*x^8 + 
             3326*x^10 - 1699*x^12))/w2^6 + 
          (x^2*(-1699 + 3326*x^2 + 1159*x^4 - 4708*x^6 + 1159*x^8 + 
             3326*x^10 - 1699*x^12))/w2^2 + (1609 - 2894*x^2 - 72*x^4 + 
            1526*x^6 - 2066*x^8 + 1526*x^10 - 72*x^12 - 2894*x^14 + 
            1609*x^16)/w2^4))/w1^4 + 
       (6*(24*x^8*(-1 + x^2)^2 + (24*x^8*(-1 + x^2)^2)/w2^12 + 
          (x^4*(-1631 + 2950*x^2 + 1907*x^4 - 6740*x^6 + 1907*x^8 + 
             2950*x^10 - 1631*x^12))/w2^10 + 
          (x^4*(-1631 + 2950*x^2 + 1907*x^4 - 6740*x^6 + 1907*x^8 + 
             2950*x^10 - 1631*x^12))/w2^2 + 
          (x^2*(1601 + 336*x^2 - 6032*x^4 - 264*x^6 + 9870*x^8 - 264*x^10 - 
             6032*x^12 + 336*x^14 + 1601*x^16))/w2^8 + 
          (x^2*(1601 + 336*x^2 - 6032*x^4 - 264*x^6 + 9870*x^8 - 264*x^10 - 
             6032*x^12 + 336*x^14 + 1601*x^16))/w2^4 + 
          (42 - 3382*x^2 + 2728*x^4 + 6548*x^6 - 4282*x^8 - 5036*x^10 - 
            4282*x^12 + 6548*x^14 + 2728*x^16 - 3382*x^18 + 42*x^20)/w2^6))/
        w1^2))/(w1*w2) + 
    (myq1^6*myq2^2*(-((-1 + w2^(-2))^2*x^2*(9*x^6*(-1 + x^2)^4 + 
          (9*x^6*(-1 + x^2)^4)/w2^12 + (2*x^4*(-1 + x^2)^2*(1762 + 135*x^2 - 
             3218*x^4 + 135*x^6 + 1762*x^8))/w2^10 + 
          (2*x^4*(-1 + x^2)^2*(1762 + 135*x^2 - 3218*x^4 + 135*x^6 + 
             1762*x^8))/w2^2 + (x^2*(-3641 - 180*x^2 + 14051*x^4 + 504*x^6 - 
             18012*x^8 + 504*x^10 + 14051*x^12 - 180*x^14 - 3641*x^16))/
           w2^8 + (x^2*(-3641 - 180*x^2 + 14051*x^4 + 504*x^6 - 18012*x^8 + 
             504*x^10 + 14051*x^12 - 180*x^14 - 3641*x^16))/w2^4 + 
          (2*(36 + 3461*x^2 - 3164*x^4 - 7282*x^6 + 1616*x^8 + 7210*x^10 + 
             1616*x^12 - 7282*x^14 - 3164*x^16 + 3461*x^18 + 36*x^20))/
           w2^6)) - ((-1 + w2^(-2))^2*x^2*(9*x^6*(-1 + x^2)^4 + 
          (9*x^6*(-1 + x^2)^4)/w2^12 + (2*x^4*(-1 + x^2)^2*(1762 + 135*x^2 - 
             3218*x^4 + 135*x^6 + 1762*x^8))/w2^10 + 
          (2*x^4*(-1 + x^2)^2*(1762 + 135*x^2 - 3218*x^4 + 135*x^6 + 
             1762*x^8))/w2^2 + (x^2*(-3641 - 180*x^2 + 14051*x^4 + 504*x^6 - 
             18012*x^8 + 504*x^10 + 14051*x^12 - 180*x^14 - 3641*x^16))/
           w2^8 + (x^2*(-3641 - 180*x^2 + 14051*x^4 + 504*x^6 - 18012*x^8 + 
             504*x^10 + 14051*x^12 - 180*x^14 - 3641*x^16))/w2^4 + 
          (2*(36 + 3461*x^2 - 3164*x^4 - 7282*x^6 + 1616*x^8 + 7210*x^10 + 
             1616*x^12 - 7282*x^14 - 3164*x^16 + 3461*x^18 + 36*x^20))/w2^6))/
        w1^4 + (2*(9*x^8*(-1 + x^2)^4 + (9*x^8*(-1 + x^2)^4)/w2^16 + 
          (4*x^6*(-1 + x^2)^2*(962 + 63*x^2 - 1762*x^4 + 63*x^6 + 962*x^8))/
           w2^14 + (4*x^6*(-1 + x^2)^2*(962 + 63*x^2 - 1762*x^4 + 63*x^6 + 
             962*x^8))/w2^2 + (x^4*(-4001 - 7732*x^2 + 30208*x^4 + 7876*x^6 - 
             49246*x^8 + 7876*x^10 + 30208*x^12 - 7732*x^14 - 4001*x^16))/
           w2^12 + (x^4*(-4001 - 7732*x^2 + 30208*x^4 + 7876*x^6 - 
             49246*x^8 + 7876*x^10 + 30208*x^12 - 7732*x^14 - 4001*x^16))/
           w2^4 + (4*x^2*(45 + 3821*x^2 - 737*x^4 - 13495*x^6 - 208*x^8 + 
             17692*x^10 - 208*x^12 - 13495*x^14 - 737*x^16 + 3821*x^18 + 
             45*x^20))/w2^10 + (4*x^2*(45 + 3821*x^2 - 737*x^4 - 13495*x^6 - 
             208*x^8 + 17692*x^10 - 208*x^12 - 13495*x^14 - 737*x^16 + 
             3821*x^18 + 45*x^20))/w2^6 - (2*(36 + 36*x^2 + 11499*x^4 - 
             6976*x^6 - 31243*x^8 + 3592*x^10 + 35744*x^12 + 3592*x^14 - 
             31243*x^16 - 6976*x^18 + 11499*x^20 + 36*x^22 + 36*x^24))/w2^8))/
        w1^2))/w1^2 + (myq1^4*myq2^4*(2*(-1 + w2^(-2))^4*x^4*
        (337 - 575*x^2 - 427*x^4 + 1222*x^6 - 427*x^8 - 575*x^10 + 337*x^12)*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (2*(-1 + w2^(-2))^4*x^4*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 
          427*x^8 - 575*x^10 + 337*x^12)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/
        w1^8 - (3*(-1 + w2^(-2))^2*x^2*(x^4*(59 + 26*x^2 - 227*x^4 - 4*x^6 - 
            227*x^8 + 26*x^10 + 59*x^12) + (x^4*(59 + 26*x^2 - 227*x^4 - 
             4*x^6 - 227*x^8 + 26*x^10 + 59*x^12))/w2^8 - 
          (x^2*(71 + 144*x^2 - 356*x^4 + 528*x^6 + 378*x^8 + 528*x^10 - 
             356*x^12 + 144*x^14 + 71*x^16))/w2^6 - 
          (x^2*(71 + 144*x^2 - 356*x^4 + 528*x^6 + 378*x^8 + 528*x^10 - 
             356*x^12 + 144*x^14 + 71*x^16))/w2^2 + 
          (2*(24 - x^2 + 13*x^4 + 386*x^6 + 35*x^8 + 526*x^10 + 35*x^12 + 
             386*x^14 + 13*x^16 - x^18 + 24*x^20))/w2^4))/w1^6 - 
       (3*(-1 + w2^(-2))^2*x^2*(x^4*(59 + 26*x^2 - 227*x^4 - 4*x^6 - 
            227*x^8 + 26*x^10 + 59*x^12) + (x^4*(59 + 26*x^2 - 227*x^4 - 
             4*x^6 - 227*x^8 + 26*x^10 + 59*x^12))/w2^8 - 
          (x^2*(71 + 144*x^2 - 356*x^4 + 528*x^6 + 378*x^8 + 528*x^10 - 
             356*x^12 + 144*x^14 + 71*x^16))/w2^6 - 
          (x^2*(71 + 144*x^2 - 356*x^4 + 528*x^6 + 378*x^8 + 528*x^10 - 
             356*x^12 + 144*x^14 + 71*x^16))/w2^2 + 
          (2*(24 - x^2 + 13*x^4 + 386*x^6 + 35*x^8 + 526*x^10 + 35*x^12 + 
             386*x^14 + 13*x^16 - x^18 + 24*x^20))/w2^4))/w1^2 - 
       (2*(x^6*(659 - 1552*x^2 - 335*x^4 + 3104*x^6 - 335*x^8 - 1552*x^10 + 
            659*x^12) + (x^6*(659 - 1552*x^2 - 335*x^4 + 3104*x^6 - 335*x^8 - 
             1552*x^10 + 659*x^12))/w2^12 + 
          (x^4*(-695 - 796*x^2 + 5164*x^4 + 2380*x^6 - 9082*x^8 + 2380*x^10 + 
             5164*x^12 - 796*x^14 - 695*x^16))/w2^10 + 
          (x^4*(-695 - 796*x^2 + 5164*x^4 + 2380*x^6 - 9082*x^8 + 2380*x^10 + 
             5164*x^12 - 796*x^14 - 695*x^16))/w2^2 + 
          (x^2*(36 + 2564*x^2 - 1559*x^4 - 11296*x^6 - 3121*x^8 + 8824*x^10 - 
             3121*x^12 - 11296*x^14 - 1559*x^16 + 2564*x^18 + 36*x^20))/
           w2^8 + (x^2*(36 + 2564*x^2 - 1559*x^4 - 11296*x^6 - 3121*x^8 + 
             8824*x^10 - 3121*x^12 - 11296*x^14 - 1559*x^16 + 2564*x^18 + 
             36*x^20))/w2^4 - (2*(54 - 180*x^2 + 2193*x^4 - 1912*x^6 - 
             7738*x^8 - 644*x^10 + 2198*x^12 - 644*x^14 - 7738*x^16 - 
             1912*x^18 + 2193*x^20 - 180*x^22 + 54*x^24))/w2^6))/w1^4))/
     w2^2))/(55296*myq1^5*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^5*
   (-1 + x^2)^5*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (13*w1^4*w2^3*((36*myq2^8*(-1 + x^2)^4*(1 + x^2 + x^4 + x^6)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^4*w2^6) - 
    (36*myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*
      (5 - x^2 - 7*x^4 - 13*x^6 - 13*x^8 - 7*x^10 - x^12 + 5*x^14)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^3*w2^5) + 
    (36*myq1^8*(-1 + x^2)^4*(1 + x^2)^2*(9*x^6 + (9*x^6)/w2^12 - 
       (9*(x^4 + 4*x^6 + x^8))/w2^10 - (9*(x^4 + 4*x^6 + x^8))/w2^2 + 
       (x^2 + 36*x^4 + 65*x^6 + 36*x^8 + x^10)/w2^8 + 
       (x^2 + 36*x^4 + 65*x^6 + 36*x^8 + x^10)/w2^4 - 
       (1 + 57*x^4 + 72*x^6 + 57*x^8 + x^12)/w2^6))/(w1^4*w2^2) - 
    (2*myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)*
      (54*x^6*(-1 + x^2)^2 + (54*x^6*(-1 + x^2)^2)/w2^12 - 
       (x^4*(3983 + 540*x^2 - 7318*x^4 + 540*x^6 + 3983*x^8))/w2^10 - 
       (x^4*(3983 + 540*x^2 - 7318*x^4 + 540*x^6 + 3983*x^8))/w2^2 + 
       (x^2*(3875 + 8542*x^2 - 1985*x^4 - 13664*x^6 - 1985*x^8 + 8542*x^10 + 
          3875*x^12))/w2^8 + (x^2*(3875 + 8542*x^2 - 1985*x^4 - 13664*x^6 - 
          1985*x^8 + 8542*x^10 + 3875*x^12))/w2^4 + 
       (2*(9 - 3875*x^2 - 4703*x^4 + 2759*x^6 + 6148*x^8 + 2759*x^10 - 
          4703*x^12 - 3875*x^14 + 9*x^16))/w2^6))/(w1^3*w2) + 
    (myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-1 + w2^(-2))^2*x^2*(1249 - 1778*x^2 - 2725*x^4 + 5644*x^6 - 
         2725*x^8 - 1778*x^10 + 1249*x^12)*(x^2 + x^2/w2^4 - 
         (1 + x^4)/w2^2) + ((-1 + w2^(-2))^2*x^2*(1249 - 1778*x^2 - 
          2725*x^4 + 5644*x^6 - 2725*x^8 - 1778*x^10 + 1249*x^12)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       (4*(2*x^4*(340 - 716*x^2 - 79*x^4 + 1126*x^6 - 79*x^8 - 716*x^10 + 
            340*x^12) + (2*x^4*(340 - 716*x^2 - 79*x^4 + 1126*x^6 - 79*x^8 - 
             716*x^10 + 340*x^12))/w2^8 - (x^2*(599 + 144*x^2 - 2414*x^4 + 
             576*x^6 + 3918*x^8 + 576*x^10 - 2414*x^12 + 144*x^14 + 
             599*x^16))/w2^6 - (x^2*(599 + 144*x^2 - 2414*x^4 + 576*x^6 + 
             3918*x^8 + 576*x^10 - 2414*x^12 + 144*x^14 + 599*x^16))/w2^2 + 
          (-99 + 1684*x^2 - 1891*x^4 - 1388*x^6 + 1234*x^8 + 3512*x^10 + 
            1234*x^12 - 1388*x^14 - 1891*x^16 + 1684*x^18 - 99*x^20)/w2^4))/
        w1^2))/(w1*w2^3) + (72*myq1^2*myq2^6*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2)*((-1 + w2^(-2))^2*x^2*(5 - 13*x^2 + 2*x^4 + 17*x^6 + 
         26*x^8 + 17*x^10 + 2*x^12 - 13*x^14 + 5*x^16) + 
       ((-1 + w2^(-2))^2*x^2*(5 - 13*x^2 + 2*x^4 + 17*x^6 + 26*x^8 + 
          17*x^10 + 2*x^12 - 13*x^14 + 5*x^16))/w1^4 - 
       (x^2*(9 - 22*x^2 + 4*x^4 + 30*x^6 + 54*x^8 + 30*x^10 + 4*x^12 - 
           22*x^14 + 9*x^16) + (x^2*(9 - 22*x^2 + 4*x^4 + 30*x^6 + 54*x^8 + 
            30*x^10 + 4*x^12 - 22*x^14 + 9*x^16))/w2^4 + 
         (2*(1 - 11*x^2 + 23*x^4 - 4*x^6 - 32*x^8 - 50*x^10 - 32*x^12 - 
            4*x^14 + 23*x^16 - 11*x^18 + x^20))/w2^2)/w1^2))/(w1^2*w2^4) + 
    (myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-1 + w2^(-2))^2*x^2*(18*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
         (18*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
         (x^2*(-1699 + 3326*x^2 + 1159*x^4 - 4708*x^6 + 1159*x^8 + 
            3326*x^10 - 1699*x^12))/w2^6 + 
         (x^2*(-1699 + 3326*x^2 + 1159*x^4 - 4708*x^6 + 1159*x^8 + 
            3326*x^10 - 1699*x^12))/w2^2 + (1609 - 2894*x^2 - 72*x^4 + 
           1526*x^6 - 2066*x^8 + 1526*x^10 - 72*x^12 - 2894*x^14 + 1609*x^16)/
          w2^4) + ((-1 + w2^(-2))^2*x^2*(18*x^4*(-1 + x^2)^2*
           (3 - 10*x^2 + 3*x^4) + (18*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/
           w2^8 + (x^2*(-1699 + 3326*x^2 + 1159*x^4 - 4708*x^6 + 1159*x^8 + 
             3326*x^10 - 1699*x^12))/w2^6 + 
          (x^2*(-1699 + 3326*x^2 + 1159*x^4 - 4708*x^6 + 1159*x^8 + 
             3326*x^10 - 1699*x^12))/w2^2 + (1609 - 2894*x^2 - 72*x^4 + 
            1526*x^6 - 2066*x^8 + 1526*x^10 - 72*x^12 - 2894*x^14 + 
            1609*x^16)/w2^4))/w1^4 + 
       (6*(24*x^8*(-1 + x^2)^2 + (24*x^8*(-1 + x^2)^2)/w2^12 + 
          (x^4*(-1631 + 2950*x^2 + 1907*x^4 - 6740*x^6 + 1907*x^8 + 
             2950*x^10 - 1631*x^12))/w2^10 + 
          (x^4*(-1631 + 2950*x^2 + 1907*x^4 - 6740*x^6 + 1907*x^8 + 
             2950*x^10 - 1631*x^12))/w2^2 + 
          (x^2*(1601 + 336*x^2 - 6032*x^4 - 264*x^6 + 9870*x^8 - 264*x^10 - 
             6032*x^12 + 336*x^14 + 1601*x^16))/w2^8 + 
          (x^2*(1601 + 336*x^2 - 6032*x^4 - 264*x^6 + 9870*x^8 - 264*x^10 - 
             6032*x^12 + 336*x^14 + 1601*x^16))/w2^4 + 
          (42 - 3382*x^2 + 2728*x^4 + 6548*x^6 - 4282*x^8 - 5036*x^10 - 
            4282*x^12 + 6548*x^14 + 2728*x^16 - 3382*x^18 + 42*x^20)/w2^6))/
        w1^2))/(w1*w2) + 
    (myq1^6*myq2^2*((-1 + w2^(-2))^2*x^2*(9*x^6*(-1 + x^2)^4 + 
         (9*x^6*(-1 + x^2)^4)/w2^12 + (2*x^4*(-1 + x^2)^2*(1762 + 135*x^2 - 
            3218*x^4 + 135*x^6 + 1762*x^8))/w2^10 + 
         (2*x^4*(-1 + x^2)^2*(1762 + 135*x^2 - 3218*x^4 + 135*x^6 + 
            1762*x^8))/w2^2 + (x^2*(-3641 - 180*x^2 + 14051*x^4 + 504*x^6 - 
            18012*x^8 + 504*x^10 + 14051*x^12 - 180*x^14 - 3641*x^16))/w2^8 + 
         (x^2*(-3641 - 180*x^2 + 14051*x^4 + 504*x^6 - 18012*x^8 + 504*x^10 + 
            14051*x^12 - 180*x^14 - 3641*x^16))/w2^4 + 
         (2*(36 + 3461*x^2 - 3164*x^4 - 7282*x^6 + 1616*x^8 + 7210*x^10 + 
            1616*x^12 - 7282*x^14 - 3164*x^16 + 3461*x^18 + 36*x^20))/w2^6) + 
       ((-1 + w2^(-2))^2*x^2*(9*x^6*(-1 + x^2)^4 + (9*x^6*(-1 + x^2)^4)/
           w2^12 + (2*x^4*(-1 + x^2)^2*(1762 + 135*x^2 - 3218*x^4 + 135*x^6 + 
             1762*x^8))/w2^10 + (2*x^4*(-1 + x^2)^2*(1762 + 135*x^2 - 
             3218*x^4 + 135*x^6 + 1762*x^8))/w2^2 + 
          (x^2*(-3641 - 180*x^2 + 14051*x^4 + 504*x^6 - 18012*x^8 + 
             504*x^10 + 14051*x^12 - 180*x^14 - 3641*x^16))/w2^8 + 
          (x^2*(-3641 - 180*x^2 + 14051*x^4 + 504*x^6 - 18012*x^8 + 
             504*x^10 + 14051*x^12 - 180*x^14 - 3641*x^16))/w2^4 + 
          (2*(36 + 3461*x^2 - 3164*x^4 - 7282*x^6 + 1616*x^8 + 7210*x^10 + 
             1616*x^12 - 7282*x^14 - 3164*x^16 + 3461*x^18 + 36*x^20))/w2^6))/
        w1^4 - (2*(9*x^8*(-1 + x^2)^4 + (9*x^8*(-1 + x^2)^4)/w2^16 + 
          (4*x^6*(-1 + x^2)^2*(962 + 63*x^2 - 1762*x^4 + 63*x^6 + 962*x^8))/
           w2^14 + (4*x^6*(-1 + x^2)^2*(962 + 63*x^2 - 1762*x^4 + 63*x^6 + 
             962*x^8))/w2^2 + (x^4*(-4001 - 7732*x^2 + 30208*x^4 + 7876*x^6 - 
             49246*x^8 + 7876*x^10 + 30208*x^12 - 7732*x^14 - 4001*x^16))/
           w2^12 + (x^4*(-4001 - 7732*x^2 + 30208*x^4 + 7876*x^6 - 
             49246*x^8 + 7876*x^10 + 30208*x^12 - 7732*x^14 - 4001*x^16))/
           w2^4 + (4*x^2*(45 + 3821*x^2 - 737*x^4 - 13495*x^6 - 208*x^8 + 
             17692*x^10 - 208*x^12 - 13495*x^14 - 737*x^16 + 3821*x^18 + 
             45*x^20))/w2^10 + (4*x^2*(45 + 3821*x^2 - 737*x^4 - 13495*x^6 - 
             208*x^8 + 17692*x^10 - 208*x^12 - 13495*x^14 - 737*x^16 + 
             3821*x^18 + 45*x^20))/w2^6 - (2*(36 + 36*x^2 + 11499*x^4 - 
             6976*x^6 - 31243*x^8 + 3592*x^10 + 35744*x^12 + 3592*x^14 - 
             31243*x^16 - 6976*x^18 + 11499*x^20 + 36*x^22 + 36*x^24))/w2^8))/
        w1^2))/w1^2 + (myq1^4*myq2^4*(-2*(-1 + w2^(-2))^4*x^4*
        (337 - 575*x^2 - 427*x^4 + 1222*x^6 - 427*x^8 - 575*x^10 + 337*x^12)*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) - 
       (2*(-1 + w2^(-2))^4*x^4*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 
          427*x^8 - 575*x^10 + 337*x^12)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/
        w1^8 + (3*(-1 + w2^(-2))^2*x^2*(x^4*(59 + 26*x^2 - 227*x^4 - 4*x^6 - 
            227*x^8 + 26*x^10 + 59*x^12) + (x^4*(59 + 26*x^2 - 227*x^4 - 
             4*x^6 - 227*x^8 + 26*x^10 + 59*x^12))/w2^8 - 
          (x^2*(71 + 144*x^2 - 356*x^4 + 528*x^6 + 378*x^8 + 528*x^10 - 
             356*x^12 + 144*x^14 + 71*x^16))/w2^6 - 
          (x^2*(71 + 144*x^2 - 356*x^4 + 528*x^6 + 378*x^8 + 528*x^10 - 
             356*x^12 + 144*x^14 + 71*x^16))/w2^2 + 
          (2*(24 - x^2 + 13*x^4 + 386*x^6 + 35*x^8 + 526*x^10 + 35*x^12 + 
             386*x^14 + 13*x^16 - x^18 + 24*x^20))/w2^4))/w1^6 + 
       (3*(-1 + w2^(-2))^2*x^2*(x^4*(59 + 26*x^2 - 227*x^4 - 4*x^6 - 
            227*x^8 + 26*x^10 + 59*x^12) + (x^4*(59 + 26*x^2 - 227*x^4 - 
             4*x^6 - 227*x^8 + 26*x^10 + 59*x^12))/w2^8 - 
          (x^2*(71 + 144*x^2 - 356*x^4 + 528*x^6 + 378*x^8 + 528*x^10 - 
             356*x^12 + 144*x^14 + 71*x^16))/w2^6 - 
          (x^2*(71 + 144*x^2 - 356*x^4 + 528*x^6 + 378*x^8 + 528*x^10 - 
             356*x^12 + 144*x^14 + 71*x^16))/w2^2 + 
          (2*(24 - x^2 + 13*x^4 + 386*x^6 + 35*x^8 + 526*x^10 + 35*x^12 + 
             386*x^14 + 13*x^16 - x^18 + 24*x^20))/w2^4))/w1^2 + 
       (2*(x^6*(659 - 1552*x^2 - 335*x^4 + 3104*x^6 - 335*x^8 - 1552*x^10 + 
            659*x^12) + (x^6*(659 - 1552*x^2 - 335*x^4 + 3104*x^6 - 335*x^8 - 
             1552*x^10 + 659*x^12))/w2^12 + 
          (x^4*(-695 - 796*x^2 + 5164*x^4 + 2380*x^6 - 9082*x^8 + 2380*x^10 + 
             5164*x^12 - 796*x^14 - 695*x^16))/w2^10 + 
          (x^4*(-695 - 796*x^2 + 5164*x^4 + 2380*x^6 - 9082*x^8 + 2380*x^10 + 
             5164*x^12 - 796*x^14 - 695*x^16))/w2^2 + 
          (x^2*(36 + 2564*x^2 - 1559*x^4 - 11296*x^6 - 3121*x^8 + 8824*x^10 - 
             3121*x^12 - 11296*x^14 - 1559*x^16 + 2564*x^18 + 36*x^20))/
           w2^8 + (x^2*(36 + 2564*x^2 - 1559*x^4 - 11296*x^6 - 3121*x^8 + 
             8824*x^10 - 3121*x^12 - 11296*x^14 - 1559*x^16 + 2564*x^18 + 
             36*x^20))/w2^4 - (2*(54 - 180*x^2 + 2193*x^4 - 1912*x^6 - 
             7738*x^8 - 644*x^10 + 2198*x^12 - 644*x^14 - 7738*x^16 - 
             1912*x^18 + 2193*x^20 - 180*x^22 + 54*x^24))/w2^6))/w1^4))/
     w2^2))/(55296*myq1^5*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^5*
   (-1 + x^2)^5*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))


==> anc/Amp5hbm1eps0Pi2m1b3m2b2c1c2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/128*((myq2^2*(1 + w1^(-2))^2 - (4*myq1^2)/w1^2)*w1^2*w2*
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x - (2*myq1^2*(1 + x^2))/
      (w1*w2) + (2*myq2^2*(1 + x^2))/(w1*w2)))/(myq2*(myq1^2 - myq2^2)^2*
    (-1 + w1^(-2))*x) - (13*(1 - w1^(-2))*w1^2*w2*
   ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
     w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
     w2^8 + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
    (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/
     w2^6 + (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
    (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (48*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) + (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
      x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
    (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
      x^7)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) - (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (56*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
    (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/
     (w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
     (w1^8*w2^2) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
     (w1^8*w2^2) + (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
      x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
    (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
     (w1*w2^9) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
      (1 + x^2))/(w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
      x^6*(1 + x^2))/(w1*w2^9) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
     (w1^3*w2^7) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
     (w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1*w2^7) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
    (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1*w2^5) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^7*w2^3) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (52*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (16*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2))/(w1^7*w2^3) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
    (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
    (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^9*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^9*w2) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^7*w2) + (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
    (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
      (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*
      x^5*(1 + x^2)^2)/w1^6 + (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/w2^8 - (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/w2^6 - (20*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (92*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (72*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1*myq2^11*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (88*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (60*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (68*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (36*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (20*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (20*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
    (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
    (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
     (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
      (1 + x^2)^3)/(w1*w2^9) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
     (w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (56*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1*w2^5) - 
    (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^4*(1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^9*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^9*w2) - (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
      x^4*(1 + x^2)^3)/(w1^9*w2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) - 
    (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) + 
    (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^5*w2) + 
    (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
     (w1^2*w2^8) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
     (w1^2*w2^8) - (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (18*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (36*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (6*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (22*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (38*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (18*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
    (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
    (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) + (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (9*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (17*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (19*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
    (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (10*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^2*(1 + x^2)^5)/(w1^7*w2^3) - (18*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
    (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
    (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (9*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (5*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
    (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
     (w1^4*w2^4) - (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
     (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
    (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
  (1536*myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
 ((1 - w1^2)*w2*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^7)/w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^7)/w1^6 + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^7)/w1^6 + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
    (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
    (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
    (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
    (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) + (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/
     w2^6 + (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
    (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (48*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) + (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
      x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
    (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
      x^7)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) - (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (56*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
    (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/
     (w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
     (w1^8*w2^2) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
     (w1^8*w2^2) + (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
      x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
    (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
     (w1*w2^9) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
      (1 + x^2))/(w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
      x^6*(1 + x^2))/(w1*w2^9) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
     (w1^3*w2^7) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
     (w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1*w2^7) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
    (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1*w2^5) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^7*w2^3) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (52*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (16*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2))/(w1^7*w2^3) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
    (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
    (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^9*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^9*w2) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^7*w2) + (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
    (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
      (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*
      x^5*(1 + x^2)^2)/w1^6 + (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/w2^8 - (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/w2^6 - (20*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (92*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (72*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1*myq2^11*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (88*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (60*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (68*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (36*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (20*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (20*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
    (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
    (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
     (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
      (1 + x^2)^3)/(w1*w2^9) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
     (w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (56*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1*w2^5) - 
    (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^4*(1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^9*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^9*w2) - (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
      x^4*(1 + x^2)^3)/(w1^9*w2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) - 
    (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) + 
    (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^5*w2) + 
    (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
     (w1^2*w2^8) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
     (w1^2*w2^8) - (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (18*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (36*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (6*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (22*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (38*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (18*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
    (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
    (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) + (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (9*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (17*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (19*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
    (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (10*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^2*(1 + x^2)^5)/(w1^7*w2^3) - (18*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
    (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
    (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (9*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (5*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
    (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
     (w1^4*w2^4) - (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
     (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
    (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
  (1536*myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
 (13*(1 - w1^(-2))*w1^2*w2*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^7)/w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^7)/w1^6 + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^7)/w1^6 + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/
     w2^6 + (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/
     (w1^4*w2^6) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
      x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
    (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
      x^7)/(w1^2*w2^6) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/
     (w1^6*w2^4) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
    (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/
     (w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
    (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
     (w1^8*w2^2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
     (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^7)/(w1^8*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
      x^7)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
      x^7)/(w1^6*w2^2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/
     (w1^6*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/
     (w1^4*w2^2) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/
     (w1^4*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/
     (w1^4*w2^2) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*
      (1 + x^2))/(w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^8*x^6*(1 + x^2))/(w1*w2^9) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
     (w1^3*w2^7) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (56*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^6*(1 + x^2))/(w1^3*w2^7) - (8*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
     (w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
    (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) + (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^6*(1 + x^2))/(w1^5*w2^5) + (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^3*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1*w2^5) + (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^7*w2^3) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2))/(w1^7*w2^3) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^5*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^5*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^3*w2^3) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) + 
    (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^9*w2) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^9*w2) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^7*w2) + (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
    (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
      (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*
      x^5*(1 + x^2)^2)/w1^6 + (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/w2^8 - (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/w2^6 - 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (12*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
    (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) - (4*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
    (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
     (w1*w2^9) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
     (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) - (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1*w2^5) - (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^10*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
    (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^9*w2) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^9*w2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^5*w2) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (6*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (11*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (10*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
    (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
    (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^2*(1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (3*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
    (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) + 
    (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^4*w2^4) + (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
     (w1^5*w2^5) + (myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      (1 + x^2)^7)/(w1^5*w2^5) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
    (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
  (1536*myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
 ((1 - w1^2)*w2*((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^7)/w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^7)/w1^6 + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^7)/w1^6 + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
     (w1^2*w2^8) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/
     w2^6 + (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
    (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/
     (w1^4*w2^6) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
      x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
    (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
      x^7)/(w1^2*w2^6) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/
     (w1^6*w2^4) + (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
    (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^7)/(w1^6*w2^4) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/
     (w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
    (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
    (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
    (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
     (w1^8*w2^2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
     (w1^8*w2^2) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
    (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
      x^7)/(w1^8*w2^2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
      x^7)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
      x^7)/(w1^6*w2^2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/
     (w1^6*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/
     (w1^4*w2^2) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/
     (w1^4*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/
     (w1^4*w2^2) + (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*
      (1 + x^2))/(w1*w2^9) - (8*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^8*x^6*(1 + x^2))/(w1*w2^9) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
     (w1^3*w2^7) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (56*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^6*(1 + x^2))/(w1^3*w2^7) - (8*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1^3*w2^7) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
     (w1*w2^7) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
    (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
      (1 + x^2))/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) - (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) + (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^6*(1 + x^2))/(w1^5*w2^5) + (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (56*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^5*w2^5) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1^3*w2^5) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
     (w1*w2^5) + (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^7*w2^3) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^7*w2^3) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^6*(1 + x^2))/(w1^7*w2^3) - (56*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^5*w2^3) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^5*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^5*w2^3) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
     (w1^3*w2^3) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
      (1 + x^2))/(w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) + 
    (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^9*w2) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^9*w2) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^7*w2) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^7*w2) + (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
    (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
      (1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
     (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
      (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*
      x^5*(1 + x^2)^2)/w1^6 + (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/w2^8 - (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/w2^6 - 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     w2^6 - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (12*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) + (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (32*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
    (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) - (4*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) + 
    (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
     (w1*w2^9) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^4*(1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (4*myq2^10*(-myq1^2 + myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
     (w1*w2^7) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (2*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) - (60*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (12*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
    (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (18*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
     (w1*w2^5) - (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (24*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^10*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (36*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^4*(1 + x^2)^3)/(w1^7*w2^3) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
    (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (4*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^9*w2) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^9*w2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^7*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
      (1 + x^2)^3)/(w1^7*w2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
     (w1^5*w2) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (4*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (10*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (6*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) - (10*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (6*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (11*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) + (32*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (38*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (10*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (10*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (10*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (5*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (11*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (2*myq1^5*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (10*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (10*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
    (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
    (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^2*(1 + x^2)^5)/(w1^3*w2^7) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (3*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (13*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (15*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (13*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (10*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^2*(1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
    (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (3*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (myq1^3*myq2^9*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (2*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) + 
    (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*
      (1 + x^2)^6)/(w1^4*w2^4) + (3*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
     (w1^5*w2^5) + (myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      (1 + x^2)^7)/(w1^5*w2^5) - (5*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
    (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
  (1536*myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
 (w1^2*w2^3*(myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x + 
    (2*myq1^2*(1 + x^2))/(w1*w2) - (2*myq2^2*(1 + x^2))/(w1*w2))*
   ((-8*myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/w2^3 + 
    (4*myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-6) - w2^(-4) + w2^(-2))*x*
      (1 + x^2))/w2 + (4*myq2^4*(-x^2 - x^2/w2^4 + (1 + 16*x^2 + x^4)/w2^2))/
     (w1*w2^2) + (myq1^2*myq2^2*(x^2 + x^2/w2^8 - (2*(1 - 61*x^2 + x^4))/
        w2^4 - (3 + 118*x^2 + 3*x^4)/w2^6 - (3 + 118*x^2 + 3*x^4)/w2^2))/w1 + 
    (myq1^4*(7*x^2 + (7*x^2)/w2^8 - (5 + 22*x^2 + 5*x^4)/w2^6 - 
       (5 + 22*x^2 + 5*x^4)/w2^2 + (2*(7 + 43*x^2 + 7*x^4))/w2^4))/w1))/
  (2048*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^3) + 
 (w1^2*w2^2*(1 + x^2)^2*((-2*myq2^5*(-1 + w1^(-2))*x*(-1 + x^2)^2)/
     (w1*w2^4) - (myq1*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
      (-2*x^2 - (2*x^2)/w1^4 + (1 + x^2)^2/w1^2))/w2^3 - 
    (myq1^5*(-1 + w2^(-2))*(1 + x^2)*(2*x^2 + (2*x^2)/w2^4 + 
       (-3 + 2*x^2 - 3*x^4)/w2^2))/(w1^2*w2) - 
    (2*myq1^4*myq2*(-1 + w1^(-2))*x*(x^2 + x^2/w2^8 - (-1 + x^2)^2/w2^6 - 
       (-1 + x^2)^2/w2^2 - (1 + x^4)/w2^4))/w1 + 
    (2*myq1^2*myq2^3*(-1 + w1^(-2))*x*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
       (4*(1 + x^4))/w2^2))/(w1*w2^2) - 
    (myq1^3*myq2^2*(-1 + w2^(-2))*(1 + x^2)*((1 + w2^(-4))*x^2 + 
       ((1 + w2^(-4))*x^2)/w1^4 + (-4*x^2 - (4*x^2)/w2^4 + 
         (2*(1 + x^4))/w2^2)/w1^2))/w2))/(128*myq1^2*(myq1^2 - myq2^2)^2*x^2*
   (-1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) - 
 (w1^2*w2^2*(1 + x^2)^2*((2*myq2^5*(-1 + w1^(-2))*x*(-1 + x^2)^2)/(w1*w2^4) + 
    (myq1*myq2^4*(-1 + w2^(-2))*(1 + x^2)*(-2*x^2 - (2*x^2)/w1^4 + 
       (1 + x^2)^2/w1^2))/w2^3 + (myq1^5*(-1 + w2^(-2))*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 + (-3 + 2*x^2 - 3*x^4)/w2^2))/(w1^2*w2) + 
    (2*myq1^4*myq2*(-1 + w1^(-2))*x*(x^2 + x^2/w2^8 - (-1 + x^2)^2/w2^6 - 
       (-1 + x^2)^2/w2^2 - (1 + x^4)/w2^4))/w1 - 
    (2*myq1^2*myq2^3*(-1 + w1^(-2))*x*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
       (4*(1 + x^4))/w2^2))/(w1*w2^2) + 
    (myq1^3*myq2^2*(-1 + w2^(-2))*(1 + x^2)*((1 + w2^(-4))*x^2 + 
       ((1 + w2^(-4))*x^2)/w1^4 + (-4*x^2 - (4*x^2)/w2^4 + 
         (2*(1 + x^4))/w2^2)/w1^2))/w2))/(128*myq1^2*(myq1^2 - myq2^2)^2*x^2*
   (-1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1^2*(myq1^2*(1 + w2^(-2))^2 - (4*myq2^2)/w2^2)*w2^3*
   ((2*myq1^4*(1 + x^2)*(3*x^2 + (3*x^2)/w2^4 + (1 + 8*x^2 + x^4)/w2^2))/
     (w1^2*w2) - (2*myq2^4*(1 + x^2)*(x^2 + x^2/w2^4 - 
       (1 + 16*x^2 + x^4)/w2^2))/(w1^2*w2) + 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(7*x^2 + (7*x^2)/w2^4 - 
       (1 + 76*x^2 + x^4)/w2^2))/w1 + (myq1*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(x^2 + x^2/w2^4 - (7 + 52*x^2 + 7*x^4)/w2^2))/w1 + 
    (4*myq1^2*myq2^2*(1 + x^2)*((-1 + w2^(-2))^2*x^2 + 
       ((-1 + w2^(-2))^2*x^2)/w1^4 - (3*x^2 + (3*x^2)/w2^4 + 
         (1 + 8*x^2 + x^4)/w2^2)/w1^2))/w2))/(2048*myq1^3*(myq1^2 - myq2^2)^2*
   (-1 + w2^(-2))^2*x^3) + 
 (w1^3*w2^3*((4*myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3)/(w1^2*w2^2) - 
    (8*myq2^8*x^2*(1 + x^2))/(w1^3*w2^3) - 
    (2*myq1^2*myq2^6*(-((1 + w2^(-4) - 6/w2^2)/w1^2) + 6/w2^2 + 
       6/(w1^4*w2^2))*x^2*(1 + x^2))/(w1*w2) - 
    (4*myq1^8*(1 + x^2)*(x^2 + x^2/w2^4 - (1 - 26*x^2 + x^4)/w2^2))/
     (w1^3*w2) - (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (5*x^2 + (5*x^2)/w2^4 + (3 - 80*x^2 + 3*x^4)/w2^2))/w1^2 + 
    (4*myq1^4*myq2^4*(1 + x^2)*((2 + 2/w2^4 - 9/w2^2)*x^2 + 
       ((2 + 2/w2^4 - 9/w2^2)*x^2)/w1^4 + (3*x^2 + (3*x^2)/w2^4 + 
         (-1 + x^2)^2/w2^2)/w1^2))/(w1*w2) + myq1^3*myq2^5*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*((8*x^2)/w2^2 + (8*x^2)/(w1^4*w2^2) - 
      (x^2 + x^2/w2^4 + (3 - 32*x^2 + 3*x^4)/w2^2)/w1^2) + 
    (2*myq1^6*myq2^2*(1 + x^2)*((3 + 3/w2^4 + 10/w2^2)*x^2 + 
       ((3 + 3/w2^4 + 10/w2^2)*x^2)/w1^4 - (19*x^2 + (19*x^2)/w2^4 + 
         (4 - 94*x^2 + 4*x^4)/w2^2)/w1^2))/(w1*w2) - 
    2*myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (2*(1 + w2^(-4) + 4/w2^2)*x^2 + (2*(1 + w2^(-4) + 4/w2^2)*x^2)/w1^4 + 
      (9*x^2 + (9*x^2)/w2^4 + (5 + 2*x^2 + 5*x^4)/w2^2)/w1^2)))/
  (1024*myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^3) + 
 (w1^2*w2^3*((myq2^16*(-1 + w1^(-6) - 11/w1^4 + 11/w1^2)*x^2*(1 + x^2))/
     (w1^5*w2^3) + (4*myq1^16*(-1 + w1^(-2))*(3 + x^2 + x^4 + 3*x^6))/
     (w1^7*w2^3) - (4*myq1^15*myq2*(-1 + w2^(-2))*x*(9 + 10*x^2 + 9*x^4 - 
       (2*(7 + 6*x^2 + 7*x^4))/w1^2 + (9 + 10*x^2 + 9*x^4)/w1^4))/
     (w1^6*w2^2) - (myq1*myq2^15*(-1 + w2^(-2))*x*(x^2 + x^2/w1^8 + 
       (4 + 6*x^2 + 4*x^4)/w1^6 + (4 + 6*x^2 + 4*x^4)/w1^2 - 
       (2*(12 + 23*x^2 + 12*x^4))/w1^4))/(w1^4*w2^2) - 
    (2*myq1^2*myq2^14*(-1 + w1^(-2))*(1 + x^2)*(x^2/w2^2 + x^2/(w1^8*w2^2) - 
       (4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2)/w1^6 - 
       (4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2)/w1^2 + 
       (2*(4*x^2 + (4*x^2)/w2^4 + (5 - 8*x^2 + 5*x^4)/w2^2))/w1^4))/
     (w1^3*w2) + (myq1^4*myq2^12*(-1 + w1^(-2))*(1 + x^2)*
      (x^2/w2^2 + x^2/(w1^12*w2^2) - 
       (2*(2*x^2 + (2*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^10 - 
       (2*(2*x^2 + (2*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^2 + 
       (-44*x^2 - (44*x^2)/w2^4 + (10*(6 + 11*x^2 + 6*x^4))/w2^2)/w1^6 + 
       (2*(2*x^2 + (2*x^2)/w2^4 + (8 - 43*x^2 + 8*x^4)/w2^2))/w1^8 + 
       (2*(2*x^2 + (2*x^2)/w2^4 + (8 - 43*x^2 + 8*x^4)/w2^2))/w1^4))/
     (w1*w2) - (4*myq1^14*myq2^2*(-1 + w1^(-2))*(1 + x^2)*
      (-3*(3 + 3/w1^4 - 2/w1^2)*x^2 - (3*(3 + 3/w1^4 - 2/w1^2)*x^2)/w2^4 + 
       (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w1^4 + (13 - 4*x^2 + 13*x^4)/
          w1^2)/w2^2))/(w1^5*w2) - (2*myq1^13*myq2^3*(-1 + w2^(-2))*x*
      (2*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2 + 
       (2*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2)/w2^4 - 
       (24 + 22*x^2 + 24*x^4 - (2*(2 + 33*x^2 + 2*x^4))/w1^4 + 
         (6 + 67*x^2 + 6*x^4)/w1^6 + (6 + 67*x^2 + 6*x^4)/w1^2 + 
         (24 + 22*x^2 + 24*x^4)/w1^8)/w2^2))/w1^4 + 
    (myq1^11*myq2^5*(-1 + w2^(-2))*x*(4*(-1 + w1^(-2))^2*
        (4 + 4/w1^8 + 2/w1^6 + 15/w1^4 + 2/w1^2)*x^2 + 
       (4*(-1 + w1^(-2))^2*(4 + 4/w1^8 + 2/w1^6 + 15/w1^4 + 2/w1^2)*x^2)/
        w2^4 - ((-56 + 58*x^2 - 56*x^4)/w1^6 + 12*(2 + x^2 + 2*x^4) + 
         (12*(2 + x^2 + 2*x^4))/w1^12 + (32 + 139*x^2 + 32*x^4)/w1^10 + 
         (32 + 139*x^2 + 32*x^4)/w1^2 + (4*(35 + 39*x^2 + 35*x^4))/w1^8 + 
         (4*(35 + 39*x^2 + 35*x^4))/w1^4)/w2^2))/w1^2 + 
    (myq1^3*myq2^13*(-1 + w2^(-2))*x*((2*x^2)/w2^2 + (2*x^2)/(w1^12*w2^2) + 
       (2*(8*x^2 + (8*x^2)/w2^4 + (2 - x^2 + 2*x^4)/w2^2))/w1^8 + 
       (2*(8*x^2 + (8*x^2)/w2^4 + (2 - x^2 + 2*x^4)/w2^2))/w1^4 - 
       (4*x^2 + (4*x^2)/w2^4 + (4 - x^2 + 4*x^4)/w2^2)/w1^10 - 
       (4*x^2 + (4*x^2)/w2^4 + (4 - x^2 + 4*x^4)/w2^2)/w1^2 - 
       (2*(12*x^2 + (12*x^2)/w2^4 + (56 + 113*x^2 + 56*x^4)/w2^2))/w1^6))/
     w1^2 + (2*myq1^10*myq2^6*(-1 + w1^(-2))*(1 + x^2)*
      (12*(1 + w2^(-4) - w2^(-2))*x^2 + (12*(1 + w2^(-4) - w2^(-2))*x^2)/
        w1^12 + (2*x^2 + (2*x^2)/w2^4 - (5*(2 - 3*x^2 + 2*x^4))/w2^2)/w1^10 + 
       (2*x^2 + (2*x^2)/w2^4 - (5*(2 - 3*x^2 + 2*x^4))/w2^2)/w1^2 + 
       (76*x^2 + (76*x^2)/w2^4 - (38 + 73*x^2 + 38*x^4)/w2^2)/w1^8 + 
       (76*x^2 + (76*x^2)/w2^4 - (38 + 73*x^2 + 38*x^4)/w2^2)/w1^4 + 
       (2*(26*x^2 + (26*x^2)/w2^4 - (57 + 80*x^2 + 57*x^4)/w2^2))/w1^6))/
     (w1*w2) - (2*myq1^6*myq2^10*(-1 + w1^(-2))*(1 + x^2)*
      ((2 + 2/w2^4 - 5/w2^2)*x^2 + ((2 + 2/w2^4 - 5/w2^2)*x^2)/w1^12 - 
       (2*(4*x^2 + (4*x^2)/w2^4 + (1 + 18*x^2 + x^4)/w2^2))/w1^10 - 
       (2*(4*x^2 + (4*x^2)/w2^4 + (1 + 18*x^2 + x^4)/w2^2))/w1^2 + 
       (-40*x^2 - (40*x^2)/w2^4 + (9*(4 + 9*x^2 + 4*x^4))/w2^2)/w1^8 + 
       (-40*x^2 - (40*x^2)/w2^4 + (9*(4 + 9*x^2 + 4*x^4))/w2^2)/w1^4 + 
       (-20*x^2 - (20*x^2)/w2^4 + (58 - 20*x^2 + 58*x^4)/w2^2)/w1^6))/
     (w1*w2) + (myq1^12*myq2^4*(-1 + w1^(-2))*(1 + x^2)*
      (-4*(12 + 12/w1^8 + 35/w1^4)*x^2 - (4*(12 + 12/w1^8 + 35/w1^4)*x^2)/
        w2^4 + (8 + 44*x^2 + 8*x^4 + (8 + 44*x^2 + 8*x^4)/w1^8 + 
         (3*(16 - 9*x^2 + 16*x^4))/w1^6 + (3*(16 - 9*x^2 + 16*x^4))/w1^2 + 
         (2*(70 + 131*x^2 + 70*x^4))/w1^4)/w2^2))/(w1^3*w2) + 
    myq1^5*myq2^11*(-1 + w2^(-2))*x*(-(x^2/w2^2) - x^2/(w1^16*w2^2) + 
      (4*(x^2 + x^2/w2^4 + (2*(1 + x^4))/w2^2))/w1^14 + 
      (4*(x^2 + x^2/w2^4 + (2*(1 + x^4))/w2^2))/w1^2 - 
      (2*(18*x^2 + (18*x^2)/w2^4 + (5*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^12 - 
      (2*(18*x^2 + (18*x^2)/w2^4 + (5*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^4 + 
      (-80*x^2 - (80*x^2)/w2^4 + (2*(24 + 53*x^2 + 24*x^4))/w2^2)/w1^8 + 
      (2*(36*x^2 + (36*x^2)/w2^4 + (78 + 157*x^2 + 78*x^4)/w2^2))/w1^10 + 
      (2*(36*x^2 + (36*x^2)/w2^4 + (78 + 157*x^2 + 78*x^4)/w2^2))/w1^6) - 
    (myq1^8*myq2^8*(-1 + w1^(-2))*(1 + x^2)*((4 + 4/w2^4 + 19/w2^2)*x^2 + 
       ((4 + 4/w2^4 + 19/w2^2)*x^2)/w1^12 + 
       (2*(28*x^2 + (28*x^2)/w2^4 - (6 + 23*x^2 + 6*x^4)/w2^2))/w1^10 + 
       (2*(28*x^2 + (28*x^2)/w2^4 - (6 + 23*x^2 + 6*x^4)/w2^2))/w1^2 + 
       (6*(12*x^2 + (12*x^2)/w2^4 - (16 + 3*x^2 + 16*x^4)/w2^2))/w1^8 + 
       (6*(12*x^2 + (12*x^2)/w2^4 - (16 + 3*x^2 + 16*x^4)/w2^2))/w1^4 + 
       (2*(96*x^2 + (96*x^2)/w2^4 - (102 + 211*x^2 + 102*x^4)/w2^2))/w1^6))/
     (w1*w2) - myq1^9*myq2^7*(-1 + w2^(-2))*x*
     (8*(1 + w2^(-4) + w2^(-2))*x^2 + (8*(1 + w2^(-4) + w2^(-2))*x^2)/w1^16 - 
      (4*(3*x^2 + (3*x^2)/w2^4 + (2*(3 + 8*x^2 + 3*x^4))/w2^2))/w1^14 - 
      (4*(3*x^2 + (3*x^2)/w2^4 + (2*(3 + 8*x^2 + 3*x^4))/w2^2))/w1^2 - 
      (2*(68*x^2 + (68*x^2)/w2^4 + (5*(6 + 23*x^2 + 6*x^4))/w2^2))/w1^10 - 
      (2*(68*x^2 + (68*x^2)/w2^4 + (5*(6 + 23*x^2 + 6*x^4))/w2^2))/w1^6 + 
      (68*x^2 + (68*x^2)/w2^4 - (84 + 95*x^2 + 84*x^4)/w2^2)/w1^12 + 
      (68*x^2 + (68*x^2)/w2^4 - (84 + 95*x^2 + 84*x^4)/w2^2)/w1^4 + 
      (2*(72*x^2 + (72*x^2)/w2^4 - (112 + 179*x^2 + 112*x^4)/w2^2))/w1^8) + 
    myq1^7*myq2^9*(-1 + w2^(-2))*x*((5*x^2)/w2^2 + (5*x^2)/(w1^16*w2^2) + 
      (28*x^2 + (28*x^2)/w2^4 - (2*(4 + 3*x^2 + 4*x^4))/w2^2)/w1^14 + 
      (28*x^2 + (28*x^2)/w2^4 - (2*(4 + 3*x^2 + 4*x^4))/w2^2)/w1^2 + 
      (2*(60*x^2 + (60*x^2)/w2^4 - (26 + 37*x^2 + 26*x^4)/w2^2))/w1^10 + 
      (2*(60*x^2 + (60*x^2)/w2^4 - (26 + 37*x^2 + 26*x^4)/w2^2))/w1^6 - 
      (2*(32*x^2 + (32*x^2)/w2^4 + (38 + 81*x^2 + 38*x^4)/w2^2))/w1^12 - 
      (2*(32*x^2 + (32*x^2)/w2^4 + (38 + 81*x^2 + 38*x^4)/w2^2))/w1^4 - 
      (2*(84*x^2 + (84*x^2)/w2^4 + (144 + 323*x^2 + 144*x^4)/w2^2))/w1^8)))/
  (128*myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + 
     myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) - 
 (9*w1^4*w2^3*((-8*myq1^19*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (3 + 4*x^2 + 3*x^4))/(w1^10*w2^2) + (8*myq1^20*(1 + x^2 + x^4 + x^6))/
     (w1^11*w2^3) - (4*myq2^20*(1 + x^2)*(-2*x^2 - (2*x^2)/w1^8 + 
       (1 + 14*x^2 + x^4)/w1^6 + (1 + 14*x^2 + x^4)/w1^2 - 
       (2*(2 + 13*x^2 + 2*x^4))/w1^4))/(w1^7*w2^3) - 
    (myq1*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(8*x^2 + (8*x^2)/w1^8 + 
       (2*x^2)/w1^4 - (4 + 21*x^2 + 4*x^4)/w1^6 - (4 + 21*x^2 + 4*x^4)/w1^2))/
     (w1^6*w2^2) - (8*myq1^18*myq2^2*(1 + x^2)*(-3*(-1 + w1^(-2))^2*x^2 - 
       (3*(-1 + w1^(-2))^2*x^2)/w2^4 + 
       (2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 + (3*(1 - x^2 + x^4))/w1^2))/w2^2))/
     (w1^9*w2) + (2*myq1^3*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((12*x^2)/w2^2 + (12*x^2)/(w1^12*w2^2) - 
       (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^8 - 
       (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^4 + 
       (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^10 + 
       (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^2 + 
       (4*(x^2 + x^2/w2^4 - (5 + 21*x^2 + 5*x^4)/w2^2))/w1^6))/w1^4 - 
    (4*myq1^17*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(-1 + w1^(-2))^2*x^2 + (2*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (4*(3 + 4*x^2 + 3*x^4) + (4*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         (22 + 35*x^2 + 22*x^4)/w1^2)/w2^2))/w1^8 - 
    (myq1^2*myq2^18*(1 + x^2)*((24*x^2)/w2^2 + (24*x^2)/(w1^12*w2^2) + 
       (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^10 + 
       (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^2 + 
       (2*(20*x^2 + (20*x^2)/w2^4 + (8 - 141*x^2 + 8*x^4)/w2^2))/w1^6 + 
       (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^8 + 
       (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^4))/
     (w1^5*w2) + (2*myq1^16*myq2^4*(1 + x^2)*
      (-8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2 - 
       (8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2)/w2^4 + 
       (10*(1 + 3*x^2 + x^4) + (10*(1 + 3*x^2 + x^4))/w1^8 + 
         (28 - 43*x^2 + 28*x^4)/w1^6 + (28 - 43*x^2 + 28*x^4)/w1^2 + 
         (2*(52 + 47*x^2 + 52*x^4))/w1^4)/w2^2))/(w1^7*w2) + 
    (2*myq1^4*myq2^16*(1 + x^2)*((12*x^2)/w2^2 + (12*x^2)/(w1^16*w2^2) + 
       (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^10 + 
       (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^6 + 
       (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^12 + 
       (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^4 + 
       (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^14 + 
       (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^2 + 
       (-52*x^2 - (52*x^2)/w2^4 + (2*(52 + 249*x^2 + 52*x^4))/w2^2)/w1^8))/
     (w1^3*w2) + (2*myq1^11*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + w1^(-6) + 13/w1^4 - w1^(-2))*
        (-1 + w1^(-2))^2*x^2 + (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + 
          w1^(-6) + 13/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (6 + 8*x^2 + 6*x^4 + (4 + 11*x^2 + 4*x^4)/w1^14 + 
         (4 + 11*x^2 + 4*x^4)/w1^2 + (6 + 8*x^2 + 6*x^4)/w1^16 + 
         (12*(10 + 17*x^2 + 10*x^4))/w1^12 + (12*(10 + 17*x^2 + 10*x^4))/
          w1^4 + (8*(37 + 62*x^2 + 37*x^4))/w1^8 + 
         (2*(57 + 160*x^2 + 57*x^4))/w1^10 + (2*(57 + 160*x^2 + 57*x^4))/
          w1^6)/w2^2))/w1^2 + 2*myq1^7*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*
     x*((4*x^2)/w2^2 + (4*x^2)/(w1^20*w2^2) + 
      (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^16 + 
      (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^4 + 
      (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^18 + 
      (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^2 + 
      (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^14 + 
      (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^6 + 
      (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^12 + 
      (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^8 + 
      (4*(8*x^2 + (8*x^2)/w2^4 - (60 + 143*x^2 + 60*x^4)/w2^2))/w1^10) - 
    (myq1^6*myq2^14*(1 + x^2)*((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
       (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^18 + 
       (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^2 - 
       (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^16 - 
       (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^4 - 
       (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^12 - 
       (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^8 + 
       (8*(54*x^2 + (54*x^2)/w2^4 + (53 - 48*x^2 + 53*x^4)/w2^2))/w1^10 + 
       (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^14 + 
       (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^6))/
     (w1*w2) + (4*myq1^15*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2 + 
       (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (15 + 19*x^2 + 15*x^4 + (15 + 19*x^2 + 15*x^4)/w1^8 + 
         (21 + 37*x^2 + 21*x^4)/w1^6 + (21 + 37*x^2 + 21*x^4)/w1^2 + 
         (84 + 139*x^2 + 84*x^4)/w1^4)/w2^2))/w1^6 - 
    (myq1^5*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((24*x^2)/w2^2 + (24*x^2)/(w1^16*w2^2) + 
       (-20*x^2 - (20*x^2)/w2^4 + (4 + 59*x^2 + 4*x^4)/w2^2)/w1^12 + 
       (-20*x^2 - (20*x^2)/w2^4 + (4 + 59*x^2 + 4*x^4)/w2^2)/w1^4 + 
       (12*x^2 + (12*x^2)/w2^4 - (12 + 65*x^2 + 12*x^4)/w2^2)/w1^14 + 
       (12*x^2 + (12*x^2)/w2^4 - (12 + 65*x^2 + 12*x^4)/w2^2)/w1^2 + 
       (-40*x^2 - (40*x^2)/w2^4 + (4*(20 + 41*x^2 + 20*x^4))/w2^2)/w1^8 + 
       (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^10 + 
       (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^6))/
     w1^2 - (myq1^10*myq2^10*(1 + x^2)*(-4*(3 + 3/w2^4 - 4/w2^2)*x^2 - 
       (4*(3 + 3/w2^4 - 4/w2^2)*x^2)/w1^20 + 
       (32*x^2 + (32*x^2)/w2^4 + (4 - 67*x^2 + 4*x^4)/w2^2)/w1^18 + 
       (32*x^2 + (32*x^2)/w2^4 + (4 - 67*x^2 + 4*x^4)/w2^2)/w1^2 + 
       (-212*x^2 - (212*x^2)/w2^4 + (28 + 246*x^2 + 28*x^4)/w2^2)/w1^16 + 
       (-212*x^2 - (212*x^2)/w2^4 + (28 + 246*x^2 + 28*x^4)/w2^2)/w1^4 + 
       (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/w2^2)/
        w1^12 + (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/
          w2^2)/w1^8 + (8*(108*x^2 + (108*x^2)/w2^4 + 
          (105 - 37*x^2 + 105*x^4)/w2^2))/w1^10 + 
       (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^14 + 
       (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^6))/
     (w1*w2) + (2*myq1^12*myq2^8*(1 + x^2)*
      (-2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 2/w1^10 + 64/w1^8 - 14/w1^6 + 
         64/w1^4 + 2/w1^2)*x^2 - (2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 2/w1^10 + 
          64/w1^8 - 14/w1^6 + 64/w1^4 + 2/w1^2)*x^2)/w2^4 + 
       (2*(1 + 12*x^2 + x^4) + (2*(1 + 12*x^2 + x^4))/w1^16 + 
         (8 - 82*x^2 + 8*x^4)/w1^14 + (8 - 82*x^2 + 8*x^4)/w1^2 + 
         (68 + 258*x^2 + 68*x^4)/w1^12 + (68 + 258*x^2 + 68*x^4)/w1^4 + 
         (142 - 441*x^2 + 142*x^4)/w1^10 + (142 - 441*x^2 + 142*x^4)/w1^6 + 
         (2*(200 + 521*x^2 + 200*x^4))/w1^8)/w2^2))/(w1^3*w2) + 
    (2*myq1^8*myq2^12*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^2 + 
       (2*(-1 + w2^(-2))^2*x^2)/w1^20 - 
       (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^18 - 
       (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^2 - 
       (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^14 - 
       (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^6 + 
       (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^16 + 
       (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^4 + 
       (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^12 + 
       (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^8 + 
       (-320*x^2 - (320*x^2)/w2^4 + (276 + 878*x^2 + 276*x^4)/w2^2)/w1^10))/
     (w1*w2) - myq1^9*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (4*(1 + w2^(-4))*x^2 + (4*(1 + w2^(-4))*x^2)/w1^20 + 
      ((-8 - 8/w2^4 + 13/w2^2)*x^2)/w1^18 + ((-8 - 8/w2^4 + 13/w2^2)*x^2)/
       w1^2 - (8*(15 + 15/w2^4 + 28/w2^2)*x^2)/w1^10 - 
      (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^14 - 
      (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^6 + 
      (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^16 + 
      (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^4 + 
      (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^12 + 
      (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^8) - 
    (myq1^13*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2 + 
       (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
        w2^4 - (4*(9 + 11*x^2 + 9*x^4) + (4*(9 + 11*x^2 + 9*x^4))/w1^12 + 
         (64 + 147*x^2 + 64*x^4)/w1^10 + (64 + 147*x^2 + 64*x^4)/w1^2 + 
         (4*(86 + 201*x^2 + 86*x^4))/w1^6 + (344 + 513*x^2 + 344*x^4)/w1^8 + 
         (344 + 513*x^2 + 344*x^4)/w1^4)/w2^2))/w1^4 - 
    (myq1^14*myq2^6*(1 + x^2)*(-4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 5/w1^6 + 
         41/w1^4 + 5/w1^2)*x^2 - (4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 5/w1^6 + 
          41/w1^4 + 5/w1^2)*x^2)/w2^4 + (4*(3 + 19*x^2 + 3*x^4) + 
         (4*(3 + 19*x^2 + 3*x^4))/w1^12 + (52 - 175*x^2 + 52*x^4)/w1^10 + 
         (52 - 175*x^2 + 52*x^4)/w1^2 + (2*(92 + 179*x^2 + 92*x^4))/w1^8 + 
         (2*(92 + 179*x^2 + 92*x^4))/w1^4 + (464 - 6*x^2 + 464*x^4)/w1^6)/
        w2^2))/(w1^5*w2)))/(1024*myq2^3*(myq1^3 - myq1*myq2^2)^2*
   (-1 + w1^(-2))*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
     myq2^4/w1^2)^3*x^3) - 
 (w1^4*w2^3*((8*myq1^19*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (3 + 4*x^2 + 3*x^4))/(w1^10*w2^2) - (8*myq1^20*(1 + x^2 + x^4 + x^6))/
     (w1^11*w2^3) + (4*myq2^20*(1 + x^2)*(-2*x^2 - (2*x^2)/w1^8 + 
       (1 + 14*x^2 + x^4)/w1^6 + (1 + 14*x^2 + x^4)/w1^2 - 
       (2*(2 + 13*x^2 + 2*x^4))/w1^4))/(w1^7*w2^3) + 
    (myq1*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(8*x^2 + (8*x^2)/w1^8 + 
       (2*x^2)/w1^4 - (4 + 21*x^2 + 4*x^4)/w1^6 - (4 + 21*x^2 + 4*x^4)/w1^2))/
     (w1^6*w2^2) + (8*myq1^18*myq2^2*(1 + x^2)*(-3*(-1 + w1^(-2))^2*x^2 - 
       (3*(-1 + w1^(-2))^2*x^2)/w2^4 + 
       (2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 + (3*(1 - x^2 + x^4))/w1^2))/w2^2))/
     (w1^9*w2) - (2*myq1^3*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((12*x^2)/w2^2 + (12*x^2)/(w1^12*w2^2) - 
       (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^8 - 
       (4*x^2 + (4*x^2)/w2^4 + (2 - 9*x^2 + 2*x^4)/w2^2)/w1^4 + 
       (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^10 + 
       (2*(x^2 + x^2/w2^4 - (3 + 16*x^2 + 3*x^4)/w2^2))/w1^2 + 
       (4*(x^2 + x^2/w2^4 - (5 + 21*x^2 + 5*x^4)/w2^2))/w1^6))/w1^4 + 
    (4*myq1^17*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(-1 + w1^(-2))^2*x^2 + (2*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (4*(3 + 4*x^2 + 3*x^4) + (4*(3 + 4*x^2 + 3*x^4))/w1^4 + 
         (22 + 35*x^2 + 22*x^4)/w1^2)/w2^2))/w1^8 + 
    (myq1^2*myq2^18*(1 + x^2)*((24*x^2)/w2^2 + (24*x^2)/(w1^12*w2^2) + 
       (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^10 + 
       (4*x^2 + (4*x^2)/w2^4 - (3*(4 + 59*x^2 + 4*x^4))/w2^2)/w1^2 + 
       (2*(20*x^2 + (20*x^2)/w2^4 + (8 - 141*x^2 + 8*x^4)/w2^2))/w1^6 + 
       (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^8 + 
       (-24*x^2 - (24*x^2)/w2^4 + (44 + 334*x^2 + 44*x^4)/w2^2)/w1^4))/
     (w1^5*w2) - (2*myq1^16*myq2^4*(1 + x^2)*
      (-8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2 - 
       (8*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2)/w2^4 + 
       (10*(1 + 3*x^2 + x^4) + (10*(1 + 3*x^2 + x^4))/w1^8 + 
         (28 - 43*x^2 + 28*x^4)/w1^6 + (28 - 43*x^2 + 28*x^4)/w1^2 + 
         (2*(52 + 47*x^2 + 52*x^4))/w1^4)/w2^2))/(w1^7*w2) - 
    (2*myq1^4*myq2^16*(1 + x^2)*((12*x^2)/w2^2 + (12*x^2)/(w1^16*w2^2) + 
       (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^10 + 
       (58*x^2 + (58*x^2)/w2^4 + (24*(1 - 11*x^2 + x^4))/w2^2)/w1^6 + 
       (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^12 + 
       (-38*x^2 - (38*x^2)/w2^4 + (4*(5 + 47*x^2 + 5*x^4))/w2^2)/w1^4 + 
       (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^14 + 
       (6*x^2 + (6*x^2)/w2^4 - (6 + 97*x^2 + 6*x^4)/w2^2)/w1^2 + 
       (-52*x^2 - (52*x^2)/w2^4 + (2*(52 + 249*x^2 + 52*x^4))/w2^2)/w1^8))/
     (w1^3*w2) - (2*myq1^11*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + w1^(-6) + 13/w1^4 - w1^(-2))*
        (-1 + w1^(-2))^2*x^2 + (2*(3 + 3/w1^12 - w1^(-10) + 13/w1^8 + 
          w1^(-6) + 13/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (6 + 8*x^2 + 6*x^4 + (4 + 11*x^2 + 4*x^4)/w1^14 + 
         (4 + 11*x^2 + 4*x^4)/w1^2 + (6 + 8*x^2 + 6*x^4)/w1^16 + 
         (12*(10 + 17*x^2 + 10*x^4))/w1^12 + (12*(10 + 17*x^2 + 10*x^4))/
          w1^4 + (8*(37 + 62*x^2 + 37*x^4))/w1^8 + 
         (2*(57 + 160*x^2 + 57*x^4))/w1^10 + (2*(57 + 160*x^2 + 57*x^4))/
          w1^6)/w2^2))/w1^2 - 2*myq1^7*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*
     x*((4*x^2)/w2^2 + (4*x^2)/(w1^20*w2^2) + 
      (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^16 + 
      (-10*x^2 - (10*x^2)/w2^4 + (4*(1 + 7*x^2 + x^4))/w2^2)/w1^4 + 
      (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^18 + 
      (6*x^2 + (6*x^2)/w2^4 - (2 + 11*x^2 + 2*x^4)/w2^2)/w1^2 + 
      (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^14 + 
      (12*(2*x^2 + (2*x^2)/w2^4 - (9 + 22*x^2 + 9*x^4)/w2^2))/w1^6 + 
      (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^12 + 
      (-36*x^2 - (36*x^2)/w2^4 + (30 + 32*x^2 + 30*x^4)/w2^2)/w1^8 + 
      (4*(8*x^2 + (8*x^2)/w2^4 - (60 + 143*x^2 + 60*x^4)/w2^2))/w1^10) + 
    (myq1^6*myq2^14*(1 + x^2)*((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
       (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^18 + 
       (12*x^2 + (12*x^2)/w2^4 - (4 + 81*x^2 + 4*x^4)/w2^2)/w1^2 - 
       (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^16 - 
       (2*(52*x^2 + (52*x^2)/w2^4 - (4 + 99*x^2 + 4*x^4)/w2^2))/w1^4 - 
       (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^12 - 
       (4*(79*x^2 + (79*x^2)/w2^4 - (49 + 262*x^2 + 49*x^4)/w2^2))/w1^8 + 
       (8*(54*x^2 + (54*x^2)/w2^4 + (53 - 48*x^2 + 53*x^4)/w2^2))/w1^10 + 
       (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^14 + 
       (192*x^2 + (192*x^2)/w2^4 + (68 - 533*x^2 + 68*x^4)/w2^2)/w1^6))/
     (w1*w2) - (4*myq1^15*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2 + 
       (2*(2 + 2/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (15 + 19*x^2 + 15*x^4 + (15 + 19*x^2 + 15*x^4)/w1^8 + 
         (21 + 37*x^2 + 21*x^4)/w1^6 + (21 + 37*x^2 + 21*x^4)/w1^2 + 
         (84 + 139*x^2 + 84*x^4)/w1^4)/w2^2))/w1^6 + 
    (myq1^5*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((24*x^2)/w2^2 + (24*x^2)/(w1^16*w2^2) + 
       (-20*x^2 - (20*x^2)/w2^4 + (4 + 59*x^2 + 4*x^4)/w2^2)/w1^12 + 
       (-20*x^2 - (20*x^2)/w2^4 + (4 + 59*x^2 + 4*x^4)/w2^2)/w1^4 + 
       (12*x^2 + (12*x^2)/w2^4 - (12 + 65*x^2 + 12*x^4)/w2^2)/w1^14 + 
       (12*x^2 + (12*x^2)/w2^4 - (12 + 65*x^2 + 12*x^4)/w2^2)/w1^2 + 
       (-40*x^2 - (40*x^2)/w2^4 + (4*(20 + 41*x^2 + 20*x^4))/w2^2)/w1^8 + 
       (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^10 + 
       (2*(14*x^2 + (14*x^2)/w2^4 - (92 + 261*x^2 + 92*x^4)/w2^2))/w1^6))/
     w1^2 + (myq1^10*myq2^10*(1 + x^2)*(-4*(3 + 3/w2^4 - 4/w2^2)*x^2 - 
       (4*(3 + 3/w2^4 - 4/w2^2)*x^2)/w1^20 + 
       (32*x^2 + (32*x^2)/w2^4 + (4 - 67*x^2 + 4*x^4)/w2^2)/w1^18 + 
       (32*x^2 + (32*x^2)/w2^4 + (4 - 67*x^2 + 4*x^4)/w2^2)/w1^2 + 
       (-212*x^2 - (212*x^2)/w2^4 + (28 + 246*x^2 + 28*x^4)/w2^2)/w1^16 + 
       (-212*x^2 - (212*x^2)/w2^4 + (28 + 246*x^2 + 28*x^4)/w2^2)/w1^4 + 
       (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/w2^2)/
        w1^12 + (-664*x^2 - (664*x^2)/w2^4 + (4*(102 + 343*x^2 + 102*x^4))/
          w2^2)/w1^8 + (8*(108*x^2 + (108*x^2)/w2^4 + 
          (105 - 37*x^2 + 105*x^4)/w2^2))/w1^10 + 
       (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^14 + 
       (424*x^2 + (424*x^2)/w2^4 + (148 - 635*x^2 + 148*x^4)/w2^2)/w1^6))/
     (w1*w2) - (2*myq1^12*myq2^8*(1 + x^2)*
      (-2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 2/w1^10 + 64/w1^8 - 14/w1^6 + 
         64/w1^4 + 2/w1^2)*x^2 - (2*(-1 + w1^(-2))^2*(9 + 9/w1^12 + 2/w1^10 + 
          64/w1^8 - 14/w1^6 + 64/w1^4 + 2/w1^2)*x^2)/w2^4 + 
       (2*(1 + 12*x^2 + x^4) + (2*(1 + 12*x^2 + x^4))/w1^16 + 
         (8 - 82*x^2 + 8*x^4)/w1^14 + (8 - 82*x^2 + 8*x^4)/w1^2 + 
         (68 + 258*x^2 + 68*x^4)/w1^12 + (68 + 258*x^2 + 68*x^4)/w1^4 + 
         (142 - 441*x^2 + 142*x^4)/w1^10 + (142 - 441*x^2 + 142*x^4)/w1^6 + 
         (2*(200 + 521*x^2 + 200*x^4))/w1^8)/w2^2))/(w1^3*w2) - 
    (2*myq1^8*myq2^12*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^2 + 
       (2*(-1 + w2^(-2))^2*x^2)/w1^20 - 
       (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^18 - 
       (2*(16*x^2 + (16*x^2)/w2^4 + (1 - 17*x^2 + x^4)/w2^2))/w1^2 - 
       (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^14 - 
       (10*(20*x^2 + (20*x^2)/w2^4 - (3 + 28*x^2 + 3*x^4)/w2^2))/w1^6 + 
       (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^16 + 
       (74*x^2 + (74*x^2)/w2^4 + (22 - 149*x^2 + 22*x^4)/w2^2)/w1^4 + 
       (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^12 + 
       (4*(79*x^2 + (79*x^2)/w2^4 + (58 - 59*x^2 + 58*x^4)/w2^2))/w1^8 + 
       (-320*x^2 - (320*x^2)/w2^4 + (276 + 878*x^2 + 276*x^4)/w2^2)/w1^10))/
     (w1*w2) + myq1^9*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (4*(1 + w2^(-4))*x^2 + (4*(1 + w2^(-4))*x^2)/w1^20 + 
      ((-8 - 8/w2^4 + 13/w2^2)*x^2)/w1^18 + ((-8 - 8/w2^4 + 13/w2^2)*x^2)/
       w1^2 - (8*(15 + 15/w2^4 + 28/w2^2)*x^2)/w1^10 - 
      (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^14 - 
      (4*(16*x^2 + (16*x^2)/w2^4 + (5 + 24*x^2 + 5*x^4)/w2^2))/w1^6 + 
      (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^16 + 
      (40*x^2 + (40*x^2)/w2^4 - (80 + 169*x^2 + 80*x^4)/w2^2)/w1^4 + 
      (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^12 + 
      (2*(44*x^2 + (44*x^2)/w2^4 - (286 + 581*x^2 + 286*x^4)/w2^2))/w1^8) + 
    (myq1^13*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2 + 
       (4*(5 + 5/w1^8 - 2/w1^6 + 9/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
        w2^4 - (4*(9 + 11*x^2 + 9*x^4) + (4*(9 + 11*x^2 + 9*x^4))/w1^12 + 
         (64 + 147*x^2 + 64*x^4)/w1^10 + (64 + 147*x^2 + 64*x^4)/w1^2 + 
         (4*(86 + 201*x^2 + 86*x^4))/w1^6 + (344 + 513*x^2 + 344*x^4)/w1^8 + 
         (344 + 513*x^2 + 344*x^4)/w1^4)/w2^2))/w1^4 + 
    (myq1^14*myq2^6*(1 + x^2)*(-4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 5/w1^6 + 
         41/w1^4 + 5/w1^2)*x^2 - (4*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 5/w1^6 + 
          41/w1^4 + 5/w1^2)*x^2)/w2^4 + (4*(3 + 19*x^2 + 3*x^4) + 
         (4*(3 + 19*x^2 + 3*x^4))/w1^12 + (52 - 175*x^2 + 52*x^4)/w1^10 + 
         (52 - 175*x^2 + 52*x^4)/w1^2 + (2*(92 + 179*x^2 + 92*x^4))/w1^8 + 
         (2*(92 + 179*x^2 + 92*x^4))/w1^4 + (464 - 6*x^2 + 464*x^4)/w1^6)/
        w2^2))/(w1^5*w2)))/(1024*myq2^3*(myq1^3 - myq1*myq2^2)^2*
   (-1 + w1^(-2))*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
     myq2^4/w1^2)^3*x^3) + 
 (w1^3*w2^3*((-8*myq1*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (15*x^2 + (15*x^2)/w1^4 + (-4 + 3*x^2 - 4*x^4)/w1^2))/(w1^6*w2^2) - 
    (32*myq2^18*(1 + x^2)*(-3*x^2 - (3*x^2)/w1^4 + (1 + 13*x^2 + x^4)/w1^2))/
     (w1^7*w2^3) + (4*myq1^18*(1 + x^2)*(x^2 + x^2/w2^4 + 
       (2*(11 + 5*x^2 + 11*x^4))/w2^2))/(w1^9*w2) + 
    (myq1^17*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(5*x^2 + (5*x^2)/w2^4 - 
       (3*(91 + 128*x^2 + 91*x^4))/w2^2))/w1^8 + 
    (4*myq1^2*myq2^16*(1 + x^2)*((-76*x^2)/w2^2 - (76*x^2)/(w1^8*w2^2) + 
       (-24*x^2 - (24*x^2)/w2^4 + (2*(8 + 195*x^2 + 8*x^4))/w2^2)/w1^6 + 
       (-24*x^2 - (24*x^2)/w2^4 + (2*(8 + 195*x^2 + 8*x^4))/w2^2)/w1^2 + 
       (3*(25*x^2 + (25*x^2)/w2^4 + (2*(9 - 37*x^2 + 9*x^4))/w2^2))/w1^4))/
     (w1^5*w2) - (2*myq1^16*myq2^2*(1 + x^2)*
      (-3*(43 + 43/w1^4 - 66/w1^2)*x^2 - (3*(43 + 43/w1^4 - 66/w1^2)*x^2)/
        w2^4 + (2*(4 + 135*x^2 + 4*x^4 + (4 + 135*x^2 + 4*x^4)/w1^4 + 
          (2*(88 - 29*x^2 + 88*x^4))/w1^2))/w2^2))/(w1^7*w2) + 
    (2*myq1^10*myq2^8*(1 + x^2)*((93 + 93/w2^4 - 110/w2^2)*x^2 + 
       ((93 + 93/w2^4 - 110/w2^2)*x^2)/w1^16 - 
       (6*(41*x^2 + (41*x^2)/w2^4 + (6 - 56*x^2 + 6*x^4)/w2^2))/w1^14 - 
       (6*(41*x^2 + (41*x^2)/w2^4 + (6 - 56*x^2 + 6*x^4)/w2^2))/w1^2 + 
       (2*(381*x^2 + (381*x^2)/w2^4 + (2*(30 - 83*x^2 + 30*x^4))/w2^2))/
        w1^12 + (2*(381*x^2 + (381*x^2)/w2^4 + (2*(30 - 83*x^2 + 30*x^4))/
           w2^2))/w1^4 + (26*(13*x^2 + (13*x^2)/w2^4 + 
          (2*(50 + 99*x^2 + 50*x^4))/w2^2))/w1^8 + 
       (-1078*x^2 - (1078*x^2)/w2^4 + (4*(151 + 527*x^2 + 151*x^4))/w2^2)/
        w1^10 + (-1078*x^2 - (1078*x^2)/w2^4 + (4*(151 + 527*x^2 + 151*x^4))/
          w2^2)/w1^6))/(w1*w2) - (2*myq1^4*myq2^14*(1 + x^2)*
      ((-160*x^2)/w2^2 - (160*x^2)/(w1^12*w2^2) + 
       (175*x^2 + (175*x^2)/w2^4 + (20 - 834*x^2 + 20*x^4)/w2^2)/w1^8 + 
       (175*x^2 + (175*x^2)/w2^4 + (20 - 834*x^2 + 20*x^4)/w2^2)/w1^4 + 
       (-32*x^2 - (32*x^2)/w2^4 + (48 + 892*x^2 + 48*x^4)/w2^2)/w1^10 + 
       (-32*x^2 - (32*x^2)/w2^4 + (48 + 892*x^2 + 48*x^4)/w2^2)/w1^2 + 
       (-34*x^2 - (34*x^2)/w2^4 + (4*(166 + 757*x^2 + 166*x^4))/w2^2)/w1^6))/
     (w1^3*w2) - (2*myq1^14*myq2^4*(1 + x^2)*
      (3*(9 + 9/w1^8 + 62/w1^6 - 26/w1^4 + 62/w1^2)*x^2 + 
       (3*(9 + 9/w1^8 + 62/w1^6 - 26/w1^4 + 62/w1^2)*x^2)/w2^4 + 
       (2*(18 - 73*x^2 + 18*x^4 + (18 - 73*x^2 + 18*x^4)/w1^8 - 
          (2*(59 + 88*x^2 + 59*x^4))/w1^6 - (2*(59 + 88*x^2 + 59*x^4))/w1^2 - 
          (2*(240 + 317*x^2 + 240*x^4))/w1^4))/w2^2))/(w1^5*w2) - 
    (2*myq1^8*myq2^10*(1 + x^2)*(-4*(8 + 8/w2^4 - 21/w2^2)*x^2 - 
       (4*(8 + 8/w2^4 - 21/w2^2)*x^2)/w1^16 + 
       (349*x^2 + (349*x^2)/w2^4 + (28 - 438*x^2 + 28*x^4)/w2^2)/w1^14 + 
       (349*x^2 + (349*x^2)/w2^4 + (28 - 438*x^2 + 28*x^4)/w2^2)/w1^2 - 
       (2*(207*x^2 + (207*x^2)/w2^4 + (48 - 478*x^2 + 48*x^4)/w2^2))/w1^12 - 
       (2*(207*x^2 + (207*x^2)/w2^4 + (48 - 478*x^2 + 48*x^4)/w2^2))/w1^4 + 
       (4*(137*x^2 + (137*x^2)/w2^4 + (253 + 398*x^2 + 253*x^4)/w2^2))/
        w1^10 + (4*(137*x^2 + (137*x^2)/w2^4 + (253 + 398*x^2 + 253*x^4)/
           w2^2))/w1^6 + (-890*x^2 - (890*x^2)/w2^4 + 
         (4*(424 + 1193*x^2 + 424*x^4))/w2^2)/w1^8))/(w1*w2) - 
    (2*myq1^12*myq2^6*(1 + x^2)*((101 + 101/w1^12 - 310/w1^10 + 524/w1^8 - 
         1346/w1^6 + 524/w1^4 - 310/w1^2)*x^2 + 
       ((101 + 101/w1^12 - 310/w1^10 + 524/w1^8 - 1346/w1^6 + 524/w1^4 - 
          310/w1^2)*x^2)/w2^4 + ((8*(9 + 74*x^2 + 9*x^4))/w1^10 + 
         (8*(9 + 74*x^2 + 9*x^4))/w1^2 - 2*(16 + 43*x^2 + 16*x^4) - 
         (2*(16 + 43*x^2 + 16*x^4))/w1^12 + (4*(93 - 26*x^2 + 93*x^4))/w1^8 + 
         (4*(93 - 26*x^2 + 93*x^4))/w1^4 + (4*(522 + 1277*x^2 + 522*x^4))/
          w1^6)/w2^2))/(w1^3*w2) + (2*myq1^6*myq2^12*(1 + x^2)*
      ((-56*x^2)/w2^2 - (56*x^2)/(w1^16*w2^2) - 
       (4*(4*x^2 + (4*x^2)/w2^4 - (8 + 101*x^2 + 8*x^4)/w2^2))/w1^14 - 
       (4*(4*x^2 + (4*x^2)/w2^4 - (8 + 101*x^2 + 8*x^4)/w2^2))/w1^2 + 
       (281*x^2 + (281*x^2)/w2^4 - (2*(30 + 383*x^2 + 30*x^4))/w2^2)/w1^12 + 
       (281*x^2 + (281*x^2)/w2^4 - (2*(30 + 383*x^2 + 30*x^4))/w2^2)/w1^4 + 
       (-250*x^2 - (250*x^2)/w2^4 + (4*(135 + 749*x^2 + 135*x^4))/w2^2)/
        w1^10 + (-250*x^2 - (250*x^2)/w2^4 + (4*(135 + 749*x^2 + 135*x^4))/
          w2^2)/w1^6 + (2*(175*x^2 + (175*x^2)/w2^4 + 
          (552 + 514*x^2 + 552*x^4)/w2^2))/w1^8))/(w1*w2) + 
    (myq1^3*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((376*x^2)/w2^2 + (376*x^2)/(w1^8*w2^2) + 
       (8*(12*x^2 + (12*x^2)/w2^4 + (8 + 31*x^2 + 8*x^4)/w2^2))/w1^6 + 
       (8*(12*x^2 + (12*x^2)/w2^4 + (8 + 31*x^2 + 8*x^4)/w2^2))/w1^2 - 
       (49*x^2 + (49*x^2)/w2^4 + (575 + 496*x^2 + 575*x^4)/w2^2)/w1^4))/
     w1^4 - myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (16*(4 + 4/w2^4 + w2^(-2))*x^2 + (16*(4 + 4/w2^4 + w2^(-2))*x^2)/w1^16 + 
      (15*x^2 + (15*x^2)/w2^4 + (1 + 136*x^2 + x^4)/w2^2)/w1^14 + 
      (15*x^2 + (15*x^2)/w2^4 + (1 + 136*x^2 + x^4)/w2^2)/w1^2 + 
      (3*(45*x^2 + (45*x^2)/w2^4 + (451 + 896*x^2 + 451*x^4)/w2^2))/w1^10 + 
      (3*(45*x^2 + (45*x^2)/w2^4 + (451 + 896*x^2 + 451*x^4)/w2^2))/w1^6 - 
      (141*x^2 + (141*x^2)/w2^4 + (5*(571 + 744*x^2 + 571*x^4))/w2^2)/w1^8 + 
      (49*x^2 + (49*x^2)/w2^4 - (749 + 600*x^2 + 749*x^4)/w2^2)/w1^12 + 
      (49*x^2 + (49*x^2)/w2^4 - (749 + 600*x^2 + 749*x^4)/w2^2)/w1^4) - 
    (myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((392*x^2)/w2^2 + (392*x^2)/(w1^12*w2^2) + 
       (8*(24*x^2 + (24*x^2)/w2^4 + (4 + 23*x^2 + 4*x^4)/w2^2))/w1^10 + 
       (8*(24*x^2 + (24*x^2)/w2^4 + (4 + 23*x^2 + 4*x^4)/w2^2))/w1^2 - 
       (83*x^2 + (83*x^2)/w2^4 + (381 - 320*x^2 + 381*x^4)/w2^2)/w1^8 - 
       (83*x^2 + (83*x^2)/w2^4 + (381 - 320*x^2 + 381*x^4)/w2^2)/w1^4 + 
       (331*x^2 + (331*x^2)/w2^4 - (1055 + 1544*x^2 + 1055*x^4)/w2^2)/w1^6))/
     w1^2 + (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((31 + 31/w1^8 - 173/w1^6 + 637/w1^4 - 173/w1^2)*x^2 + 
       ((31 + 31/w1^8 - 173/w1^6 + 637/w1^4 - 173/w1^2)*x^2)/w2^4 + 
       (9*(21 + 16*x^2 + 21*x^4) + (9*(21 + 16*x^2 + 21*x^4))/w1^8 - 
         (835 + 696*x^2 + 835*x^4)/w1^6 - (835 + 696*x^2 + 835*x^4)/w1^2 - 
         (1161 + 3640*x^2 + 1161*x^4)/w1^4)/w2^2))/w1^4 - 
    (myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((103 + 103/w1^4 - 79/w1^2)*x^2 + ((103 + 103/w1^4 - 79/w1^2)*x^2)/
        w2^4 - (75 + 208*x^2 + 75*x^4 + (75 + 208*x^2 + 75*x^4)/w1^4 + 
         (1217 + 1824*x^2 + 1217*x^4)/w1^2)/w2^2))/w1^6 + 
    myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((136*x^2)/w2^2 + (136*x^2)/(w1^16*w2^2) + 
      (8*(20*x^2 + (20*x^2)/w2^4 - (8 + 3*x^2 + 8*x^4)/w2^2))/w1^14 + 
      (8*(20*x^2 + (20*x^2)/w2^4 - (8 + 3*x^2 + 8*x^4)/w2^2))/w1^2 - 
      (57*x^2 + (57*x^2)/w2^4 + (183 - 688*x^2 + 183*x^4)/w2^2)/w1^8 + 
      (-19*x^2 - (19*x^2)/w2^4 + (195 + 1072*x^2 + 195*x^4)/w2^2)/w1^12 + 
      (-19*x^2 - (19*x^2)/w2^4 + (195 + 1072*x^2 + 195*x^4)/w2^2)/w1^4 + 
      (281*x^2 + (281*x^2)/w2^4 - (1493 + 1928*x^2 + 1493*x^4)/w2^2)/w1^10 + 
      (281*x^2 + (281*x^2)/w2^4 - (1493 + 1928*x^2 + 1493*x^4)/w2^2)/w1^6) + 
    (myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((67 + 67/w1^12 + 109/w1^10 - 453/w1^8 + 327/w1^6 - 453/w1^4 + 
         109/w1^2)*x^2 + ((67 + 67/w1^12 + 109/w1^10 - 453/w1^8 + 327/w1^6 - 
          453/w1^4 + 109/w1^2)*x^2)/w2^4 + (-183 - 208*x^2 - 183*x^4 + 
         (-559 + 552*x^2 - 559*x^4)/w1^8 + (-559 + 552*x^2 - 559*x^4)/w1^4 - 
         (183 + 208*x^2 + 183*x^4)/w1^12 + (387 + 408*x^2 + 387*x^4)/w1^10 + 
         (387 + 408*x^2 + 387*x^4)/w1^2 + (1993 + 2704*x^2 + 1993*x^4)/w1^6)/
        w2^2))/w1^2))/(1024*myq1*myq2^2*(myq1^2 - myq2^2)^2*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) + 
 (w1^2*w2^3*((-2*myq2^6*(1 + w1^(-2))^4*(1 + x^2)*
      (682*x^2 + (682*x^2)/w1^12 + (-655 + 138*x^2 - 655*x^4)/w1^10 + 
       (-655 + 138*x^2 - 655*x^4)/w1^2 - (2*(69 + 884*x^2 + 69*x^4))/w1^8 - 
       (2*(69 + 884*x^2 + 69*x^4))/w1^4 + (4*(383 + 285*x^2 + 383*x^4))/
        w1^6))/(w1*w2^3) + (myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*
      (-1 + w2^(-2))*x*(75*x^2 + (75*x^2)/w1^16 + 
       (2*(577 - 100*x^2 + 577*x^4))/w1^14 + (2*(577 - 100*x^2 + 577*x^4))/
        w1^2 - (2*(847 + 1088*x^2 + 847*x^4))/w1^10 - 
       (2*(847 + 1088*x^2 + 847*x^4))/w1^6 - (2*(3478 + 3119*x^2 + 3478*x^4))/
        w1^8 + (4234 + 3260*x^2 + 4234*x^4)/w1^12 + 
       (4234 + 3260*x^2 + 4234*x^4)/w1^4))/w2^2 - 
    (108*myq1^6*(1 + x^2)*((4*x^2)/w2^2 + (4*x^2)/(w1^16*w2^2) + 
       (4*(3*x^2 + (3*x^2)/w2^4 - (20*(1 + x^2 + x^4))/w2^2))/w1^8 + 
       (3*x^2 + (3*x^2)/w2^4 + (2*(1 + 13*x^2 + x^4))/w2^2)/w1^14 + 
       (3*x^2 + (3*x^2)/w2^4 + (2*(1 + 13*x^2 + x^4))/w2^2)/w1^2 - 
       (2*(3*x^2 + (3*x^2)/w2^4 + (2*(4 + 7*x^2 + 4*x^4))/w2^2))/w1^12 - 
       (2*(3*x^2 + (3*x^2)/w2^4 + (2*(4 + 7*x^2 + 4*x^4))/w2^2))/w1^4 + 
       (-3*x^2 - (3*x^2)/w2^4 + (2*(31 + 75*x^2 + 31*x^4))/w2^2)/w1^10 + 
       (-3*x^2 - (3*x^2)/w2^4 + (2*(31 + 75*x^2 + 31*x^4))/w2^2)/w1^6))/
     (w1^3*w2) - (3*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(133 + 133/w1^4 + 248/w1^2)*x^2 + 
       ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(133 + 133/w1^4 + 248/w1^2)*x^2)/
        w2^4 + (2*(71 + 221*x^2 + 71*x^4 + (71 + 221*x^2 + 71*x^4)/w1^16 - 
          (2*(142 + 153*x^2 + 142*x^4))/w1^14 - (2*(142 + 153*x^2 + 142*x^4))/
           w1^2 - (4*(186 + 347*x^2 + 186*x^4))/w1^12 - 
          (4*(186 + 347*x^2 + 186*x^4))/w1^4 - (2*(236 + 1035*x^2 + 236*x^4))/
           w1^10 - (2*(236 + 1035*x^2 + 236*x^4))/w1^6 + 
          (2*(997 + 951*x^2 + 997*x^4))/w1^8))/w2^2))/w1^2 + 
    (2*myq1^2*myq2^4*(1 + x^2)*(2*(184 + 184/w2^4 + 237/w2^2)*x^2 + 
       (2*(184 + 184/w2^4 + 237/w2^2)*x^2)/w1^20 + 
       (994*x^2 + (994*x^2)/w2^4 + (-3698 + 7322*x^2 - 3698*x^4)/w2^2)/
        w1^16 + (994*x^2 + (994*x^2)/w2^4 + (-3698 + 7322*x^2 - 3698*x^4)/
          w2^2)/w1^4 - (2*(681*x^2 + (681*x^2)/w2^4 + 
          (-3145 + 5194*x^2 - 3145*x^4)/w2^2))/w1^12 - 
       (2*(681*x^2 + (681*x^2)/w2^4 + (-3145 + 5194*x^2 - 3145*x^4)/w2^2))/
        w1^8 + (1775*x^2 + (1775*x^2)/w2^4 - (12*(53 - 24*x^2 + 53*x^4))/
          w2^2)/w1^18 + (1775*x^2 + (1775*x^2)/w2^4 - 
         (12*(53 - 24*x^2 + 53*x^4))/w2^2)/w1^2 - 
       (4*(564*x^2 + (564*x^2)/w2^4 + (5*(671 + 364*x^2 + 671*x^4))/w2^2))/
        w1^14 - (4*(564*x^2 + (564*x^2)/w2^4 + (5*(671 + 364*x^2 + 671*x^4))/
           w2^2))/w1^6 + (2*(481*x^2 + (481*x^2)/w2^4 + 
          (8*(1271 - 1070*x^2 + 1271*x^4))/w2^2))/w1^10))/(w1*w2) + 
    myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (3*(18 + 18/w2^4 - 151/w2^2)*x^2 + (3*(18 + 18/w2^4 - 151/w2^2)*x^2)/
       w1^20 + (6*(77*x^2 + (77*x^2)/w2^4 + (-27 + 161*x^2 - 27*x^4)/w2^2))/
       w1^18 + (6*(77*x^2 + (77*x^2)/w2^4 + (-27 + 161*x^2 - 27*x^4)/w2^2))/
       w1^2 + (1308*x^2 + (1308*x^2)/w2^4 - (19*(344 + 55*x^2 + 344*x^4))/
         w2^2)/w1^16 + (1308*x^2 + (1308*x^2)/w2^4 - 
        (19*(344 + 55*x^2 + 344*x^4))/w2^2)/w1^4 + 
      (4*(273*x^2 + (273*x^2)/w2^4 - (2*(2516 + 3091*x^2 + 2516*x^4))/w2^2))/
       w1^14 + (4*(273*x^2 + (273*x^2)/w2^4 - 
         (2*(2516 + 3091*x^2 + 2516*x^4))/w2^2))/w1^6 - 
      (4*(777*x^2 + (777*x^2)/w2^4 - (7661 + 6913*x^2 + 7661*x^4)/w2^2))/
       w1^10 + (-1362*x^2 - (1362*x^2)/w2^4 + (8048 + 4522*x^2 + 8048*x^4)/
         w2^2)/w1^12 + (-1362*x^2 - (1362*x^2)/w2^4 + 
        (8048 + 4522*x^2 + 8048*x^4)/w2^2)/w1^8) - 
    (myq1^4*myq2^2*(1 + w1^(-2))^2*(1 + x^2)*
      (3*(115 + 115/w2^4 + 122/w2^2)*x^2 + (3*(115 + 115/w2^4 + 122/w2^2)*
         x^2)/w1^16 + (4*(31*x^2 + (31*x^2)/w2^4 + 
          (-543 + 2327*x^2 - 543*x^4)/w2^2))/w1^12 + 
       (4*(31*x^2 + (31*x^2)/w2^4 + (-543 + 2327*x^2 - 543*x^4)/w2^2))/w1^4 + 
       (2*(835*x^2 + (835*x^2)/w2^4 + (19 - 1970*x^2 + 19*x^4)/w2^2))/w1^14 + 
       (2*(835*x^2 + (835*x^2)/w2^4 + (19 - 1970*x^2 + 19*x^4)/w2^2))/w1^2 - 
       (2*(1483*x^2 + (1483*x^2)/w2^4 + (7453 + 13546*x^2 + 7453*x^4)/w2^2))/
        w1^10 - (2*(1483*x^2 + (1483*x^2)/w2^4 + 
          (7453 + 13546*x^2 + 7453*x^4)/w2^2))/w1^6 + 
       (2*(827*x^2 + (827*x^2)/w2^4 + (2*(8196 + 6143*x^2 + 8196*x^4))/w2^2))/
        w1^8))/(w1*w2)))/(5184*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
   (1 + w1^(-2))^7*x^3) - 
 (w1^2*w2^3*((2*myq2^6*(1 + w1^(-2))^4*(1 + x^2)*(682*x^2 + (682*x^2)/w1^12 + 
       (-655 + 138*x^2 - 655*x^4)/w1^10 + (-655 + 138*x^2 - 655*x^4)/w1^2 - 
       (2*(69 + 884*x^2 + 69*x^4))/w1^8 - (2*(69 + 884*x^2 + 69*x^4))/w1^4 + 
       (4*(383 + 285*x^2 + 383*x^4))/w1^6))/(w1*w2^3) - 
    (myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (75*x^2 + (75*x^2)/w1^16 + (2*(577 - 100*x^2 + 577*x^4))/w1^14 + 
       (2*(577 - 100*x^2 + 577*x^4))/w1^2 - (2*(847 + 1088*x^2 + 847*x^4))/
        w1^10 - (2*(847 + 1088*x^2 + 847*x^4))/w1^6 - 
       (2*(3478 + 3119*x^2 + 3478*x^4))/w1^8 + (4234 + 3260*x^2 + 4234*x^4)/
        w1^12 + (4234 + 3260*x^2 + 4234*x^4)/w1^4))/w2^2 + 
    (108*myq1^6*(1 + x^2)*((4*x^2)/w2^2 + (4*x^2)/(w1^16*w2^2) + 
       (4*(3*x^2 + (3*x^2)/w2^4 - (20*(1 + x^2 + x^4))/w2^2))/w1^8 + 
       (3*x^2 + (3*x^2)/w2^4 + (2*(1 + 13*x^2 + x^4))/w2^2)/w1^14 + 
       (3*x^2 + (3*x^2)/w2^4 + (2*(1 + 13*x^2 + x^4))/w2^2)/w1^2 - 
       (2*(3*x^2 + (3*x^2)/w2^4 + (2*(4 + 7*x^2 + 4*x^4))/w2^2))/w1^12 - 
       (2*(3*x^2 + (3*x^2)/w2^4 + (2*(4 + 7*x^2 + 4*x^4))/w2^2))/w1^4 + 
       (-3*x^2 - (3*x^2)/w2^4 + (2*(31 + 75*x^2 + 31*x^4))/w2^2)/w1^10 + 
       (-3*x^2 - (3*x^2)/w2^4 + (2*(31 + 75*x^2 + 31*x^4))/w2^2)/w1^6))/
     (w1^3*w2) + (3*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(133 + 133/w1^4 + 248/w1^2)*x^2 + 
       ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(133 + 133/w1^4 + 248/w1^2)*x^2)/
        w2^4 + (2*(71 + 221*x^2 + 71*x^4 + (71 + 221*x^2 + 71*x^4)/w1^16 - 
          (2*(142 + 153*x^2 + 142*x^4))/w1^14 - (2*(142 + 153*x^2 + 142*x^4))/
           w1^2 - (4*(186 + 347*x^2 + 186*x^4))/w1^12 - 
          (4*(186 + 347*x^2 + 186*x^4))/w1^4 - (2*(236 + 1035*x^2 + 236*x^4))/
           w1^10 - (2*(236 + 1035*x^2 + 236*x^4))/w1^6 + 
          (2*(997 + 951*x^2 + 997*x^4))/w1^8))/w2^2))/w1^2 - 
    (2*myq1^2*myq2^4*(1 + x^2)*(2*(184 + 184/w2^4 + 237/w2^2)*x^2 + 
       (2*(184 + 184/w2^4 + 237/w2^2)*x^2)/w1^20 + 
       (994*x^2 + (994*x^2)/w2^4 + (-3698 + 7322*x^2 - 3698*x^4)/w2^2)/
        w1^16 + (994*x^2 + (994*x^2)/w2^4 + (-3698 + 7322*x^2 - 3698*x^4)/
          w2^2)/w1^4 - (2*(681*x^2 + (681*x^2)/w2^4 + 
          (-3145 + 5194*x^2 - 3145*x^4)/w2^2))/w1^12 - 
       (2*(681*x^2 + (681*x^2)/w2^4 + (-3145 + 5194*x^2 - 3145*x^4)/w2^2))/
        w1^8 + (1775*x^2 + (1775*x^2)/w2^4 - (12*(53 - 24*x^2 + 53*x^4))/
          w2^2)/w1^18 + (1775*x^2 + (1775*x^2)/w2^4 - 
         (12*(53 - 24*x^2 + 53*x^4))/w2^2)/w1^2 - 
       (4*(564*x^2 + (564*x^2)/w2^4 + (5*(671 + 364*x^2 + 671*x^4))/w2^2))/
        w1^14 - (4*(564*x^2 + (564*x^2)/w2^4 + (5*(671 + 364*x^2 + 671*x^4))/
           w2^2))/w1^6 + (2*(481*x^2 + (481*x^2)/w2^4 + 
          (8*(1271 - 1070*x^2 + 1271*x^4))/w2^2))/w1^10))/(w1*w2) - 
    myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (3*(18 + 18/w2^4 - 151/w2^2)*x^2 + (3*(18 + 18/w2^4 - 151/w2^2)*x^2)/
       w1^20 + (6*(77*x^2 + (77*x^2)/w2^4 + (-27 + 161*x^2 - 27*x^4)/w2^2))/
       w1^18 + (6*(77*x^2 + (77*x^2)/w2^4 + (-27 + 161*x^2 - 27*x^4)/w2^2))/
       w1^2 + (1308*x^2 + (1308*x^2)/w2^4 - (19*(344 + 55*x^2 + 344*x^4))/
         w2^2)/w1^16 + (1308*x^2 + (1308*x^2)/w2^4 - 
        (19*(344 + 55*x^2 + 344*x^4))/w2^2)/w1^4 + 
      (4*(273*x^2 + (273*x^2)/w2^4 - (2*(2516 + 3091*x^2 + 2516*x^4))/w2^2))/
       w1^14 + (4*(273*x^2 + (273*x^2)/w2^4 - 
         (2*(2516 + 3091*x^2 + 2516*x^4))/w2^2))/w1^6 - 
      (4*(777*x^2 + (777*x^2)/w2^4 - (7661 + 6913*x^2 + 7661*x^4)/w2^2))/
       w1^10 + (-1362*x^2 - (1362*x^2)/w2^4 + (8048 + 4522*x^2 + 8048*x^4)/
         w2^2)/w1^12 + (-1362*x^2 - (1362*x^2)/w2^4 + 
        (8048 + 4522*x^2 + 8048*x^4)/w2^2)/w1^8) + 
    (myq1^4*myq2^2*(1 + w1^(-2))^2*(1 + x^2)*
      (3*(115 + 115/w2^4 + 122/w2^2)*x^2 + (3*(115 + 115/w2^4 + 122/w2^2)*
         x^2)/w1^16 + (4*(31*x^2 + (31*x^2)/w2^4 + 
          (-543 + 2327*x^2 - 543*x^4)/w2^2))/w1^12 + 
       (4*(31*x^2 + (31*x^2)/w2^4 + (-543 + 2327*x^2 - 543*x^4)/w2^2))/w1^4 + 
       (2*(835*x^2 + (835*x^2)/w2^4 + (19 - 1970*x^2 + 19*x^4)/w2^2))/w1^14 + 
       (2*(835*x^2 + (835*x^2)/w2^4 + (19 - 1970*x^2 + 19*x^4)/w2^2))/w1^2 - 
       (2*(1483*x^2 + (1483*x^2)/w2^4 + (7453 + 13546*x^2 + 7453*x^4)/w2^2))/
        w1^10 - (2*(1483*x^2 + (1483*x^2)/w2^4 + 
          (7453 + 13546*x^2 + 7453*x^4)/w2^2))/w1^6 + 
       (2*(827*x^2 + (827*x^2)/w2^4 + (2*(8196 + 6143*x^2 + 8196*x^4))/w2^2))/
        w1^8))/(w1*w2)))/(2592*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
   (1 + w1^(-2))^7*x^3) + 
 (w1^2*w2^3*((myq2^18*(1 + x^2)*(x^2 + x^2/w1^20 - (32*x^2)/w1^18 - 
       (32*x^2)/w1^2 + (-32 + 530*x^2 - 32*x^4)/w1^12 + 
       (-32 + 530*x^2 - 32*x^4)/w1^8 + (4*(5 + 22*x^2 + 5*x^4))/w1^14 + 
       (4*(5 + 22*x^2 + 5*x^4))/w1^6 + (24 - 35*x^2 + 24*x^4)/w1^16 + 
       (24 - 35*x^2 + 24*x^4)/w1^4 - (8*(27 - 70*x^2 + 27*x^4))/w1^10))/
     (w1^5*w2^3) - (myq1*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2 + x^2/w1^20 + (2*(2 - 9*x^2 + 2*x^4))/w1^18 + 
       (2*(2 - 9*x^2 + 2*x^4))/w1^2 + (4*(7 - 122*x^2 + 7*x^4))/w1^14 + 
       (4*(7 - 122*x^2 + 7*x^4))/w1^6 - (2*(13 + 489*x^2 + 13*x^4))/w1^12 - 
       (2*(13 + 489*x^2 + 13*x^4))/w1^8 - (4*(24 + 319*x^2 + 24*x^4))/w1^10 + 
       (30 - 127*x^2 + 30*x^4)/w1^16 + (30 - 127*x^2 + 30*x^4)/w1^4))/
     (w1^4*w2^2) - (2*myq1^18*(1 + w1^(-2))^4*(1 + x^2)*
      ((1 + w1^(-4) + 4/w1^2)*x^2 + ((1 + w1^(-4) + 4/w1^2)*x^2)/w2^4 + 
       (2*(1 - x^2 + x^4 + (2*(1 - 4*x^2 + x^4))/w1^2 + (1 - x^2 + x^4)/
           w1^4))/w2^2))/(w1^9*w2) + (2*myq1^16*myq2^2*(1 + w1^(-2))^2*
      (1 + x^2)*(4*(1 + w2^(-4) - 3/w2^2)*x^2 + 
       (4*(1 + w2^(-4) - 3/w2^2)*x^2)/w1^12 + 
       (4*(12*x^2 + (12*x^2)/w2^4 + (13*(-1 + x^2)^2)/w2^2))/w1^8 + 
       (4*(12*x^2 + (12*x^2)/w2^4 + (13*(-1 + x^2)^2)/w2^2))/w1^4 + 
       (2*(25*x^2 + (25*x^2)/w2^4 + (26*(2 - x^2 + 2*x^4))/w2^2))/w1^6 + 
       (3*(5*x^2 + (5*x^2)/w2^4 + (4 - 22*x^2 + 4*x^4)/w2^2))/w1^10 + 
       (3*(5*x^2 + (5*x^2)/w2^4 + (4 - 22*x^2 + 4*x^4)/w2^2))/w1^2))/
     (w1^7*w2) + (myq1^17*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*
      x*((1 + w1^(-2))^2*(5 + 5/w1^4 + 8/w1^2)*x^2 + 
       ((1 + w1^(-2))^2*(5 + 5/w1^4 + 8/w1^2)*x^2)/w2^4 + 
       (6*(1 + x^2 + x^4) + (6*(1 + x^2 + x^4))/w1^8 + (4*(7 - x^2 + 7*x^4))/
          w1^6 + (4*(7 - x^2 + 7*x^4))/w1^2 + (4*(14 + x^2 + 14*x^4))/w1^4)/
        w2^2))/w1^8 - (myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((1 + w1^(-2))^4*(19 + 19/w1^8 + 28/w1^6 + 36/w1^4 + 28/w1^2)*x^2 + 
       ((1 + w1^(-2))^4*(19 + 19/w1^8 + 28/w1^6 + 36/w1^4 + 28/w1^2)*x^2)/
        w2^4 - (2*(9 + 14*x^2 + 9*x^4 + (4*(5 + 8*x^2 + 5*x^4))/w1^8 + 
          (8*(5 + 13*x^2 + 5*x^4))/w1^14 + (8*(5 + 13*x^2 + 5*x^4))/w1^2 + 
          (9 + 14*x^2 + 9*x^4)/w1^16 + (22 + 96*x^2 + 22*x^4)/w1^10 + 
          (22 + 96*x^2 + 22*x^4)/w1^6 + (53 + 190*x^2 + 53*x^4)/w1^12 + 
          (53 + 190*x^2 + 53*x^4)/w1^4))/w2^2))/w1^6 + 
    (myq1^4*myq2^14*(1 + x^2)*(x^2/w2^2 + x^2/(w1^28*w2^2) + 
       (3054*x^2 + (3054*x^2)/w2^4 + (-1004 + 3533*x^2 - 1004*x^4)/w2^2)/
        w1^16 + (3054*x^2 + (3054*x^2)/w2^4 + (-1004 + 3533*x^2 - 1004*x^4)/
          w2^2)/w1^12 + (4*(943*x^2 + (943*x^2)/w2^4 + 
          (-568 + 668*x^2 - 568*x^4)/w2^2))/w1^14 + 
       (4*(378*x^2 + (378*x^2)/w2^4 + (-68 + 557*x^2 - 68*x^4)/w2^2))/w1^18 + 
       (4*(378*x^2 + (378*x^2)/w2^4 + (-68 + 557*x^2 - 68*x^4)/w2^2))/w1^10 - 
       (4*(x^2 + x^2/w2^4 + (1 + 23*x^2 + x^4)/w2^2))/w1^26 - 
       (4*(x^2 + x^2/w2^4 + (1 + 23*x^2 + x^4)/w2^2))/w1^2 + 
       (4*(88*x^2 + (88*x^2)/w2^4 + (13*(9 + 32*x^2 + 9*x^4))/w2^2))/w1^20 + 
       (4*(88*x^2 + (88*x^2)/w2^4 + (13*(9 + 32*x^2 + 9*x^4))/w2^2))/w1^8 + 
       (-50*x^2 - (50*x^2)/w2^4 + (4*(55 + 64*x^2 + 55*x^4))/w2^2)/w1^22 + 
       (-50*x^2 - (50*x^2)/w2^4 + (4*(55 + 64*x^2 + 55*x^4))/w2^2)/w1^6 + 
       (-62*x^2 - (62*x^2)/w2^4 + (64 - 30*x^2 + 64*x^4)/w2^2)/w1^24 + 
       (-62*x^2 - (62*x^2)/w2^4 + (64 - 30*x^2 + 64*x^4)/w2^2)/w1^4))/
     (w1*w2) - (2*myq1^14*myq2^4*(1 + x^2)*
      ((1 + w1^(-2))^2*(24 + 24/w1^16 + 58/w1^14 + 145/w1^12 + 116/w1^10 + 
         186/w1^8 + 116/w1^6 + 145/w1^4 + 58/w1^2)*x^2 + 
       ((1 + w1^(-2))^2*(24 + 24/w1^16 + 58/w1^14 + 145/w1^12 + 116/w1^10 + 
          186/w1^8 + 116/w1^6 + 145/w1^4 + 58/w1^2)*x^2)/w2^4 - 
       ((-824 + 30*x^2 - 824*x^4)/w1^10 + (-274 + 724*x^2 - 274*x^4)/w1^14 + 
         (-274 + 724*x^2 - 274*x^4)/w1^6 + (-46 + 656*x^2 - 46*x^4)/w1^16 + 
         (-46 + 656*x^2 - 46*x^4)/w1^4 + 2*(1 + 25*x^2 + x^4) + 
         (2*(1 + 25*x^2 + x^4))/w1^20 + (2 + 277*x^2 + 2*x^4)/w1^18 + 
         (2 + 277*x^2 + 2*x^4)/w1^2 - (10*(68 - 23*x^2 + 68*x^4))/w1^12 - 
         (10*(68 - 23*x^2 + 68*x^4))/w1^8)/w2^2))/(w1^5*w2) - 
    (2*myq1^2*myq2^16*(1 + x^2)*(x^2/w2^2 + x^2/(w1^24*w2^2) + 
       (292*x^2 + (292*x^2)/w2^4 + (-328 + 758*x^2 - 328*x^4)/w2^2)/w1^14 + 
       (292*x^2 + (292*x^2)/w2^4 + (-328 + 758*x^2 - 328*x^4)/w2^2)/w1^10 + 
       (2*(199*x^2 + (199*x^2)/w2^4 + (-152 + 537*x^2 - 152*x^4)/w2^2))/
        w1^12 - (4*x^2 + (4*x^2)/w2^4 + (2 + 43*x^2 + 2*x^4)/w2^2)/w1^22 - 
       (4*x^2 + (4*x^2)/w2^4 + (2 + 43*x^2 + 2*x^4)/w2^2)/w1^2 + 
       (-23*x^2 - (23*x^2)/w2^4 + (34 - 13*x^2 + 34*x^4)/w2^2)/w1^20 + 
       (-23*x^2 - (23*x^2)/w2^4 + (34 - 13*x^2 + 34*x^4)/w2^2)/w1^4 + 
       (96*x^2 + (96*x^2)/w2^4 + (58 + 763*x^2 + 58*x^4)/w2^2)/w1^16 + 
       (96*x^2 + (96*x^2)/w2^4 + (58 + 763*x^2 + 58*x^4)/w2^2)/w1^8 + 
       (-16*x^2 - (16*x^2)/w2^4 + (70 + 173*x^2 + 70*x^4)/w2^2)/w1^18 + 
       (-16*x^2 - (16*x^2)/w2^4 + (70 + 173*x^2 + 70*x^4)/w2^2)/w1^6))/
     (w1^3*w2) - (2*myq1^6*myq2^12*(1 + x^2)*((2 + 2/w2^4 - 19/w2^2)*x^2 + 
       ((2 + 2/w2^4 - 19/w2^2)*x^2)/w1^28 + (3457*x^2 + (3457*x^2)/w2^4 + 
         (-884 + 1501*x^2 - 884*x^4)/w2^2)/w1^16 + 
       (3457*x^2 + (3457*x^2)/w2^4 + (-884 + 1501*x^2 - 884*x^4)/w2^2)/
        w1^12 + (2*(2042*x^2 + (2042*x^2)/w2^4 + (-578 + 925*x^2 - 578*x^4)/
           w2^2))/w1^14 + (2129*x^2 + (2129*x^2)/w2^4 + 
         (-4 + 1201*x^2 - 4*x^4)/w2^2)/w1^18 + 
       (2129*x^2 + (2129*x^2)/w2^4 + (-4 + 1201*x^2 - 4*x^4)/w2^2)/w1^10 + 
       (-17*x^2 - (17*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2)/w1^26 + 
       (-17*x^2 - (17*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2)/w1^2 + 
       (3*x^2 + (3*x^2)/w2^4 + (64 - 59*x^2 + 64*x^4)/w2^2)/w1^24 + 
       (3*x^2 + (3*x^2)/w2^4 + (64 - 59*x^2 + 64*x^4)/w2^2)/w1^4 + 
       (190*x^2 + (190*x^2)/w2^4 + (224 + 151*x^2 + 224*x^4)/w2^2)/w1^22 + 
       (190*x^2 + (190*x^2)/w2^4 + (224 + 151*x^2 + 224*x^4)/w2^2)/w1^6 + 
       (882*x^2 + (882*x^2)/w2^4 + (272 + 441*x^2 + 272*x^4)/w2^2)/w1^20 + 
       (882*x^2 + (882*x^2)/w2^4 + (272 + 441*x^2 + 272*x^4)/w2^2)/w1^8))/
     (w1*w2) - (2*myq1^10*myq2^8*(1 + x^2)*((13 + 13/w2^4 - 22/w2^2)*x^2 + 
       ((13 + 13/w2^4 - 22/w2^2)*x^2)/w1^28 + 
       (2*(20*x^2 + (20*x^2)/w2^4 + (1 - 54*x^2 + x^4)/w2^2))/w1^26 + 
       (2*(20*x^2 + (20*x^2)/w2^4 + (1 - 54*x^2 + x^4)/w2^2))/w1^2 + 
       (218*x^2 + (218*x^2)/w2^4 + (38 - 443*x^2 + 38*x^4)/w2^2)/w1^24 + 
       (218*x^2 + (218*x^2)/w2^4 + (38 - 443*x^2 + 38*x^4)/w2^2)/w1^4 + 
       (8*(324*x^2 + (324*x^2)/w2^4 + (48 - 113*x^2 + 48*x^4)/w2^2))/w1^18 + 
       (8*(324*x^2 + (324*x^2)/w2^4 + (48 - 113*x^2 + 48*x^4)/w2^2))/w1^10 + 
       (673*x^2 + (673*x^2)/w2^4 + (104 - 1093*x^2 + 104*x^4)/w2^2)/w1^22 + 
       (673*x^2 + (673*x^2)/w2^4 + (104 - 1093*x^2 + 104*x^4)/w2^2)/w1^6 + 
       (2*(1935*x^2 + (1935*x^2)/w2^4 + (226 + 673*x^2 + 226*x^4)/w2^2))/
        w1^14 + (1555*x^2 + (1555*x^2)/w2^4 + (324 - 1349*x^2 + 324*x^4)/
          w2^2)/w1^20 + (1555*x^2 + (1555*x^2)/w2^4 + 
         (324 - 1349*x^2 + 324*x^4)/w2^2)/w1^8 + 
       (2*(1727*x^2 + (1727*x^2)/w2^4 + (357 + 551*x^2 + 357*x^4)/w2^2))/
        w1^16 + (2*(1727*x^2 + (1727*x^2)/w2^4 + (357 + 551*x^2 + 357*x^4)/
           w2^2))/w1^12))/(w1*w2) + (myq1^3*myq2^15*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*((2*x^2)/w2^2 + (2*x^2)/(w1^24*w2^2) - 
       (4*(131*x^2 + (131*x^2)/w2^4 - (228*(1 - 4*x^2 + x^4))/w2^2))/w1^12 - 
       (4*x^2 + (4*x^2)/w2^4 + (4 + 79*x^2 + 4*x^4)/w2^2)/w1^22 - 
       (4*x^2 + (4*x^2)/w2^4 + (4 + 79*x^2 + 4*x^4)/w2^2)/w1^2 + 
       (-36*x^2 - (36*x^2)/w2^4 + (38 - 420*x^2 + 38*x^4)/w2^2)/w1^20 + 
       (-36*x^2 - (36*x^2)/w2^4 + (38 - 420*x^2 + 38*x^4)/w2^2)/w1^4 + 
       (-136*x^2 - (136*x^2)/w2^4 + (120 - 1283*x^2 + 120*x^4)/w2^2)/w1^18 + 
       (-136*x^2 - (136*x^2)/w2^4 + (120 - 1283*x^2 + 120*x^4)/w2^2)/w1^6 + 
       (-302*x^2 - (302*x^2)/w2^4 + (386 - 2294*x^2 + 386*x^4)/w2^2)/w1^16 + 
       (-302*x^2 - (302*x^2)/w2^4 + (386 - 2294*x^2 + 386*x^4)/w2^2)/w1^8 + 
       (-460*x^2 - (460*x^2)/w2^4 + (624 - 3454*x^2 + 624*x^4)/w2^2)/w1^14 + 
       (-460*x^2 - (460*x^2)/w2^4 + (624 - 3454*x^2 + 624*x^4)/w2^2)/w1^10))/
     w1^2 + (myq1^8*myq2^10*(1 + x^2)*((-18 - 18/w2^4 + 13/w2^2)*x^2 + 
       ((-18 - 18/w2^4 + 13/w2^2)*x^2)/w1^28 + 
       (9116*x^2 + (9116*x^2)/w2^4 + (-736 + 1825*x^2 - 736*x^4)/w2^2)/
        w1^16 + (9116*x^2 + (9116*x^2)/w2^4 + (-736 + 1825*x^2 - 736*x^4)/
          w2^2)/w1^12 + (80*(131*x^2 + (131*x^2)/w2^4 + 
          (-13 + 35*x^2 - 13*x^4)/w2^2))/w1^14 + 
       (2*(31*x^2 + (31*x^2)/w2^4 + (8*(2 - 11*x^2 + 2*x^4))/w2^2))/w1^26 + 
       (2*(31*x^2 + (31*x^2)/w2^4 + (8*(2 - 11*x^2 + 2*x^4))/w2^2))/w1^2 + 
       (6*(58*x^2 + (58*x^2)/w2^4 + (22 - 113*x^2 + 22*x^4)/w2^2))/w1^24 + 
       (6*(58*x^2 + (58*x^2)/w2^4 + (22 - 113*x^2 + 22*x^4)/w2^2))/w1^4 + 
       (4*(307*x^2 + (307*x^2)/w2^4 + (107 - 312*x^2 + 107*x^4)/w2^2))/
        w1^22 + (4*(307*x^2 + (307*x^2)/w2^4 + (107 - 312*x^2 + 107*x^4)/
           w2^2))/w1^6 + (2*(2919*x^2 + (2919*x^2)/w2^4 + 
          (242 + 612*x^2 + 242*x^4)/w2^2))/w1^18 + 
       (2*(2919*x^2 + (2919*x^2)/w2^4 + (242 + 612*x^2 + 242*x^4)/w2^2))/
        w1^10 + (2922*x^2 + (2922*x^2)/w2^4 + (628 - 760*x^2 + 628*x^4)/w2^2)/
        w1^20 + (2922*x^2 + (2922*x^2)/w2^4 + (628 - 760*x^2 + 628*x^4)/w2^2)/
        w1^8))/(w1*w2) + (myq1^12*myq2^6*(1 + x^2)*
      (2*(1 + w1^(-2))^2*(28 + 28/w1^20 + 60/w1^18 + 261/w1^16 + 331/w1^14 + 
         527/w1^12 + 298/w1^10 + 527/w1^8 + 331/w1^6 + 261/w1^4 + 60/w1^2)*
        x^2 + (2*(1 + w1^(-2))^2*(28 + 28/w1^20 + 60/w1^18 + 261/w1^16 + 
          331/w1^14 + 527/w1^12 + 298/w1^10 + 527/w1^8 + 331/w1^6 + 
          261/w1^4 + 60/w1^2)*x^2)/w2^4 + 
       ((-555*x^2)/w1^22 - (555*x^2)/w1^2 - 4*(1 + 27*x^2 + x^4) - 
         (4*(1 + 27*x^2 + x^4))/w1^24 + (8*(9 - 205*x^2 + 9*x^4))/w1^20 + 
         (8*(9 - 205*x^2 + 9*x^4))/w1^4 + (4*(266 - 523*x^2 + 266*x^4))/
          w1^16 + (4*(266 - 523*x^2 + 266*x^4))/w1^8 + 
         (284 - 2939*x^2 + 284*x^4)/w1^18 + (284 - 2939*x^2 + 284*x^4)/w1^6 + 
         (8*(327 + 364*x^2 + 327*x^4))/w1^12 + (2*(878 + 155*x^2 + 878*x^4))/
          w1^14 + (2*(878 + 155*x^2 + 878*x^4))/w1^10)/w2^2))/(w1^3*w2) + 
    (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((1 + w1^(-2))^4*(39 + 39/w1^12 + 68/w1^10 + 110/w1^8 + 96/w1^6 + 
         110/w1^4 + 68/w1^2)*x^2 + ((1 + w1^(-2))^4*(39 + 39/w1^12 + 
          68/w1^10 + 110/w1^8 + 96/w1^6 + 110/w1^4 + 68/w1^2)*x^2)/w2^4 - 
       (2*(15 + 22*x^2 + 15*x^4 + (10*(9 + 16*x^2 + 9*x^4))/w1^18 + 
          (10*(9 + 16*x^2 + 9*x^4))/w1^2 + (15 + 22*x^2 + 15*x^4)/w1^20 + 
          (20*(38 + 33*x^2 + 38*x^4))/w1^14 + (20*(38 + 33*x^2 + 38*x^4))/
           w1^6 + (8*(200 + 173*x^2 + 200*x^4))/w1^10 + 
          (308 + 397*x^2 + 308*x^4)/w1^16 + (308 + 397*x^2 + 308*x^4)/w1^4 + 
          (1397 + 1233*x^2 + 1397*x^4)/w1^12 + (1397 + 1233*x^2 + 1397*x^4)/
           w1^8))/w2^2))/w1^4 - myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*
     x*(x^2/w2^2 + x^2/(w1^28*w2^2) - 
      (8*(293*x^2 + (293*x^2)/w2^4 + (-613 + 403*x^2 - 613*x^4)/w2^2))/
       w1^14 - (8*(182*x^2 + (182*x^2)/w2^4 + (-265 + 484*x^2 - 265*x^4)/
          w2^2))/w1^18 - (8*(182*x^2 + (182*x^2)/w2^4 + 
         (-265 + 484*x^2 - 265*x^4)/w2^2))/w1^10 - 
      (4*(x^2 + x^2/w2^4 + (2*(1 + 11*x^2 + x^4))/w2^2))/w1^26 - 
      (4*(x^2 + x^2/w2^4 + (2*(1 + 11*x^2 + x^4))/w2^2))/w1^2 - 
      (4*(68*x^2 + (68*x^2)/w2^4 - (5*(6 - 71*x^2 + 6*x^4))/w2^2))/w1^22 - 
      (4*(68*x^2 + (68*x^2)/w2^4 - (5*(6 - 71*x^2 + 6*x^4))/w2^2))/w1^6 + 
      (-56*x^2 - (56*x^2)/w2^4 + (22 - 445*x^2 + 22*x^4)/w2^2)/w1^24 + 
      (-56*x^2 - (56*x^2)/w2^4 + (22 - 445*x^2 + 22*x^4)/w2^2)/w1^4 + 
      (-759*x^2 - (759*x^2)/w2^4 + (776 - 2621*x^2 + 776*x^4)/w2^2)/w1^20 + 
      (-759*x^2 - (759*x^2)/w2^4 + (776 - 2621*x^2 + 776*x^4)/w2^2)/w1^8 + 
      (-2089*x^2 - (2089*x^2)/w2^4 + (4306 - 3087*x^2 + 4306*x^4)/w2^2)/
       w1^16 + (-2089*x^2 - (2089*x^2)/w2^4 + (4306 - 3087*x^2 + 4306*x^4)/
         w2^2)/w1^12) + myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (2*(6 + 6/w2^4 + w2^(-2))*x^2 + (2*(6 + 6/w2^4 + w2^(-2))*x^2)/w1^28 + 
      (1944*x^2 + (1944*x^2)/w2^4 + (-2798 + 353*x^2 - 2798*x^4)/w2^2)/
       w1^20 + (1944*x^2 + (1944*x^2)/w2^4 + (-2798 + 353*x^2 - 2798*x^4)/
         w2^2)/w1^8 + (832*x^2 + (832*x^2)/w2^4 + (-708 + 918*x^2 - 708*x^4)/
         w2^2)/w1^22 + (832*x^2 + (832*x^2)/w2^4 + (-708 + 918*x^2 - 708*x^4)/
         w2^2)/w1^6 + (277*x^2 + (277*x^2)/w2^4 - (61*(2 - 7*x^2 + 2*x^4))/
         w2^2)/w1^24 + (277*x^2 + (277*x^2)/w2^4 - (61*(2 - 7*x^2 + 2*x^4))/
         w2^2)/w1^4 + (2*(36*x^2 + (36*x^2)/w2^4 + (4 + 53*x^2 + 4*x^4)/
          w2^2))/w1^26 + (2*(36*x^2 + (36*x^2)/w2^4 + (4 + 53*x^2 + 4*x^4)/
          w2^2))/w1^2 + (4*(1386*x^2 + (1386*x^2)/w2^4 - 
         (97*(38 + 27*x^2 + 38*x^4))/w2^2))/w1^14 + 
      (2*(1758*x^2 + (1758*x^2)/w2^4 - (3434 + 965*x^2 + 3434*x^4)/w2^2))/
       w1^18 + (2*(1758*x^2 + (1758*x^2)/w2^4 - (3434 + 965*x^2 + 3434*x^4)/
          w2^2))/w1^10 + (4959*x^2 + (4959*x^2)/w2^4 - 
        (2*(6360 + 4163*x^2 + 6360*x^4))/w2^2)/w1^16 + 
      (4959*x^2 + (4959*x^2)/w2^4 - (2*(6360 + 4163*x^2 + 6360*x^4))/w2^2)/
       w1^12) - (myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((1 + w1^(-2))^4*(33 + 33/w1^16 + 60/w1^14 + 156/w1^12 + 224/w1^10 + 
         320/w1^8 + 224/w1^6 + 156/w1^4 + 60/w1^2)*x^2 + 
       ((1 + w1^(-2))^4*(33 + 33/w1^16 + 60/w1^14 + 156/w1^12 + 224/w1^10 + 
          320/w1^8 + 224/w1^6 + 156/w1^4 + 60/w1^2)*x^2)/w2^4 - 
       (6*(3 + 4*x^2 + 3*x^4) + (6*(3 + 4*x^2 + 3*x^4))/w1^24 + 
         (88 + 41*x^2 + 88*x^4)/w1^22 + (88 + 41*x^2 + 88*x^4)/w1^2 + 
         (476 - 52*x^2 + 476*x^4)/w1^20 + (476 - 52*x^2 + 476*x^4)/w1^4 + 
         (4*(1241 + 863*x^2 + 1241*x^4))/w1^16 + 
         (4*(1241 + 863*x^2 + 1241*x^4))/w1^8 + (1832 + 421*x^2 + 1832*x^4)/
          w1^18 + (1832 + 421*x^2 + 1832*x^4)/w1^6 + 
         (4*(2623 + 2300*x^2 + 2623*x^4))/w1^12 + 
         (8364 + 6722*x^2 + 8364*x^4)/w1^14 + (8364 + 6722*x^2 + 8364*x^4)/
          w1^10)/w2^2))/w1^2 - myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((27*x^2)/w2^2 + (27*x^2)/(w1^28*w2^2) + 
      (3010*x^2 + (3010*x^2)/w2^4 + (-5888 + 226*x^2 - 5888*x^4)/w2^2)/
       w1^18 + (3010*x^2 + (3010*x^2)/w2^4 + (-5888 + 226*x^2 - 5888*x^4)/
         w2^2)/w1^10 + (1708*x^2 + (1708*x^2)/w2^4 + 
        (-2044 + 2461*x^2 - 2044*x^4)/w2^2)/w1^20 + 
      (1708*x^2 + (1708*x^2)/w2^4 + (-2044 + 2461*x^2 - 2044*x^4)/w2^2)/
       w1^8 + (212*x^2 + (212*x^2)/w2^4 + (-8 + 747*x^2 - 8*x^4)/w2^2)/
       w1^24 + (212*x^2 + (212*x^2)/w2^4 + (-8 + 747*x^2 - 8*x^4)/w2^2)/
       w1^4 + (2*(16*x^2 + (16*x^2)/w2^4 - (7*(1 - 11*x^2 + x^4))/w2^2))/
       w1^26 + (2*(16*x^2 + (16*x^2)/w2^4 - (7*(1 - 11*x^2 + x^4))/w2^2))/
       w1^2 + (729*x^2 + (729*x^2)/w2^4 - (4*(108 - 443*x^2 + 108*x^4))/w2^2)/
       w1^22 + (729*x^2 + (729*x^2)/w2^4 - (4*(108 - 443*x^2 + 108*x^4))/
         w2^2)/w1^6 + (2*(2333*x^2 + (2333*x^2)/w2^4 - 
         (2*(3001 + 904*x^2 + 3001*x^4))/w2^2))/w1^14 + 
      (4184*x^2 + (4184*x^2)/w2^4 - (9584 + 1491*x^2 + 9584*x^4)/w2^2)/
       w1^16 + (4184*x^2 + (4184*x^2)/w2^4 - (9584 + 1491*x^2 + 9584*x^4)/
         w2^2)/w1^12)))/(192*myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) - 
 (w1^2*w2^3*(-((myq2^18*(1 + x^2)*(x^2 + x^2/w1^20 - (32*x^2)/w1^18 - 
        (32*x^2)/w1^2 + (-32 + 530*x^2 - 32*x^4)/w1^12 + 
        (-32 + 530*x^2 - 32*x^4)/w1^8 + (4*(5 + 22*x^2 + 5*x^4))/w1^14 + 
        (4*(5 + 22*x^2 + 5*x^4))/w1^6 + (24 - 35*x^2 + 24*x^4)/w1^16 + 
        (24 - 35*x^2 + 24*x^4)/w1^4 - (8*(27 - 70*x^2 + 27*x^4))/w1^10))/
      (w1^5*w2^3)) + (myq1*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2 + x^2/w1^20 + (2*(2 - 9*x^2 + 2*x^4))/w1^18 + 
       (2*(2 - 9*x^2 + 2*x^4))/w1^2 + (4*(7 - 122*x^2 + 7*x^4))/w1^14 + 
       (4*(7 - 122*x^2 + 7*x^4))/w1^6 - (2*(13 + 489*x^2 + 13*x^4))/w1^12 - 
       (2*(13 + 489*x^2 + 13*x^4))/w1^8 - (4*(24 + 319*x^2 + 24*x^4))/w1^10 + 
       (30 - 127*x^2 + 30*x^4)/w1^16 + (30 - 127*x^2 + 30*x^4)/w1^4))/
     (w1^4*w2^2) + (2*myq1^18*(1 + w1^(-2))^4*(1 + x^2)*
      ((1 + w1^(-4) + 4/w1^2)*x^2 + ((1 + w1^(-4) + 4/w1^2)*x^2)/w2^4 + 
       (2*(1 - x^2 + x^4 + (2*(1 - 4*x^2 + x^4))/w1^2 + (1 - x^2 + x^4)/
           w1^4))/w2^2))/(w1^9*w2) - (2*myq1^16*myq2^2*(1 + w1^(-2))^2*
      (1 + x^2)*(4*(1 + w2^(-4) - 3/w2^2)*x^2 + 
       (4*(1 + w2^(-4) - 3/w2^2)*x^2)/w1^12 + 
       (4*(12*x^2 + (12*x^2)/w2^4 + (13*(-1 + x^2)^2)/w2^2))/w1^8 + 
       (4*(12*x^2 + (12*x^2)/w2^4 + (13*(-1 + x^2)^2)/w2^2))/w1^4 + 
       (2*(25*x^2 + (25*x^2)/w2^4 + (26*(2 - x^2 + 2*x^4))/w2^2))/w1^6 + 
       (3*(5*x^2 + (5*x^2)/w2^4 + (4 - 22*x^2 + 4*x^4)/w2^2))/w1^10 + 
       (3*(5*x^2 + (5*x^2)/w2^4 + (4 - 22*x^2 + 4*x^4)/w2^2))/w1^2))/
     (w1^7*w2) - (myq1^17*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*
      x*((1 + w1^(-2))^2*(5 + 5/w1^4 + 8/w1^2)*x^2 + 
       ((1 + w1^(-2))^2*(5 + 5/w1^4 + 8/w1^2)*x^2)/w2^4 + 
       (6*(1 + x^2 + x^4) + (6*(1 + x^2 + x^4))/w1^8 + (4*(7 - x^2 + 7*x^4))/
          w1^6 + (4*(7 - x^2 + 7*x^4))/w1^2 + (4*(14 + x^2 + 14*x^4))/w1^4)/
        w2^2))/w1^8 + (myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((1 + w1^(-2))^4*(19 + 19/w1^8 + 28/w1^6 + 36/w1^4 + 28/w1^2)*x^2 + 
       ((1 + w1^(-2))^4*(19 + 19/w1^8 + 28/w1^6 + 36/w1^4 + 28/w1^2)*x^2)/
        w2^4 - (2*(9 + 14*x^2 + 9*x^4 + (4*(5 + 8*x^2 + 5*x^4))/w1^8 + 
          (8*(5 + 13*x^2 + 5*x^4))/w1^14 + (8*(5 + 13*x^2 + 5*x^4))/w1^2 + 
          (9 + 14*x^2 + 9*x^4)/w1^16 + (22 + 96*x^2 + 22*x^4)/w1^10 + 
          (22 + 96*x^2 + 22*x^4)/w1^6 + (53 + 190*x^2 + 53*x^4)/w1^12 + 
          (53 + 190*x^2 + 53*x^4)/w1^4))/w2^2))/w1^6 - 
    (myq1^4*myq2^14*(1 + x^2)*(x^2/w2^2 + x^2/(w1^28*w2^2) + 
       (3054*x^2 + (3054*x^2)/w2^4 + (-1004 + 3533*x^2 - 1004*x^4)/w2^2)/
        w1^16 + (3054*x^2 + (3054*x^2)/w2^4 + (-1004 + 3533*x^2 - 1004*x^4)/
          w2^2)/w1^12 + (4*(943*x^2 + (943*x^2)/w2^4 + 
          (-568 + 668*x^2 - 568*x^4)/w2^2))/w1^14 + 
       (4*(378*x^2 + (378*x^2)/w2^4 + (-68 + 557*x^2 - 68*x^4)/w2^2))/w1^18 + 
       (4*(378*x^2 + (378*x^2)/w2^4 + (-68 + 557*x^2 - 68*x^4)/w2^2))/w1^10 - 
       (4*(x^2 + x^2/w2^4 + (1 + 23*x^2 + x^4)/w2^2))/w1^26 - 
       (4*(x^2 + x^2/w2^4 + (1 + 23*x^2 + x^4)/w2^2))/w1^2 + 
       (4*(88*x^2 + (88*x^2)/w2^4 + (13*(9 + 32*x^2 + 9*x^4))/w2^2))/w1^20 + 
       (4*(88*x^2 + (88*x^2)/w2^4 + (13*(9 + 32*x^2 + 9*x^4))/w2^2))/w1^8 + 
       (-50*x^2 - (50*x^2)/w2^4 + (4*(55 + 64*x^2 + 55*x^4))/w2^2)/w1^22 + 
       (-50*x^2 - (50*x^2)/w2^4 + (4*(55 + 64*x^2 + 55*x^4))/w2^2)/w1^6 + 
       (-62*x^2 - (62*x^2)/w2^4 + (64 - 30*x^2 + 64*x^4)/w2^2)/w1^24 + 
       (-62*x^2 - (62*x^2)/w2^4 + (64 - 30*x^2 + 64*x^4)/w2^2)/w1^4))/
     (w1*w2) + (2*myq1^14*myq2^4*(1 + x^2)*
      ((1 + w1^(-2))^2*(24 + 24/w1^16 + 58/w1^14 + 145/w1^12 + 116/w1^10 + 
         186/w1^8 + 116/w1^6 + 145/w1^4 + 58/w1^2)*x^2 + 
       ((1 + w1^(-2))^2*(24 + 24/w1^16 + 58/w1^14 + 145/w1^12 + 116/w1^10 + 
          186/w1^8 + 116/w1^6 + 145/w1^4 + 58/w1^2)*x^2)/w2^4 - 
       ((-824 + 30*x^2 - 824*x^4)/w1^10 + (-274 + 724*x^2 - 274*x^4)/w1^14 + 
         (-274 + 724*x^2 - 274*x^4)/w1^6 + (-46 + 656*x^2 - 46*x^4)/w1^16 + 
         (-46 + 656*x^2 - 46*x^4)/w1^4 + 2*(1 + 25*x^2 + x^4) + 
         (2*(1 + 25*x^2 + x^4))/w1^20 + (2 + 277*x^2 + 2*x^4)/w1^18 + 
         (2 + 277*x^2 + 2*x^4)/w1^2 - (10*(68 - 23*x^2 + 68*x^4))/w1^12 - 
         (10*(68 - 23*x^2 + 68*x^4))/w1^8)/w2^2))/(w1^5*w2) + 
    (2*myq1^2*myq2^16*(1 + x^2)*(x^2/w2^2 + x^2/(w1^24*w2^2) + 
       (292*x^2 + (292*x^2)/w2^4 + (-328 + 758*x^2 - 328*x^4)/w2^2)/w1^14 + 
       (292*x^2 + (292*x^2)/w2^4 + (-328 + 758*x^2 - 328*x^4)/w2^2)/w1^10 + 
       (2*(199*x^2 + (199*x^2)/w2^4 + (-152 + 537*x^2 - 152*x^4)/w2^2))/
        w1^12 - (4*x^2 + (4*x^2)/w2^4 + (2 + 43*x^2 + 2*x^4)/w2^2)/w1^22 - 
       (4*x^2 + (4*x^2)/w2^4 + (2 + 43*x^2 + 2*x^4)/w2^2)/w1^2 + 
       (-23*x^2 - (23*x^2)/w2^4 + (34 - 13*x^2 + 34*x^4)/w2^2)/w1^20 + 
       (-23*x^2 - (23*x^2)/w2^4 + (34 - 13*x^2 + 34*x^4)/w2^2)/w1^4 + 
       (96*x^2 + (96*x^2)/w2^4 + (58 + 763*x^2 + 58*x^4)/w2^2)/w1^16 + 
       (96*x^2 + (96*x^2)/w2^4 + (58 + 763*x^2 + 58*x^4)/w2^2)/w1^8 + 
       (-16*x^2 - (16*x^2)/w2^4 + (70 + 173*x^2 + 70*x^4)/w2^2)/w1^18 + 
       (-16*x^2 - (16*x^2)/w2^4 + (70 + 173*x^2 + 70*x^4)/w2^2)/w1^6))/
     (w1^3*w2) + (2*myq1^6*myq2^12*(1 + x^2)*((2 + 2/w2^4 - 19/w2^2)*x^2 + 
       ((2 + 2/w2^4 - 19/w2^2)*x^2)/w1^28 + (3457*x^2 + (3457*x^2)/w2^4 + 
         (-884 + 1501*x^2 - 884*x^4)/w2^2)/w1^16 + 
       (3457*x^2 + (3457*x^2)/w2^4 + (-884 + 1501*x^2 - 884*x^4)/w2^2)/
        w1^12 + (2*(2042*x^2 + (2042*x^2)/w2^4 + (-578 + 925*x^2 - 578*x^4)/
           w2^2))/w1^14 + (2129*x^2 + (2129*x^2)/w2^4 + 
         (-4 + 1201*x^2 - 4*x^4)/w2^2)/w1^18 + 
       (2129*x^2 + (2129*x^2)/w2^4 + (-4 + 1201*x^2 - 4*x^4)/w2^2)/w1^10 + 
       (-17*x^2 - (17*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2)/w1^26 + 
       (-17*x^2 - (17*x^2)/w2^4 + (10 - 13*x^2 + 10*x^4)/w2^2)/w1^2 + 
       (3*x^2 + (3*x^2)/w2^4 + (64 - 59*x^2 + 64*x^4)/w2^2)/w1^24 + 
       (3*x^2 + (3*x^2)/w2^4 + (64 - 59*x^2 + 64*x^4)/w2^2)/w1^4 + 
       (190*x^2 + (190*x^2)/w2^4 + (224 + 151*x^2 + 224*x^4)/w2^2)/w1^22 + 
       (190*x^2 + (190*x^2)/w2^4 + (224 + 151*x^2 + 224*x^4)/w2^2)/w1^6 + 
       (882*x^2 + (882*x^2)/w2^4 + (272 + 441*x^2 + 272*x^4)/w2^2)/w1^20 + 
       (882*x^2 + (882*x^2)/w2^4 + (272 + 441*x^2 + 272*x^4)/w2^2)/w1^8))/
     (w1*w2) + (2*myq1^10*myq2^8*(1 + x^2)*((13 + 13/w2^4 - 22/w2^2)*x^2 + 
       ((13 + 13/w2^4 - 22/w2^2)*x^2)/w1^28 + 
       (2*(20*x^2 + (20*x^2)/w2^4 + (1 - 54*x^2 + x^4)/w2^2))/w1^26 + 
       (2*(20*x^2 + (20*x^2)/w2^4 + (1 - 54*x^2 + x^4)/w2^2))/w1^2 + 
       (218*x^2 + (218*x^2)/w2^4 + (38 - 443*x^2 + 38*x^4)/w2^2)/w1^24 + 
       (218*x^2 + (218*x^2)/w2^4 + (38 - 443*x^2 + 38*x^4)/w2^2)/w1^4 + 
       (8*(324*x^2 + (324*x^2)/w2^4 + (48 - 113*x^2 + 48*x^4)/w2^2))/w1^18 + 
       (8*(324*x^2 + (324*x^2)/w2^4 + (48 - 113*x^2 + 48*x^4)/w2^2))/w1^10 + 
       (673*x^2 + (673*x^2)/w2^4 + (104 - 1093*x^2 + 104*x^4)/w2^2)/w1^22 + 
       (673*x^2 + (673*x^2)/w2^4 + (104 - 1093*x^2 + 104*x^4)/w2^2)/w1^6 + 
       (2*(1935*x^2 + (1935*x^2)/w2^4 + (226 + 673*x^2 + 226*x^4)/w2^2))/
        w1^14 + (1555*x^2 + (1555*x^2)/w2^4 + (324 - 1349*x^2 + 324*x^4)/
          w2^2)/w1^20 + (1555*x^2 + (1555*x^2)/w2^4 + 
         (324 - 1349*x^2 + 324*x^4)/w2^2)/w1^8 + 
       (2*(1727*x^2 + (1727*x^2)/w2^4 + (357 + 551*x^2 + 357*x^4)/w2^2))/
        w1^16 + (2*(1727*x^2 + (1727*x^2)/w2^4 + (357 + 551*x^2 + 357*x^4)/
           w2^2))/w1^12))/(w1*w2) - (myq1^3*myq2^15*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*((2*x^2)/w2^2 + (2*x^2)/(w1^24*w2^2) - 
       (4*(131*x^2 + (131*x^2)/w2^4 - (228*(1 - 4*x^2 + x^4))/w2^2))/w1^12 - 
       (4*x^2 + (4*x^2)/w2^4 + (4 + 79*x^2 + 4*x^4)/w2^2)/w1^22 - 
       (4*x^2 + (4*x^2)/w2^4 + (4 + 79*x^2 + 4*x^4)/w2^2)/w1^2 + 
       (-36*x^2 - (36*x^2)/w2^4 + (38 - 420*x^2 + 38*x^4)/w2^2)/w1^20 + 
       (-36*x^2 - (36*x^2)/w2^4 + (38 - 420*x^2 + 38*x^4)/w2^2)/w1^4 + 
       (-136*x^2 - (136*x^2)/w2^4 + (120 - 1283*x^2 + 120*x^4)/w2^2)/w1^18 + 
       (-136*x^2 - (136*x^2)/w2^4 + (120 - 1283*x^2 + 120*x^4)/w2^2)/w1^6 + 
       (-302*x^2 - (302*x^2)/w2^4 + (386 - 2294*x^2 + 386*x^4)/w2^2)/w1^16 + 
       (-302*x^2 - (302*x^2)/w2^4 + (386 - 2294*x^2 + 386*x^4)/w2^2)/w1^8 + 
       (-460*x^2 - (460*x^2)/w2^4 + (624 - 3454*x^2 + 624*x^4)/w2^2)/w1^14 + 
       (-460*x^2 - (460*x^2)/w2^4 + (624 - 3454*x^2 + 624*x^4)/w2^2)/w1^10))/
     w1^2 - (myq1^8*myq2^10*(1 + x^2)*((-18 - 18/w2^4 + 13/w2^2)*x^2 + 
       ((-18 - 18/w2^4 + 13/w2^2)*x^2)/w1^28 + 
       (9116*x^2 + (9116*x^2)/w2^4 + (-736 + 1825*x^2 - 736*x^4)/w2^2)/
        w1^16 + (9116*x^2 + (9116*x^2)/w2^4 + (-736 + 1825*x^2 - 736*x^4)/
          w2^2)/w1^12 + (80*(131*x^2 + (131*x^2)/w2^4 + 
          (-13 + 35*x^2 - 13*x^4)/w2^2))/w1^14 + 
       (2*(31*x^2 + (31*x^2)/w2^4 + (8*(2 - 11*x^2 + 2*x^4))/w2^2))/w1^26 + 
       (2*(31*x^2 + (31*x^2)/w2^4 + (8*(2 - 11*x^2 + 2*x^4))/w2^2))/w1^2 + 
       (6*(58*x^2 + (58*x^2)/w2^4 + (22 - 113*x^2 + 22*x^4)/w2^2))/w1^24 + 
       (6*(58*x^2 + (58*x^2)/w2^4 + (22 - 113*x^2 + 22*x^4)/w2^2))/w1^4 + 
       (4*(307*x^2 + (307*x^2)/w2^4 + (107 - 312*x^2 + 107*x^4)/w2^2))/
        w1^22 + (4*(307*x^2 + (307*x^2)/w2^4 + (107 - 312*x^2 + 107*x^4)/
           w2^2))/w1^6 + (2*(2919*x^2 + (2919*x^2)/w2^4 + 
          (242 + 612*x^2 + 242*x^4)/w2^2))/w1^18 + 
       (2*(2919*x^2 + (2919*x^2)/w2^4 + (242 + 612*x^2 + 242*x^4)/w2^2))/
        w1^10 + (2922*x^2 + (2922*x^2)/w2^4 + (628 - 760*x^2 + 628*x^4)/w2^2)/
        w1^20 + (2922*x^2 + (2922*x^2)/w2^4 + (628 - 760*x^2 + 628*x^4)/w2^2)/
        w1^8))/(w1*w2) - (myq1^12*myq2^6*(1 + x^2)*
      (2*(1 + w1^(-2))^2*(28 + 28/w1^20 + 60/w1^18 + 261/w1^16 + 331/w1^14 + 
         527/w1^12 + 298/w1^10 + 527/w1^8 + 331/w1^6 + 261/w1^4 + 60/w1^2)*
        x^2 + (2*(1 + w1^(-2))^2*(28 + 28/w1^20 + 60/w1^18 + 261/w1^16 + 
          331/w1^14 + 527/w1^12 + 298/w1^10 + 527/w1^8 + 331/w1^6 + 
          261/w1^4 + 60/w1^2)*x^2)/w2^4 + 
       ((-555*x^2)/w1^22 - (555*x^2)/w1^2 - 4*(1 + 27*x^2 + x^4) - 
         (4*(1 + 27*x^2 + x^4))/w1^24 + (8*(9 - 205*x^2 + 9*x^4))/w1^20 + 
         (8*(9 - 205*x^2 + 9*x^4))/w1^4 + (4*(266 - 523*x^2 + 266*x^4))/
          w1^16 + (4*(266 - 523*x^2 + 266*x^4))/w1^8 + 
         (284 - 2939*x^2 + 284*x^4)/w1^18 + (284 - 2939*x^2 + 284*x^4)/w1^6 + 
         (8*(327 + 364*x^2 + 327*x^4))/w1^12 + (2*(878 + 155*x^2 + 878*x^4))/
          w1^14 + (2*(878 + 155*x^2 + 878*x^4))/w1^10)/w2^2))/(w1^3*w2) - 
    (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((1 + w1^(-2))^4*(39 + 39/w1^12 + 68/w1^10 + 110/w1^8 + 96/w1^6 + 
         110/w1^4 + 68/w1^2)*x^2 + ((1 + w1^(-2))^4*(39 + 39/w1^12 + 
          68/w1^10 + 110/w1^8 + 96/w1^6 + 110/w1^4 + 68/w1^2)*x^2)/w2^4 - 
       (2*(15 + 22*x^2 + 15*x^4 + (10*(9 + 16*x^2 + 9*x^4))/w1^18 + 
          (10*(9 + 16*x^2 + 9*x^4))/w1^2 + (15 + 22*x^2 + 15*x^4)/w1^20 + 
          (20*(38 + 33*x^2 + 38*x^4))/w1^14 + (20*(38 + 33*x^2 + 38*x^4))/
           w1^6 + (8*(200 + 173*x^2 + 200*x^4))/w1^10 + 
          (308 + 397*x^2 + 308*x^4)/w1^16 + (308 + 397*x^2 + 308*x^4)/w1^4 + 
          (1397 + 1233*x^2 + 1397*x^4)/w1^12 + (1397 + 1233*x^2 + 1397*x^4)/
           w1^8))/w2^2))/w1^4 + myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*
     x*(x^2/w2^2 + x^2/(w1^28*w2^2) - 
      (8*(293*x^2 + (293*x^2)/w2^4 + (-613 + 403*x^2 - 613*x^4)/w2^2))/
       w1^14 - (8*(182*x^2 + (182*x^2)/w2^4 + (-265 + 484*x^2 - 265*x^4)/
          w2^2))/w1^18 - (8*(182*x^2 + (182*x^2)/w2^4 + 
         (-265 + 484*x^2 - 265*x^4)/w2^2))/w1^10 - 
      (4*(x^2 + x^2/w2^4 + (2*(1 + 11*x^2 + x^4))/w2^2))/w1^26 - 
      (4*(x^2 + x^2/w2^4 + (2*(1 + 11*x^2 + x^4))/w2^2))/w1^2 - 
      (4*(68*x^2 + (68*x^2)/w2^4 - (5*(6 - 71*x^2 + 6*x^4))/w2^2))/w1^22 - 
      (4*(68*x^2 + (68*x^2)/w2^4 - (5*(6 - 71*x^2 + 6*x^4))/w2^2))/w1^6 + 
      (-56*x^2 - (56*x^2)/w2^4 + (22 - 445*x^2 + 22*x^4)/w2^2)/w1^24 + 
      (-56*x^2 - (56*x^2)/w2^4 + (22 - 445*x^2 + 22*x^4)/w2^2)/w1^4 + 
      (-759*x^2 - (759*x^2)/w2^4 + (776 - 2621*x^2 + 776*x^4)/w2^2)/w1^20 + 
      (-759*x^2 - (759*x^2)/w2^4 + (776 - 2621*x^2 + 776*x^4)/w2^2)/w1^8 + 
      (-2089*x^2 - (2089*x^2)/w2^4 + (4306 - 3087*x^2 + 4306*x^4)/w2^2)/
       w1^16 + (-2089*x^2 - (2089*x^2)/w2^4 + (4306 - 3087*x^2 + 4306*x^4)/
         w2^2)/w1^12) - myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (2*(6 + 6/w2^4 + w2^(-2))*x^2 + (2*(6 + 6/w2^4 + w2^(-2))*x^2)/w1^28 + 
      (1944*x^2 + (1944*x^2)/w2^4 + (-2798 + 353*x^2 - 2798*x^4)/w2^2)/
       w1^20 + (1944*x^2 + (1944*x^2)/w2^4 + (-2798 + 353*x^2 - 2798*x^4)/
         w2^2)/w1^8 + (832*x^2 + (832*x^2)/w2^4 + (-708 + 918*x^2 - 708*x^4)/
         w2^2)/w1^22 + (832*x^2 + (832*x^2)/w2^4 + (-708 + 918*x^2 - 708*x^4)/
         w2^2)/w1^6 + (277*x^2 + (277*x^2)/w2^4 - (61*(2 - 7*x^2 + 2*x^4))/
         w2^2)/w1^24 + (277*x^2 + (277*x^2)/w2^4 - (61*(2 - 7*x^2 + 2*x^4))/
         w2^2)/w1^4 + (2*(36*x^2 + (36*x^2)/w2^4 + (4 + 53*x^2 + 4*x^4)/
          w2^2))/w1^26 + (2*(36*x^2 + (36*x^2)/w2^4 + (4 + 53*x^2 + 4*x^4)/
          w2^2))/w1^2 + (4*(1386*x^2 + (1386*x^2)/w2^4 - 
         (97*(38 + 27*x^2 + 38*x^4))/w2^2))/w1^14 + 
      (2*(1758*x^2 + (1758*x^2)/w2^4 - (3434 + 965*x^2 + 3434*x^4)/w2^2))/
       w1^18 + (2*(1758*x^2 + (1758*x^2)/w2^4 - (3434 + 965*x^2 + 3434*x^4)/
          w2^2))/w1^10 + (4959*x^2 + (4959*x^2)/w2^4 - 
        (2*(6360 + 4163*x^2 + 6360*x^4))/w2^2)/w1^16 + 
      (4959*x^2 + (4959*x^2)/w2^4 - (2*(6360 + 4163*x^2 + 6360*x^4))/w2^2)/
       w1^12) + (myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((1 + w1^(-2))^4*(33 + 33/w1^16 + 60/w1^14 + 156/w1^12 + 224/w1^10 + 
         320/w1^8 + 224/w1^6 + 156/w1^4 + 60/w1^2)*x^2 + 
       ((1 + w1^(-2))^4*(33 + 33/w1^16 + 60/w1^14 + 156/w1^12 + 224/w1^10 + 
          320/w1^8 + 224/w1^6 + 156/w1^4 + 60/w1^2)*x^2)/w2^4 - 
       (6*(3 + 4*x^2 + 3*x^4) + (6*(3 + 4*x^2 + 3*x^4))/w1^24 + 
         (88 + 41*x^2 + 88*x^4)/w1^22 + (88 + 41*x^2 + 88*x^4)/w1^2 + 
         (476 - 52*x^2 + 476*x^4)/w1^20 + (476 - 52*x^2 + 476*x^4)/w1^4 + 
         (4*(1241 + 863*x^2 + 1241*x^4))/w1^16 + 
         (4*(1241 + 863*x^2 + 1241*x^4))/w1^8 + (1832 + 421*x^2 + 1832*x^4)/
          w1^18 + (1832 + 421*x^2 + 1832*x^4)/w1^6 + 
         (4*(2623 + 2300*x^2 + 2623*x^4))/w1^12 + 
         (8364 + 6722*x^2 + 8364*x^4)/w1^14 + (8364 + 6722*x^2 + 8364*x^4)/
          w1^10)/w2^2))/w1^2 + myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((27*x^2)/w2^2 + (27*x^2)/(w1^28*w2^2) + 
      (3010*x^2 + (3010*x^2)/w2^4 + (-5888 + 226*x^2 - 5888*x^4)/w2^2)/
       w1^18 + (3010*x^2 + (3010*x^2)/w2^4 + (-5888 + 226*x^2 - 5888*x^4)/
         w2^2)/w1^10 + (1708*x^2 + (1708*x^2)/w2^4 + 
        (-2044 + 2461*x^2 - 2044*x^4)/w2^2)/w1^20 + 
      (1708*x^2 + (1708*x^2)/w2^4 + (-2044 + 2461*x^2 - 2044*x^4)/w2^2)/
       w1^8 + (212*x^2 + (212*x^2)/w2^4 + (-8 + 747*x^2 - 8*x^4)/w2^2)/
       w1^24 + (212*x^2 + (212*x^2)/w2^4 + (-8 + 747*x^2 - 8*x^4)/w2^2)/
       w1^4 + (2*(16*x^2 + (16*x^2)/w2^4 - (7*(1 - 11*x^2 + x^4))/w2^2))/
       w1^26 + (2*(16*x^2 + (16*x^2)/w2^4 - (7*(1 - 11*x^2 + x^4))/w2^2))/
       w1^2 + (729*x^2 + (729*x^2)/w2^4 - (4*(108 - 443*x^2 + 108*x^4))/w2^2)/
       w1^22 + (729*x^2 + (729*x^2)/w2^4 - (4*(108 - 443*x^2 + 108*x^4))/
         w2^2)/w1^6 + (2*(2333*x^2 + (2333*x^2)/w2^4 - 
         (2*(3001 + 904*x^2 + 3001*x^4))/w2^2))/w1^14 + 
      (4184*x^2 + (4184*x^2)/w2^4 - (9584 + 1491*x^2 + 9584*x^4)/w2^2)/
       w1^16 + (4184*x^2 + (4184*x^2)/w2^4 - (9584 + 1491*x^2 + 9584*x^4)/
         w2^2)/w1^12)))/(96*myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) + 
 (w1^4*w2^3*((3*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/(w1*w2^3) + 
    (3*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(24 + 24/w2^4 - 37/w2^2 + 16*x^2 + (16*x^2)/w2^4 - 
       (43*x^2)/w2^2 + 12*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 4/(w1^2*w2^2))*
        (-1 + x^2) - (37 + 43*x^2 - (4*(13 + 27*x^2))/w2^2 + 
         (37 + 43*x^2)/w2^4)/w1^2 + (8*(3 + 2*x^2) + (8*(3 + 2*x^2))/w2^4 - 
         (37 + 43*x^2)/w2^2)/w1^4))/(w1*w2) + 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(20*x^2 + (20*x^2)/w1^4 + 
       (7 - 40*x^2 - 7*x^4 + 12*(-1 + x^4))/w1^2))/w2^2 + 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(20*x^2 + (20*x^2)/w2^4 + 
       (7 - 40*x^2 - 7*x^4 + 12*(-1 + x^4))/w2^2))/w1^2)*
   ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
     (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
      ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
       (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
      (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
         (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + (2*x^2)/(w1^8*w2^4) - 
      (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
       w1^6 - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + 
        (1 + x^4)/w2^2)/w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + 
        (4*(1 + 3*x^2 + x^4))/w2^2)/(w1^4*w2^2)) + 
    (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
       (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
       (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
     (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
       (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
       (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
     (w1^2*w2^2) - (2*myq1*myq2^9*
      (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
         (3 + 4*x^2 + 3*x^4)/w1^2) + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
          (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
         x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
         (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
    (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
         (3 + 4*x^2 + 3*x^4)/w2^2) + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
         x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4 - 
         (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/(w1^3*w2^3) + 
    (myq1^7*myq2^3*((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
       (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
       (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
       (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^6 + 
          (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
          (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
    (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
         (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
       (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
          (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
       (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
       (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
          w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
    (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
          (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
       (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
        (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
         (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
       (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
         (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
       (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
         (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
  (1536*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
   ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
   (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) - (w1^4*w2^3*((27*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/
     (w1*w2^3) + (27*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(24 + 24/w1^4 - 37/w1^2 + 24/w2^4 + 24/(w1^4*w2^4) - 
       37/(w1^2*w2^4) - 37/w2^2 - 37/(w1^4*w2^2) + 52/(w1^2*w2^2) + 16*x^2 + 
       (16*x^2)/w1^4 - (43*x^2)/w1^2 + (16*x^2)/w2^4 + (16*x^2)/(w1^4*w2^4) - 
       (43*x^2)/(w1^2*w2^4) - (43*x^2)/w2^2 - (43*x^2)/(w1^4*w2^2) + 
       (108*x^2)/(w1^2*w2^2) - 24*((1 + w2^(-4) - 4/w2^2)/w1^2 + w2^(-2) + 
         1/(w1^4*w2^2))*(-1 + x^2) + 12*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*(-1 + x^2) - 48*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        (1 + x^2)))/(w1*w2) + (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (-28*x^2 - (28*x^2)/w1^4 - (-7 - 56*x^2 + 7*x^4 + 12*(-1 + x^4))/w1^2))/
     w2^2 + (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (-28*x^2 - (28*x^2)/w2^4 - (-7 - 56*x^2 + 7*x^4 + 12*(-1 + x^4))/w2^2))/
     w1^2)*((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
     (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
      ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
       (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
      (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
         (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + (2*x^2)/(w1^8*w2^4) - 
      (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
       w1^6 - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + 
        (1 + x^4)/w2^2)/w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + 
        (4*(1 + 3*x^2 + x^4))/w2^2)/(w1^4*w2^2)) + 
    (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
       (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
       (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
     (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
       (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
       (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
     (w1^2*w2^2) - (2*myq1*myq2^9*
      (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
         (3 + 4*x^2 + 3*x^4)/w1^2) + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
          (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
         x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
         (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
    (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
         (3 + 4*x^2 + 3*x^4)/w2^2) + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
         x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4 - 
         (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/(w1^3*w2^3) + 
    (myq1^7*myq2^3*((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
       (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
       (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
       (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^6 + 
          (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
          (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
    (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
         (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
       (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
          (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
       (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
       (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
          w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
    (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
          (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
       (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
        (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
         (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
       (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
         (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
       (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
         (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
  (1536*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
   ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
   (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) + (w1^4*w2^3*((27*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/
     (w1*w2^3) + (3*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(11/w2^2 - 8*x^2 - (8*x^2)/w2^4 + (5*x^2)/w2^2 + 
       12*(-1 + w1^(-2))^2*(1 + w2^(-4))*(-1 + x^2) + 
       (11 + 5*x^2 + (4*(-11 + 3*x^2))/w2^2 + (11 + 5*x^2)/w2^4)/w1^2 + 
       (-8*x^2 - (8*x^2)/w2^4 + (11 + 5*x^2)/w2^2)/w1^4))/(w1*w2) - 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w2^4 + 
       (-7 - 8*x^2 + 7*x^4 - 12*(-1 + x^4))/w2^2))/w1^2 - 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w1^4 + 
       (-7 - 8*x^2 + 7*x^4 + 12*(-1 + x^4))/w1^2))/w2^2)*
   ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
     (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
      ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
       (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
      (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
         (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + (2*x^2)/(w1^8*w2^4) - 
      (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
       w1^6 - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + 
        (1 + x^4)/w2^2)/w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + 
        (4*(1 + 3*x^2 + x^4))/w2^2)/(w1^4*w2^2)) + 
    (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
       (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
       (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
     (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
       (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
       (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
     (w1^2*w2^2) - (2*myq1*myq2^9*
      (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
         (3 + 4*x^2 + 3*x^4)/w1^2) + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
          (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
         x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
         (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
    (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
         (3 + 4*x^2 + 3*x^4)/w2^2) + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
         x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4 - 
         (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/(w1^3*w2^3) + 
    (myq1^7*myq2^3*((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
       (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
       (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
       (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^6 + 
          (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
          (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
    (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
         (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
       (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
          (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
       (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
       (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
          w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
    (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
          (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
       (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
        (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
         (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
       (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
         (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
       (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
         (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
  (1536*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
   ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
   (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) - (w1^4*w2^3*((3*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/
     (w1*w2^3) + (27*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(11/w2^2 - 8*x^2 - (8*x^2)/w2^4 + (5*x^2)/w2^2 + 
       12*(1 + w1^(-4))*(-1 + w2^(-2))^2*(-1 + x^2) + 
       (11 + 5*x^2 + (4*(-11 + 3*x^2))/w2^2 + (11 + 5*x^2)/w2^4)/w1^2 + 
       (-8*x^2 - (8*x^2)/w2^4 + (11 + 5*x^2)/w2^2)/w1^4))/(w1*w2) - 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w1^4 + 
       (-7 - 8*x^2 + 7*x^4 - 12*(-1 + x^4))/w1^2))/w2^2 - 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w2^4 + 
       (-7 - 8*x^2 + 7*x^4 + 12*(-1 + x^4))/w2^2))/w1^2)*
   ((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
     (w1^4*w2^4) + (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*(((1 + w2^(-4))*x^2)/w2^2 + 
      ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/
       (w1^6*w2^2) + ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
      (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
         (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + (2*x^2)/(w1^8*w2^4) - 
      (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
       w1^6 - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + 
        (1 + x^4)/w2^2)/w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + 
        (4*(1 + 3*x^2 + x^4))/w2^2)/(w1^4*w2^2)) + 
    (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
       (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
       (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
     (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
       (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
       (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
     (w1^2*w2^2) - (2*myq1*myq2^9*
      (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
         (3 + 4*x^2 + 3*x^4)/w1^2) + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
          (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
         x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
         (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
    (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
         (3 + 4*x^2 + 3*x^4)/w2^2) + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
         x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4 - 
         (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/(w1^3*w2^3) + 
    (myq1^7*myq2^3*((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
       (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
       (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
       (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
       (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^6 + 
          (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
          (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
    (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
         (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
       (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
          (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
       (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
       (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
          w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
         (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
    (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
          (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
       (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
        (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
         (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
       (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
         (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
         (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
       (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
         (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
         (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
  (1536*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
   ((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^2*
   (myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) + 
 (w1^2*w2^3*((myq1^9*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)^2*(1 - 6*x^2 + x^4))/(w1^6*w2^2) - 
    (myq2^9*(1 + x^2)*(x^4 + x^4/w1^16 + (22*x^2*(2 + x^2 + 2*x^4))/w1^8 - 
       (x^2*(5 + 16*x^2 + 5*x^4))/w1^14 - (x^2*(5 + 16*x^2 + 5*x^4))/w1^2 + 
       (2*(2 + 13*x^2 + 6*x^4 + 13*x^6 + 2*x^8))/w1^12 + 
       (2*(2 + 13*x^2 + 6*x^4 + 13*x^6 + 2*x^8))/w1^4 - 
       (12 + 11*x^2 + 56*x^4 + 11*x^6 + 12*x^8)/w1^10 - 
       (12 + 11*x^2 + 56*x^4 + 11*x^6 + 12*x^8)/w1^6))/(w1*w2^3) + 
    (myq1*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(x^4 + x^4/w1^16 - 
       (x^2*(9 + 14*x^2 + 9*x^4))/w1^14 - (x^2*(9 + 14*x^2 + 9*x^4))/w1^2 + 
       (2*(4 + x^2 - 2*x^4 + x^6 + 4*x^8))/w1^12 + 
       (2*(4 + x^2 - 2*x^4 + x^6 + 4*x^8))/w1^4 + 
       (2*(9 - 2*x^2 - 15*x^4 - 2*x^6 + 9*x^8))/w1^8 + 
       (13 - 7*x^2 - 28*x^4 - 7*x^6 + 13*x^8)/w1^10 + 
       (13 - 7*x^2 - 28*x^4 - 7*x^6 + 13*x^8)/w1^6))/w2^2 + 
    (2*myq1^8*myq2*(1 + w1^(-2))^2*(1 + x^2)*(8*x^4 + (8*x^4)/w2^4 - 
       (x^2*(3 + 14*x^2 + 3*x^4))/w2^2 + (8*x^4 + (8*x^4)/w2^4 - 
         (x^2*(3 + 14*x^2 + 3*x^4))/w2^2)/w1^4 + 
       (2*(-3*x^2 + 2*x^4 - 3*x^6 + (-3*x^2 + 2*x^4 - 3*x^6)/w2^4 + 
          (1 + 5*x^2 + 5*x^6 + x^8)/w2^2))/w1^2))/(w1^5*w2) - 
    (myq1^7*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((1 + w1^(-2))^4*(x + x^3)^2 + ((1 + w1^(-2))^4*(x + x^3)^2)/w2^4 + 
       (1 - 14*x^2 - 42*x^4 - 14*x^6 + x^8 + (1 - 14*x^2 - 42*x^4 - 14*x^6 + 
           x^8)/w1^8 + (4*(1 - x^2 - 16*x^4 - x^6 + x^8))/w1^6 + 
         (4*(1 - x^2 - 16*x^4 - x^6 + x^8))/w1^2 - 
         (2*(1 + 6*x^2 + 46*x^4 + 6*x^6 + x^8))/w1^4)/w2^2))/w1^4 - 
    (2*myq1^2*myq2^7*(1 + x^2)*((-2 - 2/w2^4 + 9/w2^2)*x^4 + 
       ((-2 - 2/w2^4 + 9/w2^2)*x^4)/w1^16 + 
       (x^2*((-16 + x^2 - 16*x^4)/w2^2 + 2*(1 - x^2 + x^4) + 
          (2*(1 - x^2 + x^4))/w2^4))/w1^14 + 
       (x^2*((-16 + x^2 - 16*x^4)/w2^2 + 2*(1 - x^2 + x^4) + 
          (2*(1 - x^2 + x^4))/w2^4))/w1^2 + (2*x^2*(4 - 5*x^2 + 4*x^4) + 
         (2*x^2*(4 - 5*x^2 + 4*x^4))/w2^4 + (4 - 52*x^2 + 47*x^4 - 52*x^6 + 
           4*x^8)/w2^2)/w1^10 + (2*x^2*(4 - 5*x^2 + 4*x^4) + 
         (2*x^2*(4 - 5*x^2 + 4*x^4))/w2^4 + (4 - 52*x^2 + 47*x^4 - 52*x^6 + 
           4*x^8)/w2^2)/w1^6 + (2*(x^2*(7 - 4*x^2 + 7*x^4) + 
          (x^2*(7 - 4*x^2 + 7*x^4))/w2^4 + (4 - 31*x^2 + 35*x^4 - 31*x^6 + 
            4*x^8)/w2^2))/w1^8 + (3*x^2*(-1 + x^2)^2 + (3*x^2*(-1 + x^2)^2)/
          w2^4 + (8 - 5*x^2 + 52*x^4 - 5*x^6 + 8*x^8)/w2^2)/w1^12 + 
       (3*x^2*(-1 + x^2)^2 + (3*x^2*(-1 + x^2)^2)/w2^4 + 
         (8 - 5*x^2 + 52*x^4 - 5*x^6 + 8*x^8)/w2^2)/w1^4))/(w1*w2) + 
    (myq1^5*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (2*(5 + 16*x^2 + 5*x^4))/w2^2) + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (2*(5 + 16*x^2 + 5*x^4))/w2^2))/
        w1^12 + (2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 + 
          (1 + 12*x^2 + 12*x^6 + x^8)/w2^2))/w1^10 + 
       (2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 + (1 + 12*x^2 + 12*x^6 + x^8)/
           w2^2))/w1^2 + (8*((x + x^3)^2 + (x + x^3)^2/w2^4 - 
          (3 + 5*x^2 + 13*x^4 + 5*x^6 + 3*x^8)/w2^2))/w1^6 + 
       (7*(x + x^3)^2 + (7*(x + x^3)^2)/w2^4 - 
         (2*(11 + 17*x^2 + 46*x^4 + 17*x^6 + 11*x^8))/w2^2)/w1^8 + 
       (7*(x + x^3)^2 + (7*(x + x^3)^2)/w2^4 - 
         (2*(11 + 17*x^2 + 46*x^4 + 17*x^6 + 11*x^8))/w2^2)/w1^4))/w1^2 + 
    myq1^3*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((3*x^4)/w2^2 + (3*x^4)/(w1^16*w2^2) - (x^2*(15 + 22*x^2 + 15*x^4))/
       (w1^14*w2^2) - (x^2*(15 + 22*x^2 + 15*x^4))/(w1^2*w2^2) - 
      (2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^4 + 
         (3 - 8*x^2 - 27*x^4 - 8*x^6 + 3*x^8)/w2^2))/w1^8 - 
      (4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + (4 - 11*x^2 - 38*x^4 - 11*x^6 + 
          4*x^8)/w2^2)/w1^10 - (4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + 
        (4 - 11*x^2 - 38*x^4 - 11*x^6 + 4*x^8)/w2^2)/w1^6 - 
      ((x + x^3)^2 + (x + x^3)^2/w2^4 - (11 + 36*x^2 + 58*x^4 + 36*x^6 + 
          11*x^8)/w2^2)/w1^12 - ((x + x^3)^2 + (x + x^3)^2/w2^4 - 
        (11 + 36*x^2 + 58*x^4 + 36*x^6 + 11*x^8)/w2^2)/w1^4) - 
    (2*myq1^6*myq2^3*(1 + x^2)*(10*x^4 + (10*x^4)/w2^4 - 
       (x^2 + 7*x^4 + x^6)/w2^2 - 
       (x^2*(7*(-1 + x^2)^2 + (7*(-1 + x^2)^2)/w2^4 + (13 + 20*x^2 + 13*x^4)/
           w2^2))/w1^10 - (x^2*(7*(-1 + x^2)^2 + (7*(-1 + x^2)^2)/w2^4 + 
          (13 + 20*x^2 + 13*x^4)/w2^2))/w1^2 + 
       (10*x^4 + (10*x^4)/w2^4 - (x^2 + 7*x^4 + x^6)/w2^2)/w1^12 + 
       (2*(x^2*(5 + 14*x^2 + 5*x^4) + (x^2*(5 + 14*x^2 + 5*x^4))/w2^4 + 
          (4 - 31*x^2 - 12*x^4 - 31*x^6 + 4*x^8)/w2^2))/w1^6 + 
       (-2*(x^2 - 9*x^4 + x^6) - (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
         (12 - 11*x^2 + 23*x^4 - 11*x^6 + 12*x^8)/w2^2)/w1^8 + 
       (-2*(x^2 - 9*x^4 + x^6) - (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
         (12 - 11*x^2 + 23*x^4 - 11*x^6 + 12*x^8)/w2^2)/w1^4))/(w1^3*w2) + 
    (myq1^4*myq2^5*(1 + x^2)*((8 + 8/w2^4 - 5/w2^2)*x^4 + 
       ((8 + 8/w2^4 - 5/w2^2)*x^4)/w1^16 - 
       (x^2*(6 + 4*x^2 + 6*x^4 + (6 + 4*x^2 + 6*x^4)/w2^4 + 
          (19 - 12*x^2 + 19*x^4)/w2^2))/w1^14 - 
       (x^2*(6 + 4*x^2 + 6*x^4 + (6 + 4*x^2 + 6*x^4)/w2^4 + 
          (19 - 12*x^2 + 19*x^4)/w2^2))/w1^2 + 
       (4*(x^2*(3 - 2*x^2 + 3*x^4) + (x^2*(3 - 2*x^2 + 3*x^4))/w2^4 + 
          (5 - 11*x^2 + 30*x^4 - 11*x^6 + 5*x^8)/w2^2))/w1^12 + 
       (4*(x^2*(3 - 2*x^2 + 3*x^4) + (x^2*(3 - 2*x^2 + 3*x^4))/w2^4 + 
          (5 - 11*x^2 + 30*x^4 - 11*x^6 + 5*x^8)/w2^2))/w1^4 + 
       (2*(8*x^2*(2 - x^2 + 2*x^4) + (8*x^2*(2 - x^2 + 2*x^4))/w2^4 + 
          (12 - 76*x^2 + 93*x^4 - 76*x^6 + 12*x^8)/w2^2))/w1^8 + 
       (34*x^2 - 4*x^4 + 34*x^6 + (34*x^2 - 4*x^4 + 34*x^6)/w2^4 + 
         (16 - 165*x^2 + 100*x^4 - 165*x^6 + 16*x^8)/w2^2)/w1^10 + 
       (34*x^2 - 4*x^4 + 34*x^6 + (34*x^2 - 4*x^4 + 34*x^6)/w2^4 + 
         (16 - 165*x^2 + 100*x^4 - 165*x^6 + 16*x^8)/w2^2)/w1^6))/(w1*w2)))/
  (64*myq2^2*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^3*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)*x^3*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (w1^2*w2^2*(1 + x^2)*((2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (-1 + x^4)^2)/(w1^4*w2) + (2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x*(x^2*(3 + 2*x^2 + 3*x^4) + (x^2*(3 + 2*x^2 + 3*x^4))/w1^8 - 
       ((-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w1^6 - 
       ((-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w1^2 + 
       (-5 + 2*x^2 - 10*x^4 + 2*x^6 - 5*x^8)/w1^4))/w2 - 
    (2*myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + 12*x^2 + 6*x^4 + 12*x^6 + x^8 + (1 + 12*x^2 + 6*x^4 + 12*x^6 + 
         x^8)/w1^4 - (4*(3 + 2*x^2 + 6*x^4 + 2*x^6 + 3*x^8))/w1^2))/
     (w1^2*w2) + (myq2^5*(1 + x^2)*(2*x^2*(5 + 2*x^2 + 5*x^4) + 
       (2*x^2*(5 + 2*x^2 + 5*x^4))/w1^8 + (-11 + 8*x^2 - 26*x^4 + 8*x^6 - 
         11*x^8)/w1^6 + (-11 + 8*x^2 - 26*x^4 + 8*x^6 - 11*x^8)/w1^2 - 
       (2*(5 - 14*x^2 + 10*x^4 - 14*x^6 + 5*x^8))/w1^4))/(w1*w2^2) + 
    (myq1^2*myq2^3*(1 + x^2)*(x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
         (4*(3 + 2*x^2 + 3*x^4))/w2^2) + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (4*(3 + 2*x^2 + 3*x^4))/w2^2))/
        w1^8 - (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + 
          (-5 + 18*x^2 - 18*x^4 + 18*x^6 - 5*x^8)/w2^2))/w1^6 - 
       (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + (-5 + 18*x^2 - 18*x^4 + 18*x^6 - 
            5*x^8)/w2^2))/w1^2 + (2*((x + x^3)^2 + (x + x^3)^2/w2^4 + 
          (2*(11 - 8*x^2 + 18*x^4 - 8*x^6 + 11*x^8))/w2^2))/w1^4))/w1 + 
    (myq1^4*myq2*(1 + x^2)*(-2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^2 - 
       (2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^2)/w2^4 + 
       (1 + 36*x^2 + 6*x^4 + 36*x^6 + x^8 + (1 + 36*x^2 + 6*x^4 + 36*x^6 + 
           x^8)/w1^4 - (2*(17 + 4*x^2 + 38*x^4 + 4*x^6 + 17*x^8))/w1^2)/
        w2^2))/w1^3))/(256*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3*
   (-1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (9*w1^2*w2^2*((8*myq1*myq2^13*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*
      (-1 + w2^(-2))*x^2*(1 + x^4))/(w1^4*w2^3) - 
    (8*myq2^14*(-1 + w1^(-2))^2*x*(1 + x^2 + x^4 + x^6))/(w1^5*w2^4) + 
    (8*myq1^14*x*(1 + x^2)*((1 + x^2)^2/w2^2 + (1 + x^2)^2/(w1^4*w2^2) - 
       (1 + (4*x^2)/w2^2 + x^4 + (1 + x^4)/w2^4)/w1^2))/(w1^5*w2^2) + 
    (8*myq1^2*myq2^12*x*(1 + x^2)*((2*(1 + x^4))/w2^2 + 
       (2*(1 + x^4))/(w1^8*w2^2) - (3 + 5*x^2 + 3*x^4 + (3 + 5*x^2 + 3*x^4)/
          w2^4 - (2*(4 + 5*x^2 + 4*x^4))/w2^2)/w1^4 + 
       ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^6 + 
       ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^2))/
     (w1^3*w2^2) - (2*myq1^12*myq2^2*x*(1 + x^2)*(8*x^2 + (8*x^2)/w2^4 + 
       (4 - 11*x^2 + 4*x^4)/w2^2 + (8*x^2 + (8*x^2)/w2^4 + 
         (4 - 11*x^2 + 4*x^4)/w2^2)/w1^8 - 
       (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
          (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^6 - 
       (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
          (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^2 - 
       (2*(6 - 26*x^2 + 6*x^4 + (-4 + 73*x^2 - 4*x^4)/w2^2 + 
          (6 - 26*x^2 + 6*x^4)/w2^4))/w1^4))/(w1^3*w2^2) - 
    (myq1^6*myq2^8*x*(1 + x^2)*((14*x^2)/w2^6 + (14*x^2)/w2^2 - 
       (4 + 11*x^2 + 4*x^4)/w2^4 - (8*(3*x^2 + (3*x^2)/w2^8 - 
          (5*(1 + x^2 + x^4))/w2^6 - (5*(1 + x^2 + x^4))/w2^2 + 
          (3*(3 + 4*x^2 + 3*x^4))/w2^4))/w1^6 + 
       ((14*x^2)/w2^6 + (14*x^2)/w2^2 - (4 + 11*x^2 + 4*x^4)/w2^4)/w1^12 - 
       (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
          (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/w1^10 - 
       (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
          (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/w1^2 + 
       (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
         (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
        w1^8 + (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
         (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
        w1^4))/w1 + (myq1^10*myq2^4*x*(1 + x^2)*((12*x^2)/w2^6 + 
       (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4 - 
       (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
         (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/w1^8 - 
       (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
         (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/w1^4 + 
       ((12*x^2)/w2^6 + (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4)/w1^12 - 
       (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/w2^2 - 
          (7 + 40*x^2 + 7*x^4)/w2^4))/w1^10 - 
       (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/w2^2 - 
          (7 + 40*x^2 + 7*x^4)/w2^4))/w1^2 + 
       (4*(8*x^2 + (8*x^2)/w2^8 + (2*(11 + 57*x^2 + 11*x^4))/w2^4 - 
          (22 + 93*x^2 + 22*x^4)/w2^6 - (22 + 93*x^2 + 22*x^4)/w2^2))/w1^6))/
     w1 - (2*myq1^4*myq2^10*x*(1 + x^2)*((4*(1 + x^4))/w2^2 + 
       (4*(1 + x^4))/(w1^12*w2^2) + 
       (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - (5 + 6*x^2 + 5*x^4)/
           w2^2))/w1^10 + (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - 
          (5 + 6*x^2 + 5*x^4)/w2^2))/w1^2 - 
       (2*(9*x^2 + (9*x^2)/w2^4 + (2*(9 + 5*x^2 + 9*x^4))/w2^2))/w1^6 - 
       (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
         (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^8 - 
       (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
         (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^4))/(w1*w2^2) + 
    (myq1^8*myq2^6*x*(1 + x^2)*((4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*
         x^2)/w1^2 + (4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
        (w1^2*w2^8) + (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/w1^10 - 
         (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/w1^12 + 
         (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/w1^4 + 
         (72 - 92*x^2 + 72*x^4)/w1^6)/w2^6 + 
       (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/w1^10 - 
         (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/w1^12 + 
         (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/w1^4 + 
         (72 - 92*x^2 + 72*x^4)/w1^6)/w2^2 - 
       (2*(8 + 17*x^2 + 8*x^4 + (8 + 17*x^2 + 8*x^4)/w1^12 + 
          (14 - 29*x^2 + 14*x^4)/w1^10 + (14 - 29*x^2 + 14*x^4)/w1^2 + 
          (16 + 101*x^2 + 16*x^4)/w1^8 + (16 + 101*x^2 + 16*x^4)/w1^4 + 
          (84 - 50*x^2 + 84*x^4)/w1^6))/w2^4))/w1 + 
    (4*myq1^13*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      ((x^2*(2 - 3*x^2 + 2*x^4))/w2^2 + (x^2*(2 - 3*x^2 + 2*x^4))/
        (w1^4*w2^2) + (2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
          (1 + 6*x^2 + 3*x^4 + 6*x^6 + x^8)/w2^2))/w1^2))/(w1^4*w2) - 
    (myq1^3*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*((16*x^2*(1 + x^4))/w2^2 + 
       (16*x^2*(1 + x^4))/(w1^8*w2^2) + (x^2*(8 + 13*x^2 + 8*x^4) + 
         (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
         (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^6 + 
       (x^2*(8 + 13*x^2 + 8*x^4) + (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
         (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^2 - 
       (2*(x^4 + x^4/w2^4 + (2*(3 + 6*x^2 + 25*x^4 + 6*x^6 + 3*x^8))/w2^2))/
        w1^4))/(w1^2*w2) - (2*myq1^11*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
      ((2*x^2*(1 - 7*x^2 + x^4))/w2^2 + (2*x^2*(1 - 7*x^2 + x^4))/
        (w1^8*w2^2) + (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/w2^4 + 
         (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^6 + 
       (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/w2^4 + 
         (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^2 + 
       (2*(x^2*(6 + 19*x^2 + 6*x^4) + (x^2*(6 + 19*x^2 + 6*x^4))/w2^4 - 
          (5 + 35*x^2 + 86*x^4 + 35*x^6 + 5*x^8)/w2^2))/w1^4))/(w1^2*w2) + 
    (myq1^5*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*((8*x^2*(1 + x^4))/w2^2 + 
       (8*x^2*(1 + x^4))/(w1^12*w2^2) + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
         (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
           4*x^8)/w2^2)/w1^10 + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
         (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
           4*x^8)/w2^2)/w1^2 + (2*(20*x^2 + 26*x^4 + 20*x^6 + 
          (20*x^2 + 26*x^4 + 20*x^6)/w2^4 - (4 + 31*x^2 + 81*x^4 + 31*x^6 + 
            4*x^8)/w2^2))/w1^6 - (2*(x^2*(2 - x^2 + 2*x^4) + 
          (x^2*(2 - x^2 + 2*x^4))/w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 6*x^8)/
           w2^2))/w1^8 - (2*(x^2*(2 - x^2 + 2*x^4) + (x^2*(2 - x^2 + 2*x^4))/
           w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 6*x^8)/w2^2))/w1^4))/w2 - 
    (myq1^7*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - (2 + 7*x^2 + 2*x^4)/w2^2) + 
       (2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - (2 + 7*x^2 + 2*x^4)/w2^2))/
        w1^12 + (4*(x^2*(2 + 15*x^2 + 2*x^4) + (x^2*(2 + 15*x^2 + 2*x^4))/
           w2^4 + (-2 + 7*x^2 - 31*x^4 + 7*x^6 - 2*x^8)/w2^2))/w1^6 + 
       (x^2*(8 + 27*x^2 + 8*x^4) + (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + 
         (4*(1 + 10*x^2 + x^4 + 10*x^6 + x^8))/w2^2)/w1^10 + 
       (x^2*(8 + 27*x^2 + 8*x^4) + (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + 
         (4*(1 + 10*x^2 + x^4 + 10*x^6 + x^8))/w2^2)/w1^2 + 
       (3*x^2*(8 - x^2 + 8*x^4) + (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - 
         (2*(14 + 53*x^2 + 102*x^4 + 53*x^6 + 14*x^8))/w2^2)/w1^8 + 
       (3*x^2*(8 - x^2 + 8*x^4) + (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - 
         (2*(14 + 53*x^2 + 102*x^4 + 53*x^6 + 14*x^8))/w2^2)/w1^4))/w2 - 
    (myq1^9*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
      ((x^2*(4 + 19*x^2 + 4*x^4))/w2^2 + (x^2*(4 + 19*x^2 + 4*x^4))/
        (w1^12*w2^2) - (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/
          w2^4 + (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^10 - 
       (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/w2^4 + 
         (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^2 + 
       (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
         (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^8 + 
       (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
         (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^4 + 
       (2*(38*x^4 + (38*x^4)/w2^4 + (24 + 77*x^2 + 103*x^4 + 77*x^6 + 24*x^8)/
           w2^2))/w1^6))/w2))/(1024*myq1^4*myq2*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
    myq2^4/w1^2)*x^3*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 (w1^2*w2^2*((-8*myq1*myq2^13*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*
      (-1 + w2^(-2))*x^2*(1 + x^4))/(w1^4*w2^3) + 
    (8*myq2^14*(-1 + w1^(-2))^2*x*(1 + x^2 + x^4 + x^6))/(w1^5*w2^4) - 
    (8*myq1^14*x*(1 + x^2)*((1 + x^2)^2/w2^2 + (1 + x^2)^2/(w1^4*w2^2) - 
       (1 + (4*x^2)/w2^2 + x^4 + (1 + x^4)/w2^4)/w1^2))/(w1^5*w2^2) - 
    (8*myq1^2*myq2^12*x*(1 + x^2)*((2*(1 + x^4))/w2^2 + 
       (2*(1 + x^4))/(w1^8*w2^2) - (3 + 5*x^2 + 3*x^4 + (3 + 5*x^2 + 3*x^4)/
          w2^4 - (2*(4 + 5*x^2 + 4*x^4))/w2^2)/w1^4 + 
       ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^6 + 
       ((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (5 + 4*x^2 + 5*x^4)/w2^2)/w1^2))/
     (w1^3*w2^2) + (2*myq1^12*myq2^2*x*(1 + x^2)*(8*x^2 + (8*x^2)/w2^4 + 
       (4 - 11*x^2 + 4*x^4)/w2^2 + (8*x^2 + (8*x^2)/w2^4 + 
         (4 - 11*x^2 + 4*x^4)/w2^2)/w1^8 - 
       (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
          (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^6 - 
       (2*(3 + 19*x^2 + 3*x^4 + (3 + 19*x^2 + 3*x^4)/w2^4 - 
          (2*(4 + 23*x^2 + 4*x^4))/w2^2))/w1^2 - 
       (2*(6 - 26*x^2 + 6*x^4 + (-4 + 73*x^2 - 4*x^4)/w2^2 + 
          (6 - 26*x^2 + 6*x^4)/w2^4))/w1^4))/(w1^3*w2^2) + 
    (myq1^6*myq2^8*x*(1 + x^2)*((14*x^2)/w2^6 + (14*x^2)/w2^2 - 
       (4 + 11*x^2 + 4*x^4)/w2^4 - (8*(3*x^2 + (3*x^2)/w2^8 - 
          (5*(1 + x^2 + x^4))/w2^6 - (5*(1 + x^2 + x^4))/w2^2 + 
          (3*(3 + 4*x^2 + 3*x^4))/w2^4))/w1^6 + 
       ((14*x^2)/w2^6 + (14*x^2)/w2^2 - (4 + 11*x^2 + 4*x^4)/w2^4)/w1^12 - 
       (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
          (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/w1^10 - 
       (2*(2*x^2 + (2*x^2)/w2^8 + (-2 + 11*x^2 - 2*x^4)/w2^6 + 
          (-2 + 11*x^2 - 2*x^4)/w2^2 + (2*(9 + 5*x^2 + 9*x^4))/w2^4))/w1^2 + 
       (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
         (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
        w1^8 + (16*x^2 + (16*x^2)/w2^8 - (11*(4 + 3*x^2 + 4*x^4))/w2^4 + 
         (4*(9 + 11*x^2 + 9*x^4))/w2^6 + (4*(9 + 11*x^2 + 9*x^4))/w2^2)/
        w1^4))/w1 - (myq1^10*myq2^4*x*(1 + x^2)*((12*x^2)/w2^6 + 
       (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4 - 
       (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
         (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/w1^8 - 
       (16*x^2 + (16*x^2)/w2^8 + (4 - 222*x^2 + 4*x^4)/w2^6 + 
         (4 - 222*x^2 + 4*x^4)/w2^2 - (11*(4 - 27*x^2 + 4*x^4))/w2^4)/w1^4 + 
       ((12*x^2)/w2^6 + (12*x^2)/w2^2 + (4 - 19*x^2 + 4*x^4)/w2^4)/w1^12 - 
       (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/w2^2 - 
          (7 + 40*x^2 + 7*x^4)/w2^4))/w1^10 - 
       (4*((3*(1 + 7*x^2 + x^4))/w2^6 + (3*(1 + 7*x^2 + x^4))/w2^2 - 
          (7 + 40*x^2 + 7*x^4)/w2^4))/w1^2 + 
       (4*(8*x^2 + (8*x^2)/w2^8 + (2*(11 + 57*x^2 + 11*x^4))/w2^4 - 
          (22 + 93*x^2 + 22*x^4)/w2^6 - (22 + 93*x^2 + 22*x^4)/w2^2))/w1^6))/
     w1 + (2*myq1^4*myq2^10*x*(1 + x^2)*((4*(1 + x^4))/w2^2 + 
       (4*(1 + x^4))/(w1^12*w2^2) + 
       (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - (5 + 6*x^2 + 5*x^4)/
           w2^2))/w1^10 + (2*(2 + x^2 + 2*x^4 + (2 + x^2 + 2*x^4)/w2^4 - 
          (5 + 6*x^2 + 5*x^4)/w2^2))/w1^2 - 
       (2*(9*x^2 + (9*x^2)/w2^4 + (2*(9 + 5*x^2 + 9*x^4))/w2^2))/w1^6 - 
       (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
         (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^8 - 
       (16 + 5*x^2 + 16*x^4 + (16 + 5*x^2 + 16*x^4)/w2^4 - 
         (2*(24 + 23*x^2 + 24*x^4))/w2^2)/w1^4))/(w1*w2^2) - 
    (myq1^8*myq2^6*x*(1 + x^2)*((4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*
         x^2)/w1^2 + (4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/
        (w1^2*w2^8) + (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/w1^10 - 
         (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/w1^12 + 
         (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/w1^4 + 
         (72 - 92*x^2 + 72*x^4)/w1^6)/w2^6 + 
       (8 + 23*x^2 + 8*x^4 - (4*(2 + 19*x^2 + 2*x^4))/w1^10 - 
         (4*(2 + 19*x^2 + 2*x^4))/w1^2 + (8 + 23*x^2 + 8*x^4)/w1^12 + 
         (44 + 163*x^2 + 44*x^4)/w1^8 + (44 + 163*x^2 + 44*x^4)/w1^4 + 
         (72 - 92*x^2 + 72*x^4)/w1^6)/w2^2 - 
       (2*(8 + 17*x^2 + 8*x^4 + (8 + 17*x^2 + 8*x^4)/w1^12 + 
          (14 - 29*x^2 + 14*x^4)/w1^10 + (14 - 29*x^2 + 14*x^4)/w1^2 + 
          (16 + 101*x^2 + 16*x^4)/w1^8 + (16 + 101*x^2 + 16*x^4)/w1^4 + 
          (84 - 50*x^2 + 84*x^4)/w1^6))/w2^4))/w1 - 
    (4*myq1^13*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      ((x^2*(2 - 3*x^2 + 2*x^4))/w2^2 + (x^2*(2 - 3*x^2 + 2*x^4))/
        (w1^4*w2^2) + (2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
          (1 + 6*x^2 + 3*x^4 + 6*x^6 + x^8)/w2^2))/w1^2))/(w1^4*w2) + 
    (myq1^3*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*((16*x^2*(1 + x^4))/w2^2 + 
       (16*x^2*(1 + x^4))/(w1^8*w2^2) + (x^2*(8 + 13*x^2 + 8*x^4) + 
         (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
         (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^6 + 
       (x^2*(8 + 13*x^2 + 8*x^4) + (x^2*(8 + 13*x^2 + 8*x^4))/w2^4 + 
         (2*(2 + 8*x^2 + 7*x^4 + 8*x^6 + 2*x^8))/w2^2)/w1^2 - 
       (2*(x^4 + x^4/w2^4 + (2*(3 + 6*x^2 + 25*x^4 + 6*x^6 + 3*x^8))/w2^2))/
        w1^4))/(w1^2*w2) + (2*myq1^11*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
      ((2*x^2*(1 - 7*x^2 + x^4))/w2^2 + (2*x^2*(1 - 7*x^2 + x^4))/
        (w1^8*w2^2) + (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/w2^4 + 
         (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^6 + 
       (2*(x^2 - 8*x^4 + x^6) + (2*(x^2 - 8*x^4 + x^6))/w2^4 + 
         (-4 + 3*x^2 + 40*x^4 + 3*x^6 - 4*x^8)/w2^2)/w1^2 + 
       (2*(x^2*(6 + 19*x^2 + 6*x^4) + (x^2*(6 + 19*x^2 + 6*x^4))/w2^4 - 
          (5 + 35*x^2 + 86*x^4 + 35*x^6 + 5*x^8)/w2^2))/w1^4))/(w1^2*w2) - 
    (myq1^5*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*((8*x^2*(1 + x^4))/w2^2 + 
       (8*x^2*(1 + x^4))/(w1^12*w2^2) + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
         (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
           4*x^8)/w2^2)/w1^10 + (2*x^2*(6 + 7*x^2 + 6*x^4) + 
         (2*x^2*(6 + 7*x^2 + 6*x^4))/w2^4 + (4 + 13*x^2 + x^4 + 13*x^6 + 
           4*x^8)/w2^2)/w1^2 + (2*(20*x^2 + 26*x^4 + 20*x^6 + 
          (20*x^2 + 26*x^4 + 20*x^6)/w2^4 - (4 + 31*x^2 + 81*x^4 + 31*x^6 + 
            4*x^8)/w2^2))/w1^6 - (2*(x^2*(2 - x^2 + 2*x^4) + 
          (x^2*(2 - x^2 + 2*x^4))/w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 6*x^8)/
           w2^2))/w1^8 - (2*(x^2*(2 - x^2 + 2*x^4) + (x^2*(2 - x^2 + 2*x^4))/
           w2^4 + (6 - 5*x^2 + 38*x^4 - 5*x^6 + 6*x^8)/w2^2))/w1^4))/w2 + 
    (myq1^7*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - (2 + 7*x^2 + 2*x^4)/w2^2) + 
       (2*x^2*(2*(1 + x^4) + (2*(1 + x^4))/w2^4 - (2 + 7*x^2 + 2*x^4)/w2^2))/
        w1^12 + (4*(x^2*(2 + 15*x^2 + 2*x^4) + (x^2*(2 + 15*x^2 + 2*x^4))/
           w2^4 + (-2 + 7*x^2 - 31*x^4 + 7*x^6 - 2*x^8)/w2^2))/w1^6 + 
       (x^2*(8 + 27*x^2 + 8*x^4) + (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + 
         (4*(1 + 10*x^2 + x^4 + 10*x^6 + x^8))/w2^2)/w1^10 + 
       (x^2*(8 + 27*x^2 + 8*x^4) + (x^2*(8 + 27*x^2 + 8*x^4))/w2^4 + 
         (4*(1 + 10*x^2 + x^4 + 10*x^6 + x^8))/w2^2)/w1^2 + 
       (3*x^2*(8 - x^2 + 8*x^4) + (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - 
         (2*(14 + 53*x^2 + 102*x^4 + 53*x^6 + 14*x^8))/w2^2)/w1^8 + 
       (3*x^2*(8 - x^2 + 8*x^4) + (3*x^2*(8 - x^2 + 8*x^4))/w2^4 - 
         (2*(14 + 53*x^2 + 102*x^4 + 53*x^6 + 14*x^8))/w2^2)/w1^4))/w2 + 
    (myq1^9*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
      ((x^2*(4 + 19*x^2 + 4*x^4))/w2^2 + (x^2*(4 + 19*x^2 + 4*x^4))/
        (w1^12*w2^2) - (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/
          w2^4 + (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^10 - 
       (4*(x^2 - 6*x^4 + x^6) + (4*(x^2 - 6*x^4 + x^6))/w2^4 + 
         (-4 + 15*x^2 + 39*x^4 + 15*x^6 - 4*x^8)/w2^2)/w1^2 + 
       (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
         (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^8 + 
       (-4*x^2*(7 + 23*x^2 + 7*x^4) - (4*x^2*(7 + 23*x^2 + 7*x^4))/w2^4 + 
         (4 + 22*x^2 + 169*x^4 + 22*x^6 + 4*x^8)/w2^2)/w1^4 + 
       (2*(38*x^4 + (38*x^4)/w2^4 + (24 + 77*x^2 + 103*x^4 + 77*x^6 + 24*x^8)/
           w2^2))/w1^6))/w2))/(1024*myq1^4*myq2*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
    myq2^4/w1^2)*x^3*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 (w1^2*w2^3*((-16*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (5*x^2 + (5*x^2)/w2^4 + (-6 + 2*x^2 - 6*x^4)/w2^2))/(w1*w2^4) + 
    (32*myq2^6*(1 + x^2)^3*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^2*w2^5) + 
    (4*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(5 + 13*x^2 + 5*x^4) + (x^2*(5 + 13*x^2 + 5*x^4))/w2^8 + 
       (-9 + x^2 + 20*x^4 + x^6 - 9*x^8)/w2^6 + 
       (-9 + x^2 + 20*x^4 + x^6 - 9*x^8)/w2^2 - 
       (2*(7 + 6*x^2 + x^4 + 6*x^6 + 7*x^8))/w2^4))/(w1*w2^2) - 
    (myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(3*x^4 + (3*x^4)/w2^12 + 
       (x^2 + 8*x^4 + x^6)/w2^10 + (x^2 + 8*x^4 + x^6)/w2^2 + 
       (-4 + 5*x^4 - 4*x^8)/w2^8 + (-4 + 5*x^4 - 4*x^8)/w2^4 - 
       (2*(12 + x^2 - 16*x^4 + x^6 + 12*x^8))/w2^6))/w1 + 
    (2*myq1^6*(1 + x^2)*(5*x^4 + (5*x^4)/w2^12 + (x^2*(7 + 24*x^2 + 7*x^4))/
        w2^10 + (x^2*(7 + 24*x^2 + 7*x^4))/w2^2 - 
       (16 + 64*x^2 + 101*x^4 + 64*x^6 + 16*x^8)/w2^8 - 
       (16 + 64*x^2 + 101*x^4 + 64*x^6 + 16*x^8)/w2^4 + 
       (2*(24 + 57*x^2 + 56*x^4 + 57*x^6 + 24*x^8))/w2^6))/(w1^2*w2) + 
    (8*myq1^2*myq2^4*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^2*
        (3*x^2 + (3*x^2)/w2^4 - (2*(2 + x^2 + 2*x^4))/w2^2) + 
       (2*(-1 + w2^(-2))^2*x^2*(3*x^2 + (3*x^2)/w2^4 - (2*(2 + x^2 + 2*x^4))/
           w2^2))/w1^4 + (x^2 - 5*x^4 + x^6 - (5*(x + x^3)^2)/w2^6 - 
         (5*(x + x^3)^2)/w2^2 + (x^2 - 5*x^4 + x^6)/w2^8 + 
         (2*(6 + 4*x^2 + 3*x^4 + 4*x^6 + 6*x^8))/w2^4)/w1^2))/w2^3 + 
    (2*myq1^4*myq2^2*(1 + x^2)*(-4*(-1 + w2^(-2))^2*x^2*
        (2*x^2 + (2*x^2)/w2^8 - (2*(-1 + x^2)^2)/w2^4 - (3*(1 + x^4))/w2^6 - 
         (3*(1 + x^4))/w2^2) - (4*(-1 + w2^(-2))^2*x^2*
         (2*x^2 + (2*x^2)/w2^8 - (2*(-1 + x^2)^2)/w2^4 - (3*(1 + x^4))/w2^6 - 
          (3*(1 + x^4))/w2^2))/w1^4 + (11*x^4 + (11*x^4)/w2^12 - 
         (7*x^2*(5 + 12*x^2 + 5*x^4))/w2^10 - (7*x^2*(5 + 12*x^2 + 5*x^4))/
          w2^2 + (16 + 164*x^2 + 285*x^4 + 164*x^6 + 16*x^8)/w2^8 + 
         (16 + 164*x^2 + 285*x^4 + 164*x^6 + 16*x^8)/w2^4 - 
         (2*(40 + 129*x^2 + 164*x^4 + 129*x^6 + 40*x^8))/w2^6)/w1^2))/w2))/
  (256*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1^2*w2^2*((8*myq1^12*(-1 + w2^(-2))^4*x^4*(1 + x^2))/(w1^9*w2^2) + 
    (4*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
      (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w2^4 - 
       (2*(6 + 11*x^2 + 6*x^4))/w2^2))/(w1^8*w2) - 
    (myq2^12*(-1 + w1^(-2))^4*(1 + x^2)*(x^4 + x^4/w1^8 - 
       (2*x^2*(2 + 11*x^2 + 2*x^4))/w1^6 - (2*x^2*(2 + 11*x^2 + 2*x^4))/
        w1^2 + (-2 + 8*x^2 + 30*x^4 + 8*x^6 - 2*x^8)/w1^4))/(w1*w2^6) + 
    (myq1*myq2^11*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(x^4 + x^4/w1^12 - 
       (3*x^2*(2 + 5*x^2 + 2*x^4))/w1^10 - (3*x^2*(2 + 5*x^2 + 2*x^4))/w1^2 + 
       (2*(6 + 42*x^2 + 59*x^4 + 42*x^6 + 6*x^8))/w1^6 - 
       (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w1^8 - 
       (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w1^4))/w2^5 - 
    (2*myq1^10*myq2^2*(-1 + w2^(-2))^2*(1 + x^2)*(8*(-1 + w1^(-2))^2*x^4 + 
       (8*(-1 + w1^(-2))^2*x^4)/w2^8 + 
       (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w1^2 + 
          (14 + x^2 + 14*x^4)/w1^4))/w2^6 + 
       (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w1^2 + 
          (14 + x^2 + 14*x^4)/w1^4))/w2^2 - (1 + 32*x^2 + 36*x^4 + 32*x^6 + 
         x^8 - (2*(1 + 32*x^2 + 20*x^4 + 32*x^6 + x^8))/w1^2 + 
         (1 + 32*x^2 + 36*x^4 + 32*x^6 + x^8)/w1^4)/w2^4))/w1^7 + 
    (myq1^2*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)*
      (2*(1 + w2^(-4) - 8/w2^2)*x^4 + (2*(1 + w2^(-4) - 8/w2^2)*x^4)/w1^12 + 
       (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8 - 
          (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/w2^2 + 
          (1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8)/w2^4))/w1^8 + 
       (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8 - 
          (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/w2^2 + 
          (1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8)/w2^4))/w1^4 + 
       (5*x^2*(3 + 2*x^2 + 3*x^4) + (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
         (2*(1 + 17*x^2 - x^4 + 17*x^6 + x^8))/w2^2)/w1^10 + 
       (5*x^2*(3 + 2*x^2 + 3*x^4) + (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
         (2*(1 + 17*x^2 - x^4 + 17*x^6 + x^8))/w2^2)/w1^2 - 
       (2*(1 + 17*x^2 + 68*x^4 + 17*x^6 + x^8 + (1 + 17*x^2 + 68*x^4 + 
            17*x^6 + x^8)/w2^4 - (2*(2 + 11*x^2 + 77*x^4 + 11*x^6 + 2*x^8))/
           w2^2))/w1^6))/(w1*w2^4) + 
    (myq1^8*myq2^4*(1 + x^2)*(12*x^4 + (12*x^4)/w2^12 - 
       (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - (6*x^2*(15 - 4*x^2 + 15*x^4))/
        w2^4 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^10 + 
       (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
       (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6 + 
       (12*x^4 + (12*x^4)/w2^12 - (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - 
         (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^4 + (x^2*(16 - 57*x^2 + 16*x^4))/
          w2^10 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
         (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6)/w1^8 + 
       (-32*x^4 - (32*x^4)/w2^12 + (28*x^2 + 338*x^4 + 28*x^6)/w2^10 + 
         (28*x^2 + 338*x^4 + 28*x^6)/w2^2 - 
         (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^8 - 
         (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^4 + 
         (4*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/w2^6)/w1^6 + 
       (-32*x^4 - (32*x^4)/w2^12 + (28*x^2 + 338*x^4 + 28*x^6)/w2^10 + 
         (28*x^2 + 338*x^4 + 28*x^6)/w2^2 - 
         (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^8 - 
         (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^4 + 
         (4*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/w2^6)/w1^2 + 
       (2*(20*x^4 + (20*x^4)/w2^12 - (x^2*(44 + 257*x^2 + 44*x^4))/w2^10 - 
          (x^2*(44 + 257*x^2 + 44*x^4))/w2^2 + 
          (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^8 + 
          (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^4 - 
          (2*(5 + 86*x^2 + 449*x^4 + 86*x^6 + 5*x^8))/w2^6))/w1^4))/w1^5 + 
    (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w1^4 - 
         (2*(40 + 73*x^2 + 40*x^4))/w1^2) + 
       (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w1^4 - 
          (2*(40 + 73*x^2 + 40*x^4))/w1^2))/w2^8 + 
       (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
          (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w1^2 + 
          (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w1^4))/w2^6 + 
       (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
          (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w1^2 + 
          (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w1^4))/w2^2 - 
       (2*(10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8 + 
          (-20 + 96*x^2 + 190*x^4 + 96*x^6 - 20*x^8)/w1^2 + 
          (10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8)/w1^4))/w2^4))/(w1^6*w2) + 
    (myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((2*x^4)/w2^2 + (2*x^4)/(w1^16*w2^2) + (-(x^2*(7 + 12*x^2 + 7*x^4)) - 
         (x^2*(7 + 12*x^2 + 7*x^4))/w2^4 + 
         (2*(1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8))/w2^2)/w1^14 + 
       (-(x^2*(7 + 12*x^2 + 7*x^4)) - (x^2*(7 + 12*x^2 + 7*x^4))/w2^4 + 
         (2*(1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8))/w2^2)/w1^2 + 
       (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8 + 
         (-54 + 74*x^2 + 110*x^4 + 74*x^6 - 54*x^8)/w2^2 + 
         (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8)/w2^4)/w1^10 + 
       (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8 + 
         (-54 + 74*x^2 + 110*x^4 + 74*x^6 - 54*x^8)/w2^2 + 
         (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8)/w2^4)/w1^6 - 
       (6 + x^2 - 12*x^4 + x^6 + 6*x^8 + (-26 + 34*x^2 + 44*x^4 + 34*x^6 - 
           26*x^8)/w2^2 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^4)/w1^12 - 
       (6 + x^2 - 12*x^4 + x^6 + 6*x^8 + (-26 + 34*x^2 + 44*x^4 + 34*x^6 - 
           26*x^8)/w2^2 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^4)/w1^4 + 
       (2*(x^2*(77 + 144*x^2 + 77*x^4) + (x^2*(77 + 144*x^2 + 77*x^4))/w2^4 + 
          (2*(13 - 35*x^2 - 55*x^4 - 35*x^6 + 13*x^8))/w2^2))/w1^8))/w2^3 - 
    (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w1^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
          w1^4 - (36 + 67*x^2 + 36*x^4)/w1^2) + 
       (2*(1 + w1^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
           w1^4 - (36 + 67*x^2 + 36*x^4)/w1^2))/w2^8 + 
       (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
           260*x^6 - 18*x^8)/w1^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
           18*x^8)/w1^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w1^4 + 
         (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w1^8)/w2^6 + 
       (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
           260*x^6 - 18*x^8)/w1^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
           18*x^8)/w1^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w1^4 + 
         (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w1^8)/w2^2 - 
       (2*(15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8 - 
          (2*(1 + 89*x^2 + 134*x^4 + 89*x^6 + x^8))/w1^4 - 
          (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w1^6 - 
          (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w1^2 + 
          (15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8)/w1^8))/w2^4))/(w1^4*w2) + 
    (myq1^6*myq2^6*(1 + x^2)*((4*(-1 + w1^(-2))^4*x^4)/w1^2 + 
       (4*(-1 + w1^(-2))^4*x^4)/(w1^2*w2^12) + 
       (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w1^10 - 
          (12*(3 + 11*x^2 + 3*x^4))/w1^2 + (6 + 22*x^2 + 6*x^4)/w1^12 - 
          (2*(10 + 121*x^2 + 10*x^4))/w1^6 + (40 + 223*x^2 + 40*x^4)/w1^8 + 
          (40 + 223*x^2 + 40*x^4)/w1^4))/w2^10 + 
       (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w1^10 - 
          (12*(3 + 11*x^2 + 3*x^4))/w1^2 + (6 + 22*x^2 + 6*x^4)/w1^12 - 
          (2*(10 + 121*x^2 + 10*x^4))/w1^6 + (40 + 223*x^2 + 40*x^4)/w1^8 + 
          (40 + 223*x^2 + 40*x^4)/w1^4))/w2^2 - 
       (2*(3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8 + (-12 + 76*x^2 + 430*x^4 + 
            76*x^6 - 12*x^8)/w1^10 + (-12 + 76*x^2 + 430*x^4 + 76*x^6 - 
            12*x^8)/w1^2 + (3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8)/w1^12 - 
          (16*(3 + 8*x^2 - 41*x^4 + 8*x^6 + 3*x^8))/w1^6 + 
          (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w1^8 + 
          (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w1^4))/w2^6 + 
       (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
           2*x^8)/w1^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^10 - 
         (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^2 - 
         (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w1^6 + 
         (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^8 + 
         (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^4)/w2^8 + 
       (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
           2*x^8)/w1^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^10 - 
         (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^2 - 
         (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w1^6 + 
         (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^8 + 
         (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^4)/w2^4))/w1^3 + 
    (myq1^4*myq2^8*(1 + x^2)*(((8 + 8/w2^4 - 3/w2^2)*x^4)/w2^2 + 
       ((8 + 8/w2^4 - 3/w2^2)*x^4)/(w1^16*w2^2) + 
       (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 + 
          (19*x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + (1 - 22*x^2 - 88*x^4 - 22*x^6 + 
            x^8)/w2^6 + (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^2))/w1^14 + 
       (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 + 
          (19*x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + (1 - 22*x^2 - 88*x^4 - 22*x^6 + 
            x^8)/w2^6 + (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^2))/w1^2 - 
       (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^8 + 
         (-20 + 44*x^2 + 594*x^4 + 44*x^6 - 20*x^8)/w2^4 + 
         (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^6 + 
         (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^2)/w1^12 - 
       (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^8 + 
         (-20 + 44*x^2 + 594*x^4 + 44*x^6 - 20*x^8)/w2^4 + 
         (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^6 + 
         (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^2)/w1^4 + 
       (2*(4*x^2*(4 + 23*x^2 + 4*x^4) + (4*x^2*(4 + 23*x^2 + 4*x^4))/w2^8 + 
          (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6 + 
          (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^2 - 
          (32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8)/w2^4))/w1^10 + 
       (2*(4*x^2*(4 + 23*x^2 + 4*x^4) + (4*x^2*(4 + 23*x^2 + 4*x^4))/w2^8 + 
          (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6 + 
          (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^2 - 
          (32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8)/w2^4))/w1^6 - 
       (2*(x^2*(28 + 135*x^2 + 28*x^4) + (x^2*(28 + 135*x^2 + 28*x^4))/w2^8 + 
          (24 + 50*x^2 - 444*x^4 + 50*x^6 + 24*x^8)/w2^6 + 
          (24 + 50*x^2 - 444*x^4 + 50*x^6 + 24*x^8)/w2^2 - 
          (44 + 196*x^2 - 407*x^4 + 196*x^6 + 44*x^8)/w2^4))/w1^8))/
     (w1*w2^2) - (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w1^8 - 
          (24 + 47*x^2 + 24*x^4)/w1^6 - (24 + 47*x^2 + 24*x^4)/w1^2 + 
          (48 + 92*x^2 + 48*x^4)/w1^4))/w1^2 + 
       (x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w1^8 - 
          (24 + 47*x^2 + 24*x^4)/w1^6 - (24 + 47*x^2 + 24*x^4)/w1^2 + 
          (48 + 92*x^2 + 48*x^4)/w1^4))/(w1^2*w2^8) + 
       (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
            97*x^6 - 10*x^8)/w1^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
            10*x^8)/w1^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w1^12 - 
          (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^10 - 
          (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^2 + 
          (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w1^6))/w2^6 + 
       (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
            97*x^6 - 10*x^8)/w1^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
            10*x^8)/w1^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w1^12 - 
          (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^10 - 
          (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^2 + 
          (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w1^6))/w2^2 + 
       (2 - 2*x^2 + 9*x^4 - 2*x^6 + 2*x^8 + (2 - 2*x^2 + 9*x^4 - 2*x^6 + 
           2*x^8)/w1^12 + (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w1^10 + 
         (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w1^2 - 
         (28*(7 + 6*x^2 + 9*x^4 + 6*x^6 + 7*x^8))/w1^6 + 
         (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w1^8 + 
         (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w1^4)/w2^4))/(w1^2*w2)))/
  (128*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)*x^3*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
 (w1^2*w2^3*((2*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(46 - 77*x^2 + 46*x^4) + (x^2*(46 - 77*x^2 + 46*x^4))/w1^20 + 
       (-46 + 377*x^2 + 440*x^4 + 377*x^6 - 46*x^8)/w1^18 + 
       (-46 + 377*x^2 + 440*x^4 + 377*x^6 - 46*x^8)/w1^2 - 
       (2*(137 + 1774*x^2 - 3338*x^4 + 1774*x^6 + 137*x^8))/w1^14 - 
       (2*(137 + 1774*x^2 - 3338*x^4 + 1774*x^6 + 137*x^8))/w1^6 - 
       (318 + 320*x^2 - 2267*x^4 + 320*x^6 + 318*x^8)/w1^16 - 
       (318 + 320*x^2 - 2267*x^4 + 320*x^6 + 318*x^8)/w1^4 + 
       (2*(335 - 3719*x^2 + 6985*x^4 - 3719*x^6 + 335*x^8))/w1^12 + 
       (2*(335 - 3719*x^2 + 6985*x^4 - 3719*x^6 + 335*x^8))/w1^8 + 
       (2*(492 - 5261*x^2 + 7964*x^4 - 5261*x^6 + 492*x^8))/w1^10))/w2^2 - 
    (myq2^6*(1 + x^2)*(-2*x^2*(101 + 394*x^2 + 101*x^4) - 
       (2*x^2*(101 + 394*x^2 + 101*x^4))/w1^20 + 
       (193 - 264*x^2 - 4098*x^4 - 264*x^6 + 193*x^8)/w1^18 + 
       (193 - 264*x^2 - 4098*x^4 - 264*x^6 + 193*x^8)/w1^2 + 
       (2*(508 + 767*x^2 - 5246*x^4 + 767*x^6 + 508*x^8))/w1^16 + 
       (2*(508 + 767*x^2 - 5246*x^4 + 767*x^6 + 508*x^8))/w1^4 + 
       (4*(687 + 1680*x^2 - 3682*x^4 + 1680*x^6 + 687*x^8))/w1^14 + 
       (4*(687 + 1680*x^2 - 3682*x^4 + 1680*x^6 + 687*x^8))/w1^6 + 
       (4*(1036 + 1819*x^2 - 5504*x^4 + 1819*x^6 + 1036*x^8))/w1^12 + 
       (4*(1036 + 1819*x^2 - 5504*x^4 + 1819*x^6 + 1036*x^8))/w1^8 + 
       (2*(2939 + 5032*x^2 - 10150*x^4 + 5032*x^6 + 2939*x^8))/w1^10))/
     (w1*w2^3) + (36*myq1^6*(1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      ((1 + w1^(-2))^2*(1 + w1^(-8) + 12/w1^6 - 2/w1^4 + 12/w1^2)*x^2 + 
       ((1 + w1^(-2))^2*(1 + w1^(-8) + 12/w1^6 - 2/w1^4 + 12/w1^2)*x^2)/
        w2^4 + (2*(1 + 3*x^2 + (14*x^2)/w1^10 + (14*x^2)/w1^2 + x^4 + 
          (1 + 3*x^2 + x^4)/w1^12 - (4*(2 + 3*x^2 + 2*x^4))/w1^6 - 
          (5*(5 + 7*x^2 + 5*x^4))/w1^8 - (5*(5 + 7*x^2 + 5*x^4))/w1^4))/
        w2^2))/(w1^3*w2) + 2*myq1^3*myq2^3*(-1 + w1^(-2))*(1 + w1^(-2))^2*
     (-1 + w2^(-2))*x*((18 + 18/w2^4 + 97/w2^2)*x^4 + 
      ((18 + 18/w2^4 + 97/w2^2)*x^4)/w1^16 + 
      (2*(2*x^2*(177 - 77*x^2 + 177*x^4) + (2*x^2*(177 - 77*x^2 + 177*x^4))/
          w2^4 + (-924 + 500*x^2 - 5161*x^4 + 500*x^6 - 924*x^8)/w2^2))/
       w1^8 - (x^2*(9 + 34*x^2 + 9*x^4) + (x^2*(9 + 34*x^2 + 9*x^4))/w2^4 + 
        (-9 + 317*x^2 + 828*x^4 + 317*x^6 - 9*x^8)/w2^2)/w1^14 - 
      (x^2*(9 + 34*x^2 + 9*x^4) + (x^2*(9 + 34*x^2 + 9*x^4))/w2^4 + 
        (-9 + 317*x^2 + 828*x^4 + 317*x^6 - 9*x^8)/w2^2)/w1^2 + 
      (x^2*(469 - 310*x^2 + 469*x^4) + (x^2*(469 - 310*x^2 + 469*x^4))/w2^4 + 
        (13 + 4365*x^2 - 2656*x^4 + 4365*x^6 + 13*x^8)/w2^2)/w1^10 + 
      (x^2*(469 - 310*x^2 + 469*x^4) + (x^2*(469 - 310*x^2 + 469*x^4))/w2^4 + 
        (13 + 4365*x^2 - 2656*x^4 + 4365*x^6 + 13*x^8)/w2^2)/w1^6 + 
      (2*(x^2*(53 - 104*x^2 + 53*x^4) + (x^2*(53 - 104*x^2 + 53*x^4))/w2^4 + 
         (2*(55 + 161*x^2 - 694*x^4 + 161*x^6 + 55*x^8))/w2^2))/w1^12 + 
      (2*(x^2*(53 - 104*x^2 + 53*x^4) + (x^2*(53 - 104*x^2 + 53*x^4))/w2^4 + 
         (2*(55 + 161*x^2 - 694*x^4 + 161*x^6 + 55*x^8))/w2^2))/w1^4) + 
    (4*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(44*x^4 + (44*x^4)/w2^4 + 
       (2*x^2*(22 + 97*x^2 + 22*x^4))/w2^2 + 
       (2*(22*x^4 + (22*x^4)/w2^4 + (x^2*(22 + 97*x^2 + 22*x^4))/w2^2))/
        w1^16 - (4*(110*x^2*(2 - 3*x^2 + 2*x^4) + 
          (110*x^2*(2 - 3*x^2 + 2*x^4))/w2^4 + (-290 + 171*x^2 - 807*x^4 + 
            171*x^6 - 290*x^8)/w2^2))/w1^8 - 
       (2*(44*x^2*(3 - 8*x^2 + 3*x^4) + (44*x^2*(3 - 8*x^2 + 3*x^4))/w2^4 + 
          (-8 + 555*x^2 - 268*x^4 + 555*x^6 - 8*x^8)/w2^2))/w1^12 - 
       (2*(44*x^2*(3 - 8*x^2 + 3*x^4) + (44*x^2*(3 - 8*x^2 + 3*x^4))/w2^4 + 
          (-8 + 555*x^2 - 268*x^4 + 555*x^6 - 8*x^8)/w2^2))/w1^4 - 
       (44*(x^2 - 6*x^4 + x^6) + (44*(x^2 - 6*x^4 + x^6))/w2^4 + 
         (53 + 264*x^2 - 390*x^4 + 264*x^6 + 53*x^8)/w2^2)/w1^14 - 
       (44*(x^2 - 6*x^4 + x^6) + (44*(x^2 - 6*x^4 + x^6))/w2^4 + 
         (53 + 264*x^2 - 390*x^4 + 264*x^6 + 53*x^8)/w2^2)/w1^2 + 
       (-44*x^2*(15 - 26*x^2 + 15*x^4) - (44*x^2*(15 - 26*x^2 + 15*x^4))/
          w2^4 + (559 - 1504*x^2 + 1414*x^4 - 1504*x^6 + 559*x^8)/w2^2)/
        w1^10 + (-44*x^2*(15 - 26*x^2 + 15*x^4) - 
         (44*x^2*(15 - 26*x^2 + 15*x^4))/w2^4 + (559 - 1504*x^2 + 1414*x^4 - 
           1504*x^6 + 559*x^8)/w2^2)/w1^6))/w1^2 + 
    (myq1^2*myq2^4*(1 + x^2)*
      (-(x^2*(9 + 102*x^2 + 9*x^4 + (3*(3 + 34*x^2 + 3*x^4))/w2^4 + 
          (8*(23 + 197*x^2 + 23*x^4))/w2^2)) - 
       (x^2*(9 + 102*x^2 + 9*x^4 + (3*(3 + 34*x^2 + 3*x^4))/w2^4 + 
          (8*(23 + 197*x^2 + 23*x^4))/w2^2))/w1^20 + 
       (2*(24*x^2 - 526*x^4 + 24*x^6 + (24*x^2 - 526*x^4 + 24*x^6)/w2^4 + 
          (101 + 234*x^2 - 1686*x^4 + 234*x^6 + 101*x^8)/w2^2))/w1^18 + 
       (2*(24*x^2 - 526*x^4 + 24*x^6 + (24*x^2 - 526*x^4 + 24*x^6)/w2^4 + 
          (101 + 234*x^2 - 1686*x^4 + 234*x^6 + 101*x^8)/w2^2))/w1^2 + 
       (x^2*(935 - 1438*x^2 + 935*x^4) + (x^2*(935 - 1438*x^2 + 935*x^4))/
          w2^4 + (8*(152 - 411*x^2 - 2225*x^4 - 411*x^6 + 152*x^8))/w2^2)/
        w1^16 + (x^2*(935 - 1438*x^2 + 935*x^4) + 
         (x^2*(935 - 1438*x^2 + 935*x^4))/w2^4 + 
         (8*(152 - 411*x^2 - 2225*x^4 - 411*x^6 + 152*x^8))/w2^2)/w1^4 + 
       (-2078*x^2 + 3844*x^4 - 2078*x^6 + (-2078*x^2 + 3844*x^4 - 2078*x^6)/
          w2^4 + (16*(587 + 1077*x^2 - 3275*x^4 + 1077*x^6 + 587*x^8))/w2^2)/
        w1^12 + (-2078*x^2 + 3844*x^4 - 2078*x^6 + 
         (-2078*x^2 + 3844*x^4 - 2078*x^6)/w2^4 + 
         (16*(587 + 1077*x^2 - 3275*x^4 + 1077*x^6 + 587*x^8))/w2^2)/w1^8 - 
       (4*(2*x^2*(616 - 551*x^2 + 616*x^4) + 
          (2*x^2*(616 - 551*x^2 + 616*x^4))/w2^4 - 
          (5*(619 + 1662*x^2 - 2458*x^4 + 1662*x^6 + 619*x^8))/w2^2))/w1^10 + 
       (8*(2*x^2*(79 + 72*x^2 + 79*x^4) + (2*x^2*(79 + 72*x^2 + 79*x^4))/
           w2^4 + (887 + 1024*x^2 - 3318*x^4 + 1024*x^6 + 887*x^8)/w2^2))/
        w1^14 + (8*(2*x^2*(79 + 72*x^2 + 79*x^4) + 
          (2*x^2*(79 + 72*x^2 + 79*x^4))/w2^4 + (887 + 1024*x^2 - 3318*x^4 + 
            1024*x^6 + 887*x^8)/w2^2))/w1^6))/(w1*w2) - 
    (myq1^4*myq2^2*(1 + x^2)*(-2*(97 + 97/w2^4 + 302/w2^2)*x^4 - 
       (2*(97 + 97/w2^4 + 302/w2^2)*x^4)/w1^20 + 
       (4*x^2*(44 - 191*x^2 + 44*x^4) + (4*x^2*(44 - 191*x^2 + 44*x^4))/
          w2^4 + (9 + 548*x^2 + 438*x^4 + 548*x^6 + 9*x^8)/w2^2)/w1^18 + 
       (4*x^2*(44 - 191*x^2 + 44*x^4) + (4*x^2*(44 - 191*x^2 + 44*x^4))/
          w2^4 + (9 + 548*x^2 + 438*x^4 + 548*x^6 + 9*x^8)/w2^2)/w1^2 + 
       (2*(x^2*(328 - 329*x^2 + 328*x^4) + (x^2*(328 - 329*x^2 + 328*x^4))/
           w2^4 + (64 - 2276*x^2 - 3498*x^4 - 2276*x^6 + 64*x^8)/w2^2))/
        w1^16 + (2*(x^2*(328 - 329*x^2 + 328*x^4) + 
          (x^2*(328 - 329*x^2 + 328*x^4))/w2^4 + (64 - 2276*x^2 - 3498*x^4 - 
            2276*x^6 + 64*x^8)/w2^2))/w1^4 - 
       (4*(x^2*(668 - 1221*x^2 + 668*x^4) + (x^2*(668 - 1221*x^2 + 668*x^4))/
           w2^4 - (2*(881 + 1429*x^2 - 3284*x^4 + 1429*x^6 + 881*x^8))/w2^2))/
        w1^12 - (4*(x^2*(668 - 1221*x^2 + 668*x^4) + 
          (x^2*(668 - 1221*x^2 + 668*x^4))/w2^4 - 
          (2*(881 + 1429*x^2 - 3284*x^4 + 1429*x^6 + 881*x^8))/w2^2))/w1^8 + 
       (4*(62*x^2 + 468*x^4 + 62*x^6 + (62*x^2 + 468*x^4 + 62*x^6)/w2^4 + 
          (1087 - 60*x^2 - 3458*x^4 - 60*x^6 + 1087*x^8)/w2^2))/w1^14 + 
       (4*(62*x^2 + 468*x^4 + 62*x^6 + (62*x^2 + 468*x^4 + 62*x^6)/w2^4 + 
          (1087 - 60*x^2 - 3458*x^4 - 60*x^6 + 1087*x^8)/w2^2))/w1^6 + 
       (-8*x^2*(610 - 731*x^2 + 610*x^4) - (8*x^2*(610 - 731*x^2 + 610*x^4))/
          w2^4 + (2*(3539 + 9452*x^2 - 16158*x^4 + 9452*x^6 + 3539*x^8))/
          w2^2)/w1^10))/(w1*w2)))/(1152*myq2^3*(myq1^2 - myq2^2)^2*
   (1 + w1^(-2))^7*x^3*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^2*w2^3*((1728*myq1^6*(1 + w1^(-4))*(1 + x^2)^3*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^5*w2^3) + 
    (54*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (1 - 54*x^2 + x^4 + (1 - 54*x^2 + x^4)/w1^8 + (8*(7 - 10*x^2 + 7*x^4))/
        w1^6 + (8*(7 - 10*x^2 + 7*x^4))/w1^2 + (2*(39 - 58*x^2 + 39*x^4))/
        w1^4))/(w1^4*w2^2) - (2*myq1*myq2^5*(-1 + w1^(-2))*(1 + w1^(-2))^2*
      (-1 + w2^(-2))*x*(138*(x + x^3)^2 + (138*(x + x^3)^2)/w1^12 - 
       ((1 + x^2)^2*(923 + 1624*x^2 + 923*x^4))/w1^8 - 
       ((1 + x^2)^2*(923 + 1624*x^2 + 923*x^4))/w1^4 - 
       (2*(69 - 310*x^2 - 794*x^4 - 310*x^6 + 69*x^8))/w1^10 - 
       (2*(69 - 310*x^2 - 794*x^4 - 310*x^6 + 69*x^8))/w1^2 + 
       (2*(845 + 2712*x^2 + 3662*x^4 + 2712*x^6 + 845*x^8))/w1^6))/w2^2 + 
    (myq2^6*(1 + x^2)*(-2*x^2*(303 - 506*x^2 + 303*x^4) - 
       (2*x^2*(303 - 506*x^2 + 303*x^4))/w1^16 + 
       (429 + 4052*x^2 - 1794*x^4 + 4052*x^6 + 429*x^8)/w1^10 + 
       (429 + 4052*x^2 - 1794*x^4 + 4052*x^6 + 429*x^8)/w1^6 + 
       (579 - 3476*x^2 + 930*x^4 - 3476*x^6 + 579*x^8)/w1^14 + 
       (579 - 3476*x^2 + 930*x^4 - 3476*x^6 + 579*x^8)/w1^2 - 
       (4*(845 - 351*x^2 + 3312*x^4 - 351*x^6 + 845*x^8))/w1^8 + 
       (2410 - 672*x^2 + 3020*x^4 - 672*x^6 + 2410*x^8)/w1^12 + 
       (2410 - 672*x^2 + 3020*x^4 - 672*x^6 + 2410*x^8)/w1^4))/(w1*w2^3) + 
    (2*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (18*(-1 + w1^(-4))^2*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2) + 
       (18*(-1 + w1^(-4))^2*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/w2^4 + 
       (3*(-9 + 328*x^2 + 686*x^4 + 328*x^6 - 9*x^8) - 
         (3*(9 - 328*x^2 - 686*x^4 - 328*x^6 + 9*x^8))/w1^12 - 
         (4*(273 - 719*x^2 - 2002*x^4 - 719*x^6 + 273*x^8))/w1^10 - 
         (4*(273 - 719*x^2 - 2002*x^4 - 719*x^6 + 273*x^8))/w1^2 + 
         (8*(683 + 2649*x^2 + 3914*x^4 + 2649*x^6 + 683*x^8))/w1^6 - 
         (5069 + 14456*x^2 + 18810*x^4 + 14456*x^6 + 5069*x^8)/w1^8 - 
         (5069 + 14456*x^2 + 18810*x^4 + 14456*x^6 + 5069*x^8)/w1^4)/w2^2))/
     w1^2 + (myq1^2*myq2^4*(1 + x^2)*
      (x^2*(27 - 1274*x^2 + 27*x^4 + (24*(23 + 64*x^2 + 23*x^4))/w2^2 + 
         (27 - 1274*x^2 + 27*x^4)/w2^4) + 
       (x^2*(27 - 1274*x^2 + 27*x^4 + (24*(23 + 64*x^2 + 23*x^4))/w2^2 + 
          (27 - 1274*x^2 + 27*x^4)/w2^4))/w1^16 + 
       (4*(36*x^2*(3 - x^2 + 3*x^4) + (36*x^2*(3 - x^2 + 3*x^4))/w2^4 + 
          (-909 + 5498*x^2 + 6574*x^4 + 5498*x^6 - 909*x^8)/w2^2))/w1^12 + 
       (4*(36*x^2*(3 - x^2 + 3*x^4) + (36*x^2*(3 - x^2 + 3*x^4))/w2^4 + 
          (-909 + 5498*x^2 + 6574*x^4 + 5498*x^6 - 909*x^8)/w2^2))/w1^4 + 
       (2*(x^2*(691 - 162*x^2 + 691*x^4) + (x^2*(691 - 162*x^2 + 691*x^4))/
           w2^4 + (-303 + 942*x^2 - 3534*x^4 + 942*x^6 - 303*x^8)/w2^2))/
        w1^14 + (2*(x^2*(691 - 162*x^2 + 691*x^4) + 
          (x^2*(691 - 162*x^2 + 691*x^4))/w2^4 + (-303 + 942*x^2 - 3534*x^4 + 
            942*x^6 - 303*x^8)/w2^2))/w1^2 - 
       (2*(x^2*(603 - 1130*x^2 + 603*x^4) + (x^2*(603 - 1130*x^2 + 603*x^4))/
           w2^4 - (4*(3701 + 8340*x^2 + 15410*x^4 + 8340*x^6 + 3701*x^8))/
           w2^2))/w1^8 - (2*(x^2*(619 - 306*x^2 + 619*x^4) + 
          (x^2*(619 - 306*x^2 + 619*x^4))/w2^4 + 
          (7873 + 28894*x^2 + 36018*x^4 + 28894*x^6 + 7873*x^8)/w2^2))/
        w1^10 - (2*(x^2*(619 - 306*x^2 + 619*x^4) + 
          (x^2*(619 - 306*x^2 + 619*x^4))/w2^4 + 
          (7873 + 28894*x^2 + 36018*x^4 + 28894*x^6 + 7873*x^8)/w2^2))/w1^6))/
     (w1*w2) - (myq1^4*myq2^2*(1 + x^2)*(2*(-1 + w1^(-2))^2*x^2*
        (27 - 1526*x^2 + 27*x^4 + (27 - 1526*x^2 + 27*x^4)/w1^8 + 
         (8*(211 - 359*x^2 + 211*x^4))/w1^6 + (8*(211 - 359*x^2 + 211*x^4))/
          w1^2 + (3250 - 2836*x^2 + 3250*x^4)/w1^4) + 
       (2*(-1 + w1^(-2))^2*x^2*(27 - 1526*x^2 + 27*x^4 + 
          (27 - 1526*x^2 + 27*x^4)/w1^8 + (8*(211 - 359*x^2 + 211*x^4))/
           w1^6 + (8*(211 - 359*x^2 + 211*x^4))/w1^2 + 
          (3250 - 2836*x^2 + 3250*x^4)/w1^4))/w2^4 - 
       (27 - 1064*x^2 + 682*x^4 - 1064*x^6 + 27*x^8 + 
         (27 - 1064*x^2 + 682*x^4 - 1064*x^6 + 27*x^8)/w1^12 + 
         (2*(613 - 8688*x^2 - 15882*x^4 - 8688*x^6 + 613*x^8))/w1^10 + 
         (2*(613 - 8688*x^2 - 15882*x^4 - 8688*x^6 + 613*x^8))/w1^2 - 
         (4*(6557 + 20416*x^2 + 30438*x^4 + 20416*x^6 + 6557*x^8))/w1^6 + 
         (17045 + 59272*x^2 + 81590*x^4 + 59272*x^6 + 17045*x^8)/w1^8 + 
         (17045 + 59272*x^2 + 81590*x^4 + 59272*x^6 + 17045*x^8)/w1^4)/w2^2))/
     (w1^3*w2)))/(3456*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
   (1 + w1^(-2))^3*x^3*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^3*((myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (3*(x^2 - 4*x^4 - 6*x^6 - 4*x^8 + x^10) + 
       (3*(x^2 - 4*x^4 - 6*x^6 - 4*x^8 + x^10))/w2^4 + 
       (-1 + 8*x^2 + 21*x^4 + 16*x^6 + 21*x^8 + 8*x^10 - x^12)/w2^2))/
     (w1^2*w2^4) + (2*myq1^5*(1 + x^2)*(x^6 + x^6/w2^12 - 
       (x^4*(5 + 4*x^2 + 5*x^4))/w2^10 - (x^4*(5 + 4*x^2 + 5*x^4))/w2^2 + 
       (x^2*(10 + 8*x^2 + 11*x^4 + 8*x^6 + 10*x^8))/w2^8 + 
       (x^2*(10 + 8*x^2 + 11*x^4 + 8*x^6 + 10*x^8))/w2^4 - 
       (2*(3 + 2*x^2 + 8*x^4 + 8*x^6 + 8*x^8 + 2*x^10 + 3*x^12))/w2^6))/
     (w1^3*w2) + (myq1^4*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^6 + x^6/w2^12 - (x^4*(16 + 21*x^2 + 16*x^4))/w2^8 - 
       (x^4*(16 + 21*x^2 + 16*x^4))/w2^4 - (2*(x^4 - x^6 + x^8))/w2^10 - 
       (2*(x^4 - x^6 + x^8))/w2^2 + (3 + 10*x^2 + 29*x^4 + 24*x^6 + 29*x^8 + 
         10*x^10 + 3*x^12)/w2^6))/w1^2 + 
    (myq1^2*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((4*x^4*(3 + 5*x^2 + 3*x^4))/w1^2 + (4*x^4*(3 + 5*x^2 + 3*x^4))/
        (w1^2*w2^8) + (x^2*(1 + x^4)*(1 + x^4 - (8*(1 + x^2)^2)/w1^2 + 
          (1 + x^4)/w1^4))/w2^6 + (x^2*(1 + x^4)*(1 + x^4 - 
          (8*(1 + x^2)^2)/w1^2 + (1 + x^4)/w1^4))/w2^2 + 
       ((1 + x^4)^2*(1 + 4*x^2 + x^4) + ((1 + x^4)^2*(1 + 4*x^2 + x^4))/
          w1^4 - (4*(1 + 5*x^2 - 3*x^4 - 3*x^8 + 5*x^10 + x^12))/w1^2)/w2^4))/
     w2^2 - (2*myq1*myq2^4*(1 + x^2)*((x^4*(9 + 14*x^2 + 9*x^4))/w1^2 + 
       (x^4*(9 + 14*x^2 + 9*x^4))/(w1^2*w2^8) + 
       (x^2*(3*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8) + 
          (3*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8))/w1^4 - 
          (21 + 16*x^2 + 30*x^4 + 16*x^6 + 21*x^8)/w1^2))/w2^6 + 
       (x^2*(3*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8) + 
          (3*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8))/w1^4 - 
          (21 + 16*x^2 + 30*x^4 + 16*x^6 + 21*x^8)/w1^2))/w2^2 + 
       (-1 + 2*x^2 + 9*x^4 + 4*x^6 + 9*x^8 + 2*x^10 - x^12 + 
         (-1 + 2*x^2 + 9*x^4 + 4*x^6 + 9*x^8 + 2*x^10 - x^12)/w1^4 + 
         (2*(4 + 5*x^2 + 15*x^4 + 24*x^6 + 15*x^8 + 5*x^10 + 4*x^12))/w1^2)/
        w2^4))/(w1*w2^3) - (2*myq1^3*myq2^2*(1 + x^2)*
      (x^6/w1^2 + x^6/(w1^2*w2^12) + 
       (x^4*(3*(1 + x^2)^2 + (3*(1 + x^2)^2)/w1^4 - (10*(2 + 3*x^2 + 2*x^4))/
           w1^2))/w2^10 + (x^4*(3*(1 + x^2)^2 + (3*(1 + x^2)^2)/w1^4 - 
          (10*(2 + 3*x^2 + 2*x^4))/w1^2))/w2^2 - 
       (x^2*(2*(1 + 3*x^2 + 2*x^4 + 3*x^6 + x^8) + 
          (2*(1 + 3*x^2 + 2*x^4 + 3*x^6 + x^8))/w1^4 - 
          (29 + 48*x^2 + 61*x^4 + 48*x^6 + 29*x^8)/w1^2))/w2^8 - 
       (x^2*(2*(1 + 3*x^2 + 2*x^4 + 3*x^6 + x^8) + 
          (2*(1 + 3*x^2 + 2*x^4 + 3*x^6 + x^8))/w1^4 - 
          (29 + 48*x^2 + 61*x^4 + 48*x^6 + 29*x^8)/w1^2))/w2^4 + 
       (1 - 4*x^2 + 9*x^4 + 4*x^6 + 9*x^8 - 4*x^10 + x^12 + 
         (1 - 4*x^2 + 9*x^4 + 4*x^6 + 9*x^8 - 4*x^10 + x^12)/w1^4 - 
         (2*(7 + 5*x^2 + 41*x^4 + 40*x^6 + 41*x^8 + 5*x^10 + 7*x^12))/w1^2)/
        w2^6))/(w1*w2)))/(128*myq1^2*(myq1^2 - myq2^2)^2*x^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (w1^3*w2^2*((myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(3 - 4*x^2 - 2*x^4 - 4*x^6 + 3*x^8) + 
       (x^2*(3 - 4*x^2 - 2*x^4 - 4*x^6 + 3*x^8))/w2^4 - 
       (1 - 5*x^4 - 5*x^8 + x^12)/w2^2))/(w1^4*w2^3) + 
    (2*myq1^9*(1 + x^2)*(4*x^6 + (4*x^6)/w2^12 - (x^4*(9 + 22*x^2 + 9*x^4))/
        w2^10 - (x^4*(9 + 22*x^2 + 9*x^4))/w2^2 + 
       (x^2*(7 + 44*x^2 + 22*x^4 + 44*x^6 + 7*x^8))/w2^8 + 
       (x^2*(7 + 44*x^2 + 22*x^4 + 44*x^6 + 7*x^8))/w2^4 - 
       (2*(1 + 11*x^2 + 10*x^4 + 44*x^6 + 10*x^8 + 11*x^10 + x^12))/w2^6))/
     w1^5 - (myq1^8*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^4*(9 + 10*x^2 + 9*x^4) + (2*x^4*(9 + 10*x^2 + 9*x^4))/w2^8 - 
       (x^2*(35 + 36*x^2 + 62*x^4 + 36*x^6 + 35*x^8))/w2^6 - 
       (x^2*(35 + 36*x^2 + 62*x^4 + 36*x^6 + 35*x^8))/w2^2 + 
       (15 + 20*x^2 + 73*x^4 + 80*x^6 + 73*x^8 + 20*x^10 + 15*x^12)/w2^4))/
     (w1^4*w2) - (2*myq1*myq2^8*(1 + x^2)*
      (3*x^4*(2*x^2 + (2*x^2)/w1^4 + (1 + x^2)^2/w1^2) + 
       (3*x^4*(2*x^2 + (2*x^2)/w1^4 + (1 + x^2)^2/w1^2))/w2^8 + 
       (x^2*(3 - 14*x^2 + 2*x^4 - 14*x^6 + 3*x^8 + 
          (3 - 14*x^2 + 2*x^4 - 14*x^6 + 3*x^8)/w1^4 - 
          (11 + 8*x^2 + 18*x^4 + 8*x^6 + 11*x^8)/w1^2))/w2^6 + 
       (x^2*(3 - 14*x^2 + 2*x^4 - 14*x^6 + 3*x^8 + 
          (3 - 14*x^2 + 2*x^4 - 14*x^6 + 3*x^8)/w1^4 - 
          (11 + 8*x^2 + 18*x^4 + 8*x^6 + 11*x^8)/w1^2))/w2^2 + 
       (-1 + 4*x^2 + x^4 + 20*x^6 + x^8 + 4*x^10 - x^12 + 
         (-1 + 4*x^2 + x^4 + 20*x^6 + x^8 + 4*x^10 - x^12)/w1^4 + 
         (2*(2 + 5*x^2 + 7*x^4 + 16*x^6 + 7*x^8 + 5*x^10 + 2*x^12))/w1^2)/
        w2^4))/(w1^3*w2^2) - (2*myq1^5*myq2^4*(1 + x^2)*
      (4*(1 + w1^(-8) - w1^(-6) + 5/w1^4 - w1^(-2))*x^6 + 
       (4*(1 + w1^(-8) - w1^(-6) + 5/w1^4 - w1^(-2))*x^6)/w2^12 - 
       (x^4*(9 + 5*x^2 + 9*x^4 - (2*(7 + 17*x^2 + 7*x^4))/w1^6 - 
          (2*(7 + 17*x^2 + 7*x^4))/w1^2 + (9 + 5*x^2 + 9*x^4)/w1^8 + 
          (2*(19 + x^2 + 19*x^4))/w1^4))/w2^10 - 
       (x^4*(9 + 5*x^2 + 9*x^4 - (2*(7 + 17*x^2 + 7*x^4))/w1^6 - 
          (2*(7 + 17*x^2 + 7*x^4))/w1^2 + (9 + 5*x^2 + 9*x^4)/w1^8 + 
          (2*(19 + x^2 + 19*x^4))/w1^4))/w2^2 + 
       (x^2*(4*(1 + 2*x^2 + 5*x^4 + 2*x^6 + x^8) + 
          (4*(1 + 2*x^2 + 5*x^4 + 2*x^6 + x^8))/w1^8 + 
          (6 + 4*x^2 + 80*x^4 + 4*x^6 + 6*x^8)/w1^4 - 
          (9 + 66*x^2 + 34*x^4 + 66*x^6 + 9*x^8)/w1^6 - 
          (9 + 66*x^2 + 34*x^4 + 66*x^6 + 9*x^8)/w1^2))/w2^8 + 
       (x^2*(4*(1 + 2*x^2 + 5*x^4 + 2*x^6 + x^8) + 
          (4*(1 + 2*x^2 + 5*x^4 + 2*x^6 + x^8))/w1^8 + 
          (6 + 4*x^2 + 80*x^4 + 4*x^6 + 6*x^8)/w1^4 - 
          (9 + 66*x^2 + 34*x^4 + 66*x^6 + 9*x^8)/w1^6 - 
          (9 + 66*x^2 + 34*x^4 + 66*x^6 + 9*x^8)/w1^2))/w2^4 + 
       (-1 + x^2 - 21*x^4 - 8*x^6 - 21*x^8 + x^10 - x^12 + 
         (-1 + x^2 - 21*x^4 - 8*x^6 - 21*x^8 + x^10 - x^12)/w1^8 + 
         (2*(2 + 7*x^2 - 36*x^4 + 12*x^6 - 36*x^8 + 7*x^10 + 2*x^12))/w1^4 + 
         (5 + 20*x^2 + 47*x^4 + 108*x^6 + 47*x^8 + 20*x^10 + 5*x^12)/w1^6 + 
         (5 + 20*x^2 + 47*x^4 + 108*x^6 + 47*x^8 + 20*x^10 + 5*x^12)/w1^2)/
        w2^6))/w1 + (2*myq1^3*myq2^6*(1 + x^2)*
      ((4*(2 + 2/w1^4 - w1^(-2))*x^6)/w1^2 + (4*(2 + 2/w1^4 - w1^(-2))*x^6)/
        (w1^2*w2^12) + (x^4*(5*x^2 + (5*x^2)/w1^8 + (6*(1 + 5*x^2 + x^4))/
           w1^4 - (2*(5 - x^2 + 5*x^4))/w1^6 - (2*(5 - x^2 + 5*x^4))/w1^2))/
        w2^10 + (x^4*(5*x^2 + (5*x^2)/w1^8 + (6*(1 + 5*x^2 + x^4))/w1^4 - 
          (2*(5 - x^2 + 5*x^4))/w1^6 - (2*(5 - x^2 + 5*x^4))/w1^2))/w2^2 + 
       (x^2*(3 - 12*x^2 + 2*x^4 - 12*x^6 + 3*x^8 + 
          (10*(1 - 6*x^2 - 6*x^6 + x^8))/w1^4 + (3 - 12*x^2 + 2*x^4 - 
            12*x^6 + 3*x^8)/w1^8 - (11 + 2*x^2 - 6*x^4 + 2*x^6 + 11*x^8)/
           w1^6 - (11 + 2*x^2 - 6*x^4 + 2*x^6 + 11*x^8)/w1^2))/w2^8 + 
       (x^2*(3 - 12*x^2 + 2*x^4 - 12*x^6 + 3*x^8 + 
          (10*(1 - 6*x^2 - 6*x^6 + x^8))/w1^4 + (3 - 12*x^2 + 2*x^4 - 
            12*x^6 + 3*x^8)/w1^8 - (11 + 2*x^2 - 6*x^4 + 2*x^6 + 11*x^8)/
           w1^6 - (11 + 2*x^2 - 6*x^4 + 2*x^6 + 11*x^8)/w1^2))/w2^4 + 
       (-1 + 3*x^2 + x^4 + 16*x^6 + x^8 + 3*x^10 - x^12 + 
         (-4 + 14*x^2 + 8*x^4 + 88*x^6 + 8*x^8 + 14*x^10 - 4*x^12)/w1^4 + 
         (-1 + 3*x^2 + x^4 + 16*x^6 + x^8 + 3*x^10 - x^12)/w1^8 + 
         (7 + 12*x^2 - 3*x^4 + 28*x^6 - 3*x^8 + 12*x^10 + 7*x^12)/w1^6 + 
         (7 + 12*x^2 - 3*x^4 + 28*x^6 - 3*x^8 + 12*x^10 + 7*x^12)/w1^2)/
        w2^6))/w1 + (2*myq1^7*myq2^2*(1 + x^2)*
      (4*(1 + w1^(-4) - w1^(-2))*x^6 + (4*(1 + w1^(-4) - w1^(-2))*x^6)/
        w2^12 - (2*x^4*(6 + x^2 + 6*x^4 + (6 + x^2 + 6*x^4)/w1^4 - 
          (11 + 28*x^2 + 11*x^4)/w1^2))/w2^10 - 
       (2*x^4*(6 + x^2 + 6*x^4 + (6 + x^2 + 6*x^4)/w1^4 - 
          (11 + 28*x^2 + 11*x^4)/w1^2))/w2^2 + 
       (x^2*(9 + 2*x^2 + 34*x^4 + 2*x^6 + 9*x^8 - 
          (4*(7 + 27*x^2 + 17*x^4 + 27*x^6 + 7*x^8))/w1^2 + 
          (9 + 2*x^2 + 34*x^4 + 2*x^6 + 9*x^8)/w1^4))/w2^8 + 
       (x^2*(9 + 2*x^2 + 34*x^4 + 2*x^6 + 9*x^8 - 
          (4*(7 + 27*x^2 + 17*x^4 + 27*x^6 + 7*x^8))/w1^2 + 
          (9 + 2*x^2 + 34*x^4 + 2*x^6 + 9*x^8)/w1^4))/w2^4 + 
       (-3 + 4*x^2 - 37*x^4 + 4*x^6 - 37*x^8 + 4*x^10 - 3*x^12 + 
         (-3 + 4*x^2 - 37*x^4 + 4*x^6 - 37*x^8 + 4*x^10 - 3*x^12)/w1^4 + 
         (2*(7 + 22*x^2 + 43*x^4 + 100*x^6 + 43*x^8 + 22*x^10 + 7*x^12))/
          w1^2)/w2^6))/w1^3 + (myq1^4*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (-(x^4*(-x^2 - x^2/w1^8 + (6*(1 + x^2 + x^4))/w1^6 + 
          (6*(1 + x^2 + x^4))/w1^2 + (2*(9 + 17*x^2 + 9*x^4))/w1^4)) - 
       (x^4*(-x^2 - x^2/w1^8 + (6*(1 + x^2 + x^4))/w1^6 + 
          (6*(1 + x^2 + x^4))/w1^2 + (2*(9 + 17*x^2 + 9*x^4))/w1^4))/w2^8 + 
       (x^2*(-((1 + x^2)^2*(1 + x^4)) - ((1 + x^2)^2*(1 + x^4))/w1^8 + 
          (4*(1 + x^2 + 2*x^4 + x^6 + x^8))/w1^6 + 
          (4*(1 + x^2 + 2*x^4 + x^6 + x^8))/w1^2 + 
          (4*(9 + 15*x^2 + 14*x^4 + 15*x^6 + 9*x^8))/w1^4))/w2^6 + 
       (x^2*(-((1 + x^2)^2*(1 + x^4)) - ((1 + x^2)^2*(1 + x^4))/w1^8 + 
          (4*(1 + x^2 + 2*x^4 + x^6 + x^8))/w1^6 + 
          (4*(1 + x^2 + 2*x^4 + x^6 + x^8))/w1^2 + 
          (4*(9 + 15*x^2 + 14*x^4 + 15*x^6 + 9*x^8))/w1^4))/w2^2 - 
       (1 + 3*x^2 + 3*x^4 + 4*x^6 + 3*x^8 + 3*x^10 + x^12 + 
         (1 + 3*x^2 + 3*x^4 + 4*x^6 + 3*x^8 + 3*x^10 + x^12)/w1^8 - 
         (2*(1 + 9*x^2 - 3*x^4 + 12*x^6 - 3*x^8 + 9*x^10 + x^12))/w1^6 - 
         (2*(1 + 9*x^2 - 3*x^4 + 12*x^6 - 3*x^8 + 9*x^10 + x^12))/w1^2 + 
         (2*(9 + 21*x^2 + 37*x^4 + 76*x^6 + 37*x^8 + 21*x^10 + 9*x^12))/w1^4)/
        w2^4))/w2 + (myq1^2*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^6 + x^6/w1^4 - (2*x^4*(5 + 11*x^2 + 5*x^4))/w1^2 + 
       (x^6 + x^6/w1^4 - (2*x^4*(5 + 11*x^2 + 5*x^4))/w1^2)/w2^8 + 
       (2*x^2*(-1 + x^2 + 2*x^4 + x^6 - x^8 + (-1 + x^2 + 2*x^4 + x^6 - x^8)/
           w1^4 + (2*(7 + 13*x^2 + 14*x^4 + 13*x^6 + 7*x^8))/w1^2))/w2^6 + 
       (2*x^2*(-1 + x^2 + 2*x^4 + x^6 - x^8 + (-1 + x^2 + 2*x^4 + x^6 - x^8)/
           w1^4 + (2*(7 + 13*x^2 + 14*x^4 + 13*x^6 + 7*x^8))/w1^2))/w2^2 + 
       (2 + 5*x^2 - 2*x^4 + 12*x^6 - 2*x^8 + 5*x^10 + 2*x^12 + 
         (2 + 5*x^2 - 2*x^4 + 12*x^6 - 2*x^8 + 5*x^10 + 2*x^12)/w1^4 - 
         (2*(9 + 23*x^2 + 37*x^4 + 68*x^6 + 37*x^8 + 23*x^10 + 9*x^12))/w1^2)/
        w2^4))/(w1^2*w2) + (myq1^6*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^4*(18 + 25*x^2 + 18*x^4 + (18 + 25*x^2 + 18*x^4)/w1^4 + 
         (22 + 34*x^2 + 22*x^4)/w1^2) + 
       (x^4*(18 + 25*x^2 + 18*x^4 + (18 + 25*x^2 + 18*x^4)/w1^4 + 
          (22 + 34*x^2 + 22*x^4)/w1^2))/w2^8 - 
       (2*x^2*(17 + 23*x^2 + 30*x^4 + 23*x^6 + 17*x^8 + 
          (6*(3 + 5*x^2 + 6*x^4 + 5*x^6 + 3*x^8))/w1^2 + 
          (17 + 23*x^2 + 30*x^4 + 23*x^6 + 17*x^8)/w1^4))/w2^6 - 
       (2*x^2*(17 + 23*x^2 + 30*x^4 + 23*x^6 + 17*x^8 + 
          (6*(3 + 5*x^2 + 6*x^4 + 5*x^6 + 3*x^8))/w1^2 + 
          (17 + 23*x^2 + 30*x^4 + 23*x^6 + 17*x^8)/w1^4))/w2^2 + 
       (16 + 29*x^2 + 76*x^4 + 108*x^6 + 76*x^8 + 29*x^10 + 16*x^12 + 
         (2*(7 + 5*x^2 + 43*x^4 + 44*x^6 + 43*x^8 + 5*x^10 + 7*x^12))/w1^2 + 
         (16 + 29*x^2 + 76*x^4 + 108*x^6 + 76*x^8 + 29*x^10 + 16*x^12)/w1^4)/
        w2^4))/(w1^2*w2)))/(128*myq1^2*(myq1^2 - myq2^2)^2*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)*x^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^2*w2^3*((-36*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(-1 + x^2)^2*
      (1 + x^2))/(w1^3*w2^2) - (36*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^3*(-1 + x^2)^2*(1 + x^2))/(w1^3*w2^2) + 
    (18*myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)*
      (((1 + w2^(-4))*(1 + x^2)^2)/w1^2 + (1 - 6*x^2 + x^4)/w2^2 + 
       (1 - 6*x^2 + x^4)/(w1^4*w2^2)))/w1 - 
    (myq2^5*(4*x^4*(4 - x^2 + 4*x^4) + (4*x^4*(4 - x^2 + 4*x^4))/w1^8 + 
       (x^2*(9 + 64*x^2 - 34*x^4 + 64*x^6 + 9*x^8))/w1^6 + 
       (x^2*(9 + 64*x^2 - 34*x^4 + 64*x^6 + 9*x^8))/w1^2 - 
       (2*(17 + 21*x^2 - 9*x^4 + 82*x^6 - 9*x^8 + 21*x^10 + 17*x^12))/w1^4))/
     w2^3 + (myq1^4*myq2*(-(x^2*(52*x^2 + 68*x^4 + 52*x^6 + 
          (52*x^2 + 68*x^4 + 52*x^6)/w2^4 + (43 - 12*x^2 - 182*x^4 - 12*x^6 + 
            43*x^8)/w2^2)) - (x^2*(52*x^2 + 68*x^4 + 52*x^6 + 
          (52*x^2 + 68*x^4 + 52*x^6)/w2^4 + (43 - 12*x^2 - 182*x^4 - 12*x^6 + 
            43*x^8)/w2^2))/w1^4 + 
       (2*(x^2*(35 + 34*x^2 + 34*x^4 + 34*x^6 + 35*x^8) + 
          (x^2*(35 + 34*x^2 + 34*x^4 + 34*x^6 + 35*x^8))/w2^4 + 
          (17 - 15*x^2 - 65*x^4 + 6*x^6 - 65*x^8 - 15*x^10 + 17*x^12)/w2^2))/
        w1^2))/(w1^2*w2) + 
    (myq1^2*myq2^3*(2*(1 + w2^(-4))*x^4*(4 - x^2 + 4*x^4) + 
       (2*(1 + w2^(-4))*x^4*(4 - x^2 + 4*x^4))/w1^8 + 
       (x^2*(-17 + 38*x^2 + 74*x^4 + 38*x^6 - 17*x^8 + 
          (-17 + 38*x^2 + 74*x^4 + 38*x^6 - 17*x^8)/w2^4 + 
          (86 + 80*x^2 - 228*x^4 + 80*x^6 + 86*x^8)/w2^2))/w1^6 + 
       (x^2*(-17 + 38*x^2 + 74*x^4 + 38*x^6 - 17*x^8 + 
          (-17 + 38*x^2 + 74*x^4 + 38*x^6 - 17*x^8)/w2^4 + 
          (86 + 80*x^2 - 228*x^4 + 80*x^6 + 86*x^8)/w2^2))/w1^2 - 
       (4*(x^2*(9 + 14*x^2 + 19*x^4 + 14*x^6 + 9*x^8) + 
          (x^2*(9 + 14*x^2 + 19*x^4 + 14*x^6 + 9*x^8))/w2^4 + 
          (17 + 20*x^2 - 31*x^4 + 40*x^6 - 31*x^8 + 20*x^10 + 17*x^12)/w2^2))/
        w1^4))/w2))/(2304*myq2^2*(myq1^2 - myq2^2)^2*x^4*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^2*w2^3*((36*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(-1 + x^2)^2*
      (1 + x^2))/(w1^3*w2^2) + (36*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^3*(-1 + x^2)^2*(1 + x^2))/(w1^3*w2^2) - 
    (18*myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)*
      (((1 + w2^(-4))*(1 + x^2)^2)/w1^2 + (1 - 6*x^2 + x^4)/w2^2 + 
       (1 - 6*x^2 + x^4)/(w1^4*w2^2)))/w1 + 
    (myq2^5*(4*x^4*(4 - x^2 + 4*x^4) + (4*x^4*(4 - x^2 + 4*x^4))/w1^8 + 
       (x^2*(9 + 64*x^2 - 34*x^4 + 64*x^6 + 9*x^8))/w1^6 + 
       (x^2*(9 + 64*x^2 - 34*x^4 + 64*x^6 + 9*x^8))/w1^2 - 
       (2*(17 + 21*x^2 - 9*x^4 + 82*x^6 - 9*x^8 + 21*x^10 + 17*x^12))/w1^4))/
     w2^3 + (myq1^4*myq2*(x^2*(52*x^2 + 68*x^4 + 52*x^6 + 
         (52*x^2 + 68*x^4 + 52*x^6)/w2^4 + (43 - 12*x^2 - 182*x^4 - 12*x^6 + 
           43*x^8)/w2^2) + (x^2*(52*x^2 + 68*x^4 + 52*x^6 + 
          (52*x^2 + 68*x^4 + 52*x^6)/w2^4 + (43 - 12*x^2 - 182*x^4 - 12*x^6 + 
            43*x^8)/w2^2))/w1^4 - 
       (2*(x^2*(35 + 34*x^2 + 34*x^4 + 34*x^6 + 35*x^8) + 
          (x^2*(35 + 34*x^2 + 34*x^4 + 34*x^6 + 35*x^8))/w2^4 + 
          (17 - 15*x^2 - 65*x^4 + 6*x^6 - 65*x^8 - 15*x^10 + 17*x^12)/w2^2))/
        w1^2))/(w1^2*w2) + 
    (myq1^2*myq2^3*(-2*(1 + w2^(-4))*x^4*(4 - x^2 + 4*x^4) - 
       (2*(1 + w2^(-4))*x^4*(4 - x^2 + 4*x^4))/w1^8 + 
       (x^2*(17 - 38*x^2 - 74*x^4 - 38*x^6 + 17*x^8 + 
          (17 - 38*x^2 - 74*x^4 - 38*x^6 + 17*x^8)/w2^4 - 
          (2*(43 + 40*x^2 - 114*x^4 + 40*x^6 + 43*x^8))/w2^2))/w1^6 + 
       (x^2*(17 - 38*x^2 - 74*x^4 - 38*x^6 + 17*x^8 + 
          (17 - 38*x^2 - 74*x^4 - 38*x^6 + 17*x^8)/w2^4 - 
          (2*(43 + 40*x^2 - 114*x^4 + 40*x^6 + 43*x^8))/w2^2))/w1^2 + 
       (4*(x^2*(9 + 14*x^2 + 19*x^4 + 14*x^6 + 9*x^8) + 
          (x^2*(9 + 14*x^2 + 19*x^4 + 14*x^6 + 9*x^8))/w2^4 + 
          (17 + 20*x^2 - 31*x^4 + 40*x^6 - 31*x^8 + 20*x^10 + 17*x^12)/w2^2))/
        w1^4))/w2))/(2304*myq2^2*(myq1^2 - myq2^2)^2*x^4*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^2*((-432*myq2^6*(1 + w2^(-4))*(1 + x^2)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*(9*x^2 + (9*x^2)/w1^4 + 
       (905 + 1828*x^2 + 905*x^4)/w1^2))/(w1*w2^5) + 
    (myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (24192*x^4 + (24192*x^4)/w2^16 + 
       (x^2*(254461 + 617354*x^2 + 254461*x^4))/w2^14 + 
       (x^2*(254461 + 617354*x^2 + 254461*x^4))/w2^2 + 
       (-284338 + 16576*x^2 + 409156*x^4 + 16576*x^6 - 284338*x^8)/w2^8 + 
       (-255258 + 62411*x^2 + 589114*x^4 + 62411*x^6 - 255258*x^8)/w2^10 + 
       (-255258 + 62411*x^2 + 589114*x^4 + 62411*x^6 - 255258*x^8)/w2^6 - 
       (278653 + 356264*x^2 + 20870*x^4 + 356264*x^6 + 278653*x^8)/w2^12 - 
       (278653 + 356264*x^2 + 20870*x^4 + 356264*x^6 + 278653*x^8)/w2^4))/
     w1^2 + (myq1^6*(-54*x^4*(3857 + 7678*x^2 + 3857*x^4) - 
       (54*x^4*(3857 + 7678*x^2 + 3857*x^4))/w2^16 + 
       (x^2*(267515 + 251708*x^2 - 23838*x^4 + 251708*x^6 + 267515*x^8))/
        w2^14 + (x^2*(267515 + 251708*x^2 - 23838*x^4 + 251708*x^6 + 
          267515*x^8))/w2^2 + (-62153 + 217300*x^2 + 635353*x^4 + 
         719576*x^6 + 635353*x^8 + 217300*x^10 - 62153*x^12)/w2^12 + 
       (-62153 + 217300*x^2 + 635353*x^4 + 719576*x^6 + 635353*x^8 + 
         217300*x^10 - 62153*x^12)/w2^4 + (-60228 + 142669*x^2 + 
         1962184*x^4 + 3510798*x^6 + 1962184*x^8 + 142669*x^10 - 60228*x^12)/
        w2^10 + (-60228 + 142669*x^2 + 1962184*x^4 + 3510798*x^6 + 
         1962184*x^8 + 142669*x^10 - 60228*x^12)/w2^6 - 
       (2*(268579 + 1424956*x^2 + 2250007*x^4 + 2196980*x^6 + 2250007*x^8 + 
          1424956*x^10 + 268579*x^12))/w2^8))/(w1^3*w2) + 
    (54*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (72*(1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (72*(1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       (x^2*(10067 + 20278*x^2 + 10067*x^4) + 
         (x^2*(10067 + 20278*x^2 + 10067*x^4))/w2^8 - 
         (2*(9441 + 9175*x^2 - 964*x^4 + 9175*x^6 + 9441*x^8))/w2^4 - 
         (9959 + 1180*x^2 - 18134*x^4 + 1180*x^6 + 9959*x^8)/w2^6 - 
         (9959 + 1180*x^2 - 18134*x^4 + 1180*x^6 + 9959*x^8)/w2^2)/w1^2))/
     w2^4 - (2*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (162*(12 + 12/w2^8 + 11/w2^6 + 2/w2^4 + 11/w2^2)*x^2*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (162*(12 + 12/w2^8 + 11/w2^6 + 2/w2^4 + 11/w2^2)*x^2*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       (27*x^2*(2057 + 5978*x^2 + 2057*x^4) + 
         (27*x^2*(2057 + 5978*x^2 + 2057*x^4))/w2^12 + 
         (-52623 + 769634*x^2 + 1756510*x^4 + 769634*x^6 - 52623*x^8)/w2^10 + 
         (-52623 + 769634*x^2 + 1756510*x^4 + 769634*x^6 - 52623*x^8)/w2^2 + 
         (231982 + 2391060*x^2 + 4187476*x^4 + 2391060*x^6 + 231982*x^8)/
          w2^6 - (925208 + 2044031*x^2 + 2241318*x^4 + 2044031*x^6 + 
           925208*x^8)/w2^8 - (925208 + 2044031*x^2 + 2241318*x^4 + 
           2044031*x^6 + 925208*x^8)/w2^4)/w1^2))/w2^2 + 
    (myq1^4*myq2^2*(-9*x^2*((40*(1 + x^2)^2*(233 - 77*x^2 + 233*x^4))/w2^12 + 
         (40*(1 + x^2)^2*(233 - 77*x^2 + 233*x^4))/w2^4 - 
         3*x^2*(6497 + 12958*x^2 + 6497*x^4) - 
         (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^16 - 
         (2*(12832 + 9253*x^2 - 7050*x^4 + 9253*x^6 + 12832*x^8))/w2^8 - 
         (16087 + 15074*x^2 - 1810*x^4 + 15074*x^6 + 16087*x^8)/w2^10 - 
         (16087 + 15074*x^2 - 1810*x^4 + 15074*x^6 + 16087*x^8)/w2^6 + 
         (19167 + 28258*x^2 + 18398*x^4 + 28258*x^6 + 19167*x^8)/w2^14 + 
         (19167 + 28258*x^2 + 18398*x^4 + 28258*x^6 + 19167*x^8)/w2^2) - 
       (9*x^2*((40*(1 + x^2)^2*(233 - 77*x^2 + 233*x^4))/w2^12 + 
          (40*(1 + x^2)^2*(233 - 77*x^2 + 233*x^4))/w2^4 - 
          3*x^2*(6497 + 12958*x^2 + 6497*x^4) - 
          (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^16 - 
          (2*(12832 + 9253*x^2 - 7050*x^4 + 9253*x^6 + 12832*x^8))/w2^8 - 
          (16087 + 15074*x^2 - 1810*x^4 + 15074*x^6 + 16087*x^8)/w2^10 - 
          (16087 + 15074*x^2 - 1810*x^4 + 15074*x^6 + 16087*x^8)/w2^6 + 
          (19167 + 28258*x^2 + 18398*x^4 + 28258*x^6 + 19167*x^8)/w2^14 + 
          (19167 + 28258*x^2 + 18398*x^4 + 28258*x^6 + 19167*x^8)/w2^2))/
        w1^4 - (4*(35640*x^4*(1 + x^2)^2 + (35640*x^4*(1 + x^2)^2)/w2^16 - 
          (x^2*(71152 + 480601*x^2 + 815982*x^4 + 480601*x^6 + 71152*x^8))/
           w2^14 - (x^2*(71152 + 480601*x^2 + 815982*x^4 + 480601*x^6 + 
             71152*x^8))/w2^2 + (36970 + 906129*x^2 + 2805624*x^4 + 
            3878762*x^6 + 2805624*x^8 + 906129*x^10 + 36970*x^12)/w2^12 + 
          (36970 + 906129*x^2 + 2805624*x^4 + 3878762*x^6 + 2805624*x^8 + 
            906129*x^10 + 36970*x^12)/w2^4 + 
          (2*(160786 + 908427*x^2 + 2656596*x^4 + 3812078*x^6 + 2656596*x^8 + 
             908427*x^10 + 160786*x^12))/w2^8 - (490976 + 2339564*x^2 + 
            4724039*x^4 + 5753818*x^6 + 4724039*x^8 + 2339564*x^10 + 
            490976*x^12)/w2^10 - (490976 + 2339564*x^2 + 4724039*x^4 + 
            5753818*x^6 + 4724039*x^8 + 2339564*x^10 + 490976*x^12)/w2^6))/
        w1^2))/(w1*w2) + 
    (myq1^2*myq2^4*(18*x^2*(-9*x^2*(2747 + 5482*x^2 + 2747*x^4) - 
         (9*x^2*(2747 + 5482*x^2 + 2747*x^4))/w2^12 + 
         (-1828 + 18275*x^2 + 40098*x^4 + 18275*x^6 - 1828*x^8)/w2^8 + 
         (-1828 + 18275*x^2 + 40098*x^4 + 18275*x^6 - 1828*x^8)/w2^4 - 
         (2*(23003 + 43422*x^2 + 41054*x^4 + 43422*x^6 + 23003*x^8))/w2^6 + 
         (24399 + 49870*x^2 + 51158*x^4 + 49870*x^6 + 24399*x^8)/w2^10 + 
         (24399 + 49870*x^2 + 51158*x^4 + 49870*x^6 + 24399*x^8)/w2^2) + 
       (18*x^2*(-9*x^2*(2747 + 5482*x^2 + 2747*x^4) - 
          (9*x^2*(2747 + 5482*x^2 + 2747*x^4))/w2^12 + 
          (-1828 + 18275*x^2 + 40098*x^4 + 18275*x^6 - 1828*x^8)/w2^8 + 
          (-1828 + 18275*x^2 + 40098*x^4 + 18275*x^6 - 1828*x^8)/w2^4 - 
          (2*(23003 + 43422*x^2 + 41054*x^4 + 43422*x^6 + 23003*x^8))/w2^6 + 
          (24399 + 49870*x^2 + 51158*x^4 + 49870*x^6 + 24399*x^8)/w2^10 + 
          (24399 + 49870*x^2 + 51158*x^4 + 49870*x^6 + 24399*x^8)/w2^2))/
        w1^4 - (27*x^2*(7671 + 28720*x^2 + 41954*x^4 + 28720*x^6 + 
           7671*x^8) + (27*x^2*(7671 + 28720*x^2 + 41954*x^4 + 28720*x^6 + 
            7671*x^8))/w2^12 - (210033 + 3087572*x^2 + 10651295*x^4 + 
           15555288*x^6 + 10651295*x^8 + 3087572*x^10 + 210033*x^12)/w2^10 - 
         (210033 + 3087572*x^2 + 10651295*x^4 + 15555288*x^6 + 10651295*x^8 + 
           3087572*x^10 + 210033*x^12)/w2^2 - 
         (2*(911723 + 6046756*x^2 + 15852421*x^4 + 21427000*x^6 + 
            15852421*x^8 + 6046756*x^10 + 911723*x^12))/w2^6 + 
         (2294636 + 11304075*x^2 + 24555396*x^4 + 31095802*x^6 + 
           24555396*x^8 + 11304075*x^10 + 2294636*x^12)/w2^8 + 
         (2294636 + 11304075*x^2 + 24555396*x^4 + 31095802*x^6 + 
           24555396*x^8 + 11304075*x^10 + 2294636*x^12)/w2^4)/w1^2))/
     (w1*w2^3)))/(559872*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
   (1 + w2^(-2))^3*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1^3*w2^2*((432*myq2^6*(1 + w2^(-4))*(1 + x^2)^2*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2)*(9*x^2 + (9*x^2)/w1^4 + (905 + 1828*x^2 + 905*x^4)/
        w1^2))/(w1*w2^5) - (myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(24192*x^4 + (24192*x^4)/w2^16 + 
       (x^2*(254461 + 617354*x^2 + 254461*x^4))/w2^14 + 
       (x^2*(254461 + 617354*x^2 + 254461*x^4))/w2^2 + 
       (-284338 + 16576*x^2 + 409156*x^4 + 16576*x^6 - 284338*x^8)/w2^8 + 
       (-255258 + 62411*x^2 + 589114*x^4 + 62411*x^6 - 255258*x^8)/w2^10 + 
       (-255258 + 62411*x^2 + 589114*x^4 + 62411*x^6 - 255258*x^8)/w2^6 - 
       (278653 + 356264*x^2 + 20870*x^4 + 356264*x^6 + 278653*x^8)/w2^12 - 
       (278653 + 356264*x^2 + 20870*x^4 + 356264*x^6 + 278653*x^8)/w2^4))/
     w1^2 + (myq1^6*(54*x^4*(3857 + 7678*x^2 + 3857*x^4) + 
       (54*x^4*(3857 + 7678*x^2 + 3857*x^4))/w2^16 - 
       (x^2*(267515 + 251708*x^2 - 23838*x^4 + 251708*x^6 + 267515*x^8))/
        w2^14 - (x^2*(267515 + 251708*x^2 - 23838*x^4 + 251708*x^6 + 
          267515*x^8))/w2^2 + (60228 - 142669*x^2 - 1962184*x^4 - 
         3510798*x^6 - 1962184*x^8 - 142669*x^10 + 60228*x^12)/w2^10 + 
       (60228 - 142669*x^2 - 1962184*x^4 - 3510798*x^6 - 1962184*x^8 - 
         142669*x^10 + 60228*x^12)/w2^6 + (62153 - 217300*x^2 - 635353*x^4 - 
         719576*x^6 - 635353*x^8 - 217300*x^10 + 62153*x^12)/w2^12 + 
       (62153 - 217300*x^2 - 635353*x^4 - 719576*x^6 - 635353*x^8 - 
         217300*x^10 + 62153*x^12)/w2^4 + (537158 + 2849912*x^2 + 
         4500014*x^4 + 4393960*x^6 + 4500014*x^8 + 2849912*x^10 + 
         537158*x^12)/w2^8))/(w1^3*w2) - 
    (54*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (72*(1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (72*(1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       (x^2*(10067 + 20278*x^2 + 10067*x^4) + 
         (x^2*(10067 + 20278*x^2 + 10067*x^4))/w2^8 - 
         (2*(9441 + 9175*x^2 - 964*x^4 + 9175*x^6 + 9441*x^8))/w2^4 - 
         (9959 + 1180*x^2 - 18134*x^4 + 1180*x^6 + 9959*x^8)/w2^6 - 
         (9959 + 1180*x^2 - 18134*x^4 + 1180*x^6 + 9959*x^8)/w2^2)/w1^2))/
     w2^4 + (2*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (162*(12 + 12/w2^8 + 11/w2^6 + 2/w2^4 + 11/w2^2)*x^2*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (162*(12 + 12/w2^8 + 11/w2^6 + 2/w2^4 + 11/w2^2)*x^2*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       (27*x^2*(2057 + 5978*x^2 + 2057*x^4) + 
         (27*x^2*(2057 + 5978*x^2 + 2057*x^4))/w2^12 + 
         (-52623 + 769634*x^2 + 1756510*x^4 + 769634*x^6 - 52623*x^8)/w2^10 + 
         (-52623 + 769634*x^2 + 1756510*x^4 + 769634*x^6 - 52623*x^8)/w2^2 + 
         (231982 + 2391060*x^2 + 4187476*x^4 + 2391060*x^6 + 231982*x^8)/
          w2^6 - (925208 + 2044031*x^2 + 2241318*x^4 + 2044031*x^6 + 
           925208*x^8)/w2^8 - (925208 + 2044031*x^2 + 2241318*x^4 + 
           2044031*x^6 + 925208*x^8)/w2^4)/w1^2))/w2^2 + 
    (myq1^4*myq2^2*(9*x^2*((40*(1 + x^2)^2*(233 - 77*x^2 + 233*x^4))/w2^12 + 
         (40*(1 + x^2)^2*(233 - 77*x^2 + 233*x^4))/w2^4 - 
         3*x^2*(6497 + 12958*x^2 + 6497*x^4) - 
         (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^16 - 
         (2*(12832 + 9253*x^2 - 7050*x^4 + 9253*x^6 + 12832*x^8))/w2^8 - 
         (16087 + 15074*x^2 - 1810*x^4 + 15074*x^6 + 16087*x^8)/w2^10 - 
         (16087 + 15074*x^2 - 1810*x^4 + 15074*x^6 + 16087*x^8)/w2^6 + 
         (19167 + 28258*x^2 + 18398*x^4 + 28258*x^6 + 19167*x^8)/w2^14 + 
         (19167 + 28258*x^2 + 18398*x^4 + 28258*x^6 + 19167*x^8)/w2^2) + 
       (9*x^2*((40*(1 + x^2)^2*(233 - 77*x^2 + 233*x^4))/w2^12 + 
          (40*(1 + x^2)^2*(233 - 77*x^2 + 233*x^4))/w2^4 - 
          3*x^2*(6497 + 12958*x^2 + 6497*x^4) - 
          (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^16 - 
          (2*(12832 + 9253*x^2 - 7050*x^4 + 9253*x^6 + 12832*x^8))/w2^8 - 
          (16087 + 15074*x^2 - 1810*x^4 + 15074*x^6 + 16087*x^8)/w2^10 - 
          (16087 + 15074*x^2 - 1810*x^4 + 15074*x^6 + 16087*x^8)/w2^6 + 
          (19167 + 28258*x^2 + 18398*x^4 + 28258*x^6 + 19167*x^8)/w2^14 + 
          (19167 + 28258*x^2 + 18398*x^4 + 28258*x^6 + 19167*x^8)/w2^2))/
        w1^4 + (4*(35640*x^4*(1 + x^2)^2 + (35640*x^4*(1 + x^2)^2)/w2^16 - 
          (x^2*(71152 + 480601*x^2 + 815982*x^4 + 480601*x^6 + 71152*x^8))/
           w2^14 - (x^2*(71152 + 480601*x^2 + 815982*x^4 + 480601*x^6 + 
             71152*x^8))/w2^2 + (36970 + 906129*x^2 + 2805624*x^4 + 
            3878762*x^6 + 2805624*x^8 + 906129*x^10 + 36970*x^12)/w2^12 + 
          (36970 + 906129*x^2 + 2805624*x^4 + 3878762*x^6 + 2805624*x^8 + 
            906129*x^10 + 36970*x^12)/w2^4 + 
          (2*(160786 + 908427*x^2 + 2656596*x^4 + 3812078*x^6 + 2656596*x^8 + 
             908427*x^10 + 160786*x^12))/w2^8 - (490976 + 2339564*x^2 + 
            4724039*x^4 + 5753818*x^6 + 4724039*x^8 + 2339564*x^10 + 
            490976*x^12)/w2^10 - (490976 + 2339564*x^2 + 4724039*x^4 + 
            5753818*x^6 + 4724039*x^8 + 2339564*x^10 + 490976*x^12)/w2^6))/
        w1^2))/(w1*w2) + 
    (myq1^2*myq2^4*(-18*x^2*(-9*x^2*(2747 + 5482*x^2 + 2747*x^4) - 
         (9*x^2*(2747 + 5482*x^2 + 2747*x^4))/w2^12 + 
         (-1828 + 18275*x^2 + 40098*x^4 + 18275*x^6 - 1828*x^8)/w2^8 + 
         (-1828 + 18275*x^2 + 40098*x^4 + 18275*x^6 - 1828*x^8)/w2^4 - 
         (2*(23003 + 43422*x^2 + 41054*x^4 + 43422*x^6 + 23003*x^8))/w2^6 + 
         (24399 + 49870*x^2 + 51158*x^4 + 49870*x^6 + 24399*x^8)/w2^10 + 
         (24399 + 49870*x^2 + 51158*x^4 + 49870*x^6 + 24399*x^8)/w2^2) - 
       (18*x^2*(-9*x^2*(2747 + 5482*x^2 + 2747*x^4) - 
          (9*x^2*(2747 + 5482*x^2 + 2747*x^4))/w2^12 + 
          (-1828 + 18275*x^2 + 40098*x^4 + 18275*x^6 - 1828*x^8)/w2^8 + 
          (-1828 + 18275*x^2 + 40098*x^4 + 18275*x^6 - 1828*x^8)/w2^4 - 
          (2*(23003 + 43422*x^2 + 41054*x^4 + 43422*x^6 + 23003*x^8))/w2^6 + 
          (24399 + 49870*x^2 + 51158*x^4 + 49870*x^6 + 24399*x^8)/w2^10 + 
          (24399 + 49870*x^2 + 51158*x^4 + 49870*x^6 + 24399*x^8)/w2^2))/
        w1^4 + (27*x^2*(7671 + 28720*x^2 + 41954*x^4 + 28720*x^6 + 
           7671*x^8) + (27*x^2*(7671 + 28720*x^2 + 41954*x^4 + 28720*x^6 + 
            7671*x^8))/w2^12 - (210033 + 3087572*x^2 + 10651295*x^4 + 
           15555288*x^6 + 10651295*x^8 + 3087572*x^10 + 210033*x^12)/w2^10 - 
         (210033 + 3087572*x^2 + 10651295*x^4 + 15555288*x^6 + 10651295*x^8 + 
           3087572*x^10 + 210033*x^12)/w2^2 - 
         (2*(911723 + 6046756*x^2 + 15852421*x^4 + 21427000*x^6 + 
            15852421*x^8 + 6046756*x^10 + 911723*x^12))/w2^6 + 
         (2294636 + 11304075*x^2 + 24555396*x^4 + 31095802*x^6 + 
           24555396*x^8 + 11304075*x^10 + 2294636*x^12)/w2^8 + 
         (2294636 + 11304075*x^2 + 24555396*x^4 + 31095802*x^6 + 
           24555396*x^8 + 11304075*x^10 + 2294636*x^12)/w2^4)/w1^2))/
     (w1*w2^3)))/(559872*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
   (1 + w2^(-2))^3*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1^2*w2^3*((4*myq1*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*
      (-2*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10) - 
       (2*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10))/w1^12 + 
       (2*(1 - 5*x^2 + 6*x^4 - 6*x^6 + 6*x^8 - 5*x^10 + x^12))/w1^10 + 
       (2*(1 - 5*x^2 + 6*x^4 - 6*x^6 + 6*x^8 - 5*x^10 + x^12))/w1^2 - 
       (2*(1 + 4*x^2 - 11*x^4 + 8*x^6 - 11*x^8 + 4*x^10 + x^12))/w1^6 + 
       (3 + 8*x^2 - 17*x^4 + 14*x^6 - 17*x^8 + 8*x^10 + 3*x^12)/w1^8 + 
       (3 + 8*x^2 - 17*x^4 + 14*x^6 - 17*x^8 + 8*x^10 + 3*x^12)/w1^4))/w2^2 - 
    (4*myq1^5*(-1 + w2^(-2))*x*(1 + x^2)*(1 + 2*x^2 + 15*x^4 - 4*x^6 + 
       15*x^8 + 2*x^10 + x^12 + (1 + 2*x^2 + 15*x^4 - 4*x^6 + 15*x^8 + 
         2*x^10 + x^12)/w1^4 - (2*(5 - 6*x^2 + 27*x^4 - 20*x^6 + 27*x^8 - 
          6*x^10 + 5*x^12))/w1^2))/(w1^4*w2^2) - 
    (myq2^5*(-1 + w1^(-2))*(2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 8*x^6 + 
         7*x^8) + (2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 8*x^6 + 7*x^8))/
        w1^8 + (2*(-1 + 30*x^2 + 8*x^4 + 82*x^6 + 18*x^8 + 82*x^10 + 8*x^12 + 
          30*x^14 - x^16))/w1^4 - (15 - 20*x^2 + 60*x^4 + 20*x^6 + 106*x^8 + 
         20*x^10 + 60*x^12 - 20*x^14 + 15*x^16)/w1^6 - 
       (15 - 20*x^2 + 60*x^4 + 20*x^6 + 106*x^8 + 20*x^10 + 60*x^12 - 
         20*x^14 + 15*x^16)/w1^2))/(w1*w2^3) + 
    (2*myq1^3*myq2^2*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-1 + w1^(-2))^4*x^2*(-1 + x^4)^2 + 
       ((-1 + w1^(-2))^4*x^2*(-1 + x^4)^2)/w2^4 + 
       (1 + 12*x^2 - 17*x^4 + 40*x^6 - 17*x^8 + 12*x^10 + x^12 - 
         (8*(-1 + x^2)^2*(3 - x^2 + 4*x^4 - x^6 + 3*x^8))/w1^6 - 
         (8*(-1 + x^2)^2*(3 - x^2 + 4*x^4 - x^6 + 3*x^8))/w1^2 + 
         (1 + 12*x^2 - 17*x^4 + 40*x^6 - 17*x^8 + 12*x^10 + x^12)/w1^8 + 
         (2*(7 - 36*x^2 + 41*x^4 - 56*x^6 + 41*x^8 - 36*x^10 + 7*x^12))/w1^4)/
        w2^2))/w1^2 + (myq1^4*myq2*(-1 + w1^(-2))*
      (-(((-1 + x^4)^2*(1 + 32*x^2 - 2*x^4 + 32*x^6 + x^8 + 
           (1 + 32*x^2 - 2*x^4 + 32*x^6 + x^8)/w1^4 - 
           (2*(17 + 30*x^4 + 17*x^8))/w1^2))/w2^2) + 
       2*x^2*(1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12 + 
         (1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12)/w1^4 - 
         (2*(9 - 2*x^2 + 23*x^4 + 4*x^6 + 23*x^8 - 2*x^10 + 9*x^12))/w1^2) + 
       (2*x^2*(1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12 + 
          (1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12)/w1^4 - 
          (2*(9 - 2*x^2 + 23*x^4 + 4*x^6 + 23*x^8 - 2*x^10 + 9*x^12))/w1^2))/
        w2^4))/(w1^3*w2) - (myq1^2*myq2^3*(-1 + w1^(-2))*
      (x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12 + 
         (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/w2^4 - 
         (8*(2 - x^2 + 10*x^6 - x^10 + 2*x^12))/w2^2) + 
       (x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12 + 
          (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/w2^4 - 
          (8*(2 - x^2 + 10*x^6 - x^10 + 2*x^12))/w2^2))/w1^8 - 
       (2*(x^2*(11 - 2*x^2 + 5*x^4 - 44*x^6 + 5*x^8 - 2*x^10 + 11*x^12) + 
          (x^2*(11 - 2*x^2 + 5*x^4 - 44*x^6 + 5*x^8 - 2*x^10 + 11*x^12))/
           w2^4 + (2*(-9 + 22*x^2 + 4*x^4 + 82*x^6 + 74*x^8 + 82*x^10 + 
             4*x^12 + 22*x^14 - 9*x^16))/w2^2))/w1^4 - 
       (2*(x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12) + 
          (x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12))/
           w2^4 - (7 - 18*x^2 + 32*x^4 + 66*x^6 + 146*x^8 + 66*x^10 + 
            32*x^12 - 18*x^14 + 7*x^16)/w2^2))/w1^6 - 
       (2*(x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12) + 
          (x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12))/
           w2^4 - (7 - 18*x^2 + 32*x^4 + 66*x^6 + 146*x^8 + 66*x^10 + 
            32*x^12 - 18*x^14 + 7*x^16)/w2^2))/w1^2))/(w1*w2)))/
  (3072*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^3*(-1 + x^2)^3*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (13*w1^2*w2^3*((-4*myq1*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*
      (-2*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10) - 
       (2*(x^2 - 3*x^4 + 5*x^6 - 3*x^8 + x^10))/w1^12 + 
       (2*(1 - 5*x^2 + 6*x^4 - 6*x^6 + 6*x^8 - 5*x^10 + x^12))/w1^10 + 
       (2*(1 - 5*x^2 + 6*x^4 - 6*x^6 + 6*x^8 - 5*x^10 + x^12))/w1^2 - 
       (2*(1 + 4*x^2 - 11*x^4 + 8*x^6 - 11*x^8 + 4*x^10 + x^12))/w1^6 + 
       (3 + 8*x^2 - 17*x^4 + 14*x^6 - 17*x^8 + 8*x^10 + 3*x^12)/w1^8 + 
       (3 + 8*x^2 - 17*x^4 + 14*x^6 - 17*x^8 + 8*x^10 + 3*x^12)/w1^4))/w2^2 + 
    (4*myq1^5*(-1 + w2^(-2))*x*(1 + x^2)*(1 + 2*x^2 + 15*x^4 - 4*x^6 + 
       15*x^8 + 2*x^10 + x^12 + (1 + 2*x^2 + 15*x^4 - 4*x^6 + 15*x^8 + 
         2*x^10 + x^12)/w1^4 - (2*(5 - 6*x^2 + 27*x^4 - 20*x^6 + 27*x^8 - 
          6*x^10 + 5*x^12))/w1^2))/(w1^4*w2^2) + 
    (myq2^5*(-1 + w1^(-2))*(2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 8*x^6 + 
         7*x^8) + (2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 8*x^6 + 7*x^8))/
        w1^8 + (2*(-1 + 30*x^2 + 8*x^4 + 82*x^6 + 18*x^8 + 82*x^10 + 8*x^12 + 
          30*x^14 - x^16))/w1^4 - (15 - 20*x^2 + 60*x^4 + 20*x^6 + 106*x^8 + 
         20*x^10 + 60*x^12 - 20*x^14 + 15*x^16)/w1^6 - 
       (15 - 20*x^2 + 60*x^4 + 20*x^6 + 106*x^8 + 20*x^10 + 60*x^12 - 
         20*x^14 + 15*x^16)/w1^2))/(w1*w2^3) - 
    (2*myq1^3*myq2^2*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-1 + w1^(-2))^4*x^2*(-1 + x^4)^2 + 
       ((-1 + w1^(-2))^4*x^2*(-1 + x^4)^2)/w2^4 + 
       (1 + 12*x^2 - 17*x^4 + 40*x^6 - 17*x^8 + 12*x^10 + x^12 - 
         (8*(-1 + x^2)^2*(3 - x^2 + 4*x^4 - x^6 + 3*x^8))/w1^6 - 
         (8*(-1 + x^2)^2*(3 - x^2 + 4*x^4 - x^6 + 3*x^8))/w1^2 + 
         (1 + 12*x^2 - 17*x^4 + 40*x^6 - 17*x^8 + 12*x^10 + x^12)/w1^8 + 
         (2*(7 - 36*x^2 + 41*x^4 - 56*x^6 + 41*x^8 - 36*x^10 + 7*x^12))/w1^4)/
        w2^2))/w1^2 - (myq1^4*myq2*(-1 + w1^(-2))*
      (-(((-1 + x^4)^2*(1 + 32*x^2 - 2*x^4 + 32*x^6 + x^8 + 
           (1 + 32*x^2 - 2*x^4 + 32*x^6 + x^8)/w1^4 - 
           (2*(17 + 30*x^4 + 17*x^8))/w1^2))/w2^2) + 
       2*x^2*(1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12 + 
         (1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12)/w1^4 - 
         (2*(9 - 2*x^2 + 23*x^4 + 4*x^6 + 23*x^8 - 2*x^10 + 9*x^12))/w1^2) + 
       (2*x^2*(1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12 + 
          (1 + 14*x^2 - x^4 + 36*x^6 - x^8 + 14*x^10 + x^12)/w1^4 - 
          (2*(9 - 2*x^2 + 23*x^4 + 4*x^6 + 23*x^8 - 2*x^10 + 9*x^12))/w1^2))/
        w2^4))/(w1^3*w2) + (myq1^2*myq2^3*(-1 + w1^(-2))*
      (x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12 + 
         (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/w2^4 - 
         (8*(2 - x^2 + 10*x^6 - x^10 + 2*x^12))/w2^2) + 
       (x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12 + 
          (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/w2^4 - 
          (8*(2 - x^2 + 10*x^6 - x^10 + 2*x^12))/w2^2))/w1^8 - 
       (2*(x^2*(11 - 2*x^2 + 5*x^4 - 44*x^6 + 5*x^8 - 2*x^10 + 11*x^12) + 
          (x^2*(11 - 2*x^2 + 5*x^4 - 44*x^6 + 5*x^8 - 2*x^10 + 11*x^12))/
           w2^4 + (2*(-9 + 22*x^2 + 4*x^4 + 82*x^6 + 74*x^8 + 82*x^10 + 
             4*x^12 + 22*x^14 - 9*x^16))/w2^2))/w1^4 - 
       (2*(x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12) + 
          (x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12))/
           w2^4 - (7 - 18*x^2 + 32*x^4 + 66*x^6 + 146*x^8 + 66*x^10 + 
            32*x^12 - 18*x^14 + 7*x^16)/w2^2))/w1^6 - 
       (2*(x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12) + 
          (x^2*(3 - 14*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 14*x^10 + 3*x^12))/
           w2^4 - (7 - 18*x^2 + 32*x^4 + 66*x^6 + 146*x^8 + 66*x^10 + 
            32*x^12 - 18*x^14 + 7*x^16)/w2^2))/w1^2))/(w1*w2)))/
  (3072*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^3*(-1 + x^2)^3*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (11*w1^4*w2^3*((16*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*
      (1 + x^2 + x^4 + x^6)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)^2)/
     (w1^2*w2^4) + (myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^4 + 
       (2*(x^2 - 16*x^4 + 62*x^6 - 16*x^8 + x^10))/w2^2 + 
       (2*(2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^4 + 
          (x^2 - 16*x^4 + 62*x^6 - 16*x^8 + x^10)/w2^2))/w1^4 - 
       (4*x^2*(-1 + x^2)^2*(1 + x^4) + (4*x^2*(-1 + x^2)^2*(1 + x^4))/w2^4 + 
         (1 - 22*x^2 + 95*x^4 - 20*x^6 + 95*x^8 - 22*x^10 + x^12)/w2^2)/
        w1^2))/(w1^4*w2^2) + (myq1^2*myq2^6*(-1 + w2^(-2))*x^2*(1 + x^2)*
      ((8*x^4*(1 + x^4))/w2^2 + (8*x^4*(1 + x^4))/(w1^16*w2^2) - 
       (8*x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 + (2*(1 + 2*x^2 + 2*x^6 + x^8))/
           w2^2))/w1^14 - (8*x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 + 
          (2*(1 + 2*x^2 + 2*x^6 + x^8))/w2^2))/w1^2 + 
       (4*(2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8) + 
          (2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8))/w2^4 + 
          (2 + 13*x^2 - 8*x^4 - 18*x^6 - 8*x^8 + 13*x^10 + 2*x^12)/w2^2))/
        w1^12 + (4*(2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8) + 
          (2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8))/w2^4 + 
          (2 + 13*x^2 - 8*x^4 - 18*x^6 - 8*x^8 + 13*x^10 + 2*x^12)/w2^2))/
        w1^4 - (2*(4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12 + 
          (4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12)/w2^4 + 
          (11 - 4*x^2 - 91*x^4 - 104*x^6 - 91*x^8 - 4*x^10 + 11*x^12)/w2^2))/
        w1^10 - (2*(4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12 + 
          (4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12)/w2^4 + 
          (11 - 4*x^2 - 91*x^4 - 104*x^6 - 91*x^8 - 4*x^10 + 11*x^12)/w2^2))/
        w1^6 + (19 + 30*x^2 + 61*x^4 + 20*x^6 + 61*x^8 + 30*x^10 + 19*x^12 + 
         (2*(1 + x^2)^2*(11 - 44*x^2 - 46*x^4 - 44*x^6 + 11*x^8))/w2^2 + 
         (19 + 30*x^2 + 61*x^4 + 20*x^6 + 61*x^8 + 30*x^10 + 19*x^12)/w2^4)/
        w1^8))/w2^2 + (myq1^6*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
      ((x^4*(4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + 
          (3 + 8*x^2 - 50*x^4 + 8*x^6 + 3*x^8)/w2^2))/w2^2 + 
       (x^4*(4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + 
          (3 + 8*x^2 - 50*x^4 + 8*x^6 + 3*x^8)/w2^2))/(w1^12*w2^2) - 
       ((x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^6 + 
         (x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^2 + 
         (x^2 - 2*x^4 + 59*x^6 + 228*x^8 + 59*x^10 - 2*x^12 + x^14)/w2^4)/
        w1^10 - ((x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^6 + 
         (x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^2 + 
         (x^2 - 2*x^4 + 59*x^6 + 228*x^8 + 59*x^10 - 2*x^12 + x^14)/w2^4)/
        w1^2 + (4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^8 + 
         (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 4*x^12))/
          w2^6 + (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 
            4*x^12))/w2^2 + (-2 - 4*x^2 + 81*x^4 + 468*x^6 + 414*x^8 + 
           468*x^10 + 81*x^12 - 4*x^14 - 2*x^16)/w2^4)/w1^8 + 
       (4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^8 + 
         (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 4*x^12))/
          w2^6 + (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 
            4*x^12))/w2^2 + (-2 - 4*x^2 + 81*x^4 + 468*x^6 + 414*x^8 + 
           468*x^10 + 81*x^12 - 4*x^14 - 2*x^16)/w2^4)/w1^4 - 
       (4*x^4*(-1 + x^2)^2*(1 + x^4) + (4*x^4*(-1 + x^2)^2*(1 + x^4))/w2^8 + 
         (x^2 + 48*x^4 - 9*x^6 - 16*x^8 - 9*x^10 + 48*x^12 + x^14)/w2^6 + 
         (x^2 + 48*x^4 - 9*x^6 - 16*x^8 - 9*x^10 + 48*x^12 + x^14)/w2^2 + 
         (4*(-1 + 5*x^2 + 26*x^4 + 177*x^6 + 150*x^8 + 177*x^10 + 26*x^12 + 
            5*x^14 - x^16))/w2^4)/w1^6))/w1^2 + myq1^4*myq2^4*(-1 + w2^(-2))*
     (1 + x^2)*((-4*(1 + w2^(-4))*x^6*(1 + x^4))/w2^2 - 
      (4*(1 + w2^(-4))*x^6*(1 + x^4))/(w1^16*w2^2) + 
      (4*x^4*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - (1 - 12*x^4 + x^8)/w2^2 + 
         (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^14*w2^2) + 
      (4*x^4*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - (1 - 12*x^4 + x^8)/w2^2 + 
         (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^2*w2^2) + 
      (x^2*(-4*x^4*(-1 + x^2)^2 - (4*x^4*(-1 + x^2)^2)/w2^8 + 
         (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^6 + 
         (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^2 + 
         (2*(3 - 4*x^2 + 61*x^4 + 148*x^6 + 61*x^8 - 4*x^10 + 3*x^12))/w2^4))/
       w1^12 + (x^2*(-4*x^4*(-1 + x^2)^2 - (4*x^4*(-1 + x^2)^2)/w2^8 + 
         (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^6 + 
         (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^2 + 
         (2*(3 - 4*x^2 + 61*x^4 + 148*x^6 + 61*x^8 - 4*x^10 + 3*x^12))/w2^4))/
       w1^4 + (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
        (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^8 + 
        (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 3*x^12))/
         w2^6 + (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 
           3*x^12))/w2^2 + (-2 + x^2 - 212*x^4 - 513*x^6 - 796*x^8 - 
          513*x^10 - 212*x^12 + x^14 - 2*x^16)/w2^4)/w1^10 + 
      (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
        (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^8 + 
        (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 3*x^12))/
         w2^6 + (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 
           3*x^12))/w2^2 + (-2 + x^2 - 212*x^4 - 513*x^6 - 796*x^8 - 
          513*x^10 - 212*x^12 + x^14 - 2*x^16)/w2^4)/w1^6 - 
      (2*(x^4*(-1 + x^4)^2 + (x^4*(-1 + x^4)^2)/w2^8 + 
         (x^2*(8 + 7*x^2 - 56*x^4 - 26*x^6 - 56*x^8 + 7*x^10 + 8*x^12))/
          w2^6 + (x^2*(8 + 7*x^2 - 56*x^4 - 26*x^6 - 56*x^8 + 7*x^10 + 
            8*x^12))/w2^2 - (2 + 11*x^2 + 168*x^4 + 325*x^6 + 660*x^8 + 
           325*x^10 + 168*x^12 + 11*x^14 + 2*x^16)/w2^4))/w1^8) + 
    (myq1^3*myq2^5*(-1 + w1^(-2))*x*(4*x^4*(((-1 + x^2)^2*(1 + x^4))/w2^6 + 
         ((-1 + x^2)^2*(1 + x^4))/w2^2 + 2*(x^2 + x^6) + 
         (2*(x^2 + x^6))/w2^8 + (8*(x^2 - x^4 + x^6))/w2^4) + 
       (4*x^4*(((-1 + x^2)^2*(1 + x^4))/w2^6 + ((-1 + x^2)^2*(1 + x^4))/
           w2^2 + 2*(x^2 + x^6) + (2*(x^2 + x^6))/w2^8 + 
          (8*(x^2 - x^4 + x^6))/w2^4))/w1^12 - 
       (4*x^2*(x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
          (x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^8 + 
          (x^2*(13 + 4*x^2 - 70*x^4 + 4*x^6 + 13*x^8))/w2^4 + 
          (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^6 + 
          (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^2))/w1^10 - 
       (4*x^2*(x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
          (x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^8 + 
          (x^2*(13 + 4*x^2 - 70*x^4 + 4*x^6 + 13*x^8))/w2^4 + 
          (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^6 + 
          (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^2))/w1^2 + 
       (2*((3*x^2*(5 + 14*x^2 + 11*x^4 + 92*x^6 + 11*x^8 + 14*x^10 + 5*x^12))/
           w2^4 + 4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + x^14) + 
          (4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + x^14))/w2^8 + 
          (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 4*x^12 + x^14 + 
             x^16))/w2^6 + (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 
             4*x^12 + x^14 + x^16))/w2^2))/w1^8 + 
       (2*((3*x^2*(5 + 14*x^2 + 11*x^4 + 92*x^6 + 11*x^8 + 14*x^10 + 5*x^12))/
           w2^4 + 4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + x^14) + 
          (4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + x^14))/w2^8 + 
          (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 4*x^12 + x^14 + 
             x^16))/w2^6 + (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 
             4*x^12 + x^14 + x^16))/w2^2))/w1^4 - 
       (2*x^2*(3 + 12*x^2 + 13*x^4 - 24*x^6 + 13*x^8 + 12*x^10 + 3*x^12) + 
         (2*x^2*(3 + 12*x^2 + 13*x^4 - 24*x^6 + 13*x^8 + 12*x^10 + 3*x^12))/
          w2^8 + (2*(3 + 36*x^2 + 188*x^4 + 292*x^6 + 50*x^8 + 292*x^10 + 
            188*x^12 + 36*x^14 + 3*x^16))/w2^4 + 
         (5 - 4*x^2 - 188*x^4 - 380*x^6 - 146*x^8 - 380*x^10 - 188*x^12 - 
           4*x^14 + 5*x^16)/w2^6 + (5 - 4*x^2 - 188*x^4 - 380*x^6 - 146*x^8 - 
           380*x^10 - 188*x^12 - 4*x^14 + 5*x^16)/w2^2)/w1^6))/(w1*w2) - 
    (myq1^7*myq2*(-1 + w1^(-2))*x*
      ((-2*(1 + x^2)^2*(-2*x^4*(-1 + x^2)^2 - (2*x^4*(-1 + x^2)^2)/w2^8 + 
          (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^6 + 
          (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^2 + 
          (1 - 9*x^2 - 53*x^4 - 38*x^6 - 53*x^8 - 9*x^10 + x^12)/w2^4))/
        w1^6 - (2*(1 + x^2)^2*(-2*x^4*(-1 + x^2)^2 - (2*x^4*(-1 + x^2)^2)/
           w2^8 + (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^6 + 
          (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^2 + 
          (1 - 9*x^2 - 53*x^4 - 38*x^6 - 53*x^8 - 9*x^10 + x^12)/w2^4))/
        w1^2 + (2*x^2*(4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10) + 
          (4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10))/w2^4 + 
          (1 - 2*x^2 - 33*x^4 - 156*x^6 - 33*x^8 - 2*x^10 + x^12)/w2^2))/
        w2^2 + (2*x^2*(4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10) + 
          (4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10))/w2^4 + 
          (1 - 2*x^2 - 33*x^4 - 156*x^6 - 33*x^8 - 2*x^10 + x^12)/w2^2))/
        (w1^8*w2^2) - (4*x^2*(-1 + x^4)^2*(1 + x^4) + 
         (4*x^2*(-1 + x^4)^2*(1 + x^4))/w2^8 + 
         (2*(5 + 28*x^2 + 20*x^4 + 228*x^6 + 270*x^8 + 228*x^10 + 20*x^12 + 
            28*x^14 + 5*x^16))/w2^4 - (7 + 44*x^2 - 60*x^4 + 52*x^6 - 
           22*x^8 + 52*x^10 - 60*x^12 + 44*x^14 + 7*x^16)/w2^6 - 
         (7 + 44*x^2 - 60*x^4 + 52*x^6 - 22*x^8 + 52*x^10 - 60*x^12 + 
           44*x^14 + 7*x^16)/w2^2)/w1^4))/(w1^3*w2) + 
    (myq1^5*myq2^3*(-1 + w1^(-2))*x*
      ((4*x^4*(1 - x^2 + 14*x^4 - x^6 + x^8 + (1 - x^2 + 14*x^4 - x^6 + x^8)/
           w2^4 - (2*(1 + x^2 + 10*x^4 + x^6 + x^8))/w2^2))/w2^2 + 
       (4*x^4*(1 - x^2 + 14*x^4 - x^6 + x^8 + (1 - x^2 + 14*x^4 - x^6 + x^8)/
           w2^4 - (2*(1 + x^2 + 10*x^4 + x^6 + x^8))/w2^2))/(w1^12*w2^2) - 
       (x^2*(-4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) - 
          (4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^8 - 
          (4*(6 + 17*x^2 - 38*x^4 - 54*x^6 - 38*x^8 + 17*x^10 + 6*x^12))/
           w2^4 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
           w2^6 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
           w2^2))/w1^10 - (x^2*(-4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) - 
          (4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^8 - 
          (4*(6 + 17*x^2 - 38*x^4 - 54*x^6 - 38*x^8 + 17*x^10 + 6*x^12))/
           w2^4 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
           w2^6 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
           w2^2))/w1^2 - (2*(x^2*(7 + 12*x^2 - 7*x^4 + 40*x^6 - 7*x^8 + 
            12*x^10 + 7*x^12) + (x^2*(7 + 12*x^2 - 7*x^4 + 40*x^6 - 7*x^8 + 
             12*x^10 + 7*x^12))/w2^8 + (1 - 14*x^2 + 52*x^4 + 242*x^6 + 
            54*x^8 + 242*x^10 + 52*x^12 - 14*x^14 + x^16)/w2^6 + 
          (1 - 14*x^2 + 52*x^4 + 242*x^6 + 54*x^8 + 242*x^10 + 52*x^12 - 
            14*x^14 + x^16)/w2^2 - (4*(1 + x^2 - 2*x^4 + 27*x^6 - 98*x^8 + 
             27*x^10 - 2*x^12 + x^14 + x^16))/w2^4))/w1^6 + 
       (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12) + 
         (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12))/
          w2^8 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 546*x^8 + 92*x^10 - 
           80*x^12 + 16*x^14 + 7*x^16)/w2^6 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 
           546*x^8 + 92*x^10 - 80*x^12 + 16*x^14 + 7*x^16)/w2^2 - 
         (2*(8 + 23*x^2 - 102*x^4 - 147*x^6 + 124*x^8 - 147*x^10 - 102*x^12 + 
            23*x^14 + 8*x^16))/w2^4)/w1^8 + 
       (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12) + 
         (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12))/
          w2^8 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 546*x^8 + 92*x^10 - 
           80*x^12 + 16*x^14 + 7*x^16)/w2^6 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 
           546*x^8 + 92*x^10 - 80*x^12 + 16*x^14 + 7*x^16)/w2^2 - 
         (2*(8 + 23*x^2 - 102*x^4 - 147*x^6 + 124*x^8 - 147*x^10 - 102*x^12 + 
            23*x^14 + 8*x^16))/w2^4)/w1^4))/(w1*w2) - 
    (2*myq1*myq2^7*(-1 + w1^(-2))*x*(4*x^4*(1 + x^4)*(2*x^2 + (2*x^2)/w2^4 + 
         (-1 + x^2)^2/w2^2) + (4*x^4*(1 + x^4)*(2*x^2 + (2*x^2)/w2^4 + 
          (-1 + x^2)^2/w2^2))/w1^12 - 
       (8*(x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
          (x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
          (x^2 - x^4 + 3*x^6 + 2*x^8 + 3*x^10 - x^12 + x^14)/w2^2))/w1^10 - 
       (8*(x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
          (x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
          (x^2 - x^4 + 3*x^6 + 2*x^8 + 3*x^10 - x^12 + x^14)/w2^2))/w1^2 + 
       (2*(x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12) + 
          (x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12))/w2^4 + 
          (2*(1 + 2*x^2 + 10*x^4 + 26*x^6 + 50*x^8 + 26*x^10 + 10*x^12 + 
             2*x^14 + x^16))/w2^2))/w1^8 + 
       (2*(x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12) + 
          (x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12))/w2^4 + 
          (2*(1 + 2*x^2 + 10*x^4 + 26*x^6 + 50*x^8 + 26*x^10 + 10*x^12 + 
             2*x^14 + x^16))/w2^2))/w1^4 - 
       (x^2*(3 - 6*x^2 - 43*x^4 - 36*x^6 - 43*x^8 - 6*x^10 + 3*x^12) + 
         (x^2*(3 - 6*x^2 - 43*x^4 - 36*x^6 - 43*x^8 - 6*x^10 + 3*x^12))/
          w2^4 + (8 + 26*x^2 + 92*x^4 + 214*x^6 + 216*x^8 + 214*x^10 + 
           92*x^12 + 26*x^14 + 8*x^16)/w2^2)/w1^6))/(w1*w2^3)))/
  (1536*myq1*myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (w1^4*w2^3*((16*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*
      (1 + x^2 + x^4 + x^6)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)^2)/
     (w1^2*w2^4) + (myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^4 + 
       (2*(x^2 - 16*x^4 + 62*x^6 - 16*x^8 + x^10))/w2^2 + 
       (2*(2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^4 + 
          (x^2 - 16*x^4 + 62*x^6 - 16*x^8 + x^10)/w2^2))/w1^4 - 
       (4*x^2*(-1 + x^2)^2*(1 + x^4) + (4*x^2*(-1 + x^2)^2*(1 + x^4))/w2^4 + 
         (1 - 22*x^2 + 95*x^4 - 20*x^6 + 95*x^8 - 22*x^10 + x^12)/w2^2)/
        w1^2))/(w1^4*w2^2) - (myq1^2*myq2^6*(-1 + w2^(-2))*x^2*(1 + x^2)*
      ((-8*x^4*(1 + x^4))/w2^2 - (8*x^4*(1 + x^4))/(w1^16*w2^2) + 
       (8*x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 + (2*(1 + 2*x^2 + 2*x^6 + x^8))/
           w2^2))/w1^14 + (8*x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 + 
          (2*(1 + 2*x^2 + 2*x^6 + x^8))/w2^2))/w1^2 - 
       (4*(2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8) + 
          (2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8))/w2^4 + 
          (2 + 13*x^2 - 8*x^4 - 18*x^6 - 8*x^8 + 13*x^10 + 2*x^12)/w2^2))/
        w1^12 - (4*(2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8) + 
          (2*x^2*(2 + 3*x^2 + 3*x^4 + 3*x^6 + 2*x^8))/w2^4 + 
          (2 + 13*x^2 - 8*x^4 - 18*x^6 - 8*x^8 + 13*x^10 + 2*x^12)/w2^2))/
        w1^4 + (2*(4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12 + 
          (4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12)/w2^4 + 
          (11 - 4*x^2 - 91*x^4 - 104*x^6 - 91*x^8 - 4*x^10 + 11*x^12)/w2^2))/
        w1^10 + (2*(4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12 + 
          (4 + 21*x^2 + 24*x^4 + 6*x^6 + 24*x^8 + 21*x^10 + 4*x^12)/w2^4 + 
          (11 - 4*x^2 - 91*x^4 - 104*x^6 - 91*x^8 - 4*x^10 + 11*x^12)/w2^2))/
        w1^6 - (19 + 30*x^2 + 61*x^4 + 20*x^6 + 61*x^8 + 30*x^10 + 19*x^12 + 
         (2*(1 + x^2)^2*(11 - 44*x^2 - 46*x^4 - 44*x^6 + 11*x^8))/w2^2 + 
         (19 + 30*x^2 + 61*x^4 + 20*x^6 + 61*x^8 + 30*x^10 + 19*x^12)/w2^4)/
        w1^8))/w2^2 - (myq1^6*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
      (-((x^4*(4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + 
           (3 + 8*x^2 - 50*x^4 + 8*x^6 + 3*x^8)/w2^2))/w2^2) - 
       (x^4*(4*(x + x^3)^2 + (4*(x + x^3)^2)/w2^4 + 
          (3 + 8*x^2 - 50*x^4 + 8*x^6 + 3*x^8)/w2^2))/(w1^12*w2^2) + 
       ((x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^6 + 
         (x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^2 + 
         (x^2 - 2*x^4 + 59*x^6 + 228*x^8 + 59*x^10 - 2*x^12 + x^14)/w2^4)/
        w1^10 + ((x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^6 + 
         (x^4*(13 + 28*x^2 - 50*x^4 + 28*x^6 + 13*x^8))/w2^2 + 
         (x^2 - 2*x^4 + 59*x^6 + 228*x^8 + 59*x^10 - 2*x^12 + x^14)/w2^4)/
        w1^2 - (4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^8 + 
         (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 4*x^12))/
          w2^6 + (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 
            4*x^12))/w2^2 + (-2 - 4*x^2 + 81*x^4 + 468*x^6 + 414*x^8 + 
           468*x^10 + 81*x^12 - 4*x^14 - 2*x^16)/w2^4)/w1^8 - 
       (4*x^6*(-1 + x^2)^2 + (4*x^6*(-1 + x^2)^2)/w2^8 + 
         (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 4*x^12))/
          w2^6 + (2*x^2*(4 + 11*x^2 - 10*x^4 + 14*x^6 - 10*x^8 + 11*x^10 + 
            4*x^12))/w2^2 + (-2 - 4*x^2 + 81*x^4 + 468*x^6 + 414*x^8 + 
           468*x^10 + 81*x^12 - 4*x^14 - 2*x^16)/w2^4)/w1^4 + 
       (4*x^4*(-1 + x^2)^2*(1 + x^4) + (4*x^4*(-1 + x^2)^2*(1 + x^4))/w2^8 + 
         (x^2 + 48*x^4 - 9*x^6 - 16*x^8 - 9*x^10 + 48*x^12 + x^14)/w2^6 + 
         (x^2 + 48*x^4 - 9*x^6 - 16*x^8 - 9*x^10 + 48*x^12 + x^14)/w2^2 + 
         (4*(-1 + 5*x^2 + 26*x^4 + 177*x^6 + 150*x^8 + 177*x^10 + 26*x^12 + 
            5*x^14 - x^16))/w2^4)/w1^6))/w1^2 + myq1^4*myq2^4*(-1 + w2^(-2))*
     (1 + x^2)*((-4*(1 + w2^(-4))*x^6*(1 + x^4))/w2^2 - 
      (4*(1 + w2^(-4))*x^6*(1 + x^4))/(w1^16*w2^2) + 
      (4*x^4*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - (1 - 12*x^4 + x^8)/w2^2 + 
         (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^14*w2^2) + 
      (4*x^4*(2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8 - (1 - 12*x^4 + x^8)/w2^2 + 
         (2 + 3*x^2 - 8*x^4 + 3*x^6 + 2*x^8)/w2^4))/(w1^2*w2^2) + 
      (x^2*(-4*x^4*(-1 + x^2)^2 - (4*x^4*(-1 + x^2)^2)/w2^8 + 
         (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^6 + 
         (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^2 + 
         (2*(3 - 4*x^2 + 61*x^4 + 148*x^6 + 61*x^8 - 4*x^10 + 3*x^12))/w2^4))/
       w1^12 + (x^2*(-4*x^4*(-1 + x^2)^2 - (4*x^4*(-1 + x^2)^2)/w2^8 + 
         (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^6 + 
         (-4 - 13*x^2 + 20*x^4 + 6*x^6 + 20*x^8 - 13*x^10 - 4*x^12)/w2^2 + 
         (2*(3 - 4*x^2 + 61*x^4 + 148*x^6 + 61*x^8 - 4*x^10 + 3*x^12))/w2^4))/
       w1^4 + (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
        (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^8 + 
        (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 3*x^12))/
         w2^6 + (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 
           3*x^12))/w2^2 + (-2 + x^2 - 212*x^4 - 513*x^6 - 796*x^8 - 
          513*x^10 - 212*x^12 + x^14 - 2*x^16)/w2^4)/w1^10 + 
      (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
        (x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^8 + 
        (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 3*x^12))/
         w2^6 + (x^2*(3 + 38*x^2 - 43*x^4 - 116*x^6 - 43*x^8 + 38*x^10 + 
           3*x^12))/w2^2 + (-2 + x^2 - 212*x^4 - 513*x^6 - 796*x^8 - 
          513*x^10 - 212*x^12 + x^14 - 2*x^16)/w2^4)/w1^6 - 
      (2*(x^4*(-1 + x^4)^2 + (x^4*(-1 + x^4)^2)/w2^8 + 
         (x^2*(8 + 7*x^2 - 56*x^4 - 26*x^6 - 56*x^8 + 7*x^10 + 8*x^12))/
          w2^6 + (x^2*(8 + 7*x^2 - 56*x^4 - 26*x^6 - 56*x^8 + 7*x^10 + 
            8*x^12))/w2^2 - (2 + 11*x^2 + 168*x^4 + 325*x^6 + 660*x^8 + 
           325*x^10 + 168*x^12 + 11*x^14 + 2*x^16)/w2^4))/w1^8) + 
    (myq1^3*myq2^5*(-1 + w1^(-2))*x*(4*x^4*(((-1 + x^2)^2*(1 + x^4))/w2^6 + 
         ((-1 + x^2)^2*(1 + x^4))/w2^2 + 2*(x^2 + x^6) + 
         (2*(x^2 + x^6))/w2^8 + (8*(x^2 - x^4 + x^6))/w2^4) + 
       (4*x^4*(((-1 + x^2)^2*(1 + x^4))/w2^6 + ((-1 + x^2)^2*(1 + x^4))/
           w2^2 + 2*(x^2 + x^6) + (2*(x^2 + x^6))/w2^8 + 
          (8*(x^2 - x^4 + x^6))/w2^4))/w1^12 - 
       (4*x^2*(x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
          (x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^8 + 
          (x^2*(13 + 4*x^2 - 70*x^4 + 4*x^6 + 13*x^8))/w2^4 + 
          (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^6 + 
          (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^2))/w1^10 - 
       (4*x^2*(x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8) + 
          (x^2*(4 + 3*x^2 - 4*x^4 + 3*x^6 + 4*x^8))/w2^8 + 
          (x^2*(13 + 4*x^2 - 70*x^4 + 4*x^6 + 13*x^8))/w2^4 + 
          (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^6 + 
          (2*(1 - x^2 - 2*x^4 + 16*x^6 - 2*x^8 - x^10 + x^12))/w2^2))/w1^2 + 
       (2*((3*x^2*(5 + 14*x^2 + 11*x^4 + 92*x^6 + 11*x^8 + 14*x^10 + 5*x^12))/
           w2^4 + 4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + x^14) + 
          (4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + x^14))/w2^8 + 
          (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 4*x^12 + x^14 + 
             x^16))/w2^6 + (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 
             4*x^12 + x^14 + x^16))/w2^2))/w1^8 + 
       (2*((3*x^2*(5 + 14*x^2 + 11*x^4 + 92*x^6 + 11*x^8 + 14*x^10 + 5*x^12))/
           w2^4 + 4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + x^14) + 
          (4*(x^2 + 2*x^4 - x^6 + 3*x^8 - x^10 + 2*x^12 + x^14))/w2^8 + 
          (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 4*x^12 + x^14 + 
             x^16))/w2^6 + (2*(1 + x^2 - 4*x^4 - 17*x^6 - 98*x^8 - 17*x^10 - 
             4*x^12 + x^14 + x^16))/w2^2))/w1^4 - 
       (2*x^2*(3 + 12*x^2 + 13*x^4 - 24*x^6 + 13*x^8 + 12*x^10 + 3*x^12) + 
         (2*x^2*(3 + 12*x^2 + 13*x^4 - 24*x^6 + 13*x^8 + 12*x^10 + 3*x^12))/
          w2^8 + (2*(3 + 36*x^2 + 188*x^4 + 292*x^6 + 50*x^8 + 292*x^10 + 
            188*x^12 + 36*x^14 + 3*x^16))/w2^4 + 
         (5 - 4*x^2 - 188*x^4 - 380*x^6 - 146*x^8 - 380*x^10 - 188*x^12 - 
           4*x^14 + 5*x^16)/w2^6 + (5 - 4*x^2 - 188*x^4 - 380*x^6 - 146*x^8 - 
           380*x^10 - 188*x^12 - 4*x^14 + 5*x^16)/w2^2)/w1^6))/(w1*w2) - 
    (myq1^7*myq2*(-1 + w1^(-2))*x*
      ((-2*(1 + x^2)^2*(-2*x^4*(-1 + x^2)^2 - (2*x^4*(-1 + x^2)^2)/w2^8 + 
          (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^6 + 
          (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^2 + 
          (1 - 9*x^2 - 53*x^4 - 38*x^6 - 53*x^8 - 9*x^10 + x^12)/w2^4))/
        w1^6 - (2*(1 + x^2)^2*(-2*x^4*(-1 + x^2)^2 - (2*x^4*(-1 + x^2)^2)/
           w2^8 + (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^6 + 
          (x^2*(7 + 6*x^2 - 10*x^4 + 6*x^6 + 7*x^8))/w2^2 + 
          (1 - 9*x^2 - 53*x^4 - 38*x^6 - 53*x^8 - 9*x^10 + x^12)/w2^4))/
        w1^2 + (2*x^2*(4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10) + 
          (4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10))/w2^4 + 
          (1 - 2*x^2 - 33*x^4 - 156*x^6 - 33*x^8 - 2*x^10 + x^12)/w2^2))/
        w2^2 + (2*x^2*(4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10) + 
          (4*(x^2 - 2*x^4 + 14*x^6 - 2*x^8 + x^10))/w2^4 + 
          (1 - 2*x^2 - 33*x^4 - 156*x^6 - 33*x^8 - 2*x^10 + x^12)/w2^2))/
        (w1^8*w2^2) - (4*x^2*(-1 + x^4)^2*(1 + x^4) + 
         (4*x^2*(-1 + x^4)^2*(1 + x^4))/w2^8 + 
         (2*(5 + 28*x^2 + 20*x^4 + 228*x^6 + 270*x^8 + 228*x^10 + 20*x^12 + 
            28*x^14 + 5*x^16))/w2^4 - (7 + 44*x^2 - 60*x^4 + 52*x^6 - 
           22*x^8 + 52*x^10 - 60*x^12 + 44*x^14 + 7*x^16)/w2^6 - 
         (7 + 44*x^2 - 60*x^4 + 52*x^6 - 22*x^8 + 52*x^10 - 60*x^12 + 
           44*x^14 + 7*x^16)/w2^2)/w1^4))/(w1^3*w2) + 
    (myq1^5*myq2^3*(-1 + w1^(-2))*x*
      ((4*x^4*(1 - x^2 + 14*x^4 - x^6 + x^8 + (1 - x^2 + 14*x^4 - x^6 + x^8)/
           w2^4 - (2*(1 + x^2 + 10*x^4 + x^6 + x^8))/w2^2))/w2^2 + 
       (4*x^4*(1 - x^2 + 14*x^4 - x^6 + x^8 + (1 - x^2 + 14*x^4 - x^6 + x^8)/
           w2^4 - (2*(1 + x^2 + 10*x^4 + x^6 + x^8))/w2^2))/(w1^12*w2^2) - 
       (x^2*(-4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) - 
          (4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^8 - 
          (4*(6 + 17*x^2 - 38*x^4 - 54*x^6 - 38*x^8 + 17*x^10 + 6*x^12))/
           w2^4 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
           w2^6 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
           w2^2))/w1^10 - (x^2*(-4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10) - 
          (4*(x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10))/w2^8 - 
          (4*(6 + 17*x^2 - 38*x^4 - 54*x^6 - 38*x^8 + 17*x^10 + 6*x^12))/
           w2^4 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
           w2^6 + (11 + 22*x^2 - 7*x^4 + 4*x^6 - 7*x^8 + 22*x^10 + 11*x^12)/
           w2^2))/w1^2 - (2*(x^2*(7 + 12*x^2 - 7*x^4 + 40*x^6 - 7*x^8 + 
            12*x^10 + 7*x^12) + (x^2*(7 + 12*x^2 - 7*x^4 + 40*x^6 - 7*x^8 + 
             12*x^10 + 7*x^12))/w2^8 + (1 - 14*x^2 + 52*x^4 + 242*x^6 + 
            54*x^8 + 242*x^10 + 52*x^12 - 14*x^14 + x^16)/w2^6 + 
          (1 - 14*x^2 + 52*x^4 + 242*x^6 + 54*x^8 + 242*x^10 + 52*x^12 - 
            14*x^14 + x^16)/w2^2 - (4*(1 + x^2 - 2*x^4 + 27*x^6 - 98*x^8 + 
             27*x^10 - 2*x^12 + x^14 + x^16))/w2^4))/w1^6 + 
       (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12) + 
         (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12))/
          w2^8 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 546*x^8 + 92*x^10 - 
           80*x^12 + 16*x^14 + 7*x^16)/w2^6 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 
           546*x^8 + 92*x^10 - 80*x^12 + 16*x^14 + 7*x^16)/w2^2 - 
         (2*(8 + 23*x^2 - 102*x^4 - 147*x^6 + 124*x^8 - 147*x^10 - 102*x^12 + 
            23*x^14 + 8*x^16))/w2^4)/w1^8 + 
       (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12) + 
         (x^2*(-3 + 30*x^2 + 35*x^4 - 28*x^6 + 35*x^8 + 30*x^10 - 3*x^12))/
          w2^8 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 546*x^8 + 92*x^10 - 
           80*x^12 + 16*x^14 + 7*x^16)/w2^6 + (7 + 16*x^2 - 80*x^4 + 92*x^6 + 
           546*x^8 + 92*x^10 - 80*x^12 + 16*x^14 + 7*x^16)/w2^2 - 
         (2*(8 + 23*x^2 - 102*x^4 - 147*x^6 + 124*x^8 - 147*x^10 - 102*x^12 + 
            23*x^14 + 8*x^16))/w2^4)/w1^4))/(w1*w2) - 
    (2*myq1*myq2^7*(-1 + w1^(-2))*x*(4*x^4*(1 + x^4)*(2*x^2 + (2*x^2)/w2^4 + 
         (-1 + x^2)^2/w2^2) + (4*x^4*(1 + x^4)*(2*x^2 + (2*x^2)/w2^4 + 
          (-1 + x^2)^2/w2^2))/w1^12 - 
       (8*(x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
          (x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
          (x^2 - x^4 + 3*x^6 + 2*x^8 + 3*x^10 - x^12 + x^14)/w2^2))/w1^10 - 
       (8*(x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
          (x^4*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^4 + 
          (x^2 - x^4 + 3*x^6 + 2*x^8 + 3*x^10 - x^12 + x^14)/w2^2))/w1^2 + 
       (2*(x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12) + 
          (x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12))/w2^4 + 
          (2*(1 + 2*x^2 + 10*x^4 + 26*x^6 + 50*x^8 + 26*x^10 + 10*x^12 + 
             2*x^14 + x^16))/w2^2))/w1^8 + 
       (2*(x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12) + 
          (x^2*(4 + 5*x^2 - 2*x^4 - 22*x^6 - 2*x^8 + 5*x^10 + 4*x^12))/w2^4 + 
          (2*(1 + 2*x^2 + 10*x^4 + 26*x^6 + 50*x^8 + 26*x^10 + 10*x^12 + 
             2*x^14 + x^16))/w2^2))/w1^4 - 
       (x^2*(3 - 6*x^2 - 43*x^4 - 36*x^6 - 43*x^8 - 6*x^10 + 3*x^12) + 
         (x^2*(3 - 6*x^2 - 43*x^4 - 36*x^6 - 43*x^8 - 6*x^10 + 3*x^12))/
          w2^4 + (8 + 26*x^2 + 92*x^4 + 214*x^6 + 216*x^8 + 214*x^10 + 
           92*x^12 + 26*x^14 + 8*x^16)/w2^2)/w1^6))/(w1*w2^3)))/
  (1536*myq1*myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^2*((9*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((4*(x^4 - 4*x^6 + x^8))/w2^4 + 2*(x^2 - x^4 - 2*x^6 - x^8 + x^10) + 
       (2*(x^2 - x^4 - 2*x^6 - x^8 + x^10))/w2^8 + 
       (-1 + 2*x^2 + 5*x^4 - 4*x^6 + 5*x^8 + 2*x^10 - x^12)/w2^6 + 
       (-1 + 2*x^2 + 5*x^4 - 4*x^6 + 5*x^8 + 2*x^10 - x^12)/w2^2))/
     (w1^2*w2^8) + (myq1^12*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (16*x^6 + (16*x^6)/w2^20 - (6*x^2*(20 + 30*x^2 - 91*x^4 + 30*x^6 + 
          20*x^8))/w2^16 - (6*x^2*(20 + 30*x^2 - 91*x^4 + 30*x^6 + 20*x^8))/
        w2^4 + (36*x^4 + 214*x^6 + 36*x^8)/w2^18 + 
       (36*x^4 + 214*x^6 + 36*x^8)/w2^2 + (68 - 282*x^2 - 854*x^4 + 912*x^6 - 
         854*x^8 - 282*x^10 + 68*x^12)/w2^14 + 
       (68 - 282*x^2 - 854*x^4 + 912*x^6 - 854*x^8 - 282*x^10 + 68*x^12)/
        w2^6 + (4*(100 + 23*x^2 - 229*x^4 + 677*x^6 - 229*x^8 + 23*x^10 + 
          100*x^12))/w2^10 + (257 - 128*x^2 - 1081*x^4 + 1950*x^6 - 
         1081*x^8 - 128*x^10 + 257*x^12)/w2^12 + 
       (257 - 128*x^2 - 1081*x^4 + 1950*x^6 - 1081*x^8 - 128*x^10 + 257*x^12)/
        w2^8))/(w1^2*w2^2) + (myq1^13*(-16*x^6*(1 + x^2)^2 - 
       (16*x^6*(1 + x^2)^2)/w2^20 + (6*x^4*(1 - 4*x^2 + 20*x^4 - 4*x^6 + 
          x^8))/w2^18 + (6*x^4*(1 - 4*x^2 + 20*x^4 - 4*x^6 + x^8))/w2^2 + 
       (x^2*(36 + 155*x^2 + 318*x^4 + 1622*x^6 + 318*x^8 + 155*x^10 + 
          36*x^12))/w2^16 + (x^2*(36 + 155*x^2 + 318*x^4 + 1622*x^6 + 
          318*x^8 + 155*x^10 + 36*x^12))/w2^4 + 
       (2 + 922*x^2 + 1353*x^4 + 916*x^6 + 6654*x^8 + 916*x^10 + 1353*x^12 + 
         922*x^14 + 2*x^16)/w2^12 + (2 + 922*x^2 + 1353*x^4 + 916*x^6 + 
         6654*x^8 + 916*x^10 + 1353*x^12 + 922*x^14 + 2*x^16)/w2^8 - 
       (26 + 101*x^2 + 1120*x^4 + 3047*x^6 + 548*x^8 + 3047*x^10 + 
         1120*x^12 + 101*x^14 + 26*x^16)/w2^14 - 
       (26 + 101*x^2 + 1120*x^4 + 3047*x^6 + 548*x^8 + 3047*x^10 + 
         1120*x^12 + 101*x^14 + 26*x^16)/w2^6 - 
       (2*(112 - 47*x^2 + 794*x^4 + 2507*x^6 - 168*x^8 + 2507*x^10 + 
          794*x^12 - 47*x^14 + 112*x^16))/w2^10))/(w1^3*w2^3) + 
    (myq1^2*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((9*(1 + w2^(-2))^4*x^2*(1 + x^4)^2)/w2^2 + 
       (9*(1 + w2^(-2))^4*x^2*(1 + x^4)^2)/(w1^4*w2^2) - 
       (2*(2*x^2*(9 - 25*x^2 - 59*x^4 - 25*x^6 + 9*x^8) + 
          (2*x^2*(9 - 25*x^2 - 59*x^4 - 25*x^6 + 9*x^8))/w2^12 + 
          (-9 + 64*x^2 + 125*x^4 - 40*x^6 + 125*x^8 + 64*x^10 - 9*x^12)/
           w2^10 + (-9 + 64*x^2 + 125*x^4 - 40*x^6 + 125*x^8 + 64*x^10 - 
            9*x^12)/w2^2 - (2*(7 - 52*x^2 - 18*x^4 + 127*x^6 - 18*x^8 - 
             52*x^10 + 7*x^12))/w2^8 - (2*(7 - 52*x^2 - 18*x^4 + 127*x^6 - 
             18*x^8 - 52*x^10 + 7*x^12))/w2^4 - 
          (2*(33 - 70*x^2 - 53*x^4 + 28*x^6 - 53*x^8 - 70*x^10 + 33*x^12))/
           w2^6))/w1^2))/w2^6 + myq1^8*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (1 + x^2)*(2*(1 + w2^(-2))^4*x^2*(8*x^4 + (8*x^4)/w2^16 - 
        (8*x^2*(2 - x^2 + 2*x^4))/w2^14 - (8*x^2*(2 - x^2 + 2*x^4))/w2^2 + 
        (8*(1 - 2*x^2 + 9*x^4 - 2*x^6 + x^8))/w2^12 + 
        (8*(1 - 2*x^2 + 9*x^4 - 2*x^6 + x^8))/w2^4 - 
        (1 + 96*x^2 - 22*x^4 + 96*x^6 + x^8)/w2^10 - 
        (1 + 96*x^2 - 22*x^4 + 96*x^6 + x^8)/w2^6 + 
        (8*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8))/w2^8) + 
      (2*(1 + w2^(-2))^4*x^2*(8*x^4 + (8*x^4)/w2^16 - 
         (8*x^2*(2 - x^2 + 2*x^4))/w2^14 - (8*x^2*(2 - x^2 + 2*x^4))/w2^2 + 
         (8*(1 - 2*x^2 + 9*x^4 - 2*x^6 + x^8))/w2^12 + 
         (8*(1 - 2*x^2 + 9*x^4 - 2*x^6 + x^8))/w2^4 - 
         (1 + 96*x^2 - 22*x^4 + 96*x^6 + x^8)/w2^10 - 
         (1 + 96*x^2 - 22*x^4 + 96*x^6 + x^8)/w2^6 + 
         (8*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8))/w2^8))/w1^4 + 
      (-16*x^6 - (16*x^6)/w2^24 + (2*x^2*(-4 + 9*x^2 + 106*x^4 + 9*x^6 - 
           4*x^8))/w2^20 + (2*x^2*(-4 + 9*x^2 + 106*x^4 + 9*x^6 - 4*x^8))/
         w2^4 + (28*x^4 + 26*x^6 + 28*x^8)/w2^22 + (28*x^4 + 26*x^6 + 28*x^8)/
         w2^2 + (5 - 240*x^2 - 597*x^4 + 158*x^6 - 597*x^8 - 240*x^10 + 
          5*x^12)/w2^18 + (5 - 240*x^2 - 597*x^4 + 158*x^6 - 597*x^8 - 
          240*x^10 + 5*x^12)/w2^6 + (8*(25 + 34*x^2 - 272*x^4 + 103*x^6 - 
           272*x^8 + 34*x^10 + 25*x^12))/w2^12 + 
        (2*(68 + 401*x^2 - 220*x^4 + 1586*x^6 - 220*x^8 + 401*x^10 + 
           68*x^12))/w2^14 + (2*(68 + 401*x^2 - 220*x^4 + 1586*x^6 - 
           220*x^8 + 401*x^10 + 68*x^12))/w2^10 + 
        (2*(98 + 205*x^2 - 445*x^4 + 602*x^6 - 445*x^8 + 205*x^10 + 98*x^12))/
         w2^16 + (2*(98 + 205*x^2 - 445*x^4 + 602*x^6 - 445*x^8 + 205*x^10 + 
           98*x^12))/w2^8)/w1^2) - (myq1^6*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*((1 + w2^(-2))^4*x^2*
        (64*x^4 + (64*x^4)/w2^12 + (32*(2 - x^2 + 10*x^4 - x^6 + 2*x^8))/
          w2^8 + (32*(2 - x^2 + 10*x^4 - x^6 + 2*x^8))/w2^4 - 
         (4*(5 + 64*x^2 + 2*x^4 + 64*x^6 + 5*x^8))/w2^6 - 
         (9 + 128*x^2 + 2*x^4 + 128*x^6 + 9*x^8)/w2^10 - 
         (9 + 128*x^2 + 2*x^4 + 128*x^6 + 9*x^8)/w2^2) + 
       ((1 + w2^(-2))^4*x^2*(64*x^4 + (64*x^4)/w2^12 + 
          (32*(2 - x^2 + 10*x^4 - x^6 + 2*x^8))/w2^8 + 
          (32*(2 - x^2 + 10*x^4 - x^6 + 2*x^8))/w2^4 - 
          (4*(5 + 64*x^2 + 2*x^4 + 64*x^6 + 5*x^8))/w2^6 - 
          (9 + 128*x^2 + 2*x^4 + 128*x^6 + 9*x^8)/w2^10 - 
          (9 + 128*x^2 + 2*x^4 + 128*x^6 + 9*x^8)/w2^2))/w1^4 - 
       (2*(x^4*(16 + 65*x^2 + 16*x^4) + (x^4*(16 + 65*x^2 + 16*x^4))/w2^20 - 
          (2*x^2*(7 - 103*x^4 + 7*x^8))/w2^18 - (2*x^2*(7 - 103*x^4 + 7*x^8))/
           w2^2 - (2 + 213*x^2 + 94*x^4 - 503*x^6 + 94*x^8 + 213*x^10 + 
            2*x^12)/w2^16 - (2 + 213*x^2 + 94*x^4 - 503*x^6 + 94*x^8 + 
            213*x^10 + 2*x^12)/w2^4 + (4*(77 - 194*x^2 - 205*x^4 + 91*x^6 - 
             205*x^8 - 194*x^10 + 77*x^12))/w2^10 + 
          (94 - 350*x^2 - 590*x^4 + 492*x^6 - 590*x^8 - 350*x^10 + 94*x^12)/
           w2^14 + (94 - 350*x^2 - 590*x^4 + 492*x^6 - 590*x^8 - 350*x^10 + 
            94*x^12)/w2^6 + (150 - 491*x^2 - 190*x^4 + 1480*x^6 - 190*x^8 - 
            491*x^10 + 150*x^12)/w2^12 + (150 - 491*x^2 - 190*x^4 + 
            1480*x^6 - 190*x^8 - 491*x^10 + 150*x^12)/w2^8))/w1^2))/w2^2 + 
    (myq1^4*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (6*(1 + w2^(-2))^4*x^2*(8*x^4 + (8*x^4)/w2^8 + (8*(1 + 4*x^4 + x^8))/
          w2^4 - (3 + 16*x^2 + 6*x^4 + 16*x^6 + 3*x^8)/w2^6 - 
         (3 + 16*x^2 + 6*x^4 + 16*x^6 + 3*x^8)/w2^2) + 
       (6*(1 + w2^(-2))^4*x^2*(8*x^4 + (8*x^4)/w2^8 + (8*(1 + 4*x^4 + x^8))/
           w2^4 - (3 + 16*x^2 + 6*x^4 + 16*x^6 + 3*x^8)/w2^6 - 
          (3 + 16*x^2 + 6*x^4 + 16*x^6 + 3*x^8)/w2^2))/w1^4 + 
       (2*x^2*(9 - 81*x^2 - 205*x^4 - 81*x^6 + 9*x^8) + 
         (2*x^2*(9 - 81*x^2 - 205*x^4 - 81*x^6 + 9*x^8))/w2^16 + 
         (-72 + 674*x^2 + 370*x^4 - 1288*x^6 + 370*x^8 + 674*x^10 - 72*x^12)/
          w2^12 + (-72 + 674*x^2 + 370*x^4 - 1288*x^6 + 370*x^8 + 674*x^10 - 
           72*x^12)/w2^4 + (-9 + 234*x^2 + 305*x^4 - 402*x^6 + 305*x^8 + 
           234*x^10 - 9*x^12)/w2^14 + (-9 + 234*x^2 + 305*x^4 - 402*x^6 + 
           305*x^8 + 234*x^10 - 9*x^12)/w2^2 - 
         (4*(86 - 142*x^2 - 170*x^4 + 811*x^6 - 170*x^8 - 142*x^10 + 
            86*x^12))/w2^8 - (2*(190 - 413*x^2 - 672*x^4 + 587*x^6 - 
            672*x^8 - 413*x^10 + 190*x^12))/w2^10 - 
         (2*(190 - 413*x^2 - 672*x^4 + 587*x^6 - 672*x^8 - 413*x^10 + 
            190*x^12))/w2^6)/w1^2))/w2^4 - myq1^10*myq2^3*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*
     (((1 + w2^(-2))^4*x^2*(16*x^4 + (16*x^4)/w2^12 - 
         (16*x^2*(2 - x^2 + 2*x^4))/w2^10 - (16*x^2*(2 - x^2 + 2*x^4))/w2^2 + 
         (16*(1 - 2*x^2 + 5*x^4 - 2*x^6 + x^8))/w2^8 + 
         (16*(1 - 2*x^2 + 5*x^4 - 2*x^6 + x^8))/w2^4 + 
         (7 - 64*x^2 + 46*x^4 - 64*x^6 + 7*x^8)/w2^6))/w2^2 + 
      ((1 + w2^(-2))^4*x^2*(16*x^4 + (16*x^4)/w2^12 - 
         (16*x^2*(2 - x^2 + 2*x^4))/w2^10 - (16*x^2*(2 - x^2 + 2*x^4))/w2^2 + 
         (16*(1 - 2*x^2 + 5*x^4 - 2*x^6 + x^8))/w2^8 + 
         (16*(1 - 2*x^2 + 5*x^4 - 2*x^6 + x^8))/w2^4 + 
         (7 - 64*x^2 + 46*x^4 - 64*x^6 + 7*x^8)/w2^6))/(w1^4*w2^2) + 
      (2*(8*x^6 + (8*x^6)/w2^24 + (x^4*(10 + 83*x^2 + 10*x^4))/w2^22 + 
         (x^4*(10 + 83*x^2 + 10*x^4))/w2^2 - 
         (2*x^2*(22 + 38*x^2 - 127*x^4 + 38*x^6 + 22*x^8))/w2^20 - 
         (2*x^2*(22 + 38*x^2 - 127*x^4 + 38*x^6 + 22*x^8))/w2^4 + 
         (26 - 97*x^2 - 314*x^4 + 691*x^6 - 314*x^8 - 97*x^10 + 26*x^12)/
          w2^18 + (26 - 97*x^2 - 314*x^4 + 691*x^6 - 314*x^8 - 97*x^10 + 
           26*x^12)/w2^6 + (99 - 246*x^2 - 871*x^4 + 1228*x^6 - 871*x^8 - 
           246*x^10 + 99*x^12)/w2^16 + (99 - 246*x^2 - 871*x^4 + 1228*x^6 - 
           871*x^8 - 246*x^10 + 99*x^12)/w2^8 + 
         (2*(191 + 100*x^2 - 519*x^4 + 1586*x^6 - 519*x^8 + 100*x^10 + 
            191*x^12))/w2^12 + (296 - 81*x^2 - 1294*x^4 + 2078*x^6 - 
           1294*x^8 - 81*x^10 + 296*x^12)/w2^14 + 
         (296 - 81*x^2 - 1294*x^4 + 2078*x^6 - 1294*x^8 - 81*x^10 + 296*x^12)/
          w2^10))/w1^2) - 
    (myq1*myq2^12*(2*(1 + w2^(-2))^2*x^2*
        ((x^2*(-25 + 4*x^2 - 86*x^4 + 4*x^6 - 25*x^8))/w2^6 + 
         (x^2*(-25 + 4*x^2 - 86*x^4 + 4*x^6 - 25*x^8))/w2^2 + 
         x^2*(9 + 17*x^2 - 2*x^4 + 17*x^6 + 9*x^8) + 
         (x^2*(9 + 17*x^2 - 2*x^4 + 17*x^6 + 9*x^8))/w2^8 + 
         (8 - 2*x^2 + 94*x^4 - 44*x^6 + 94*x^8 - 2*x^10 + 8*x^12)/w2^4) + 
       (2*(1 + w2^(-2))^2*x^2*((x^2*(-25 + 4*x^2 - 86*x^4 + 4*x^6 - 25*x^8))/
           w2^6 + (x^2*(-25 + 4*x^2 - 86*x^4 + 4*x^6 - 25*x^8))/w2^2 + 
          x^2*(9 + 17*x^2 - 2*x^4 + 17*x^6 + 9*x^8) + 
          (x^2*(9 + 17*x^2 - 2*x^4 + 17*x^6 + 9*x^8))/w2^8 + 
          (8 - 2*x^2 + 94*x^4 - 44*x^6 + 94*x^8 - 2*x^10 + 8*x^12)/w2^4))/
        w1^4 + (x^4*(27 - 194*x^2 - 730*x^4 - 194*x^6 + 27*x^8) + 
         (x^4*(27 - 194*x^2 - 730*x^4 - 194*x^6 + 27*x^8))/w2^12 + 
         (x^2*(-117 + 352*x^2 + 865*x^4 - 936*x^6 + 865*x^8 + 352*x^10 - 
            117*x^12))/w2^10 + (x^2*(-117 + 352*x^2 + 865*x^4 - 936*x^6 + 
            865*x^8 + 352*x^10 - 117*x^12))/w2^2 + 
         (36 - 658*x^2 - 792*x^4 + 314*x^6 - 4936*x^8 + 314*x^10 - 792*x^12 - 
           658*x^14 + 36*x^16)/w2^6 + (54 - 266*x^2 + 433*x^4 + 2188*x^6 - 
           1450*x^8 + 2188*x^10 + 433*x^12 - 266*x^14 + 54*x^16)/w2^8 + 
         (54 - 266*x^2 + 433*x^4 + 2188*x^6 - 1450*x^8 + 2188*x^10 + 
           433*x^12 - 266*x^14 + 54*x^16)/w2^4)/w1^2))/(w1*w2^7) + 
    (myq1^3*myq2^10*(3*(1 + w2^(-2))^2*x^2*
        (x^2*(12 - 23*x^2 - 130*x^4 - 23*x^6 + 12*x^8) + 
         (x^2*(12 - 23*x^2 - 130*x^4 - 23*x^6 + 12*x^8))/w2^12 + 
         (x^2*(55 + 196*x^2 - 66*x^4 + 196*x^6 + 55*x^8))/w2^10 + 
         (x^2*(55 + 196*x^2 - 66*x^4 + 196*x^6 + 55*x^8))/w2^2 + 
         (-52 + 18*x^2 + 236*x^4 - 316*x^6 + 236*x^8 + 18*x^10 - 52*x^12)/
          w2^6 - (38 + 2*x^2 - 109*x^4 + 466*x^6 - 109*x^8 + 2*x^10 + 
           38*x^12)/w2^8 - (38 + 2*x^2 - 109*x^4 + 466*x^6 - 109*x^8 + 
           2*x^10 + 38*x^12)/w2^4) + (3*(1 + w2^(-2))^2*x^2*
         (x^2*(12 - 23*x^2 - 130*x^4 - 23*x^6 + 12*x^8) + 
          (x^2*(12 - 23*x^2 - 130*x^4 - 23*x^6 + 12*x^8))/w2^12 + 
          (x^2*(55 + 196*x^2 - 66*x^4 + 196*x^6 + 55*x^8))/w2^10 + 
          (x^2*(55 + 196*x^2 - 66*x^4 + 196*x^6 + 55*x^8))/w2^2 + 
          (-52 + 18*x^2 + 236*x^4 - 316*x^6 + 236*x^8 + 18*x^10 - 52*x^12)/
           w2^6 - (38 + 2*x^2 - 109*x^4 + 466*x^6 - 109*x^8 + 2*x^10 + 
            38*x^12)/w2^8 - (38 + 2*x^2 - 109*x^4 + 466*x^6 - 109*x^8 + 
            2*x^10 + 38*x^12)/w2^4))/w1^4 + 
       (2*(x^4*(56 + 5*x^2 - 372*x^4 + 5*x^6 + 56*x^8) + 
          (x^4*(56 + 5*x^2 - 372*x^4 + 5*x^6 + 56*x^8))/w2^16 + 
          (x^2*(-175 + 5*x^2 + 337*x^4 - 1522*x^6 + 337*x^8 + 5*x^10 - 
             175*x^12))/w2^14 + (x^2*(-175 + 5*x^2 + 337*x^4 - 1522*x^6 + 
             337*x^8 + 5*x^10 - 175*x^12))/w2^2 + 
          (78 - 737*x^2 - 953*x^4 + 1951*x^6 - 6658*x^8 + 1951*x^10 - 
            953*x^12 - 737*x^14 + 78*x^16)/w2^10 + 
          (78 - 737*x^2 - 953*x^4 + 1951*x^6 - 6658*x^8 + 1951*x^10 - 
            953*x^12 - 737*x^14 + 78*x^16)/w2^6 + 
          (83 - 142*x^2 + 562*x^4 + 2838*x^6 - 1658*x^8 + 2838*x^10 + 
            562*x^12 - 142*x^14 + 83*x^16)/w2^12 + 
          (83 - 142*x^2 + 562*x^4 + 2838*x^6 - 1658*x^8 + 2838*x^10 + 
            562*x^12 - 142*x^14 + 83*x^16)/w2^4 + 
          (2*(87 - 250*x^2 + 2*x^4 + 2509*x^6 - 2302*x^8 + 2509*x^10 + 
             2*x^12 - 250*x^14 + 87*x^16))/w2^8))/w1^2))/(w1*w2^5) - 
    (myq1^11*myq2^2*(((1 + w2^(-2))^2*x^2*(26*x^4*(1 + x^2)^2 + 
          (26*x^4*(1 + x^2)^2)/w2^16 + (x^2*(-52 + 33*x^2 + 278*x^4 + 
             33*x^6 - 52*x^8))/w2^14 + (x^2*(-52 + 33*x^2 + 278*x^4 + 
             33*x^6 - 52*x^8))/w2^2 + (26 - 213*x^2 - 366*x^4 + 214*x^6 - 
            366*x^8 - 213*x^10 + 26*x^12)/w2^12 + 
          (26 - 213*x^2 - 366*x^4 + 214*x^6 - 366*x^8 - 213*x^10 + 26*x^12)/
           w2^4 + (2*(116 - 51*x^2 - 122*x^4 + 486*x^6 - 122*x^8 - 51*x^10 + 
             116*x^12))/w2^8 + (146 - 170*x^2 - 291*x^4 + 806*x^6 - 291*x^8 - 
            170*x^10 + 146*x^12)/w2^10 + (146 - 170*x^2 - 291*x^4 + 806*x^6 - 
            291*x^8 - 170*x^10 + 146*x^12)/w2^6))/w2^2 + 
       ((1 + w2^(-2))^2*x^2*(26*x^4*(1 + x^2)^2 + (26*x^4*(1 + x^2)^2)/
           w2^16 + (x^2*(-52 + 33*x^2 + 278*x^4 + 33*x^6 - 52*x^8))/w2^14 + 
          (x^2*(-52 + 33*x^2 + 278*x^4 + 33*x^6 - 52*x^8))/w2^2 + 
          (26 - 213*x^2 - 366*x^4 + 214*x^6 - 366*x^8 - 213*x^10 + 26*x^12)/
           w2^12 + (26 - 213*x^2 - 366*x^4 + 214*x^6 - 366*x^8 - 213*x^10 + 
            26*x^12)/w2^4 + (2*(116 - 51*x^2 - 122*x^4 + 486*x^6 - 122*x^8 - 
             51*x^10 + 116*x^12))/w2^8 + (146 - 170*x^2 - 291*x^4 + 806*x^6 - 
            291*x^8 - 170*x^10 + 146*x^12)/w2^10 + 
          (146 - 170*x^2 - 291*x^4 + 806*x^6 - 291*x^8 - 170*x^10 + 146*x^12)/
           w2^6))/(w1^4*w2^2) - (2*(8*x^6*(1 + x^2)^2 + (8*x^6*(1 + x^2)^2)/
           w2^24 + (x^4*(-7 + 15*x^2 - 136*x^4 + 15*x^6 - 7*x^8))/w2^22 + 
          (x^4*(-7 + 15*x^2 - 136*x^4 + 15*x^6 - 7*x^8))/w2^2 - 
          (x^2*(10 + 118*x^2 + 99*x^4 + 1188*x^6 + 99*x^8 + 118*x^10 + 
             10*x^12))/w2^20 - (x^2*(10 + 118*x^2 + 99*x^4 + 1188*x^6 + 
             99*x^8 + 118*x^10 + 10*x^12))/w2^4 + 
          (9 + 118*x^2 + 824*x^4 + 2639*x^6 + 104*x^8 + 2639*x^10 + 
            824*x^12 + 118*x^14 + 9*x^16)/w2^18 + 
          (9 + 118*x^2 + 824*x^4 + 2639*x^6 + 104*x^8 + 2639*x^10 + 
            824*x^12 + 118*x^14 + 9*x^16)/w2^6 - (31 + 856*x^2 + 1514*x^4 + 
            192*x^6 + 7070*x^8 + 192*x^10 + 1514*x^12 + 856*x^14 + 31*x^16)/
           w2^16 - (31 + 856*x^2 + 1514*x^4 + 192*x^6 + 7070*x^8 + 192*x^10 + 
            1514*x^12 + 856*x^14 + 31*x^16)/w2^8 + 
          (2*(121 - 526*x^2 - 1044*x^4 + 875*x^6 - 5466*x^8 + 875*x^10 - 
             1044*x^12 - 526*x^14 + 121*x^16))/w2^12 + 
          (277 - 158*x^2 + 987*x^4 + 6826*x^6 - 2548*x^8 + 6826*x^10 + 
            987*x^12 - 158*x^14 + 277*x^16)/w2^14 + 
          (277 - 158*x^2 + 987*x^4 + 6826*x^6 - 2548*x^8 + 6826*x^10 + 
            987*x^12 - 158*x^14 + 277*x^16)/w2^10))/w1^2))/(w1*w2) + 
    (myq1^9*myq2^4*(2*(1 + w2^(-2))^2*x^2*(9*x^4*(1 + x^2)^2 + 
         (9*x^4*(1 + x^2)^2)/w2^20 + (2*x^2*(-9 + 20*x^2 + 103*x^4 + 20*x^6 - 
            9*x^8))/w2^18 + (2*x^2*(-9 + 20*x^2 + 103*x^4 + 20*x^6 - 9*x^8))/
          w2^2 + (9 - 125*x^2 - 160*x^4 + 344*x^6 - 160*x^8 - 125*x^10 + 
           9*x^12)/w2^16 + (9 - 125*x^2 - 160*x^4 + 344*x^6 - 160*x^8 - 
           125*x^10 + 9*x^12)/w2^4 + (85 - 307*x^2 - 330*x^4 + 934*x^6 - 
           330*x^8 - 307*x^10 + 85*x^12)/w2^14 + 
         (85 - 307*x^2 - 330*x^4 + 934*x^6 - 330*x^8 - 307*x^10 + 85*x^12)/
          w2^6 + (2*(203 + x^2 - 34*x^4 + 1308*x^6 - 34*x^8 + x^10 + 
            203*x^12))/w2^10 + (243 - 442*x^2 - 1001*x^4 + 844*x^6 - 
           1001*x^8 - 442*x^10 + 243*x^12)/w2^12 + 
         (243 - 442*x^2 - 1001*x^4 + 844*x^6 - 1001*x^8 - 442*x^10 + 
           243*x^12)/w2^8) + (2*(1 + w2^(-2))^2*x^2*(9*x^4*(1 + x^2)^2 + 
          (9*x^4*(1 + x^2)^2)/w2^20 + (2*x^2*(-9 + 20*x^2 + 103*x^4 + 
             20*x^6 - 9*x^8))/w2^18 + (2*x^2*(-9 + 20*x^2 + 103*x^4 + 
             20*x^6 - 9*x^8))/w2^2 + (9 - 125*x^2 - 160*x^4 + 344*x^6 - 
            160*x^8 - 125*x^10 + 9*x^12)/w2^16 + (9 - 125*x^2 - 160*x^4 + 
            344*x^6 - 160*x^8 - 125*x^10 + 9*x^12)/w2^4 + 
          (85 - 307*x^2 - 330*x^4 + 934*x^6 - 330*x^8 - 307*x^10 + 85*x^12)/
           w2^14 + (85 - 307*x^2 - 330*x^4 + 934*x^6 - 330*x^8 - 307*x^10 + 
            85*x^12)/w2^6 + (2*(203 + x^2 - 34*x^4 + 1308*x^6 - 34*x^8 + 
             x^10 + 203*x^12))/w2^10 + (243 - 442*x^2 - 1001*x^4 + 844*x^6 - 
            1001*x^8 - 442*x^10 + 243*x^12)/w2^12 + 
          (243 - 442*x^2 - 1001*x^4 + 844*x^6 - 1001*x^8 - 442*x^10 + 
            243*x^12)/w2^8))/w1^4 + (-2*x^6*(11 - 68*x^2 + 11*x^4) - 
         (2*x^6*(11 - 68*x^2 + 11*x^4))/w2^24 + 
         (3*x^4*(35 - 24*x^2 + 290*x^4 - 24*x^6 + 35*x^8))/w2^22 + 
         (3*x^4*(35 - 24*x^2 + 290*x^4 - 24*x^6 + 35*x^8))/w2^2 - 
         (x^2*(135 + 548*x^2 + 2037*x^4 - 1792*x^6 + 2037*x^8 + 548*x^10 + 
            135*x^12))/w2^20 - (x^2*(135 + 548*x^2 + 2037*x^4 - 1792*x^6 + 
            2037*x^8 + 548*x^10 + 135*x^12))/w2^4 + 
         (-782 + 1894*x^2 + 6399*x^4 - 10708*x^6 + 27298*x^8 - 10708*x^10 + 
           6399*x^12 + 1894*x^14 - 782*x^16)/w2^14 + 
         (-782 + 1894*x^2 + 6399*x^4 - 10708*x^6 + 27298*x^8 - 10708*x^10 + 
           6399*x^12 + 1894*x^14 - 782*x^16)/w2^10 + 
         (-284 + 1219*x^2 + 2528*x^4 - 10465*x^6 + 13704*x^8 - 10465*x^10 + 
           2528*x^12 + 1219*x^14 - 284*x^16)/w2^16 + 
         (-284 + 1219*x^2 + 2528*x^4 - 10465*x^6 + 13704*x^8 - 10465*x^10 + 
           2528*x^12 + 1219*x^14 - 284*x^16)/w2^8 + 
         (52 + 696*x^2 + 644*x^4 - 4802*x^6 + 6740*x^8 - 4802*x^10 + 
           644*x^12 + 696*x^14 + 52*x^16)/w2^18 + 
         (52 + 696*x^2 + 644*x^4 - 4802*x^6 + 6740*x^8 - 4802*x^10 + 
           644*x^12 + 696*x^14 + 52*x^16)/w2^6 - 
         (4*(353 + 17*x^2 - 204*x^4 + 6199*x^6 - 3778*x^8 + 6199*x^10 - 
            204*x^12 + 17*x^14 + 353*x^16))/w2^12)/w1^2))/(w1*w2) + 
    (myq1^7*myq2^6*(-((1 + w2^(-2))^2*x^2*(3*x^4*(13 + 50*x^2 + 13*x^4) + 
          (3*x^4*(13 + 50*x^2 + 13*x^4))/w2^20 - 
          (x^2*(69 + 34*x^2 - 394*x^4 + 34*x^6 + 69*x^8))/w2^18 - 
          (x^2*(69 + 34*x^2 - 394*x^4 + 34*x^6 + 69*x^8))/w2^2 + 
          (48 - 382*x^2 - 91*x^4 + 1758*x^6 - 91*x^8 - 382*x^10 + 48*x^12)/
           w2^16 + (48 - 382*x^2 - 91*x^4 + 1758*x^6 - 91*x^8 - 382*x^10 + 
            48*x^12)/w2^4 + (2*(115 - 533*x^2 - 1187*x^4 + 542*x^6 - 
             1187*x^8 - 533*x^10 + 115*x^12))/w2^14 + 
          (2*(115 - 533*x^2 - 1187*x^4 + 542*x^6 - 1187*x^8 - 533*x^10 + 
             115*x^12))/w2^6 + (2*(430 - 633*x^2 - 1740*x^4 + 1418*x^6 - 
             1740*x^8 - 633*x^10 + 430*x^12))/w2^10 + 
          (796 - 246*x^2 - 472*x^4 + 6324*x^6 - 472*x^8 - 246*x^10 + 
            796*x^12)/w2^12 + (796 - 246*x^2 - 472*x^4 + 6324*x^6 - 472*x^8 - 
            246*x^10 + 796*x^12)/w2^8)) - 
       ((1 + w2^(-2))^2*x^2*(3*x^4*(13 + 50*x^2 + 13*x^4) + 
          (3*x^4*(13 + 50*x^2 + 13*x^4))/w2^20 - 
          (x^2*(69 + 34*x^2 - 394*x^4 + 34*x^6 + 69*x^8))/w2^18 - 
          (x^2*(69 + 34*x^2 - 394*x^4 + 34*x^6 + 69*x^8))/w2^2 + 
          (48 - 382*x^2 - 91*x^4 + 1758*x^6 - 91*x^8 - 382*x^10 + 48*x^12)/
           w2^16 + (48 - 382*x^2 - 91*x^4 + 1758*x^6 - 91*x^8 - 382*x^10 + 
            48*x^12)/w2^4 + (2*(115 - 533*x^2 - 1187*x^4 + 542*x^6 - 
             1187*x^8 - 533*x^10 + 115*x^12))/w2^14 + 
          (2*(115 - 533*x^2 - 1187*x^4 + 542*x^6 - 1187*x^8 - 533*x^10 + 
             115*x^12))/w2^6 + (2*(430 - 633*x^2 - 1740*x^4 + 1418*x^6 - 
             1740*x^8 - 633*x^10 + 430*x^12))/w2^10 + 
          (796 - 246*x^2 - 472*x^4 + 6324*x^6 - 472*x^8 - 246*x^10 + 
            796*x^12)/w2^12 + (796 - 246*x^2 - 472*x^4 + 6324*x^6 - 472*x^8 - 
            246*x^10 + 796*x^12)/w2^8))/w1^4 + 
       (2*(6*x^6*(4 + 5*x^2 + 4*x^4) + (6*x^6*(4 + 5*x^2 + 4*x^4))/w2^24 - 
          (3*x^4*(10 + 27*x^2 + 202*x^4 + 27*x^6 + 10*x^8))/w2^22 - 
          (3*x^4*(10 + 27*x^2 + 202*x^4 + 27*x^6 + 10*x^8))/w2^2 + 
          (x^2*(15 + 282*x^2 + 1709*x^4 - 212*x^6 + 1709*x^8 + 282*x^10 + 
             15*x^12))/w2^20 + (x^2*(15 + 282*x^2 + 1709*x^4 - 212*x^6 + 
             1709*x^8 + 282*x^10 + 15*x^12))/w2^4 + 
          (9 - 423*x^2 - 1138*x^4 + 1574*x^6 - 5088*x^8 + 1574*x^10 - 
            1138*x^12 - 423*x^14 + 9*x^16)/w2^18 + 
          (9 - 423*x^2 - 1138*x^4 + 1574*x^6 - 5088*x^8 + 1574*x^10 - 
            1138*x^12 - 423*x^14 + 9*x^16)/w2^6 + 
          (2*(96 - 215*x^2 - 552*x^4 + 3367*x^6 - 3143*x^8 + 3367*x^10 - 
             552*x^12 - 215*x^14 + 96*x^16))/w2^16 + 
          (2*(96 - 215*x^2 - 552*x^4 + 3367*x^6 - 3143*x^8 + 3367*x^10 - 
             552*x^12 - 215*x^14 + 96*x^16))/w2^8 + 
          (2*(380 - 41*x^2 - 1154*x^4 + 6261*x^6 - 5956*x^8 + 6261*x^10 - 
             1154*x^12 - 41*x^14 + 380*x^16))/w2^12 + 
          (459 - 865*x^2 - 3720*x^4 + 7411*x^6 - 14010*x^8 + 7411*x^10 - 
            3720*x^12 - 865*x^14 + 459*x^16)/w2^14 + 
          (459 - 865*x^2 - 3720*x^4 + 7411*x^6 - 14010*x^8 + 7411*x^10 - 
            3720*x^12 - 865*x^14 + 459*x^16)/w2^10))/w1^2))/(w1*w2) - 
    (myq1^5*myq2^8*(2*(1 + w2^(-2))^2*x^2*
        (x^2*(9 - 83*x^2 - 292*x^4 - 83*x^6 + 9*x^8) + 
         (x^2*(9 - 83*x^2 - 292*x^4 - 83*x^6 + 9*x^8))/w2^16 + 
         (2*x^2*(83 + 180*x^2 - 76*x^4 + 180*x^6 + 83*x^8))/w2^14 + 
         (2*x^2*(83 + 180*x^2 - 76*x^4 + 180*x^6 + 83*x^8))/w2^2 + 
         (-101 + 156*x^2 + 147*x^4 - 1336*x^6 + 147*x^8 + 156*x^10 - 
           101*x^12)/w2^12 + (-101 + 156*x^2 + 147*x^4 - 1336*x^6 + 147*x^8 + 
           156*x^10 - 101*x^12)/w2^4 - (4*(47 - 101*x^2 - 315*x^4 + 179*x^6 - 
            315*x^8 - 101*x^10 + 47*x^12))/w2^10 - 
         (4*(47 - 101*x^2 - 315*x^4 + 179*x^6 - 315*x^8 - 101*x^10 + 
            47*x^12))/w2^6 - (2*(167 + 57*x^2 - 68*x^4 + 1452*x^6 - 68*x^8 + 
            57*x^10 + 167*x^12))/w2^8) + (2*(1 + w2^(-2))^2*x^2*
         (x^2*(9 - 83*x^2 - 292*x^4 - 83*x^6 + 9*x^8) + 
          (x^2*(9 - 83*x^2 - 292*x^4 - 83*x^6 + 9*x^8))/w2^16 + 
          (2*x^2*(83 + 180*x^2 - 76*x^4 + 180*x^6 + 83*x^8))/w2^14 + 
          (2*x^2*(83 + 180*x^2 - 76*x^4 + 180*x^6 + 83*x^8))/w2^2 + 
          (-101 + 156*x^2 + 147*x^4 - 1336*x^6 + 147*x^8 + 156*x^10 - 
            101*x^12)/w2^12 + (-101 + 156*x^2 + 147*x^4 - 1336*x^6 + 
            147*x^8 + 156*x^10 - 101*x^12)/w2^4 - 
          (4*(47 - 101*x^2 - 315*x^4 + 179*x^6 - 315*x^8 - 101*x^10 + 
             47*x^12))/w2^10 - (4*(47 - 101*x^2 - 315*x^4 + 179*x^6 - 
             315*x^8 - 101*x^10 + 47*x^12))/w2^6 - 
          (2*(167 + 57*x^2 - 68*x^4 + 1452*x^6 - 68*x^8 + 57*x^10 + 
             167*x^12))/w2^8))/w1^4 + 
       (x^4*(61 + 204*x^2 - 2*x^4 + 204*x^6 + 61*x^8) + 
         (x^4*(61 + 204*x^2 - 2*x^4 + 204*x^6 + 61*x^8))/w2^20 - 
         (x^2*(185 + 266*x^2 - 41*x^4 + 2528*x^6 - 41*x^8 + 266*x^10 + 
            185*x^12))/w2^18 - (x^2*(185 + 266*x^2 - 41*x^4 + 2528*x^6 - 
            41*x^8 + 266*x^10 + 185*x^12))/w2^2 + 
         (2*(44 - 58*x^2 + 368*x^4 + 2897*x^6 - 1230*x^8 + 2897*x^10 + 
            368*x^12 - 58*x^14 + 44*x^16))/w2^16 + 
         (2*(44 - 58*x^2 + 368*x^4 + 2897*x^6 - 1230*x^8 + 2897*x^10 + 
            368*x^12 - 58*x^14 + 44*x^16))/w2^4 + 
         (4*(170 - 624*x^2 - 1765*x^4 + 2510*x^6 - 7492*x^8 + 2510*x^10 - 
            1765*x^12 - 624*x^14 + 170*x^16))/w2^10 + 
         (178 - 1605*x^2 - 3744*x^4 + 4761*x^6 - 17084*x^8 + 4761*x^10 - 
           3744*x^12 - 1605*x^14 + 178*x^16)/w2^14 + 
         (178 - 1605*x^2 - 3744*x^4 + 4761*x^6 - 17084*x^8 + 4761*x^10 - 
           3744*x^12 - 1605*x^14 + 178*x^16)/w2^6 + 
         (794 - 550*x^2 - 665*x^4 + 18988*x^6 - 13134*x^8 + 18988*x^10 - 
           665*x^12 - 550*x^14 + 794*x^16)/w2^12 + 
         (794 - 550*x^2 - 665*x^4 + 18988*x^6 - 13134*x^8 + 18988*x^10 - 
           665*x^12 - 550*x^14 + 794*x^16)/w2^8)/w1^2))/(w1*w2^3)))/
  (3456*myq1^2*(myq1^2 - myq2^2)^2*(1 + w2^(-2))^3*
   (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)^2*x^4*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^3*w2^2*((-9*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((4*(x^4 - 4*x^6 + x^8))/w2^4 + 2*(x^2 - x^4 - 2*x^6 - x^8 + x^10) + 
       (2*(x^2 - x^4 - 2*x^6 - x^8 + x^10))/w2^8 + 
       (-1 + 2*x^2 + 5*x^4 - 4*x^6 + 5*x^8 + 2*x^10 - x^12)/w2^6 + 
       (-1 + 2*x^2 + 5*x^4 - 4*x^6 + 5*x^8 + 2*x^10 - x^12)/w2^2))/
     (w1^2*w2^8) - (myq1^12*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (16*x^6 + (16*x^6)/w2^20 - (6*x^2*(20 + 30*x^2 - 91*x^4 + 30*x^6 + 
          20*x^8))/w2^16 - (6*x^2*(20 + 30*x^2 - 91*x^4 + 30*x^6 + 20*x^8))/
        w2^4 + (36*x^4 + 214*x^6 + 36*x^8)/w2^18 + 
       (36*x^4 + 214*x^6 + 36*x^8)/w2^2 + (68 - 282*x^2 - 854*x^4 + 912*x^6 - 
         854*x^8 - 282*x^10 + 68*x^12)/w2^14 + 
       (68 - 282*x^2 - 854*x^4 + 912*x^6 - 854*x^8 - 282*x^10 + 68*x^12)/
        w2^6 + (4*(100 + 23*x^2 - 229*x^4 + 677*x^6 - 229*x^8 + 23*x^10 + 
          100*x^12))/w2^10 + (257 - 128*x^2 - 1081*x^4 + 1950*x^6 - 
         1081*x^8 - 128*x^10 + 257*x^12)/w2^12 + 
       (257 - 128*x^2 - 1081*x^4 + 1950*x^6 - 1081*x^8 - 128*x^10 + 257*x^12)/
        w2^8))/(w1^2*w2^2) + (myq1^13*(16*x^6*(1 + x^2)^2 + 
       (16*x^6*(1 + x^2)^2)/w2^20 - (6*x^4*(1 - 4*x^2 + 20*x^4 - 4*x^6 + 
          x^8))/w2^18 - (6*x^4*(1 - 4*x^2 + 20*x^4 - 4*x^6 + x^8))/w2^2 - 
       (x^2*(36 + 155*x^2 + 318*x^4 + 1622*x^6 + 318*x^8 + 155*x^10 + 
          36*x^12))/w2^16 - (x^2*(36 + 155*x^2 + 318*x^4 + 1622*x^6 + 
          318*x^8 + 155*x^10 + 36*x^12))/w2^4 - 
       (2 + 922*x^2 + 1353*x^4 + 916*x^6 + 6654*x^8 + 916*x^10 + 1353*x^12 + 
         922*x^14 + 2*x^16)/w2^12 - (2 + 922*x^2 + 1353*x^4 + 916*x^6 + 
         6654*x^8 + 916*x^10 + 1353*x^12 + 922*x^14 + 2*x^16)/w2^8 + 
       (26 + 101*x^2 + 1120*x^4 + 3047*x^6 + 548*x^8 + 3047*x^10 + 
         1120*x^12 + 101*x^14 + 26*x^16)/w2^14 + 
       (26 + 101*x^2 + 1120*x^4 + 3047*x^6 + 548*x^8 + 3047*x^10 + 
         1120*x^12 + 101*x^14 + 26*x^16)/w2^6 + 
       (2*(112 - 47*x^2 + 794*x^4 + 2507*x^6 - 168*x^8 + 2507*x^10 + 
          794*x^12 - 47*x^14 + 112*x^16))/w2^10))/(w1^3*w2^3) - 
    (myq1^2*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((9*(1 + w2^(-2))^4*x^2*(1 + x^4)^2)/w2^2 + 
       (9*(1 + w2^(-2))^4*x^2*(1 + x^4)^2)/(w1^4*w2^2) - 
       (2*(2*x^2*(9 - 25*x^2 - 59*x^4 - 25*x^6 + 9*x^8) + 
          (2*x^2*(9 - 25*x^2 - 59*x^4 - 25*x^6 + 9*x^8))/w2^12 + 
          (-9 + 64*x^2 + 125*x^4 - 40*x^6 + 125*x^8 + 64*x^10 - 9*x^12)/
           w2^10 + (-9 + 64*x^2 + 125*x^4 - 40*x^6 + 125*x^8 + 64*x^10 - 
            9*x^12)/w2^2 - (2*(7 - 52*x^2 - 18*x^4 + 127*x^6 - 18*x^8 - 
             52*x^10 + 7*x^12))/w2^8 - (2*(7 - 52*x^2 - 18*x^4 + 127*x^6 - 
             18*x^8 - 52*x^10 + 7*x^12))/w2^4 - 
          (2*(33 - 70*x^2 - 53*x^4 + 28*x^6 - 53*x^8 - 70*x^10 + 33*x^12))/
           w2^6))/w1^2))/w2^6 - myq1^8*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     (1 + x^2)*(2*(1 + w2^(-2))^4*x^2*(8*x^4 + (8*x^4)/w2^16 - 
        (8*x^2*(2 - x^2 + 2*x^4))/w2^14 - (8*x^2*(2 - x^2 + 2*x^4))/w2^2 + 
        (8*(1 - 2*x^2 + 9*x^4 - 2*x^6 + x^8))/w2^12 + 
        (8*(1 - 2*x^2 + 9*x^4 - 2*x^6 + x^8))/w2^4 - 
        (1 + 96*x^2 - 22*x^4 + 96*x^6 + x^8)/w2^10 - 
        (1 + 96*x^2 - 22*x^4 + 96*x^6 + x^8)/w2^6 + 
        (8*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8))/w2^8) + 
      (2*(1 + w2^(-2))^4*x^2*(8*x^4 + (8*x^4)/w2^16 - 
         (8*x^2*(2 - x^2 + 2*x^4))/w2^14 - (8*x^2*(2 - x^2 + 2*x^4))/w2^2 + 
         (8*(1 - 2*x^2 + 9*x^4 - 2*x^6 + x^8))/w2^12 + 
         (8*(1 - 2*x^2 + 9*x^4 - 2*x^6 + x^8))/w2^4 - 
         (1 + 96*x^2 - 22*x^4 + 96*x^6 + x^8)/w2^10 - 
         (1 + 96*x^2 - 22*x^4 + 96*x^6 + x^8)/w2^6 + 
         (8*(5 - 4*x^2 + 22*x^4 - 4*x^6 + 5*x^8))/w2^8))/w1^4 + 
      (-16*x^6 - (16*x^6)/w2^24 + (2*x^2*(-4 + 9*x^2 + 106*x^4 + 9*x^6 - 
           4*x^8))/w2^20 + (2*x^2*(-4 + 9*x^2 + 106*x^4 + 9*x^6 - 4*x^8))/
         w2^4 + (28*x^4 + 26*x^6 + 28*x^8)/w2^22 + (28*x^4 + 26*x^6 + 28*x^8)/
         w2^2 + (5 - 240*x^2 - 597*x^4 + 158*x^6 - 597*x^8 - 240*x^10 + 
          5*x^12)/w2^18 + (5 - 240*x^2 - 597*x^4 + 158*x^6 - 597*x^8 - 
          240*x^10 + 5*x^12)/w2^6 + (8*(25 + 34*x^2 - 272*x^4 + 103*x^6 - 
           272*x^8 + 34*x^10 + 25*x^12))/w2^12 + 
        (2*(68 + 401*x^2 - 220*x^4 + 1586*x^6 - 220*x^8 + 401*x^10 + 
           68*x^12))/w2^14 + (2*(68 + 401*x^2 - 220*x^4 + 1586*x^6 - 
           220*x^8 + 401*x^10 + 68*x^12))/w2^10 + 
        (2*(98 + 205*x^2 - 445*x^4 + 602*x^6 - 445*x^8 + 205*x^10 + 98*x^12))/
         w2^16 + (2*(98 + 205*x^2 - 445*x^4 + 602*x^6 - 445*x^8 + 205*x^10 + 
           98*x^12))/w2^8)/w1^2) + (myq1^6*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*((1 + w2^(-2))^4*x^2*
        (64*x^4 + (64*x^4)/w2^12 + (32*(2 - x^2 + 10*x^4 - x^6 + 2*x^8))/
          w2^8 + (32*(2 - x^2 + 10*x^4 - x^6 + 2*x^8))/w2^4 - 
         (4*(5 + 64*x^2 + 2*x^4 + 64*x^6 + 5*x^8))/w2^6 - 
         (9 + 128*x^2 + 2*x^4 + 128*x^6 + 9*x^8)/w2^10 - 
         (9 + 128*x^2 + 2*x^4 + 128*x^6 + 9*x^8)/w2^2) + 
       ((1 + w2^(-2))^4*x^2*(64*x^4 + (64*x^4)/w2^12 + 
          (32*(2 - x^2 + 10*x^4 - x^6 + 2*x^8))/w2^8 + 
          (32*(2 - x^2 + 10*x^4 - x^6 + 2*x^8))/w2^4 - 
          (4*(5 + 64*x^2 + 2*x^4 + 64*x^6 + 5*x^8))/w2^6 - 
          (9 + 128*x^2 + 2*x^4 + 128*x^6 + 9*x^8)/w2^10 - 
          (9 + 128*x^2 + 2*x^4 + 128*x^6 + 9*x^8)/w2^2))/w1^4 - 
       (2*(x^4*(16 + 65*x^2 + 16*x^4) + (x^4*(16 + 65*x^2 + 16*x^4))/w2^20 - 
          (2*x^2*(7 - 103*x^4 + 7*x^8))/w2^18 - (2*x^2*(7 - 103*x^4 + 7*x^8))/
           w2^2 - (2 + 213*x^2 + 94*x^4 - 503*x^6 + 94*x^8 + 213*x^10 + 
            2*x^12)/w2^16 - (2 + 213*x^2 + 94*x^4 - 503*x^6 + 94*x^8 + 
            213*x^10 + 2*x^12)/w2^4 + (4*(77 - 194*x^2 - 205*x^4 + 91*x^6 - 
             205*x^8 - 194*x^10 + 77*x^12))/w2^10 + 
          (94 - 350*x^2 - 590*x^4 + 492*x^6 - 590*x^8 - 350*x^10 + 94*x^12)/
           w2^14 + (94 - 350*x^2 - 590*x^4 + 492*x^6 - 590*x^8 - 350*x^10 + 
            94*x^12)/w2^6 + (150 - 491*x^2 - 190*x^4 + 1480*x^6 - 190*x^8 - 
            491*x^10 + 150*x^12)/w2^12 + (150 - 491*x^2 - 190*x^4 + 
            1480*x^6 - 190*x^8 - 491*x^10 + 150*x^12)/w2^8))/w1^2))/w2^2 - 
    (myq1^4*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (6*(1 + w2^(-2))^4*x^2*(8*x^4 + (8*x^4)/w2^8 + (8*(1 + 4*x^4 + x^8))/
          w2^4 - (3 + 16*x^2 + 6*x^4 + 16*x^6 + 3*x^8)/w2^6 - 
         (3 + 16*x^2 + 6*x^4 + 16*x^6 + 3*x^8)/w2^2) + 
       (6*(1 + w2^(-2))^4*x^2*(8*x^4 + (8*x^4)/w2^8 + (8*(1 + 4*x^4 + x^8))/
           w2^4 - (3 + 16*x^2 + 6*x^4 + 16*x^6 + 3*x^8)/w2^6 - 
          (3 + 16*x^2 + 6*x^4 + 16*x^6 + 3*x^8)/w2^2))/w1^4 + 
       (2*x^2*(9 - 81*x^2 - 205*x^4 - 81*x^6 + 9*x^8) + 
         (2*x^2*(9 - 81*x^2 - 205*x^4 - 81*x^6 + 9*x^8))/w2^16 + 
         (-72 + 674*x^2 + 370*x^4 - 1288*x^6 + 370*x^8 + 674*x^10 - 72*x^12)/
          w2^12 + (-72 + 674*x^2 + 370*x^4 - 1288*x^6 + 370*x^8 + 674*x^10 - 
           72*x^12)/w2^4 + (-9 + 234*x^2 + 305*x^4 - 402*x^6 + 305*x^8 + 
           234*x^10 - 9*x^12)/w2^14 + (-9 + 234*x^2 + 305*x^4 - 402*x^6 + 
           305*x^8 + 234*x^10 - 9*x^12)/w2^2 - 
         (4*(86 - 142*x^2 - 170*x^4 + 811*x^6 - 170*x^8 - 142*x^10 + 
            86*x^12))/w2^8 - (2*(190 - 413*x^2 - 672*x^4 + 587*x^6 - 
            672*x^8 - 413*x^10 + 190*x^12))/w2^10 - 
         (2*(190 - 413*x^2 - 672*x^4 + 587*x^6 - 672*x^8 - 413*x^10 + 
            190*x^12))/w2^6)/w1^2))/w2^4 + myq1^10*myq2^3*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*(1 + x^2)*
     (((1 + w2^(-2))^4*x^2*(16*x^4 + (16*x^4)/w2^12 - 
         (16*x^2*(2 - x^2 + 2*x^4))/w2^10 - (16*x^2*(2 - x^2 + 2*x^4))/w2^2 + 
         (16*(1 - 2*x^2 + 5*x^4 - 2*x^6 + x^8))/w2^8 + 
         (16*(1 - 2*x^2 + 5*x^4 - 2*x^6 + x^8))/w2^4 + 
         (7 - 64*x^2 + 46*x^4 - 64*x^6 + 7*x^8)/w2^6))/w2^2 + 
      ((1 + w2^(-2))^4*x^2*(16*x^4 + (16*x^4)/w2^12 - 
         (16*x^2*(2 - x^2 + 2*x^4))/w2^10 - (16*x^2*(2 - x^2 + 2*x^4))/w2^2 + 
         (16*(1 - 2*x^2 + 5*x^4 - 2*x^6 + x^8))/w2^8 + 
         (16*(1 - 2*x^2 + 5*x^4 - 2*x^6 + x^8))/w2^4 + 
         (7 - 64*x^2 + 46*x^4 - 64*x^6 + 7*x^8)/w2^6))/(w1^4*w2^2) + 
      (2*(8*x^6 + (8*x^6)/w2^24 + (x^4*(10 + 83*x^2 + 10*x^4))/w2^22 + 
         (x^4*(10 + 83*x^2 + 10*x^4))/w2^2 - 
         (2*x^2*(22 + 38*x^2 - 127*x^4 + 38*x^6 + 22*x^8))/w2^20 - 
         (2*x^2*(22 + 38*x^2 - 127*x^4 + 38*x^6 + 22*x^8))/w2^4 + 
         (26 - 97*x^2 - 314*x^4 + 691*x^6 - 314*x^8 - 97*x^10 + 26*x^12)/
          w2^18 + (26 - 97*x^2 - 314*x^4 + 691*x^6 - 314*x^8 - 97*x^10 + 
           26*x^12)/w2^6 + (99 - 246*x^2 - 871*x^4 + 1228*x^6 - 871*x^8 - 
           246*x^10 + 99*x^12)/w2^16 + (99 - 246*x^2 - 871*x^4 + 1228*x^6 - 
           871*x^8 - 246*x^10 + 99*x^12)/w2^8 + 
         (2*(191 + 100*x^2 - 519*x^4 + 1586*x^6 - 519*x^8 + 100*x^10 + 
            191*x^12))/w2^12 + (296 - 81*x^2 - 1294*x^4 + 2078*x^6 - 
           1294*x^8 - 81*x^10 + 296*x^12)/w2^14 + 
         (296 - 81*x^2 - 1294*x^4 + 2078*x^6 - 1294*x^8 - 81*x^10 + 296*x^12)/
          w2^10))/w1^2) + 
    (myq1*myq2^12*(2*(1 + w2^(-2))^2*x^2*
        ((x^2*(-25 + 4*x^2 - 86*x^4 + 4*x^6 - 25*x^8))/w2^6 + 
         (x^2*(-25 + 4*x^2 - 86*x^4 + 4*x^6 - 25*x^8))/w2^2 + 
         x^2*(9 + 17*x^2 - 2*x^4 + 17*x^6 + 9*x^8) + 
         (x^2*(9 + 17*x^2 - 2*x^4 + 17*x^6 + 9*x^8))/w2^8 + 
         (8 - 2*x^2 + 94*x^4 - 44*x^6 + 94*x^8 - 2*x^10 + 8*x^12)/w2^4) + 
       (2*(1 + w2^(-2))^2*x^2*((x^2*(-25 + 4*x^2 - 86*x^4 + 4*x^6 - 25*x^8))/
           w2^6 + (x^2*(-25 + 4*x^2 - 86*x^4 + 4*x^6 - 25*x^8))/w2^2 + 
          x^2*(9 + 17*x^2 - 2*x^4 + 17*x^6 + 9*x^8) + 
          (x^2*(9 + 17*x^2 - 2*x^4 + 17*x^6 + 9*x^8))/w2^8 + 
          (8 - 2*x^2 + 94*x^4 - 44*x^6 + 94*x^8 - 2*x^10 + 8*x^12)/w2^4))/
        w1^4 + (x^4*(27 - 194*x^2 - 730*x^4 - 194*x^6 + 27*x^8) + 
         (x^4*(27 - 194*x^2 - 730*x^4 - 194*x^6 + 27*x^8))/w2^12 + 
         (x^2*(-117 + 352*x^2 + 865*x^4 - 936*x^6 + 865*x^8 + 352*x^10 - 
            117*x^12))/w2^10 + (x^2*(-117 + 352*x^2 + 865*x^4 - 936*x^6 + 
            865*x^8 + 352*x^10 - 117*x^12))/w2^2 + 
         (36 - 658*x^2 - 792*x^4 + 314*x^6 - 4936*x^8 + 314*x^10 - 792*x^12 - 
           658*x^14 + 36*x^16)/w2^6 + (54 - 266*x^2 + 433*x^4 + 2188*x^6 - 
           1450*x^8 + 2188*x^10 + 433*x^12 - 266*x^14 + 54*x^16)/w2^8 + 
         (54 - 266*x^2 + 433*x^4 + 2188*x^6 - 1450*x^8 + 2188*x^10 + 
           433*x^12 - 266*x^14 + 54*x^16)/w2^4)/w1^2))/(w1*w2^7) - 
    (myq1^3*myq2^10*(3*(1 + w2^(-2))^2*x^2*
        (x^2*(12 - 23*x^2 - 130*x^4 - 23*x^6 + 12*x^8) + 
         (x^2*(12 - 23*x^2 - 130*x^4 - 23*x^6 + 12*x^8))/w2^12 + 
         (x^2*(55 + 196*x^2 - 66*x^4 + 196*x^6 + 55*x^8))/w2^10 + 
         (x^2*(55 + 196*x^2 - 66*x^4 + 196*x^6 + 55*x^8))/w2^2 + 
         (-52 + 18*x^2 + 236*x^4 - 316*x^6 + 236*x^8 + 18*x^10 - 52*x^12)/
          w2^6 - (38 + 2*x^2 - 109*x^4 + 466*x^6 - 109*x^8 + 2*x^10 + 
           38*x^12)/w2^8 - (38 + 2*x^2 - 109*x^4 + 466*x^6 - 109*x^8 + 
           2*x^10 + 38*x^12)/w2^4) + (3*(1 + w2^(-2))^2*x^2*
         (x^2*(12 - 23*x^2 - 130*x^4 - 23*x^6 + 12*x^8) + 
          (x^2*(12 - 23*x^2 - 130*x^4 - 23*x^6 + 12*x^8))/w2^12 + 
          (x^2*(55 + 196*x^2 - 66*x^4 + 196*x^6 + 55*x^8))/w2^10 + 
          (x^2*(55 + 196*x^2 - 66*x^4 + 196*x^6 + 55*x^8))/w2^2 + 
          (-52 + 18*x^2 + 236*x^4 - 316*x^6 + 236*x^8 + 18*x^10 - 52*x^12)/
           w2^6 - (38 + 2*x^2 - 109*x^4 + 466*x^6 - 109*x^8 + 2*x^10 + 
            38*x^12)/w2^8 - (38 + 2*x^2 - 109*x^4 + 466*x^6 - 109*x^8 + 
            2*x^10 + 38*x^12)/w2^4))/w1^4 + 
       (2*(x^4*(56 + 5*x^2 - 372*x^4 + 5*x^6 + 56*x^8) + 
          (x^4*(56 + 5*x^2 - 372*x^4 + 5*x^6 + 56*x^8))/w2^16 + 
          (x^2*(-175 + 5*x^2 + 337*x^4 - 1522*x^6 + 337*x^8 + 5*x^10 - 
             175*x^12))/w2^14 + (x^2*(-175 + 5*x^2 + 337*x^4 - 1522*x^6 + 
             337*x^8 + 5*x^10 - 175*x^12))/w2^2 + 
          (78 - 737*x^2 - 953*x^4 + 1951*x^6 - 6658*x^8 + 1951*x^10 - 
            953*x^12 - 737*x^14 + 78*x^16)/w2^10 + 
          (78 - 737*x^2 - 953*x^4 + 1951*x^6 - 6658*x^8 + 1951*x^10 - 
            953*x^12 - 737*x^14 + 78*x^16)/w2^6 + 
          (83 - 142*x^2 + 562*x^4 + 2838*x^6 - 1658*x^8 + 2838*x^10 + 
            562*x^12 - 142*x^14 + 83*x^16)/w2^12 + 
          (83 - 142*x^2 + 562*x^4 + 2838*x^6 - 1658*x^8 + 2838*x^10 + 
            562*x^12 - 142*x^14 + 83*x^16)/w2^4 + 
          (2*(87 - 250*x^2 + 2*x^4 + 2509*x^6 - 2302*x^8 + 2509*x^10 + 
             2*x^12 - 250*x^14 + 87*x^16))/w2^8))/w1^2))/(w1*w2^5) + 
    (myq1^11*myq2^2*(((1 + w2^(-2))^2*x^2*(26*x^4*(1 + x^2)^2 + 
          (26*x^4*(1 + x^2)^2)/w2^16 + (x^2*(-52 + 33*x^2 + 278*x^4 + 
             33*x^6 - 52*x^8))/w2^14 + (x^2*(-52 + 33*x^2 + 278*x^4 + 
             33*x^6 - 52*x^8))/w2^2 + (26 - 213*x^2 - 366*x^4 + 214*x^6 - 
            366*x^8 - 213*x^10 + 26*x^12)/w2^12 + 
          (26 - 213*x^2 - 366*x^4 + 214*x^6 - 366*x^8 - 213*x^10 + 26*x^12)/
           w2^4 + (2*(116 - 51*x^2 - 122*x^4 + 486*x^6 - 122*x^8 - 51*x^10 + 
             116*x^12))/w2^8 + (146 - 170*x^2 - 291*x^4 + 806*x^6 - 291*x^8 - 
            170*x^10 + 146*x^12)/w2^10 + (146 - 170*x^2 - 291*x^4 + 806*x^6 - 
            291*x^8 - 170*x^10 + 146*x^12)/w2^6))/w2^2 + 
       ((1 + w2^(-2))^2*x^2*(26*x^4*(1 + x^2)^2 + (26*x^4*(1 + x^2)^2)/
           w2^16 + (x^2*(-52 + 33*x^2 + 278*x^4 + 33*x^6 - 52*x^8))/w2^14 + 
          (x^2*(-52 + 33*x^2 + 278*x^4 + 33*x^6 - 52*x^8))/w2^2 + 
          (26 - 213*x^2 - 366*x^4 + 214*x^6 - 366*x^8 - 213*x^10 + 26*x^12)/
           w2^12 + (26 - 213*x^2 - 366*x^4 + 214*x^6 - 366*x^8 - 213*x^10 + 
            26*x^12)/w2^4 + (2*(116 - 51*x^2 - 122*x^4 + 486*x^6 - 122*x^8 - 
             51*x^10 + 116*x^12))/w2^8 + (146 - 170*x^2 - 291*x^4 + 806*x^6 - 
            291*x^8 - 170*x^10 + 146*x^12)/w2^10 + 
          (146 - 170*x^2 - 291*x^4 + 806*x^6 - 291*x^8 - 170*x^10 + 146*x^12)/
           w2^6))/(w1^4*w2^2) - (2*(8*x^6*(1 + x^2)^2 + (8*x^6*(1 + x^2)^2)/
           w2^24 + (x^4*(-7 + 15*x^2 - 136*x^4 + 15*x^6 - 7*x^8))/w2^22 + 
          (x^4*(-7 + 15*x^2 - 136*x^4 + 15*x^6 - 7*x^8))/w2^2 - 
          (x^2*(10 + 118*x^2 + 99*x^4 + 1188*x^6 + 99*x^8 + 118*x^10 + 
             10*x^12))/w2^20 - (x^2*(10 + 118*x^2 + 99*x^4 + 1188*x^6 + 
             99*x^8 + 118*x^10 + 10*x^12))/w2^4 + 
          (9 + 118*x^2 + 824*x^4 + 2639*x^6 + 104*x^8 + 2639*x^10 + 
            824*x^12 + 118*x^14 + 9*x^16)/w2^18 + 
          (9 + 118*x^2 + 824*x^4 + 2639*x^6 + 104*x^8 + 2639*x^10 + 
            824*x^12 + 118*x^14 + 9*x^16)/w2^6 - (31 + 856*x^2 + 1514*x^4 + 
            192*x^6 + 7070*x^8 + 192*x^10 + 1514*x^12 + 856*x^14 + 31*x^16)/
           w2^16 - (31 + 856*x^2 + 1514*x^4 + 192*x^6 + 7070*x^8 + 192*x^10 + 
            1514*x^12 + 856*x^14 + 31*x^16)/w2^8 + 
          (2*(121 - 526*x^2 - 1044*x^4 + 875*x^6 - 5466*x^8 + 875*x^10 - 
             1044*x^12 - 526*x^14 + 121*x^16))/w2^12 + 
          (277 - 158*x^2 + 987*x^4 + 6826*x^6 - 2548*x^8 + 6826*x^10 + 
            987*x^12 - 158*x^14 + 277*x^16)/w2^14 + 
          (277 - 158*x^2 + 987*x^4 + 6826*x^6 - 2548*x^8 + 6826*x^10 + 
            987*x^12 - 158*x^14 + 277*x^16)/w2^10))/w1^2))/(w1*w2) + 
    (myq1^7*myq2^6*((1 + w2^(-2))^2*x^2*(3*x^4*(13 + 50*x^2 + 13*x^4) + 
         (3*x^4*(13 + 50*x^2 + 13*x^4))/w2^20 - 
         (x^2*(69 + 34*x^2 - 394*x^4 + 34*x^6 + 69*x^8))/w2^18 - 
         (x^2*(69 + 34*x^2 - 394*x^4 + 34*x^6 + 69*x^8))/w2^2 + 
         (48 - 382*x^2 - 91*x^4 + 1758*x^6 - 91*x^8 - 382*x^10 + 48*x^12)/
          w2^16 + (48 - 382*x^2 - 91*x^4 + 1758*x^6 - 91*x^8 - 382*x^10 + 
           48*x^12)/w2^4 + (2*(115 - 533*x^2 - 1187*x^4 + 542*x^6 - 
            1187*x^8 - 533*x^10 + 115*x^12))/w2^14 + 
         (2*(115 - 533*x^2 - 1187*x^4 + 542*x^6 - 1187*x^8 - 533*x^10 + 
            115*x^12))/w2^6 + (2*(430 - 633*x^2 - 1740*x^4 + 1418*x^6 - 
            1740*x^8 - 633*x^10 + 430*x^12))/w2^10 + 
         (796 - 246*x^2 - 472*x^4 + 6324*x^6 - 472*x^8 - 246*x^10 + 796*x^12)/
          w2^12 + (796 - 246*x^2 - 472*x^4 + 6324*x^6 - 472*x^8 - 246*x^10 + 
           796*x^12)/w2^8) + ((1 + w2^(-2))^2*x^2*
         (3*x^4*(13 + 50*x^2 + 13*x^4) + (3*x^4*(13 + 50*x^2 + 13*x^4))/
           w2^20 - (x^2*(69 + 34*x^2 - 394*x^4 + 34*x^6 + 69*x^8))/w2^18 - 
          (x^2*(69 + 34*x^2 - 394*x^4 + 34*x^6 + 69*x^8))/w2^2 + 
          (48 - 382*x^2 - 91*x^4 + 1758*x^6 - 91*x^8 - 382*x^10 + 48*x^12)/
           w2^16 + (48 - 382*x^2 - 91*x^4 + 1758*x^6 - 91*x^8 - 382*x^10 + 
            48*x^12)/w2^4 + (2*(115 - 533*x^2 - 1187*x^4 + 542*x^6 - 
             1187*x^8 - 533*x^10 + 115*x^12))/w2^14 + 
          (2*(115 - 533*x^2 - 1187*x^4 + 542*x^6 - 1187*x^8 - 533*x^10 + 
             115*x^12))/w2^6 + (2*(430 - 633*x^2 - 1740*x^4 + 1418*x^6 - 
             1740*x^8 - 633*x^10 + 430*x^12))/w2^10 + 
          (796 - 246*x^2 - 472*x^4 + 6324*x^6 - 472*x^8 - 246*x^10 + 
            796*x^12)/w2^12 + (796 - 246*x^2 - 472*x^4 + 6324*x^6 - 472*x^8 - 
            246*x^10 + 796*x^12)/w2^8))/w1^4 - 
       (2*(6*x^6*(4 + 5*x^2 + 4*x^4) + (6*x^6*(4 + 5*x^2 + 4*x^4))/w2^24 - 
          (3*x^4*(10 + 27*x^2 + 202*x^4 + 27*x^6 + 10*x^8))/w2^22 - 
          (3*x^4*(10 + 27*x^2 + 202*x^4 + 27*x^6 + 10*x^8))/w2^2 + 
          (x^2*(15 + 282*x^2 + 1709*x^4 - 212*x^6 + 1709*x^8 + 282*x^10 + 
             15*x^12))/w2^20 + (x^2*(15 + 282*x^2 + 1709*x^4 - 212*x^6 + 
             1709*x^8 + 282*x^10 + 15*x^12))/w2^4 + 
          (9 - 423*x^2 - 1138*x^4 + 1574*x^6 - 5088*x^8 + 1574*x^10 - 
            1138*x^12 - 423*x^14 + 9*x^16)/w2^18 + 
          (9 - 423*x^2 - 1138*x^4 + 1574*x^6 - 5088*x^8 + 1574*x^10 - 
            1138*x^12 - 423*x^14 + 9*x^16)/w2^6 + 
          (2*(96 - 215*x^2 - 552*x^4 + 3367*x^6 - 3143*x^8 + 3367*x^10 - 
             552*x^12 - 215*x^14 + 96*x^16))/w2^16 + 
          (2*(96 - 215*x^2 - 552*x^4 + 3367*x^6 - 3143*x^8 + 3367*x^10 - 
             552*x^12 - 215*x^14 + 96*x^16))/w2^8 + 
          (2*(380 - 41*x^2 - 1154*x^4 + 6261*x^6 - 5956*x^8 + 6261*x^10 - 
             1154*x^12 - 41*x^14 + 380*x^16))/w2^12 + 
          (459 - 865*x^2 - 3720*x^4 + 7411*x^6 - 14010*x^8 + 7411*x^10 - 
            3720*x^12 - 865*x^14 + 459*x^16)/w2^14 + 
          (459 - 865*x^2 - 3720*x^4 + 7411*x^6 - 14010*x^8 + 7411*x^10 - 
            3720*x^12 - 865*x^14 + 459*x^16)/w2^10))/w1^2))/(w1*w2) + 
    (myq1^9*myq2^4*(-2*(1 + w2^(-2))^2*x^2*(9*x^4*(1 + x^2)^2 + 
         (9*x^4*(1 + x^2)^2)/w2^20 + (2*x^2*(-9 + 20*x^2 + 103*x^4 + 20*x^6 - 
            9*x^8))/w2^18 + (2*x^2*(-9 + 20*x^2 + 103*x^4 + 20*x^6 - 9*x^8))/
          w2^2 + (9 - 125*x^2 - 160*x^4 + 344*x^6 - 160*x^8 - 125*x^10 + 
           9*x^12)/w2^16 + (9 - 125*x^2 - 160*x^4 + 344*x^6 - 160*x^8 - 
           125*x^10 + 9*x^12)/w2^4 + (85 - 307*x^2 - 330*x^4 + 934*x^6 - 
           330*x^8 - 307*x^10 + 85*x^12)/w2^14 + 
         (85 - 307*x^2 - 330*x^4 + 934*x^6 - 330*x^8 - 307*x^10 + 85*x^12)/
          w2^6 + (2*(203 + x^2 - 34*x^4 + 1308*x^6 - 34*x^8 + x^10 + 
            203*x^12))/w2^10 + (243 - 442*x^2 - 1001*x^4 + 844*x^6 - 
           1001*x^8 - 442*x^10 + 243*x^12)/w2^12 + 
         (243 - 442*x^2 - 1001*x^4 + 844*x^6 - 1001*x^8 - 442*x^10 + 
           243*x^12)/w2^8) - (2*(1 + w2^(-2))^2*x^2*(9*x^4*(1 + x^2)^2 + 
          (9*x^4*(1 + x^2)^2)/w2^20 + (2*x^2*(-9 + 20*x^2 + 103*x^4 + 
             20*x^6 - 9*x^8))/w2^18 + (2*x^2*(-9 + 20*x^2 + 103*x^4 + 
             20*x^6 - 9*x^8))/w2^2 + (9 - 125*x^2 - 160*x^4 + 344*x^6 - 
            160*x^8 - 125*x^10 + 9*x^12)/w2^16 + (9 - 125*x^2 - 160*x^4 + 
            344*x^6 - 160*x^8 - 125*x^10 + 9*x^12)/w2^4 + 
          (85 - 307*x^2 - 330*x^4 + 934*x^6 - 330*x^8 - 307*x^10 + 85*x^12)/
           w2^14 + (85 - 307*x^2 - 330*x^4 + 934*x^6 - 330*x^8 - 307*x^10 + 
            85*x^12)/w2^6 + (2*(203 + x^2 - 34*x^4 + 1308*x^6 - 34*x^8 + 
             x^10 + 203*x^12))/w2^10 + (243 - 442*x^2 - 1001*x^4 + 844*x^6 - 
            1001*x^8 - 442*x^10 + 243*x^12)/w2^12 + 
          (243 - 442*x^2 - 1001*x^4 + 844*x^6 - 1001*x^8 - 442*x^10 + 
            243*x^12)/w2^8))/w1^4 + (2*x^6*(11 - 68*x^2 + 11*x^4) + 
         (2*x^6*(11 - 68*x^2 + 11*x^4))/w2^24 - 
         (3*x^4*(35 - 24*x^2 + 290*x^4 - 24*x^6 + 35*x^8))/w2^22 - 
         (3*x^4*(35 - 24*x^2 + 290*x^4 - 24*x^6 + 35*x^8))/w2^2 + 
         (x^2*(135 + 548*x^2 + 2037*x^4 - 1792*x^6 + 2037*x^8 + 548*x^10 + 
            135*x^12))/w2^20 + (x^2*(135 + 548*x^2 + 2037*x^4 - 1792*x^6 + 
            2037*x^8 + 548*x^10 + 135*x^12))/w2^4 - 
         (2*(26 + 348*x^2 + 322*x^4 - 2401*x^6 + 3370*x^8 - 2401*x^10 + 
            322*x^12 + 348*x^14 + 26*x^16))/w2^18 - 
         (2*(26 + 348*x^2 + 322*x^4 - 2401*x^6 + 3370*x^8 - 2401*x^10 + 
            322*x^12 + 348*x^14 + 26*x^16))/w2^6 + 
         (284 - 1219*x^2 - 2528*x^4 + 10465*x^6 - 13704*x^8 + 10465*x^10 - 
           2528*x^12 - 1219*x^14 + 284*x^16)/w2^16 + 
         (284 - 1219*x^2 - 2528*x^4 + 10465*x^6 - 13704*x^8 + 10465*x^10 - 
           2528*x^12 - 1219*x^14 + 284*x^16)/w2^8 + 
         (4*(353 + 17*x^2 - 204*x^4 + 6199*x^6 - 3778*x^8 + 6199*x^10 - 
            204*x^12 + 17*x^14 + 353*x^16))/w2^12 + 
         (782 - 1894*x^2 - 6399*x^4 + 10708*x^6 - 27298*x^8 + 10708*x^10 - 
           6399*x^12 - 1894*x^14 + 782*x^16)/w2^14 + 
         (782 - 1894*x^2 - 6399*x^4 + 10708*x^6 - 27298*x^8 + 10708*x^10 - 
           6399*x^12 - 1894*x^14 + 782*x^16)/w2^10)/w1^2))/(w1*w2) + 
    (myq1^5*myq2^8*(2*(1 + w2^(-2))^2*x^2*
        (x^2*(9 - 83*x^2 - 292*x^4 - 83*x^6 + 9*x^8) + 
         (x^2*(9 - 83*x^2 - 292*x^4 - 83*x^6 + 9*x^8))/w2^16 + 
         (2*x^2*(83 + 180*x^2 - 76*x^4 + 180*x^6 + 83*x^8))/w2^14 + 
         (2*x^2*(83 + 180*x^2 - 76*x^4 + 180*x^6 + 83*x^8))/w2^2 + 
         (-101 + 156*x^2 + 147*x^4 - 1336*x^6 + 147*x^8 + 156*x^10 - 
           101*x^12)/w2^12 + (-101 + 156*x^2 + 147*x^4 - 1336*x^6 + 147*x^8 + 
           156*x^10 - 101*x^12)/w2^4 - (4*(47 - 101*x^2 - 315*x^4 + 179*x^6 - 
            315*x^8 - 101*x^10 + 47*x^12))/w2^10 - 
         (4*(47 - 101*x^2 - 315*x^4 + 179*x^6 - 315*x^8 - 101*x^10 + 
            47*x^12))/w2^6 - (2*(167 + 57*x^2 - 68*x^4 + 1452*x^6 - 68*x^8 + 
            57*x^10 + 167*x^12))/w2^8) + (2*(1 + w2^(-2))^2*x^2*
         (x^2*(9 - 83*x^2 - 292*x^4 - 83*x^6 + 9*x^8) + 
          (x^2*(9 - 83*x^2 - 292*x^4 - 83*x^6 + 9*x^8))/w2^16 + 
          (2*x^2*(83 + 180*x^2 - 76*x^4 + 180*x^6 + 83*x^8))/w2^14 + 
          (2*x^2*(83 + 180*x^2 - 76*x^4 + 180*x^6 + 83*x^8))/w2^2 + 
          (-101 + 156*x^2 + 147*x^4 - 1336*x^6 + 147*x^8 + 156*x^10 - 
            101*x^12)/w2^12 + (-101 + 156*x^2 + 147*x^4 - 1336*x^6 + 
            147*x^8 + 156*x^10 - 101*x^12)/w2^4 - 
          (4*(47 - 101*x^2 - 315*x^4 + 179*x^6 - 315*x^8 - 101*x^10 + 
             47*x^12))/w2^10 - (4*(47 - 101*x^2 - 315*x^4 + 179*x^6 - 
             315*x^8 - 101*x^10 + 47*x^12))/w2^6 - 
          (2*(167 + 57*x^2 - 68*x^4 + 1452*x^6 - 68*x^8 + 57*x^10 + 
             167*x^12))/w2^8))/w1^4 + 
       (x^4*(61 + 204*x^2 - 2*x^4 + 204*x^6 + 61*x^8) + 
         (x^4*(61 + 204*x^2 - 2*x^4 + 204*x^6 + 61*x^8))/w2^20 - 
         (x^2*(185 + 266*x^2 - 41*x^4 + 2528*x^6 - 41*x^8 + 266*x^10 + 
            185*x^12))/w2^18 - (x^2*(185 + 266*x^2 - 41*x^4 + 2528*x^6 - 
            41*x^8 + 266*x^10 + 185*x^12))/w2^2 + 
         (2*(44 - 58*x^2 + 368*x^4 + 2897*x^6 - 1230*x^8 + 2897*x^10 + 
            368*x^12 - 58*x^14 + 44*x^16))/w2^16 + 
         (2*(44 - 58*x^2 + 368*x^4 + 2897*x^6 - 1230*x^8 + 2897*x^10 + 
            368*x^12 - 58*x^14 + 44*x^16))/w2^4 + 
         (4*(170 - 624*x^2 - 1765*x^4 + 2510*x^6 - 7492*x^8 + 2510*x^10 - 
            1765*x^12 - 624*x^14 + 170*x^16))/w2^10 + 
         (178 - 1605*x^2 - 3744*x^4 + 4761*x^6 - 17084*x^8 + 4761*x^10 - 
           3744*x^12 - 1605*x^14 + 178*x^16)/w2^14 + 
         (178 - 1605*x^2 - 3744*x^4 + 4761*x^6 - 17084*x^8 + 4761*x^10 - 
           3744*x^12 - 1605*x^14 + 178*x^16)/w2^6 + 
         (794 - 550*x^2 - 665*x^4 + 18988*x^6 - 13134*x^8 + 18988*x^10 - 
           665*x^12 - 550*x^14 + 794*x^16)/w2^12 + 
         (794 - 550*x^2 - 665*x^4 + 18988*x^6 - 13134*x^8 + 18988*x^10 - 
           665*x^12 - 550*x^14 + 794*x^16)/w2^8)/w1^2))/(w1*w2^3)))/
  (3456*myq1^2*(myq1^2 - myq2^2)^2*(1 + w2^(-2))^3*
   (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)^2*x^4*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^3*w2^2*((54*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(54 + 2231*x^2 + 4570*x^4 + 2231*x^6 + 54*x^8) + 
       (x^2*(54 + 2231*x^2 + 4570*x^4 + 2231*x^6 + 54*x^8))/w2^8 + 
       ((1 + x^2)^2*(2393 + 324*x^2 + 9248*x^4 + 324*x^6 + 2393*x^8))/w2^4 - 
       (27 + 4624*x^2 + 9653*x^4 + 9896*x^6 + 9653*x^8 + 4624*x^10 + 27*x^12)/
        w2^6 - (27 + 4624*x^2 + 9653*x^4 + 9896*x^6 + 9653*x^8 + 4624*x^10 + 
         27*x^12)/w2^2))/(w1^2*w2^4) - 
    (myq1^4*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (24192*x^6 + (24192*x^6)/w2^16 + 
       (x^4*(184153 + 561842*x^2 + 184153*x^4))/w2^14 + 
       (x^4*(184153 + 561842*x^2 + 184153*x^4))/w2^2 - 
       (2*x^2*(220441 + 387598*x^2 - 3726*x^4 + 387598*x^6 + 220441*x^8))/
        w2^12 - (2*x^2*(220441 + 387598*x^2 - 3726*x^4 + 387598*x^6 + 
          220441*x^8))/w2^4 + (4*(83477 - 29619*x^2 - 145915*x^4 + 
          373274*x^6 - 145915*x^8 - 29619*x^10 + 83477*x^12))/w2^8 + 
       (231079 - 120554*x^2 - 304208*x^4 + 1479410*x^6 - 304208*x^8 - 
         120554*x^10 + 231079*x^12)/w2^10 + 
       (231079 - 120554*x^2 - 304208*x^4 + 1479410*x^6 - 304208*x^8 - 
         120554*x^10 + 231079*x^12)/w2^6))/w1^2 + 
    (myq1^5*(54*x^6*(2071 + 4106*x^2 + 2071*x^4) + 
       (54*x^6*(2071 + 4106*x^2 + 2071*x^4))/w2^16 - 
       (x^4*(343439 + 495788*x^2 + 331914*x^4 + 495788*x^6 + 343439*x^8))/
        w2^14 - (x^4*(343439 + 495788*x^2 + 331914*x^4 + 495788*x^6 + 
          343439*x^8))/w2^2 + (2*x^2*(177875 + 156039*x^2 + 576429*x^4 + 
          1110994*x^6 + 576429*x^8 + 156039*x^10 + 177875*x^12))/w2^12 + 
       (2*x^2*(177875 + 156039*x^2 + 576429*x^4 + 1110994*x^6 + 576429*x^8 + 
          156039*x^10 + 177875*x^12))/w2^4 + 
       (2*(-15911 + 529850*x^2 + 638894*x^4 + 1598316*x^6 + 2685718*x^8 + 
          1598316*x^10 + 638894*x^12 + 529850*x^14 - 15911*x^16))/w2^8 - 
       (124145 + 6192*x^2 + 1868333*x^4 + 2997796*x^6 + 2493468*x^8 + 
         2997796*x^10 + 1868333*x^12 + 6192*x^14 + 124145*x^16)/w2^10 - 
       (124145 + 6192*x^2 + 1868333*x^4 + 2997796*x^6 + 2493468*x^8 + 
         2997796*x^10 + 1868333*x^12 + 6192*x^14 + 124145*x^16)/w2^6))/
     (w1^3*w2) + (2*myq1^2*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((81*x^2*(9 + 16*x^4 + 9*x^8 + (9 + 16*x^4 + 9*x^8)/w2^8 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^6 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^2 + 
          (4*(13 + 25*x^4 + 13*x^8))/w2^4))/w2^2 + 
       (81*x^2*(9 + 16*x^4 + 9*x^8 + (9 + 16*x^4 + 9*x^8)/w2^8 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^6 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^2 + 
          (4*(13 + 25*x^4 + 13*x^8))/w2^4))/(w1^4*w2^2) - 
       (27*x^4*(2213 + 2634*x^2 + 2213*x^4) + 
         (27*x^4*(2213 + 2634*x^2 + 2213*x^4))/w2^12 - 
         (2*x^2*(62667 + 312889*x^2 + 648350*x^4 + 312889*x^6 + 62667*x^8))/
          w2^10 - (2*x^2*(62667 + 312889*x^2 + 648350*x^4 + 312889*x^6 + 
            62667*x^8))/w2^2 + (65583 + 1026538*x^2 + 2450570*x^4 + 
           2266430*x^6 + 2450570*x^8 + 1026538*x^10 + 65583*x^12)/w2^8 + 
         (65583 + 1026538*x^2 + 2450570*x^4 + 2266430*x^6 + 2450570*x^8 + 
           1026538*x^10 + 65583*x^12)/w2^4 - 
         (2*(233023 + 633770*x^2 + 1324847*x^4 + 2313572*x^6 + 1324847*x^8 + 
            633770*x^10 + 233023*x^12))/w2^6)/w1^2))/w2^2 + 
    (myq1^3*myq2^2*(-9*x^2*(9*x^4*(989 + 1966*x^2 + 989*x^4) + 
         (9*x^4*(989 + 1966*x^2 + 989*x^4))/w2^16 - 
         (2*x^2*(8658 + 8717*x^2 + 442*x^4 + 8717*x^6 + 8658*x^8))/w2^14 - 
         (2*x^2*(8658 + 8717*x^2 + 442*x^4 + 8717*x^6 + 8658*x^8))/w2^2 + 
         (2*(7843 - 13024*x^2 - 5286*x^4 + 24574*x^6 - 5286*x^8 - 
            13024*x^10 + 7843*x^12))/w2^10 + 
         (2*(7843 - 13024*x^2 - 5286*x^4 + 24574*x^6 - 5286*x^8 - 
            13024*x^10 + 7843*x^12))/w2^6 + (8739 - 15298*x^2 + 517*x^4 + 
           44788*x^6 + 517*x^8 - 15298*x^10 + 8739*x^12)/w2^12 + 
         (8739 - 15298*x^2 + 517*x^4 + 44788*x^6 + 517*x^8 - 15298*x^10 + 
           8739*x^12)/w2^4 + (2*(8919 - 16234*x^2 - 7844*x^4 + 25222*x^6 - 
            7844*x^8 - 16234*x^10 + 8919*x^12))/w2^8) - 
       (9*x^2*(9*x^4*(989 + 1966*x^2 + 989*x^4) + 
          (9*x^4*(989 + 1966*x^2 + 989*x^4))/w2^16 - 
          (2*x^2*(8658 + 8717*x^2 + 442*x^4 + 8717*x^6 + 8658*x^8))/w2^14 - 
          (2*x^2*(8658 + 8717*x^2 + 442*x^4 + 8717*x^6 + 8658*x^8))/w2^2 + 
          (2*(7843 - 13024*x^2 - 5286*x^4 + 24574*x^6 - 5286*x^8 - 
             13024*x^10 + 7843*x^12))/w2^10 + 
          (2*(7843 - 13024*x^2 - 5286*x^4 + 24574*x^6 - 5286*x^8 - 
             13024*x^10 + 7843*x^12))/w2^6 + (8739 - 15298*x^2 + 517*x^4 + 
            44788*x^6 + 517*x^8 - 15298*x^10 + 8739*x^12)/w2^12 + 
          (8739 - 15298*x^2 + 517*x^4 + 44788*x^6 + 517*x^8 - 15298*x^10 + 
            8739*x^12)/w2^4 + (2*(8919 - 16234*x^2 - 7844*x^4 + 25222*x^6 - 
             7844*x^8 - 16234*x^10 + 8919*x^12))/w2^8))/w1^4 + 
       (4*(12096*x^6*(1 + x^2)^2 + (12096*x^6*(1 + x^2)^2)/w2^16 - 
          (x^4*(74743 + 406783*x^2 + 649500*x^4 + 406783*x^6 + 74743*x^8))/
           w2^14 - (x^4*(74743 + 406783*x^2 + 649500*x^4 + 406783*x^6 + 
             74743*x^8))/w2^2 + (x^2*(116843 + 999644*x^2 + 2097839*x^4 + 
             2505892*x^6 + 2097839*x^8 + 999644*x^10 + 116843*x^12))/w2^12 + 
          (x^2*(116843 + 999644*x^2 + 2097839*x^4 + 2505892*x^6 + 
             2097839*x^8 + 999644*x^10 + 116843*x^12))/w2^4 - 
          (52738 + 859669*x^2 + 2312579*x^4 + 4601532*x^6 + 6019724*x^8 + 
            4601532*x^10 + 2312579*x^12 + 859669*x^14 + 52738*x^16)/w2^10 - 
          (52738 + 859669*x^2 + 2312579*x^4 + 4601532*x^6 + 6019724*x^8 + 
            4601532*x^10 + 2312579*x^12 + 859669*x^14 + 52738*x^16)/w2^6 + 
          (4*(61383 + 226585*x^2 + 840523*x^4 + 1547362*x^6 + 1799486*x^8 + 
             1547362*x^10 + 840523*x^12 + 226585*x^14 + 61383*x^16))/w2^8))/
        w1^2))/(w1*w2) - 
    (myq1*myq2^4*(18*x^2*(9*x^2*(18 - 1001*x^2 - 1954*x^4 - 1001*x^6 + 
           18*x^8) + (9*x^2*(18 - 1001*x^2 - 1954*x^4 - 1001*x^6 + 18*x^8))/
          w2^12 + (2*x^2*(9090 + 8951*x^2 + 1342*x^4 + 8951*x^6 + 9090*x^8))/
          w2^10 + (2*x^2*(9090 + 8951*x^2 + 1342*x^4 + 8951*x^6 + 9090*x^8))/
          w2^2 + (-8847 + 15496*x^2 + 7952*x^4 - 26626*x^6 + 7952*x^8 + 
           15496*x^10 - 8847*x^12)/w2^8 + (-8847 + 15496*x^2 + 7952*x^4 - 
           26626*x^6 + 7952*x^8 + 15496*x^10 - 8847*x^12)/w2^4 - 
         (2*(7825 - 3610*x^2 + 3629*x^4 + 26456*x^6 + 3629*x^8 - 3610*x^10 + 
            7825*x^12))/w2^6) + 
       (18*x^2*(9*x^2*(18 - 1001*x^2 - 1954*x^4 - 1001*x^6 + 18*x^8) + 
          (9*x^2*(18 - 1001*x^2 - 1954*x^4 - 1001*x^6 + 18*x^8))/w2^12 + 
          (2*x^2*(9090 + 8951*x^2 + 1342*x^4 + 8951*x^6 + 9090*x^8))/w2^10 + 
          (2*x^2*(9090 + 8951*x^2 + 1342*x^4 + 8951*x^6 + 9090*x^8))/w2^2 + 
          (-8847 + 15496*x^2 + 7952*x^4 - 26626*x^6 + 7952*x^8 + 15496*x^10 - 
            8847*x^12)/w2^8 + (-8847 + 15496*x^2 + 7952*x^4 - 26626*x^6 + 
            7952*x^8 + 15496*x^10 - 8847*x^12)/w2^4 - 
          (2*(7825 - 3610*x^2 + 3629*x^4 + 26456*x^6 + 3629*x^8 - 3610*x^10 + 
             7825*x^12))/w2^6))/w1^4 - 
       (27*x^4*(12465 + 54992*x^2 + 84478*x^4 + 54992*x^6 + 12465*x^8) + 
         (27*x^4*(12465 + 54992*x^2 + 84478*x^4 + 54992*x^6 + 12465*x^8))/
          w2^12 - (2*x^2*(332910 + 1965769*x^2 + 4445218*x^4 + 5671374*x^6 + 
            4445218*x^8 + 1965769*x^10 + 332910*x^12))/w2^10 - 
         (2*x^2*(332910 + 1965769*x^2 + 4445218*x^4 + 5671374*x^6 + 
            4445218*x^8 + 1965769*x^10 + 332910*x^12))/w2^2 + 
         (335097 + 3408724*x^2 + 11207641*x^4 + 21499900*x^6 + 26498492*x^8 + 
           21499900*x^10 + 11207641*x^12 + 3408724*x^14 + 335097*x^16)/w2^8 + 
         (335097 + 3408724*x^2 + 11207641*x^4 + 21499900*x^6 + 26498492*x^8 + 
           21499900*x^10 + 11207641*x^12 + 3408724*x^14 + 335097*x^16)/w2^4 - 
         (2*(475153 + 2463688*x^2 + 7525330*x^4 + 14249048*x^6 + 
            17580026*x^8 + 14249048*x^10 + 7525330*x^12 + 2463688*x^14 + 
            475153*x^16))/w2^6)/w1^2))/(w1*w2^3)))/
  (559872*myq1^2*(myq1^2 - myq2^2)^2*(1 + w2^(-2))^3*x^4*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^3*w2^2*((-54*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(54 + 2231*x^2 + 4570*x^4 + 2231*x^6 + 54*x^8) + 
       (x^2*(54 + 2231*x^2 + 4570*x^4 + 2231*x^6 + 54*x^8))/w2^8 + 
       ((1 + x^2)^2*(2393 + 324*x^2 + 9248*x^4 + 324*x^6 + 2393*x^8))/w2^4 - 
       (27 + 4624*x^2 + 9653*x^4 + 9896*x^6 + 9653*x^8 + 4624*x^10 + 27*x^12)/
        w2^6 - (27 + 4624*x^2 + 9653*x^4 + 9896*x^6 + 9653*x^8 + 4624*x^10 + 
         27*x^12)/w2^2))/(w1^2*w2^4) + 
    (myq1^4*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (24192*x^6 + (24192*x^6)/w2^16 + 
       (x^4*(184153 + 561842*x^2 + 184153*x^4))/w2^14 + 
       (x^4*(184153 + 561842*x^2 + 184153*x^4))/w2^2 - 
       (2*x^2*(220441 + 387598*x^2 - 3726*x^4 + 387598*x^6 + 220441*x^8))/
        w2^12 - (2*x^2*(220441 + 387598*x^2 - 3726*x^4 + 387598*x^6 + 
          220441*x^8))/w2^4 + (4*(83477 - 29619*x^2 - 145915*x^4 + 
          373274*x^6 - 145915*x^8 - 29619*x^10 + 83477*x^12))/w2^8 + 
       (231079 - 120554*x^2 - 304208*x^4 + 1479410*x^6 - 304208*x^8 - 
         120554*x^10 + 231079*x^12)/w2^10 + 
       (231079 - 120554*x^2 - 304208*x^4 + 1479410*x^6 - 304208*x^8 - 
         120554*x^10 + 231079*x^12)/w2^6))/w1^2 + 
    (myq1^5*(-54*x^6*(2071 + 4106*x^2 + 2071*x^4) - 
       (54*x^6*(2071 + 4106*x^2 + 2071*x^4))/w2^16 + 
       (x^4*(343439 + 495788*x^2 + 331914*x^4 + 495788*x^6 + 343439*x^8))/
        w2^14 + (x^4*(343439 + 495788*x^2 + 331914*x^4 + 495788*x^6 + 
          343439*x^8))/w2^2 - (2*x^2*(177875 + 156039*x^2 + 576429*x^4 + 
          1110994*x^6 + 576429*x^8 + 156039*x^10 + 177875*x^12))/w2^12 - 
       (2*x^2*(177875 + 156039*x^2 + 576429*x^4 + 1110994*x^6 + 576429*x^8 + 
          156039*x^10 + 177875*x^12))/w2^4 + 
       (2*(15911 - 529850*x^2 - 638894*x^4 - 1598316*x^6 - 2685718*x^8 - 
          1598316*x^10 - 638894*x^12 - 529850*x^14 + 15911*x^16))/w2^8 + 
       (124145 + 6192*x^2 + 1868333*x^4 + 2997796*x^6 + 2493468*x^8 + 
         2997796*x^10 + 1868333*x^12 + 6192*x^14 + 124145*x^16)/w2^10 + 
       (124145 + 6192*x^2 + 1868333*x^4 + 2997796*x^6 + 2493468*x^8 + 
         2997796*x^10 + 1868333*x^12 + 6192*x^14 + 124145*x^16)/w2^6))/
     (w1^3*w2) - (2*myq1^2*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((81*x^2*(9 + 16*x^4 + 9*x^8 + (9 + 16*x^4 + 9*x^8)/w2^8 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^6 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^2 + 
          (4*(13 + 25*x^4 + 13*x^8))/w2^4))/w2^2 + 
       (81*x^2*(9 + 16*x^4 + 9*x^8 + (9 + 16*x^4 + 9*x^8)/w2^8 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^6 + 
          (4*(9 + x^2 + 18*x^4 + x^6 + 9*x^8))/w2^2 + 
          (4*(13 + 25*x^4 + 13*x^8))/w2^4))/(w1^4*w2^2) - 
       (27*x^4*(2213 + 2634*x^2 + 2213*x^4) + 
         (27*x^4*(2213 + 2634*x^2 + 2213*x^4))/w2^12 - 
         (2*x^2*(62667 + 312889*x^2 + 648350*x^4 + 312889*x^6 + 62667*x^8))/
          w2^10 - (2*x^2*(62667 + 312889*x^2 + 648350*x^4 + 312889*x^6 + 
            62667*x^8))/w2^2 + (65583 + 1026538*x^2 + 2450570*x^4 + 
           2266430*x^6 + 2450570*x^8 + 1026538*x^10 + 65583*x^12)/w2^8 + 
         (65583 + 1026538*x^2 + 2450570*x^4 + 2266430*x^6 + 2450570*x^8 + 
           1026538*x^10 + 65583*x^12)/w2^4 - 
         (2*(233023 + 633770*x^2 + 1324847*x^4 + 2313572*x^6 + 1324847*x^8 + 
            633770*x^10 + 233023*x^12))/w2^6)/w1^2))/w2^2 + 
    (myq1^3*myq2^2*(9*x^2*(9*x^4*(989 + 1966*x^2 + 989*x^4) + 
         (9*x^4*(989 + 1966*x^2 + 989*x^4))/w2^16 - 
         (2*x^2*(8658 + 8717*x^2 + 442*x^4 + 8717*x^6 + 8658*x^8))/w2^14 - 
         (2*x^2*(8658 + 8717*x^2 + 442*x^4 + 8717*x^6 + 8658*x^8))/w2^2 + 
         (2*(7843 - 13024*x^2 - 5286*x^4 + 24574*x^6 - 5286*x^8 - 
            13024*x^10 + 7843*x^12))/w2^10 + 
         (2*(7843 - 13024*x^2 - 5286*x^4 + 24574*x^6 - 5286*x^8 - 
            13024*x^10 + 7843*x^12))/w2^6 + (8739 - 15298*x^2 + 517*x^4 + 
           44788*x^6 + 517*x^8 - 15298*x^10 + 8739*x^12)/w2^12 + 
         (8739 - 15298*x^2 + 517*x^4 + 44788*x^6 + 517*x^8 - 15298*x^10 + 
           8739*x^12)/w2^4 + (2*(8919 - 16234*x^2 - 7844*x^4 + 25222*x^6 - 
            7844*x^8 - 16234*x^10 + 8919*x^12))/w2^8) + 
       (9*x^2*(9*x^4*(989 + 1966*x^2 + 989*x^4) + 
          (9*x^4*(989 + 1966*x^2 + 989*x^4))/w2^16 - 
          (2*x^2*(8658 + 8717*x^2 + 442*x^4 + 8717*x^6 + 8658*x^8))/w2^14 - 
          (2*x^2*(8658 + 8717*x^2 + 442*x^4 + 8717*x^6 + 8658*x^8))/w2^2 + 
          (2*(7843 - 13024*x^2 - 5286*x^4 + 24574*x^6 - 5286*x^8 - 
             13024*x^10 + 7843*x^12))/w2^10 + 
          (2*(7843 - 13024*x^2 - 5286*x^4 + 24574*x^6 - 5286*x^8 - 
             13024*x^10 + 7843*x^12))/w2^6 + (8739 - 15298*x^2 + 517*x^4 + 
            44788*x^6 + 517*x^8 - 15298*x^10 + 8739*x^12)/w2^12 + 
          (8739 - 15298*x^2 + 517*x^4 + 44788*x^6 + 517*x^8 - 15298*x^10 + 
            8739*x^12)/w2^4 + (2*(8919 - 16234*x^2 - 7844*x^4 + 25222*x^6 - 
             7844*x^8 - 16234*x^10 + 8919*x^12))/w2^8))/w1^4 - 
       (4*(12096*x^6*(1 + x^2)^2 + (12096*x^6*(1 + x^2)^2)/w2^16 - 
          (x^4*(74743 + 406783*x^2 + 649500*x^4 + 406783*x^6 + 74743*x^8))/
           w2^14 - (x^4*(74743 + 406783*x^2 + 649500*x^4 + 406783*x^6 + 
             74743*x^8))/w2^2 + (x^2*(116843 + 999644*x^2 + 2097839*x^4 + 
             2505892*x^6 + 2097839*x^8 + 999644*x^10 + 116843*x^12))/w2^12 + 
          (x^2*(116843 + 999644*x^2 + 2097839*x^4 + 2505892*x^6 + 
             2097839*x^8 + 999644*x^10 + 116843*x^12))/w2^4 - 
          (52738 + 859669*x^2 + 2312579*x^4 + 4601532*x^6 + 6019724*x^8 + 
            4601532*x^10 + 2312579*x^12 + 859669*x^14 + 52738*x^16)/w2^10 - 
          (52738 + 859669*x^2 + 2312579*x^4 + 4601532*x^6 + 6019724*x^8 + 
            4601532*x^10 + 2312579*x^12 + 859669*x^14 + 52738*x^16)/w2^6 + 
          (4*(61383 + 226585*x^2 + 840523*x^4 + 1547362*x^6 + 1799486*x^8 + 
             1547362*x^10 + 840523*x^12 + 226585*x^14 + 61383*x^16))/w2^8))/
        w1^2))/(w1*w2) + 
    (myq1*myq2^4*(18*x^2*(9*x^2*(18 - 1001*x^2 - 1954*x^4 - 1001*x^6 + 
           18*x^8) + (9*x^2*(18 - 1001*x^2 - 1954*x^4 - 1001*x^6 + 18*x^8))/
          w2^12 + (2*x^2*(9090 + 8951*x^2 + 1342*x^4 + 8951*x^6 + 9090*x^8))/
          w2^10 + (2*x^2*(9090 + 8951*x^2 + 1342*x^4 + 8951*x^6 + 9090*x^8))/
          w2^2 + (-8847 + 15496*x^2 + 7952*x^4 - 26626*x^6 + 7952*x^8 + 
           15496*x^10 - 8847*x^12)/w2^8 + (-8847 + 15496*x^2 + 7952*x^4 - 
           26626*x^6 + 7952*x^8 + 15496*x^10 - 8847*x^12)/w2^4 - 
         (2*(7825 - 3610*x^2 + 3629*x^4 + 26456*x^6 + 3629*x^8 - 3610*x^10 + 
            7825*x^12))/w2^6) + 
       (18*x^2*(9*x^2*(18 - 1001*x^2 - 1954*x^4 - 1001*x^6 + 18*x^8) + 
          (9*x^2*(18 - 1001*x^2 - 1954*x^4 - 1001*x^6 + 18*x^8))/w2^12 + 
          (2*x^2*(9090 + 8951*x^2 + 1342*x^4 + 8951*x^6 + 9090*x^8))/w2^10 + 
          (2*x^2*(9090 + 8951*x^2 + 1342*x^4 + 8951*x^6 + 9090*x^8))/w2^2 + 
          (-8847 + 15496*x^2 + 7952*x^4 - 26626*x^6 + 7952*x^8 + 15496*x^10 - 
            8847*x^12)/w2^8 + (-8847 + 15496*x^2 + 7952*x^4 - 26626*x^6 + 
            7952*x^8 + 15496*x^10 - 8847*x^12)/w2^4 - 
          (2*(7825 - 3610*x^2 + 3629*x^4 + 26456*x^6 + 3629*x^8 - 3610*x^10 + 
             7825*x^12))/w2^6))/w1^4 - 
       (27*x^4*(12465 + 54992*x^2 + 84478*x^4 + 54992*x^6 + 12465*x^8) + 
         (27*x^4*(12465 + 54992*x^2 + 84478*x^4 + 54992*x^6 + 12465*x^8))/
          w2^12 - (2*x^2*(332910 + 1965769*x^2 + 4445218*x^4 + 5671374*x^6 + 
            4445218*x^8 + 1965769*x^10 + 332910*x^12))/w2^10 - 
         (2*x^2*(332910 + 1965769*x^2 + 4445218*x^4 + 5671374*x^6 + 
            4445218*x^8 + 1965769*x^10 + 332910*x^12))/w2^2 + 
         (335097 + 3408724*x^2 + 11207641*x^4 + 21499900*x^6 + 26498492*x^8 + 
           21499900*x^10 + 11207641*x^12 + 3408724*x^14 + 335097*x^16)/w2^8 + 
         (335097 + 3408724*x^2 + 11207641*x^4 + 21499900*x^6 + 26498492*x^8 + 
           21499900*x^10 + 11207641*x^12 + 3408724*x^14 + 335097*x^16)/w2^4 - 
         (2*(475153 + 2463688*x^2 + 7525330*x^4 + 14249048*x^6 + 
            17580026*x^8 + 14249048*x^10 + 7525330*x^12 + 2463688*x^14 + 
            475153*x^16))/w2^6)/w1^2))/(w1*w2^3)))/
  (559872*myq1^2*(myq1^2 - myq2^2)^2*(1 + w2^(-2))^3*x^4*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (w1^3*w2^2*((16*myq2^6*(-1 + w1^(-2))^2*x*(1 + x^2)*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1*w2^5) + 
    (3*myq1^6*(-1 + w2^(-2))^4*x*(-1 + x^2)^2*(1 + x^2)^3*
      (2*x^4 + (2*x^4)/w2^8 + (-5*x^2 + 2*x^4 - 5*x^6)/w2^6 + 
       (-5*x^2 + 2*x^4 - 5*x^6)/w2^2 + (3 - 2*x^2 + 10*x^4 - 2*x^6 + 3*x^8)/
        w2^4))/(w1^3*w2) + (myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (2*x^6*(5 - 2*x^4 + 5*x^8) + (2*x^6*(5 - 2*x^4 + 5*x^8))/w2^16 - 
       (8*x^4*(3 + x^2 + 3*x^4 + 2*x^6 + 3*x^8 + x^10 + 3*x^12))/w2^14 - 
       (8*x^4*(3 + x^2 + 3*x^4 + 2*x^6 + 3*x^8 + x^10 + 3*x^12))/w2^2 + 
       (2*x^2*(9 + 15*x^2 + 10*x^4 + 33*x^6 + 26*x^8 + 33*x^10 + 10*x^12 + 
          15*x^14 + 9*x^16))/w2^12 + (2*x^2*(9 + 15*x^2 + 10*x^4 + 33*x^6 + 
          26*x^8 + 33*x^10 + 10*x^12 + 15*x^14 + 9*x^16))/w2^4 + 
       (2*(5 - 10*x^2 + 55*x^4 - 86*x^6 + 164*x^8 - 80*x^10 + 164*x^12 - 
          86*x^14 + 55*x^16 - 10*x^18 + 5*x^20))/w2^8 - 
       (5 + 24*x^2 - 3*x^4 + 64*x^6 + 14*x^8 + 176*x^10 + 14*x^12 + 64*x^14 - 
         3*x^16 + 24*x^18 + 5*x^20)/w2^10 - (5 + 24*x^2 - 3*x^4 + 64*x^6 + 
         14*x^8 + 176*x^10 + 14*x^12 + 64*x^14 - 3*x^16 + 24*x^18 + 5*x^20)/
        w2^6))/w1^2 - (myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (16*x^2*(1 + x^4)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2 + 
       (16*x^2*(1 + x^4)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/w1^4 + 
       ((-1 + w2^(-2))^2*(-1 + x^2)^4*
         (-(((1 + x^2)^2*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8))/w2^2) + 
          2*(x^2 - 3*x^4 - 4*x^6 - 3*x^8 + x^10) + 
          (2*(x^2 - 3*x^4 - 4*x^6 - 3*x^8 + x^10))/w2^4))/w1^2))/w2^4 - 
    (myq1^2*myq2^4*x*(1 + x^2)*((x^2 - 30*x^4 + 15*x^6 - 36*x^8 + 15*x^10 - 
         30*x^12 + x^14 + ((1 + x^2)^2*(3 + 20*x^2 - 3*x^4 - 8*x^6 - 3*x^8 + 
            20*x^10 + 3*x^12))/w2^10 + ((1 + x^2)^2*(3 + 20*x^2 - 3*x^4 - 
            8*x^6 - 3*x^8 + 20*x^10 + 3*x^12))/w2^2 - 
         (2*(1 + x^2)^2*(7 - 36*x^2 + 57*x^4 - 24*x^6 + 57*x^8 - 36*x^10 + 
            7*x^12))/w2^6 + (x^2 - 30*x^4 + 15*x^6 - 36*x^8 + 15*x^10 - 
           30*x^12 + x^14)/w2^12 + (-28 + 79*x^2 - 274*x^4 + 417*x^6 - 
           324*x^8 + 417*x^10 - 274*x^12 + 79*x^14 - 28*x^16)/w2^8 + 
         (-28 + 79*x^2 - 274*x^4 + 417*x^6 - 324*x^8 + 417*x^10 - 274*x^12 + 
           79*x^14 - 28*x^16)/w2^4)/w1^2 - 2*(x^2 - 9*x^4 + 3*x^6 - 6*x^8 + 
         3*x^10 - 9*x^12 + x^14 + ((x + x^3)^2*(5 + 6*x^2 - 14*x^4 + 6*x^6 + 
            5*x^8))/w2^10 + ((x + x^3)^2*(5 + 6*x^2 - 14*x^4 + 6*x^6 + 
            5*x^8))/w2^2 - (2*(1 + x^2)^2*(4 - 15*x^2 + 18*x^4 - 6*x^6 + 
            18*x^8 - 15*x^10 + 4*x^12))/w2^6 + (x^2 - 9*x^4 + 3*x^6 - 6*x^8 + 
           3*x^10 - 9*x^12 + x^14)/w2^12 + (-4 + 19*x^2 - 79*x^4 + 105*x^6 - 
           66*x^8 + 105*x^10 - 79*x^12 + 19*x^14 - 4*x^16)/w2^8 + 
         (-4 + 19*x^2 - 79*x^4 + 105*x^6 - 66*x^8 + 105*x^10 - 79*x^12 + 
           19*x^14 - 4*x^16)/w2^4) - (2*(x^2 - 9*x^4 + 3*x^6 - 6*x^8 + 
          3*x^10 - 9*x^12 + x^14 + ((x + x^3)^2*(5 + 6*x^2 - 14*x^4 + 6*x^6 + 
             5*x^8))/w2^10 + ((x + x^3)^2*(5 + 6*x^2 - 14*x^4 + 6*x^6 + 
             5*x^8))/w2^2 - (2*(1 + x^2)^2*(4 - 15*x^2 + 18*x^4 - 6*x^6 + 
             18*x^8 - 15*x^10 + 4*x^12))/w2^6 + (x^2 - 9*x^4 + 3*x^6 - 
            6*x^8 + 3*x^10 - 9*x^12 + x^14)/w2^12 + 
          (-4 + 19*x^2 - 79*x^4 + 105*x^6 - 66*x^8 + 105*x^10 - 79*x^12 + 
            19*x^14 - 4*x^16)/w2^8 + (-4 + 19*x^2 - 79*x^4 + 105*x^6 - 
            66*x^8 + 105*x^10 - 79*x^12 + 19*x^14 - 4*x^16)/w2^4))/w1^4))/
     (w1*w2^3) + (myq1^4*myq2^2*x*(1 + x^2)*
      (2*x^4*((-11 + 2*x^4 - 11*x^8)/w1^2 + 2*(2 + x^4 + 2*x^8) + 
         (2*(2 + x^4 + 2*x^8))/w1^4) + 
       (2*x^4*((-11 + 2*x^4 - 11*x^8)/w1^2 + 2*(2 + x^4 + 2*x^8) + 
          (2*(2 + x^4 + 2*x^8))/w1^4))/w2^16 - 
       (x^2*(13 + 24*x^2 + 27*x^4 + 27*x^8 + 24*x^10 + 13*x^12 + 
          (13 + 24*x^2 + 27*x^4 + 27*x^8 + 24*x^10 + 13*x^12)/w1^4 - 
          (2*(19 + 36*x^2 + 21*x^4 - 24*x^6 + 21*x^8 + 36*x^10 + 19*x^12))/
           w1^2))/w2^14 - (x^2*(13 + 24*x^2 + 27*x^4 + 27*x^8 + 24*x^10 + 
          13*x^12 + (13 + 24*x^2 + 27*x^4 + 27*x^8 + 24*x^10 + 13*x^12)/
           w1^4 - (2*(19 + 36*x^2 + 21*x^4 - 24*x^6 + 21*x^8 + 36*x^10 + 
             19*x^12))/w1^2))/w2^2 + (7 + 28*x^2 + 100*x^4 + 36*x^6 + 
         90*x^8 + 36*x^10 + 100*x^12 + 28*x^14 + 7*x^16 - 
         (4*(5 + 26*x^2 + 62*x^4 + 6*x^6 + 18*x^8 + 6*x^10 + 62*x^12 + 
            26*x^14 + 5*x^16))/w1^2 + (7 + 28*x^2 + 100*x^4 + 36*x^6 + 
           90*x^8 + 36*x^10 + 100*x^12 + 28*x^14 + 7*x^16)/w1^4)/w2^12 + 
       (7 + 28*x^2 + 100*x^4 + 36*x^6 + 90*x^8 + 36*x^10 + 100*x^12 + 
         28*x^14 + 7*x^16 - (4*(5 + 26*x^2 + 62*x^4 + 6*x^6 + 18*x^8 + 
            6*x^10 + 62*x^12 + 26*x^14 + 5*x^16))/w1^2 + 
         (7 + 28*x^2 + 100*x^4 + 36*x^6 + 90*x^8 + 36*x^10 + 100*x^12 + 
           28*x^14 + 7*x^16)/w1^4)/w2^4 + 
       (2*(21 + 12*x^2 + 164*x^4 - 12*x^6 + 202*x^8 - 12*x^10 + 164*x^12 + 
          12*x^14 + 21*x^16 + (21 + 12*x^2 + 164*x^4 - 12*x^6 + 202*x^8 - 
            12*x^10 + 164*x^12 + 12*x^14 + 21*x^16)/w1^4 - 
          (2*(30 + 36*x^2 + 185*x^4 - 36*x^6 + 142*x^8 - 36*x^10 + 185*x^12 + 
             36*x^14 + 30*x^16))/w1^2))/w2^8 - 
       (20 + 59*x^2 + 184*x^4 + 93*x^6 + 184*x^8 + 93*x^10 + 184*x^12 + 
         59*x^14 + 20*x^16 + (20 + 59*x^2 + 184*x^4 + 93*x^6 + 184*x^8 + 
           93*x^10 + 184*x^12 + 59*x^14 + 20*x^16)/w1^4 - 
         (2*(32 + 101*x^2 + 220*x^4 + 51*x^6 + 88*x^8 + 51*x^10 + 220*x^12 + 
            101*x^14 + 32*x^16))/w1^2)/w2^10 - 
       (20 + 59*x^2 + 184*x^4 + 93*x^6 + 184*x^8 + 93*x^10 + 184*x^12 + 
         59*x^14 + 20*x^16 + (20 + 59*x^2 + 184*x^4 + 93*x^6 + 184*x^8 + 
           93*x^10 + 184*x^12 + 59*x^14 + 20*x^16)/w1^4 - 
         (2*(32 + 101*x^2 + 220*x^4 + 51*x^6 + 88*x^8 + 51*x^10 + 220*x^12 + 
            101*x^14 + 32*x^16))/w1^2)/w2^6))/(w1*w2) + 
    (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (-((x + x^5)^2*(-10*x^4 - (10*x^4)/w2^12 + 
          (1 + 18*x^2 + 6*x^4 + 18*x^6 + x^8)/w2^10 + 
          (1 + 18*x^2 + 6*x^4 + 18*x^6 + x^8)/w2^2 - 
          (2*(6 + 4*x^2 + 23*x^4 + 4*x^6 + 6*x^8))/w2^8 - 
          (2*(6 + 4*x^2 + 23*x^4 + 4*x^6 + 6*x^8))/w2^4 + 
          (6 + 44*x^2 + 4*x^4 + 44*x^6 + 6*x^8)/w2^6)) - 
       ((x + x^5)^2*(-10*x^4 - (10*x^4)/w2^12 + (1 + 18*x^2 + 6*x^4 + 
            18*x^6 + x^8)/w2^10 + (1 + 18*x^2 + 6*x^4 + 18*x^6 + x^8)/w2^2 - 
          (2*(6 + 4*x^2 + 23*x^4 + 4*x^6 + 6*x^8))/w2^8 - 
          (2*(6 + 4*x^2 + 23*x^4 + 4*x^6 + 6*x^8))/w2^4 + 
          (6 + 44*x^2 + 4*x^4 + 44*x^6 + 6*x^8)/w2^6))/w1^4 - 
       (4*(x^4*(3 + 5*x^2 + 3*x^4 - 2*x^6 + 3*x^8 + 5*x^10 + 3*x^12) + 
          (x^4*(3 + 5*x^2 + 3*x^4 - 2*x^6 + 3*x^8 + 5*x^10 + 3*x^12))/w2^12 - 
          (2*x^2*(2 + 11*x^2 + 12*x^4 + 9*x^6 + 8*x^8 + 9*x^10 + 12*x^12 + 
             11*x^14 + 2*x^16))/w2^10 - (2*x^2*(2 + 11*x^2 + 12*x^4 + 9*x^6 + 
             8*x^8 + 9*x^10 + 12*x^12 + 11*x^14 + 2*x^16))/w2^2 - 
          (2*(1 + 17*x^2 + 31*x^4 + 44*x^6 + 40*x^8 + 30*x^10 + 40*x^12 + 
             44*x^14 + 31*x^16 + 17*x^18 + x^20))/w2^6 + 
          (1 + 17*x^2 + 66*x^4 + 31*x^6 + 103*x^8 - 8*x^10 + 103*x^12 + 
            31*x^14 + 66*x^16 + 17*x^18 + x^20)/w2^8 + 
          (1 + 17*x^2 + 66*x^4 + 31*x^6 + 103*x^8 - 8*x^10 + 103*x^12 + 
            31*x^14 + 66*x^16 + 17*x^18 + x^20)/w2^4))/w1^2))/w2^2))/
  (1536*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^3*(-1 + x^2)^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (13*w1^3*w2^2*((16*myq2^6*(-1 + w1^(-2))^2*x*(1 + x^2)*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1*w2^5) + 
    (3*myq1^6*(-1 + w2^(-2))^4*x*(-1 + x^2)^2*(1 + x^2)^3*
      (2*x^4 + (2*x^4)/w2^8 + (-5*x^2 + 2*x^4 - 5*x^6)/w2^6 + 
       (-5*x^2 + 2*x^4 - 5*x^6)/w2^2 + (3 - 2*x^2 + 10*x^4 - 2*x^6 + 3*x^8)/
        w2^4))/(w1^3*w2) + (myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (2*x^6*(5 - 2*x^4 + 5*x^8) + (2*x^6*(5 - 2*x^4 + 5*x^8))/w2^16 - 
       (8*x^4*(3 + x^2 + 3*x^4 + 2*x^6 + 3*x^8 + x^10 + 3*x^12))/w2^14 - 
       (8*x^4*(3 + x^2 + 3*x^4 + 2*x^6 + 3*x^8 + x^10 + 3*x^12))/w2^2 + 
       (2*x^2*(9 + 15*x^2 + 10*x^4 + 33*x^6 + 26*x^8 + 33*x^10 + 10*x^12 + 
          15*x^14 + 9*x^16))/w2^12 + (2*x^2*(9 + 15*x^2 + 10*x^4 + 33*x^6 + 
          26*x^8 + 33*x^10 + 10*x^12 + 15*x^14 + 9*x^16))/w2^4 + 
       (2*(5 - 10*x^2 + 55*x^4 - 86*x^6 + 164*x^8 - 80*x^10 + 164*x^12 - 
          86*x^14 + 55*x^16 - 10*x^18 + 5*x^20))/w2^8 - 
       (5 + 24*x^2 - 3*x^4 + 64*x^6 + 14*x^8 + 176*x^10 + 14*x^12 + 64*x^14 - 
         3*x^16 + 24*x^18 + 5*x^20)/w2^10 - (5 + 24*x^2 - 3*x^4 + 64*x^6 + 
         14*x^8 + 176*x^10 + 14*x^12 + 64*x^14 - 3*x^16 + 24*x^18 + 5*x^20)/
        w2^6))/w1^2 - (myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (16*x^2*(1 + x^4)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2 + 
       (16*x^2*(1 + x^4)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/w1^4 + 
       ((-1 + w2^(-2))^2*(-1 + x^2)^4*
         (-(((1 + x^2)^2*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8))/w2^2) + 
          2*(x^2 - 3*x^4 - 4*x^6 - 3*x^8 + x^10) + 
          (2*(x^2 - 3*x^4 - 4*x^6 - 3*x^8 + x^10))/w2^4))/w1^2))/w2^4 + 
    (myq1^2*myq2^4*x*(1 + x^2)*(-((x^2 - 30*x^4 + 15*x^6 - 36*x^8 + 15*x^10 - 
          30*x^12 + x^14 + ((1 + x^2)^2*(3 + 20*x^2 - 3*x^4 - 8*x^6 - 3*x^8 + 
             20*x^10 + 3*x^12))/w2^10 + ((1 + x^2)^2*(3 + 20*x^2 - 3*x^4 - 
             8*x^6 - 3*x^8 + 20*x^10 + 3*x^12))/w2^2 - 
          (2*(1 + x^2)^2*(7 - 36*x^2 + 57*x^4 - 24*x^6 + 57*x^8 - 36*x^10 + 
             7*x^12))/w2^6 + (x^2 - 30*x^4 + 15*x^6 - 36*x^8 + 15*x^10 - 
            30*x^12 + x^14)/w2^12 + (-28 + 79*x^2 - 274*x^4 + 417*x^6 - 
            324*x^8 + 417*x^10 - 274*x^12 + 79*x^14 - 28*x^16)/w2^8 + 
          (-28 + 79*x^2 - 274*x^4 + 417*x^6 - 324*x^8 + 417*x^10 - 274*x^12 + 
            79*x^14 - 28*x^16)/w2^4)/w1^2) + 2*(x^2 - 9*x^4 + 3*x^6 - 6*x^8 + 
         3*x^10 - 9*x^12 + x^14 + ((x + x^3)^2*(5 + 6*x^2 - 14*x^4 + 6*x^6 + 
            5*x^8))/w2^10 + ((x + x^3)^2*(5 + 6*x^2 - 14*x^4 + 6*x^6 + 
            5*x^8))/w2^2 - (2*(1 + x^2)^2*(4 - 15*x^2 + 18*x^4 - 6*x^6 + 
            18*x^8 - 15*x^10 + 4*x^12))/w2^6 + (x^2 - 9*x^4 + 3*x^6 - 6*x^8 + 
           3*x^10 - 9*x^12 + x^14)/w2^12 + (-4 + 19*x^2 - 79*x^4 + 105*x^6 - 
           66*x^8 + 105*x^10 - 79*x^12 + 19*x^14 - 4*x^16)/w2^8 + 
         (-4 + 19*x^2 - 79*x^4 + 105*x^6 - 66*x^8 + 105*x^10 - 79*x^12 + 
           19*x^14 - 4*x^16)/w2^4) + (2*(x^2 - 9*x^4 + 3*x^6 - 6*x^8 + 
          3*x^10 - 9*x^12 + x^14 + ((x + x^3)^2*(5 + 6*x^2 - 14*x^4 + 6*x^6 + 
             5*x^8))/w2^10 + ((x + x^3)^2*(5 + 6*x^2 - 14*x^4 + 6*x^6 + 
             5*x^8))/w2^2 - (2*(1 + x^2)^2*(4 - 15*x^2 + 18*x^4 - 6*x^6 + 
             18*x^8 - 15*x^10 + 4*x^12))/w2^6 + (x^2 - 9*x^4 + 3*x^6 - 
            6*x^8 + 3*x^10 - 9*x^12 + x^14)/w2^12 + 
          (-4 + 19*x^2 - 79*x^4 + 105*x^6 - 66*x^8 + 105*x^10 - 79*x^12 + 
            19*x^14 - 4*x^16)/w2^8 + (-4 + 19*x^2 - 79*x^4 + 105*x^6 - 
            66*x^8 + 105*x^10 - 79*x^12 + 19*x^14 - 4*x^16)/w2^4))/w1^4))/
     (w1*w2^3) + (myq1^4*myq2^2*x*(1 + x^2)*
      (2*x^4*((-11 + 2*x^4 - 11*x^8)/w1^2 + 2*(2 + x^4 + 2*x^8) + 
         (2*(2 + x^4 + 2*x^8))/w1^4) + 
       (2*x^4*((-11 + 2*x^4 - 11*x^8)/w1^2 + 2*(2 + x^4 + 2*x^8) + 
          (2*(2 + x^4 + 2*x^8))/w1^4))/w2^16 - 
       (x^2*(13 + 24*x^2 + 27*x^4 + 27*x^8 + 24*x^10 + 13*x^12 + 
          (13 + 24*x^2 + 27*x^4 + 27*x^8 + 24*x^10 + 13*x^12)/w1^4 - 
          (2*(19 + 36*x^2 + 21*x^4 - 24*x^6 + 21*x^8 + 36*x^10 + 19*x^12))/
           w1^2))/w2^14 - (x^2*(13 + 24*x^2 + 27*x^4 + 27*x^8 + 24*x^10 + 
          13*x^12 + (13 + 24*x^2 + 27*x^4 + 27*x^8 + 24*x^10 + 13*x^12)/
           w1^4 - (2*(19 + 36*x^2 + 21*x^4 - 24*x^6 + 21*x^8 + 36*x^10 + 
             19*x^12))/w1^2))/w2^2 + (7 + 28*x^2 + 100*x^4 + 36*x^6 + 
         90*x^8 + 36*x^10 + 100*x^12 + 28*x^14 + 7*x^16 - 
         (4*(5 + 26*x^2 + 62*x^4 + 6*x^6 + 18*x^8 + 6*x^10 + 62*x^12 + 
            26*x^14 + 5*x^16))/w1^2 + (7 + 28*x^2 + 100*x^4 + 36*x^6 + 
           90*x^8 + 36*x^10 + 100*x^12 + 28*x^14 + 7*x^16)/w1^4)/w2^12 + 
       (7 + 28*x^2 + 100*x^4 + 36*x^6 + 90*x^8 + 36*x^10 + 100*x^12 + 
         28*x^14 + 7*x^16 - (4*(5 + 26*x^2 + 62*x^4 + 6*x^6 + 18*x^8 + 
            6*x^10 + 62*x^12 + 26*x^14 + 5*x^16))/w1^2 + 
         (7 + 28*x^2 + 100*x^4 + 36*x^6 + 90*x^8 + 36*x^10 + 100*x^12 + 
           28*x^14 + 7*x^16)/w1^4)/w2^4 + 
       (2*(21 + 12*x^2 + 164*x^4 - 12*x^6 + 202*x^8 - 12*x^10 + 164*x^12 + 
          12*x^14 + 21*x^16 + (21 + 12*x^2 + 164*x^4 - 12*x^6 + 202*x^8 - 
            12*x^10 + 164*x^12 + 12*x^14 + 21*x^16)/w1^4 - 
          (2*(30 + 36*x^2 + 185*x^4 - 36*x^6 + 142*x^8 - 36*x^10 + 185*x^12 + 
             36*x^14 + 30*x^16))/w1^2))/w2^8 - 
       (20 + 59*x^2 + 184*x^4 + 93*x^6 + 184*x^8 + 93*x^10 + 184*x^12 + 
         59*x^14 + 20*x^16 + (20 + 59*x^2 + 184*x^4 + 93*x^6 + 184*x^8 + 
           93*x^10 + 184*x^12 + 59*x^14 + 20*x^16)/w1^4 - 
         (2*(32 + 101*x^2 + 220*x^4 + 51*x^6 + 88*x^8 + 51*x^10 + 220*x^12 + 
            101*x^14 + 32*x^16))/w1^2)/w2^10 - 
       (20 + 59*x^2 + 184*x^4 + 93*x^6 + 184*x^8 + 93*x^10 + 184*x^12 + 
         59*x^14 + 20*x^16 + (20 + 59*x^2 + 184*x^4 + 93*x^6 + 184*x^8 + 
           93*x^10 + 184*x^12 + 59*x^14 + 20*x^16)/w1^4 - 
         (2*(32 + 101*x^2 + 220*x^4 + 51*x^6 + 88*x^8 + 51*x^10 + 220*x^12 + 
            101*x^14 + 32*x^16))/w1^2)/w2^6))/(w1*w2) + 
    (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (-((x + x^5)^2*(-10*x^4 - (10*x^4)/w2^12 + 
          (1 + 18*x^2 + 6*x^4 + 18*x^6 + x^8)/w2^10 + 
          (1 + 18*x^2 + 6*x^4 + 18*x^6 + x^8)/w2^2 - 
          (2*(6 + 4*x^2 + 23*x^4 + 4*x^6 + 6*x^8))/w2^8 - 
          (2*(6 + 4*x^2 + 23*x^4 + 4*x^6 + 6*x^8))/w2^4 + 
          (6 + 44*x^2 + 4*x^4 + 44*x^6 + 6*x^8)/w2^6)) - 
       ((x + x^5)^2*(-10*x^4 - (10*x^4)/w2^12 + (1 + 18*x^2 + 6*x^4 + 
            18*x^6 + x^8)/w2^10 + (1 + 18*x^2 + 6*x^4 + 18*x^6 + x^8)/w2^2 - 
          (2*(6 + 4*x^2 + 23*x^4 + 4*x^6 + 6*x^8))/w2^8 - 
          (2*(6 + 4*x^2 + 23*x^4 + 4*x^6 + 6*x^8))/w2^4 + 
          (6 + 44*x^2 + 4*x^4 + 44*x^6 + 6*x^8)/w2^6))/w1^4 - 
       (4*(x^4*(3 + 5*x^2 + 3*x^4 - 2*x^6 + 3*x^8 + 5*x^10 + 3*x^12) + 
          (x^4*(3 + 5*x^2 + 3*x^4 - 2*x^6 + 3*x^8 + 5*x^10 + 3*x^12))/w2^12 - 
          (2*x^2*(2 + 11*x^2 + 12*x^4 + 9*x^6 + 8*x^8 + 9*x^10 + 12*x^12 + 
             11*x^14 + 2*x^16))/w2^10 - (2*x^2*(2 + 11*x^2 + 12*x^4 + 9*x^6 + 
             8*x^8 + 9*x^10 + 12*x^12 + 11*x^14 + 2*x^16))/w2^2 - 
          (2*(1 + 17*x^2 + 31*x^4 + 44*x^6 + 40*x^8 + 30*x^10 + 40*x^12 + 
             44*x^14 + 31*x^16 + 17*x^18 + x^20))/w2^6 + 
          (1 + 17*x^2 + 66*x^4 + 31*x^6 + 103*x^8 - 8*x^10 + 103*x^12 + 
            31*x^14 + 66*x^16 + 17*x^18 + x^20)/w2^8 + 
          (1 + 17*x^2 + 66*x^4 + 31*x^6 + 103*x^8 - 8*x^10 + 103*x^12 + 
            31*x^14 + 66*x^16 + 17*x^18 + x^20)/w2^4))/w1^2))/w2^2))/
  (1536*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^3*(-1 + x^2)^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (11*w1^2*w2^3*((myq1^9*(-1 + w2^(-2))^5*x^3*(-1 + x^2)^4*
      (1 - 5*x^2 - 5*x^4 + x^6))/(w1^8*w2^2) + 
    (2*myq1^8*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^2*(-1 + x^4)^2*
      (2*x^4 + (2*x^4)/w2^4 - (1 - 7*x^2 + 16*x^4 - 7*x^6 + x^8)/w2^2))/
     (w1^7*w2) + (2*myq2^9*(-1 + w1^(-2))^3*(-1 + x^2)^2*
      (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8) + 
       (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8))/w1^8 + 
       (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^6 + 
       (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^2 + 
       (1 - 12*x^6 - 2*x^8 - 12*x^10 + x^16)/w1^4))/(w1*w2^7) + 
    (myq1*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^4*(1 - 4*x^2 + x^4)^2 + (x^4*(1 - 4*x^2 + x^4)^2)/w1^8 + 
       (x^2*(-3 + 22*x^2 - 41*x^4 + 28*x^6 - 41*x^8 + 22*x^10 - 3*x^12))/
        w1^6 + (x^2*(-3 + 22*x^2 - 41*x^4 + 28*x^6 - 41*x^8 + 22*x^10 - 
          3*x^12))/w1^2 + (2 - 17*x^2 + 24*x^4 - 7*x^6 + 20*x^8 - 7*x^10 + 
         24*x^12 - 17*x^14 + 2*x^16)/w1^4))/w2^6 - 
    (myq1^7*myq2^2*(-1 + w2^(-2))^3*x*(-1 + x^2)^2*(1 + x^2)*
      ((-1 + w1^(-2))^2*x^4*(1 + x^2)^2 + ((-1 + w1^(-2))^2*x^4*(1 + x^2)^2)/
        w2^8 - (2*x^2*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/(w1^2*w2^6) - 
       (2*x^2*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/(w1^2*w2^2) - 
       (1 - 15*x^4 + 36*x^6 - 15*x^8 + x^12 + (1 - 15*x^4 + 36*x^6 - 15*x^8 + 
           x^12)/w1^4 - (2*(1 + 2*x^2 - 31*x^4 + 64*x^6 - 31*x^8 + 2*x^10 + 
            x^12))/w1^2)/w2^4))/w1^6 - (myq1^3*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x*(1 + x^2)*(x^2*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 
         3*x^10 + x^12 + (2*x^2*(3 - 16*x^2 + 18*x^4 - 16*x^6 + 3*x^8))/
          w2^2 + (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/
          w2^4) + (x^2*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + 
          x^12 + (2*x^2*(3 - 16*x^2 + 18*x^4 - 16*x^6 + 3*x^8))/w2^2 + 
          (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4))/
        w1^8 - (1 + 20*x^4 - 80*x^6 + 150*x^8 - 80*x^10 + 20*x^12 + x^16 + 
         (2*x^2*(5 - 30*x^2 + 107*x^4 - 196*x^6 + 107*x^8 - 30*x^10 + 
            5*x^12))/w2^2 + (1 + 20*x^4 - 80*x^6 + 150*x^8 - 80*x^10 + 
           20*x^12 + x^16)/w2^4)/w1^6 - (1 + 20*x^4 - 80*x^6 + 150*x^8 - 
         80*x^10 + 20*x^12 + x^16 + (2*x^2*(5 - 30*x^2 + 107*x^4 - 196*x^6 + 
            107*x^8 - 30*x^10 + 5*x^12))/w2^2 + 
         (1 + 20*x^4 - 80*x^6 + 150*x^8 - 80*x^10 + 20*x^12 + x^16)/w2^4)/
        w1^2 - (1 - 16*x^2 + 50*x^4 - 72*x^6 + 26*x^8 - 72*x^10 + 50*x^12 - 
         16*x^14 + x^16 + (1 - 16*x^2 + 50*x^4 - 72*x^6 + 26*x^8 - 72*x^10 + 
           50*x^12 - 16*x^14 + x^16)/w2^4 - 
         (2*(3 - 8*x^2 + 30*x^4 - 24*x^6 - 50*x^8 - 24*x^10 + 30*x^12 - 
            8*x^14 + 3*x^16))/w2^2)/w1^4))/(w1^2*w2^4) - 
    (myq1^5*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12 - 
         (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^6 - 
         (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^2 + 
         (1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12)/w2^8 - 
         (3 + 12*x^2 + 29*x^4 - 64*x^6 + 29*x^8 + 12*x^10 + 3*x^12)/w2^4) + 
       (x^2*(1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12 - 
          (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^6 - 
          (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^2 + 
          (1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12)/w2^8 - 
          (3 + 12*x^2 + 29*x^4 - 64*x^6 + 29*x^8 + 12*x^10 + 3*x^12)/w2^4))/
        w1^8 - (x^2*(9 + 8*x^2 - 17*x^4 + 24*x^6 - 17*x^8 + 8*x^10 + 
           9*x^12) + (x^2*(9 + 8*x^2 - 17*x^4 + 24*x^6 - 17*x^8 + 8*x^10 + 
            9*x^12))/w2^8 - (8*(2 - x^2 - x^4 + 23*x^6 - 34*x^8 + 23*x^10 - 
            x^12 - x^14 + 2*x^16))/w2^6 - 
         (8*(2 - x^2 - x^4 + 23*x^6 - 34*x^8 + 23*x^10 - x^12 - x^14 + 
            2*x^16))/w2^2 + (4*(8 - x^2 - 35*x^4 + 141*x^6 - 190*x^8 + 
            141*x^10 - 35*x^12 - x^14 + 8*x^16))/w2^4)/w1^4 + 
       (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12) + 
         (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12))/
          w2^8 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + x^16))/
          w2^6 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + x^16))/
          w2^2 + (2*(8 + 5*x^2 - 74*x^4 + 295*x^6 - 420*x^8 + 295*x^10 - 
            74*x^12 + 5*x^14 + 8*x^16))/w2^4)/w1^6 + 
       (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12) + 
         (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12))/
          w2^8 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + x^16))/
          w2^6 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + x^16))/
          w2^2 + (2*(8 + 5*x^2 - 74*x^4 + 295*x^6 - 420*x^8 + 295*x^10 - 
            74*x^12 + 5*x^14 + 8*x^16))/w2^4)/w1^2))/(w1^4*w2^2) + 
    (2*myq1^6*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      (-(x^2*(((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^6 + 
          ((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^2 + 
          x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12) + 
          (x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12))/w2^8 + 
          (1 - 10*x^2 + 8*x^4 + 34*x^6 - 42*x^8 + 34*x^10 + 8*x^12 - 
            10*x^14 + x^16)/w2^4)) - 
       (x^2*(((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^6 + 
          ((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^2 + 
          x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12) + 
          (x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12))/w2^8 + 
          (1 - 10*x^2 + 8*x^4 + 34*x^6 - 42*x^8 + 34*x^10 + 8*x^12 - 
            10*x^14 + x^16)/w2^4))/w1^4 + 
       (x^4*(1 - 4*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 4*x^10 + x^12) + 
         (x^4*(1 - 4*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 4*x^10 + x^12))/w2^8 - 
         ((x + x^3)^2*(3 - 22*x^2 + 53*x^4 - 60*x^6 + 53*x^8 - 22*x^10 + 
            3*x^12))/w2^6 - ((x + x^3)^2*(3 - 22*x^2 + 53*x^4 - 60*x^6 + 
            53*x^8 - 22*x^10 + 3*x^12))/w2^2 + (-1 + 14*x^2 - 55*x^4 + 
           56*x^6 + 32*x^8 - 44*x^10 + 32*x^12 + 56*x^14 - 55*x^16 + 
           14*x^18 - x^20)/w2^4)/w1^2))/(w1^5*w2) - 
    (2*myq1^2*myq2^7*(-1 + w1^(-2))*(x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 
         6*x^10 + x^12 - (1 - 8*x^2 + 3*x^4 + 16*x^6 + 3*x^8 - 8*x^10 + x^12)/
          w2^2 + (1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12)/w2^4) + 
       (x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12 - 
          (1 - 8*x^2 + 3*x^4 + 16*x^6 + 3*x^8 - 8*x^10 + x^12)/w2^2 + 
          (1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12)/w2^4))/w1^12 - 
       (x^2*(3 - 13*x^2 + 4*x^4 + 9*x^6 + 18*x^8 + 9*x^10 + 4*x^12 - 
          13*x^14 + 3*x^16 - (3 - 18*x^2 + 4*x^4 + 34*x^6 + 2*x^8 + 34*x^10 + 
            4*x^12 - 18*x^14 + 3*x^16)/w2^2 + (3 - 13*x^2 + 4*x^4 + 9*x^6 + 
            18*x^8 + 9*x^10 + 4*x^12 - 13*x^14 + 3*x^16)/w2^4))/w1^10 - 
       (x^2*(3 - 13*x^2 + 4*x^4 + 9*x^6 + 18*x^8 + 9*x^10 + 4*x^12 - 
          13*x^14 + 3*x^16 - (3 - 18*x^2 + 4*x^4 + 34*x^6 + 2*x^8 + 34*x^10 + 
            4*x^12 - 18*x^14 + 3*x^16)/w2^2 + (3 - 13*x^2 + 4*x^4 + 9*x^6 + 
            18*x^8 + 9*x^10 + 4*x^12 - 13*x^14 + 3*x^16)/w2^4))/w1^2 + 
       (-3 + 6*x^2 + 31*x^4 - 48*x^6 - 36*x^8 + 20*x^10 - 36*x^12 - 48*x^14 + 
         31*x^16 + 6*x^18 - 3*x^20 + (-3 + 6*x^2 + 31*x^4 - 48*x^6 - 36*x^8 + 
           20*x^10 - 36*x^12 - 48*x^14 + 31*x^16 + 6*x^18 - 3*x^20)/w2^4 + 
         (2*(1 - 3*x^2 - 33*x^4 + 68*x^6 + 16*x^8 - 18*x^10 + 16*x^12 + 
            68*x^14 - 33*x^16 - 3*x^18 + x^20))/w2^2)/w1^6 + 
       (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 18*x^14 - 
         21*x^16 - 3*x^18 + 2*x^20 + (-2 + 6*x^2 + 35*x^4 - 48*x^6 - 93*x^8 + 
           84*x^10 - 93*x^12 - 48*x^14 + 35*x^16 + 6*x^18 - 2*x^20)/w2^2 + 
         (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 
           18*x^14 - 21*x^16 - 3*x^18 + 2*x^20)/w2^4)/w1^8 + 
       (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 18*x^14 - 
         21*x^16 - 3*x^18 + 2*x^20 + (-2 + 6*x^2 + 35*x^4 - 48*x^6 - 93*x^8 + 
           84*x^10 - 93*x^12 - 48*x^14 + 35*x^16 + 6*x^18 - 2*x^20)/w2^2 + 
         (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 
           18*x^14 - 21*x^16 - 3*x^18 + 2*x^20)/w2^4)/w1^4))/(w1*w2^5) - 
    (2*myq1^4*myq2^5*(-1 + w1^(-2))*(4*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + 
       (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/w2^8 - 
       (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^6 - 
       (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^2 + 
       (x^2 + 9*x^4 + 2*x^6 - 9*x^8 - 54*x^10 - 9*x^12 + 2*x^14 + 9*x^16 + 
         x^18)/w2^4 + (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + 
         (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/w2^8 - 
         (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^6 - 
         (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^2 + 
         (x^2 + 9*x^4 + 2*x^6 - 9*x^8 - 54*x^10 - 9*x^12 + 2*x^14 + 9*x^16 + 
           x^18)/w2^4)/w1^8 + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 
           12*x^10 + x^12) + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 
            12*x^10 + x^12))/w2^8 + (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 
            142*x^8 + 8*x^10 + 40*x^12 - 16*x^14 + 7*x^16))/w2^6 + 
         (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 142*x^8 + 8*x^10 + 40*x^12 - 
            16*x^14 + 7*x^16))/w2^2 - (1 + 26*x^2 - 57*x^4 + 128*x^6 + 
           16*x^8 - 420*x^10 + 16*x^12 + 128*x^14 - 57*x^16 + 26*x^18 + x^20)/
          w2^4)/w1^6 + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 12*x^10 + 
           x^12) + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 12*x^10 + 
            x^12))/w2^8 + (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 142*x^8 + 
            8*x^10 + 40*x^12 - 16*x^14 + 7*x^16))/w2^6 + 
         (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 142*x^8 + 8*x^10 + 40*x^12 - 
            16*x^14 + 7*x^16))/w2^2 - (1 + 26*x^2 - 57*x^4 + 128*x^6 + 
           16*x^8 - 420*x^10 + 16*x^12 + 128*x^14 - 57*x^16 + 26*x^18 + x^20)/
          w2^4)/w1^2 + (x^4*(7 + 10*x^2 - 31*x^4 - 20*x^6 - 31*x^8 + 
           10*x^10 + 7*x^12) + (x^4*(7 + 10*x^2 - 31*x^4 - 20*x^6 - 31*x^8 + 
            10*x^10 + 7*x^12))/w2^8 - (2*(1 + 8*x^2 - 3*x^4 + 34*x^6 - 
            46*x^8 - 84*x^10 - 46*x^12 + 34*x^14 - 3*x^16 + 8*x^18 + x^20))/
          w2^6 - (2*(1 + 8*x^2 - 3*x^4 + 34*x^6 - 46*x^8 - 84*x^10 - 
            46*x^12 + 34*x^14 - 3*x^16 + 8*x^18 + x^20))/w2^2 + 
         (2*(3 + 13*x^2 - 5*x^4 + 44*x^6 - 54*x^8 - 146*x^10 - 54*x^12 + 
            44*x^14 - 5*x^16 + 13*x^18 + 3*x^20))/w2^4)/w1^4))/(w1^3*w2^3)))/
  (1536*myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^2*w2^3*(-((myq1^9*(-1 + w2^(-2))^5*x^3*(-1 + x^2)^4*
       (1 - 5*x^2 - 5*x^4 + x^6))/(w1^8*w2^2)) - 
    (2*myq1^8*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^2*(-1 + x^4)^2*
      (2*x^4 + (2*x^4)/w2^4 - (1 - 7*x^2 + 16*x^4 - 7*x^6 + x^8)/w2^2))/
     (w1^7*w2) - (2*myq2^9*(-1 + w1^(-2))^3*(-1 + x^2)^2*
      (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8) + 
       (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8))/w1^8 + 
       (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^6 + 
       (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^2 + 
       (1 - 12*x^6 - 2*x^8 - 12*x^10 + x^16)/w1^4))/(w1*w2^7) - 
    (myq1*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^4*(1 - 4*x^2 + x^4)^2 + (x^4*(1 - 4*x^2 + x^4)^2)/w1^8 + 
       (x^2*(-3 + 22*x^2 - 41*x^4 + 28*x^6 - 41*x^8 + 22*x^10 - 3*x^12))/
        w1^6 + (x^2*(-3 + 22*x^2 - 41*x^4 + 28*x^6 - 41*x^8 + 22*x^10 - 
          3*x^12))/w1^2 + (2 - 17*x^2 + 24*x^4 - 7*x^6 + 20*x^8 - 7*x^10 + 
         24*x^12 - 17*x^14 + 2*x^16)/w1^4))/w2^6 + 
    (myq1^7*myq2^2*(-1 + w2^(-2))^3*x*(-1 + x^2)^2*(1 + x^2)*
      ((-1 + w1^(-2))^2*x^4*(1 + x^2)^2 + ((-1 + w1^(-2))^2*x^4*(1 + x^2)^2)/
        w2^8 - (2*x^2*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/(w1^2*w2^6) - 
       (2*x^2*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/(w1^2*w2^2) - 
       (1 - 15*x^4 + 36*x^6 - 15*x^8 + x^12 + (1 - 15*x^4 + 36*x^6 - 15*x^8 + 
           x^12)/w1^4 - (2*(1 + 2*x^2 - 31*x^4 + 64*x^6 - 31*x^8 + 2*x^10 + 
            x^12))/w1^2)/w2^4))/w1^6 + (myq1^3*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x*(1 + x^2)*(x^2*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 
         3*x^10 + x^12 + (2*x^2*(3 - 16*x^2 + 18*x^4 - 16*x^6 + 3*x^8))/
          w2^2 + (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/
          w2^4) + (x^2*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + 
          x^12 + (2*x^2*(3 - 16*x^2 + 18*x^4 - 16*x^6 + 3*x^8))/w2^2 + 
          (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4))/
        w1^8 - (1 + 20*x^4 - 80*x^6 + 150*x^8 - 80*x^10 + 20*x^12 + x^16 + 
         (2*x^2*(5 - 30*x^2 + 107*x^4 - 196*x^6 + 107*x^8 - 30*x^10 + 
            5*x^12))/w2^2 + (1 + 20*x^4 - 80*x^6 + 150*x^8 - 80*x^10 + 
           20*x^12 + x^16)/w2^4)/w1^6 - (1 + 20*x^4 - 80*x^6 + 150*x^8 - 
         80*x^10 + 20*x^12 + x^16 + (2*x^2*(5 - 30*x^2 + 107*x^4 - 196*x^6 + 
            107*x^8 - 30*x^10 + 5*x^12))/w2^2 + 
         (1 + 20*x^4 - 80*x^6 + 150*x^8 - 80*x^10 + 20*x^12 + x^16)/w2^4)/
        w1^2 - (1 - 16*x^2 + 50*x^4 - 72*x^6 + 26*x^8 - 72*x^10 + 50*x^12 - 
         16*x^14 + x^16 + (1 - 16*x^2 + 50*x^4 - 72*x^6 + 26*x^8 - 72*x^10 + 
           50*x^12 - 16*x^14 + x^16)/w2^4 - 
         (2*(3 - 8*x^2 + 30*x^4 - 24*x^6 - 50*x^8 - 24*x^10 + 30*x^12 - 
            8*x^14 + 3*x^16))/w2^2)/w1^4))/(w1^2*w2^4) + 
    (myq1^5*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12 - 
         (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^6 - 
         (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^2 + 
         (1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12)/w2^8 - 
         (3 + 12*x^2 + 29*x^4 - 64*x^6 + 29*x^8 + 12*x^10 + 3*x^12)/w2^4) + 
       (x^2*(1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12 - 
          (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^6 - 
          (2*(1 - 12*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 12*x^10 + x^12))/w2^2 + 
          (1 - 9*x^2 + 7*x^4 - 2*x^6 + 7*x^8 - 9*x^10 + x^12)/w2^8 - 
          (3 + 12*x^2 + 29*x^4 - 64*x^6 + 29*x^8 + 12*x^10 + 3*x^12)/w2^4))/
        w1^8 - (x^2*(9 + 8*x^2 - 17*x^4 + 24*x^6 - 17*x^8 + 8*x^10 + 
           9*x^12) + (x^2*(9 + 8*x^2 - 17*x^4 + 24*x^6 - 17*x^8 + 8*x^10 + 
            9*x^12))/w2^8 - (8*(2 - x^2 - x^4 + 23*x^6 - 34*x^8 + 23*x^10 - 
            x^12 - x^14 + 2*x^16))/w2^6 - 
         (8*(2 - x^2 - x^4 + 23*x^6 - 34*x^8 + 23*x^10 - x^12 - x^14 + 
            2*x^16))/w2^2 + (4*(8 - x^2 - 35*x^4 + 141*x^6 - 190*x^8 + 
            141*x^10 - 35*x^12 - x^14 + 8*x^16))/w2^4)/w1^4 + 
       (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12) + 
         (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12))/
          w2^8 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + x^16))/
          w2^6 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + x^16))/
          w2^2 + (2*(8 + 5*x^2 - 74*x^4 + 295*x^6 - 420*x^8 + 295*x^10 - 
            74*x^12 + 5*x^14 + 8*x^16))/w2^4)/w1^6 + 
       (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12) + 
         (x^2*(5 - 2*x^2 + 31*x^4 - 52*x^6 + 31*x^8 - 2*x^10 + 5*x^12))/
          w2^8 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + x^16))/
          w2^6 - (8*(1 - 5*x^4 + 34*x^6 - 52*x^8 + 34*x^10 - 5*x^12 + x^16))/
          w2^2 + (2*(8 + 5*x^2 - 74*x^4 + 295*x^6 - 420*x^8 + 295*x^10 - 
            74*x^12 + 5*x^14 + 8*x^16))/w2^4)/w1^2))/(w1^4*w2^2) - 
    (2*myq1^6*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      (-(x^2*(((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^6 + 
          ((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^2 + 
          x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12) + 
          (x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12))/w2^8 + 
          (1 - 10*x^2 + 8*x^4 + 34*x^6 - 42*x^8 + 34*x^10 + 8*x^12 - 
            10*x^14 + x^16)/w2^4)) - 
       (x^2*(((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^6 + 
          ((x + x^3)^2*(5 - 18*x^2 + 22*x^4 - 18*x^6 + 5*x^8))/w2^2 + 
          x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12) + 
          (x^2*(-1 + 2*x^2 + x^4 + x^8 + 2*x^10 - x^12))/w2^8 + 
          (1 - 10*x^2 + 8*x^4 + 34*x^6 - 42*x^8 + 34*x^10 + 8*x^12 - 
            10*x^14 + x^16)/w2^4))/w1^4 + 
       (x^4*(1 - 4*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 4*x^10 + x^12) + 
         (x^4*(1 - 4*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 4*x^10 + x^12))/w2^8 - 
         ((x + x^3)^2*(3 - 22*x^2 + 53*x^4 - 60*x^6 + 53*x^8 - 22*x^10 + 
            3*x^12))/w2^6 - ((x + x^3)^2*(3 - 22*x^2 + 53*x^4 - 60*x^6 + 
            53*x^8 - 22*x^10 + 3*x^12))/w2^2 + (-1 + 14*x^2 - 55*x^4 + 
           56*x^6 + 32*x^8 - 44*x^10 + 32*x^12 + 56*x^14 - 55*x^16 + 
           14*x^18 - x^20)/w2^4)/w1^2))/(w1^5*w2) + 
    (2*myq1^2*myq2^7*(-1 + w1^(-2))*(x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 
         6*x^10 + x^12 - (1 - 8*x^2 + 3*x^4 + 16*x^6 + 3*x^8 - 8*x^10 + x^12)/
          w2^2 + (1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12)/w2^4) + 
       (x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12 - 
          (1 - 8*x^2 + 3*x^4 + 16*x^6 + 3*x^8 - 8*x^10 + x^12)/w2^2 + 
          (1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12)/w2^4))/w1^12 - 
       (x^2*(3 - 13*x^2 + 4*x^4 + 9*x^6 + 18*x^8 + 9*x^10 + 4*x^12 - 
          13*x^14 + 3*x^16 - (3 - 18*x^2 + 4*x^4 + 34*x^6 + 2*x^8 + 34*x^10 + 
            4*x^12 - 18*x^14 + 3*x^16)/w2^2 + (3 - 13*x^2 + 4*x^4 + 9*x^6 + 
            18*x^8 + 9*x^10 + 4*x^12 - 13*x^14 + 3*x^16)/w2^4))/w1^10 - 
       (x^2*(3 - 13*x^2 + 4*x^4 + 9*x^6 + 18*x^8 + 9*x^10 + 4*x^12 - 
          13*x^14 + 3*x^16 - (3 - 18*x^2 + 4*x^4 + 34*x^6 + 2*x^8 + 34*x^10 + 
            4*x^12 - 18*x^14 + 3*x^16)/w2^2 + (3 - 13*x^2 + 4*x^4 + 9*x^6 + 
            18*x^8 + 9*x^10 + 4*x^12 - 13*x^14 + 3*x^16)/w2^4))/w1^2 + 
       (-3 + 6*x^2 + 31*x^4 - 48*x^6 - 36*x^8 + 20*x^10 - 36*x^12 - 48*x^14 + 
         31*x^16 + 6*x^18 - 3*x^20 + (-3 + 6*x^2 + 31*x^4 - 48*x^6 - 36*x^8 + 
           20*x^10 - 36*x^12 - 48*x^14 + 31*x^16 + 6*x^18 - 3*x^20)/w2^4 + 
         (2*(1 - 3*x^2 - 33*x^4 + 68*x^6 + 16*x^8 - 18*x^10 + 16*x^12 + 
            68*x^14 - 33*x^16 - 3*x^18 + x^20))/w2^2)/w1^6 + 
       (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 18*x^14 - 
         21*x^16 - 3*x^18 + 2*x^20 + (-2 + 6*x^2 + 35*x^4 - 48*x^6 - 93*x^8 + 
           84*x^10 - 93*x^12 - 48*x^14 + 35*x^16 + 6*x^18 - 2*x^20)/w2^2 + 
         (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 
           18*x^14 - 21*x^16 - 3*x^18 + 2*x^20)/w2^4)/w1^8 + 
       (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 18*x^14 - 
         21*x^16 - 3*x^18 + 2*x^20 + (-2 + 6*x^2 + 35*x^4 - 48*x^6 - 93*x^8 + 
           84*x^10 - 93*x^12 - 48*x^14 + 35*x^16 + 6*x^18 - 2*x^20)/w2^2 + 
         (2 - 3*x^2 - 21*x^4 + 18*x^6 + 47*x^8 - 26*x^10 + 47*x^12 + 
           18*x^14 - 21*x^16 - 3*x^18 + 2*x^20)/w2^4)/w1^4))/(w1*w2^5) + 
    (2*myq1^4*myq2^5*(-1 + w1^(-2))*(4*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + 
       (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/w2^8 - 
       (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^6 - 
       (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^2 + 
       (x^2 + 9*x^4 + 2*x^6 - 9*x^8 - 54*x^10 - 9*x^12 + 2*x^14 + 9*x^16 + 
         x^18)/w2^4 + (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + 
         (4*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/w2^8 - 
         (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^6 - 
         (2*x^4*(3 + x^2 - 3*x^4 - 18*x^6 - 3*x^8 + x^10 + 3*x^12))/w2^2 + 
         (x^2 + 9*x^4 + 2*x^6 - 9*x^8 - 54*x^10 - 9*x^12 + 2*x^14 + 9*x^16 + 
           x^18)/w2^4)/w1^8 + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 
           12*x^10 + x^12) + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 
            12*x^10 + x^12))/w2^8 + (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 
            142*x^8 + 8*x^10 + 40*x^12 - 16*x^14 + 7*x^16))/w2^6 + 
         (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 142*x^8 + 8*x^10 + 40*x^12 - 
            16*x^14 + 7*x^16))/w2^2 - (1 + 26*x^2 - 57*x^4 + 128*x^6 + 
           16*x^8 - 420*x^10 + 16*x^12 + 128*x^14 - 57*x^16 + 26*x^18 + x^20)/
          w2^4)/w1^6 + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 12*x^10 + 
           x^12) + (x^4*(1 - 12*x^2 - 5*x^4 + 64*x^6 - 5*x^8 - 12*x^10 + 
            x^12))/w2^8 + (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 142*x^8 + 
            8*x^10 + 40*x^12 - 16*x^14 + 7*x^16))/w2^6 + 
         (2*x^2*(7 - 16*x^2 + 40*x^4 + 8*x^6 - 142*x^8 + 8*x^10 + 40*x^12 - 
            16*x^14 + 7*x^16))/w2^2 - (1 + 26*x^2 - 57*x^4 + 128*x^6 + 
           16*x^8 - 420*x^10 + 16*x^12 + 128*x^14 - 57*x^16 + 26*x^18 + x^20)/
          w2^4)/w1^2 + (x^4*(7 + 10*x^2 - 31*x^4 - 20*x^6 - 31*x^8 + 
           10*x^10 + 7*x^12) + (x^4*(7 + 10*x^2 - 31*x^4 - 20*x^6 - 31*x^8 + 
            10*x^10 + 7*x^12))/w2^8 - (2*(1 + 8*x^2 - 3*x^4 + 34*x^6 - 
            46*x^8 - 84*x^10 - 46*x^12 + 34*x^14 - 3*x^16 + 8*x^18 + x^20))/
          w2^6 - (2*(1 + 8*x^2 - 3*x^4 + 34*x^6 - 46*x^8 - 84*x^10 - 
            46*x^12 + 34*x^14 - 3*x^16 + 8*x^18 + x^20))/w2^2 + 
         (2*(3 + 13*x^2 - 5*x^4 + 44*x^6 - 54*x^8 - 146*x^10 - 54*x^12 + 
            44*x^14 - 5*x^16 + 13*x^18 + 3*x^20))/w2^4)/w1^4))/(w1^3*w2^3)))/
  (1536*myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (7*w1^3*w2^3*((16*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(-1 + x^2)^2*
      (1 + x^2 + x^4 + x^6)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/
     (w1^3*w2^4) + (myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (4*x^6*(3 + 2*x^2 + 3*x^4) + (4*x^6*(3 + 2*x^2 + 3*x^4))/w2^12 - 
       (24*x^4*(1 + x^2 + 4*x^4 + x^6 + x^8))/w2^10 - 
       (24*x^4*(1 + x^2 + 4*x^4 + x^6 + x^8))/w2^2 + 
       (x^2*(11 + 26*x^2 + 169*x^4 + 68*x^6 + 169*x^8 + 26*x^10 + 11*x^12))/
        w2^8 + (x^2*(11 + 26*x^2 + 169*x^4 + 68*x^6 + 169*x^8 + 26*x^10 + 
          11*x^12))/w2^4 + (1 - 10*x^2 - 96*x^4 - 70*x^6 - 290*x^8 - 
         70*x^10 - 96*x^12 - 10*x^14 + x^16)/w2^6))/(w1^3*w2^2) - 
    (myq1^2*myq2^6*(-1 + w2^(-2))*(1 + x^2)*
      (-8*(1 + x^4)*(x^2 + x^2/w2^4 + (-1 + x^2)^2/w2^2)*
        (x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2 - 
       (8*(1 + x^4)*(x^2 + x^2/w2^4 + (-1 + x^2)^2/w2^2)*
         (x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2)/w1^8 - 
       (8*x^6*(2 + 2*x^2 - x^4 + 2*x^6 + 2*x^8) + 
         (8*x^6*(2 + 2*x^2 - x^4 + 2*x^6 + 2*x^8))/w2^12 + 
         (x^4*(-47 + 26*x^2 + 15*x^4 + 380*x^6 + 15*x^8 + 26*x^10 - 47*x^12))/
          w2^10 + (x^4*(-47 + 26*x^2 + 15*x^4 + 380*x^6 + 15*x^8 + 26*x^10 - 
            47*x^12))/w2^2 + (x^2*(35 - 48*x^2 - 68*x^4 - 768*x^6 - 278*x^8 - 
            768*x^10 - 68*x^12 - 48*x^14 + 35*x^16))/w2^8 + 
         (x^2*(35 - 48*x^2 - 68*x^4 - 768*x^6 - 278*x^8 - 768*x^10 - 
            68*x^12 - 48*x^14 + 35*x^16))/w2^4 + 
         (2*(-5 + 21*x^2 - 38*x^4 + 306*x^6 + 43*x^8 + 898*x^10 + 43*x^12 + 
            306*x^14 - 38*x^16 + 21*x^18 - 5*x^20))/w2^6)/w1^4 + 
       (x^6*(5 + 24*x^2 - 14*x^4 + 24*x^6 + 5*x^8) + 
         (x^6*(5 + 24*x^2 - 14*x^4 + 24*x^6 + 5*x^8))/w2^12 - 
         (2*x^4*(9 + 2*x^2 - x^4 - 80*x^6 - x^8 + 2*x^10 + 9*x^12))/w2^10 - 
         (2*x^4*(9 + 2*x^2 - x^4 - 80*x^6 - x^8 + 2*x^10 + 9*x^12))/w2^2 + 
         (x^2*(15 - 36*x^2 + 3*x^4 - 388*x^6 - 64*x^8 - 388*x^10 + 3*x^12 - 
            36*x^14 + 15*x^16))/w2^8 + (x^2*(15 - 36*x^2 + 3*x^4 - 388*x^6 - 
            64*x^8 - 388*x^10 + 3*x^12 - 36*x^14 + 15*x^16))/w2^4 + 
         (-5 + 34*x^2 - 57*x^4 + 336*x^6 - 66*x^8 + 940*x^10 - 66*x^12 + 
           336*x^14 - 57*x^16 + 34*x^18 - 5*x^20)/w2^6)/w1^6 + 
       (x^6*(5 + 24*x^2 - 14*x^4 + 24*x^6 + 5*x^8) + 
         (x^6*(5 + 24*x^2 - 14*x^4 + 24*x^6 + 5*x^8))/w2^12 - 
         (2*x^4*(9 + 2*x^2 - x^4 - 80*x^6 - x^8 + 2*x^10 + 9*x^12))/w2^10 - 
         (2*x^4*(9 + 2*x^2 - x^4 - 80*x^6 - x^8 + 2*x^10 + 9*x^12))/w2^2 + 
         (x^2*(15 - 36*x^2 + 3*x^4 - 388*x^6 - 64*x^8 - 388*x^10 + 3*x^12 - 
            36*x^14 + 15*x^16))/w2^8 + (x^2*(15 - 36*x^2 + 3*x^4 - 388*x^6 - 
            64*x^8 - 388*x^10 + 3*x^12 - 36*x^14 + 15*x^16))/w2^4 + 
         (-5 + 34*x^2 - 57*x^4 + 336*x^6 - 66*x^8 + 940*x^10 - 66*x^12 + 
           336*x^14 - 57*x^16 + 34*x^18 - 5*x^20)/w2^6)/w1^2))/(w1*w2^2) - 
    (myq1^6*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
      ((x^2*(4*x^6*(1 + x^2)^2 + (4*x^6*(1 + x^2)^2)/w2^12 - 
          (x^4*(9 + 16*x^2 + 38*x^4 + 16*x^6 + 9*x^8))/w2^10 - 
          (x^4*(9 + 16*x^2 + 38*x^4 + 16*x^6 + 9*x^8))/w2^2 + 
          (x^2*(5 + 8*x^2 + 71*x^4 + 40*x^6 + 71*x^8 + 8*x^10 + 5*x^12))/
           w2^8 + (x^2*(5 + 8*x^2 + 71*x^4 + 40*x^6 + 71*x^8 + 8*x^10 + 
             5*x^12))/w2^4 - (2*(1 - 4*x^2 + 29*x^4 + 4*x^6 + 76*x^8 + 
             4*x^10 + 29*x^12 - 4*x^14 + x^16))/w2^6))/w2^2 + 
       (x^2*(4*x^6*(1 + x^2)^2 + (4*x^6*(1 + x^2)^2)/w2^12 - 
          (x^4*(9 + 16*x^2 + 38*x^4 + 16*x^6 + 9*x^8))/w2^10 - 
          (x^4*(9 + 16*x^2 + 38*x^4 + 16*x^6 + 9*x^8))/w2^2 + 
          (x^2*(5 + 8*x^2 + 71*x^4 + 40*x^6 + 71*x^8 + 8*x^10 + 5*x^12))/
           w2^8 + (x^2*(5 + 8*x^2 + 71*x^4 + 40*x^6 + 71*x^8 + 8*x^10 + 
             5*x^12))/w2^4 - (2*(1 - 4*x^2 + 29*x^4 + 4*x^6 + 76*x^8 + 
             4*x^10 + 29*x^12 - 4*x^14 + x^16))/w2^6))/(w1^8*w2^2) + 
       ((2*x^4*(1 + x^2)^2*(1 - 3*x^2 + 24*x^4 - 3*x^6 + x^8))/w2^12 + 
         (2*x^4*(1 + x^2)^2*(1 - 3*x^2 + 24*x^4 - 3*x^6 + x^8))/w2^4 + 
         (2*x^6*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^14 + 
         (2*x^6*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^2 - 8*(x^8 + x^12) - 
         (8*(x^8 + x^12))/w2^16 - (2*(x^2 + 13*x^4 + 55*x^6 + 121*x^8 + 
            100*x^10 + 121*x^12 + 55*x^14 + 13*x^16 + x^18))/w2^10 - 
         (2*(x^2 + 13*x^4 + 55*x^6 + 121*x^8 + 100*x^10 + 121*x^12 + 
            55*x^14 + 13*x^16 + x^18))/w2^6 + (-3 + 30*x^2 + 13*x^4 + 
           268*x^6 + 118*x^8 + 652*x^10 + 118*x^12 + 268*x^14 + 13*x^16 + 
           30*x^18 - 3*x^20)/w2^8)/w1^6 + 
       ((2*x^4*(1 + x^2)^2*(1 - 3*x^2 + 24*x^4 - 3*x^6 + x^8))/w2^12 + 
         (2*x^4*(1 + x^2)^2*(1 - 3*x^2 + 24*x^4 - 3*x^6 + x^8))/w2^4 + 
         (2*x^6*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^14 + 
         (2*x^6*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^2 - 8*(x^8 + x^12) - 
         (8*(x^8 + x^12))/w2^16 - (2*(x^2 + 13*x^4 + 55*x^6 + 121*x^8 + 
            100*x^10 + 121*x^12 + 55*x^14 + 13*x^16 + x^18))/w2^10 - 
         (2*(x^2 + 13*x^4 + 55*x^6 + 121*x^8 + 100*x^10 + 121*x^12 + 
            55*x^14 + 13*x^16 + x^18))/w2^6 + (-3 + 30*x^2 + 13*x^4 + 
           268*x^6 + 118*x^8 + 652*x^10 + 118*x^12 + 268*x^14 + 13*x^16 + 
           30*x^18 - 3*x^20)/w2^8)/w1^2 + (4*x^8*(5 - 2*x^2 + 5*x^4) + 
         (4*x^8*(5 - 2*x^2 + 5*x^4))/w2^16 - 
         (4*x^6*(11 + 4*x^2 + 10*x^4 + 4*x^6 + 11*x^8))/w2^14 - 
         (4*x^6*(11 + 4*x^2 + 10*x^4 + 4*x^6 + 11*x^8))/w2^2 + 
         (x^4*(33 + 44*x^2 - 65*x^4 - 168*x^6 - 65*x^8 + 44*x^10 + 33*x^12))/
          w2^12 + (x^4*(33 + 44*x^2 - 65*x^4 - 168*x^6 - 65*x^8 + 44*x^10 + 
            33*x^12))/w2^4 + (x^2*(-13 - 22*x^2 + 168*x^4 + 390*x^6 + 
            458*x^8 + 390*x^10 + 168*x^12 - 22*x^14 - 13*x^16))/w2^10 + 
         (x^2*(-13 - 22*x^2 + 168*x^4 + 390*x^6 + 458*x^8 + 390*x^10 + 
            168*x^12 - 22*x^14 - 13*x^16))/w2^6 + 
         (2*(3 - 11*x^2 + 6*x^4 - 172*x^6 - 157*x^8 - 570*x^10 - 157*x^12 - 
            172*x^14 + 6*x^16 - 11*x^18 + 3*x^20))/w2^8)/w1^4))/w1 - 
    (myq1*myq2^7*(-1 + w1^(-2))*x*
      (8*(1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
        (x^2*(3 - 2*x^2 + 3*x^4) + (x^2*(3 - 2*x^2 + 3*x^4))/w2^4 + 
         (1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8)/w2^2) + 
       (8*(1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
         (x^2*(3 - 2*x^2 + 3*x^4) + (x^2*(3 - 2*x^2 + 3*x^4))/w2^4 + 
          (1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8)/w2^2))/w1^4 + 
       (2*x^4*(3 - 16*x^2 - 35*x^4 - 96*x^6 - 35*x^8 - 16*x^10 + 3*x^12) + 
         (2*x^4*(3 - 16*x^2 - 35*x^4 - 96*x^6 - 35*x^8 - 16*x^10 + 3*x^12))/
          w2^12 + (2*x^2*(-5 + 13*x^2 + 106*x^4 + 291*x^6 + 342*x^8 + 
            291*x^10 + 106*x^12 + 13*x^14 - 5*x^16))/w2^10 + 
         (2*x^2*(-5 + 13*x^2 + 106*x^4 + 291*x^6 + 342*x^8 + 291*x^10 + 
            106*x^12 + 13*x^14 - 5*x^16))/w2^2 + 
         (2*(-13 + 18*x^2 + 81*x^4 + 468*x^6 + 796*x^8 + 1140*x^10 + 
            796*x^12 + 468*x^14 + 81*x^16 + 18*x^18 - 13*x^20))/w2^6 + 
         (5 + 24*x^2 - 153*x^4 - 648*x^6 - 1260*x^8 - 1696*x^10 - 1260*x^12 - 
           648*x^14 - 153*x^16 + 24*x^18 + 5*x^20)/w2^8 + 
         (5 + 24*x^2 - 153*x^4 - 648*x^6 - 1260*x^8 - 1696*x^10 - 1260*x^12 - 
           648*x^14 - 153*x^16 + 24*x^18 + 5*x^20)/w2^4)/w1^2))/(w1^2*w2^3) - 
    (myq1^4*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
      (x^2*(4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^16 + 
         (x^2*(-4 + 7*x^2 + 4*x^4 - 26*x^6 + 4*x^8 + 7*x^10 - 4*x^12))/
          w2^12 + (x^2*(-4 + 7*x^2 + 4*x^4 - 26*x^6 + 4*x^8 + 7*x^10 - 
            4*x^12))/w2^4 - (4*(x^4 + x^6 + x^10 + x^12))/w2^14 - 
         (4*(x^4 + x^6 + x^10 + x^12))/w2^2 - (1 - 14*x^2 + 46*x^4 - 74*x^6 + 
           170*x^8 - 74*x^10 + 46*x^12 - 14*x^14 + x^16)/w2^8 + 
         (3 - 2*x^2 - 18*x^4 + 62*x^6 - 26*x^8 + 62*x^10 - 18*x^12 - 2*x^14 + 
           3*x^16)/w2^10 + (3 - 2*x^2 - 18*x^4 + 62*x^6 - 26*x^8 + 62*x^10 - 
           18*x^12 - 2*x^14 + 3*x^16)/w2^6) + 
       (x^2*(4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^16 + 
          (x^2*(-4 + 7*x^2 + 4*x^4 - 26*x^6 + 4*x^8 + 7*x^10 - 4*x^12))/
           w2^12 + (x^2*(-4 + 7*x^2 + 4*x^4 - 26*x^6 + 4*x^8 + 7*x^10 - 
             4*x^12))/w2^4 - (4*(x^4 + x^6 + x^10 + x^12))/w2^14 - 
          (4*(x^4 + x^6 + x^10 + x^12))/w2^2 - (1 - 14*x^2 + 46*x^4 - 
            74*x^6 + 170*x^8 - 74*x^10 + 46*x^12 - 14*x^14 + x^16)/w2^8 + 
          (3 - 2*x^2 - 18*x^4 + 62*x^6 - 26*x^8 + 62*x^10 - 18*x^12 - 
            2*x^14 + 3*x^16)/w2^10 + (3 - 2*x^2 - 18*x^4 + 62*x^6 - 26*x^8 + 
            62*x^10 - 18*x^12 - 2*x^14 + 3*x^16)/w2^6))/w1^8 + 
       (2*(2*x^8*(3 - 2*x^2 + 3*x^4) + (2*x^8*(3 - 2*x^2 + 3*x^4))/w2^16 - 
          (4*x^8*(5 - 8*x^2 + 5*x^4))/w2^14 - (4*x^8*(5 - 8*x^2 + 5*x^4))/
           w2^2 + (x^4*(-25 + 55*x^2 + 137*x^4 + 222*x^6 + 137*x^8 + 
             55*x^10 - 25*x^12))/w2^12 + (x^4*(-25 + 55*x^2 + 137*x^4 + 
             222*x^6 + 137*x^8 + 55*x^10 - 25*x^12))/w2^4 + 
          (x^2*(32 - 63*x^2 - 316*x^4 - 485*x^6 - 616*x^8 - 485*x^10 - 
             316*x^12 - 63*x^14 + 32*x^16))/w2^10 + 
          (x^2*(32 - 63*x^2 - 316*x^4 - 485*x^6 - 616*x^8 - 485*x^10 - 
             316*x^12 - 63*x^14 + 32*x^16))/w2^6 + 
          (2*(-6 + 4*x^2 + 99*x^4 + 85*x^6 + 541*x^8 + 278*x^10 + 541*x^12 + 
             85*x^14 + 99*x^16 + 4*x^18 - 6*x^20))/w2^8))/w1^4 + 
       (-4*x^8*(3 - 2*x^2 + 3*x^4) - (4*x^8*(3 - 2*x^2 + 3*x^4))/w2^16 + 
         (x^4*(1 + x^2)^2*(5 - 74*x^2 + 2*x^4 - 74*x^6 + 5*x^8))/w2^12 + 
         (x^4*(1 + x^2)^2*(5 - 74*x^2 + 2*x^4 - 74*x^6 + 5*x^8))/w2^4 + 
         (x^6*(19 + 8*x^2 - 30*x^4 + 8*x^6 + 19*x^8))/w2^14 + 
         (x^6*(19 + 8*x^2 - 30*x^4 + 8*x^6 + 19*x^8))/w2^2 + 
         (x^2*(-24 + 101*x^2 + 347*x^4 + 403*x^6 + 562*x^8 + 403*x^10 + 
            347*x^12 + 101*x^14 - 24*x^16))/w2^10 + 
         (x^2*(-24 + 101*x^2 + 347*x^4 + 403*x^6 + 562*x^8 + 403*x^10 + 
            347*x^12 + 101*x^14 - 24*x^16))/w2^6 + 
         (12 - 29*x^2 - 236*x^4 - 176*x^6 - 1080*x^8 - 342*x^10 - 1080*x^12 - 
           176*x^14 - 236*x^16 - 29*x^18 + 12*x^20)/w2^8)/w1^6 + 
       (-4*x^8*(3 - 2*x^2 + 3*x^4) - (4*x^8*(3 - 2*x^2 + 3*x^4))/w2^16 + 
         (x^4*(1 + x^2)^2*(5 - 74*x^2 + 2*x^4 - 74*x^6 + 5*x^8))/w2^12 + 
         (x^4*(1 + x^2)^2*(5 - 74*x^2 + 2*x^4 - 74*x^6 + 5*x^8))/w2^4 + 
         (x^6*(19 + 8*x^2 - 30*x^4 + 8*x^6 + 19*x^8))/w2^14 + 
         (x^6*(19 + 8*x^2 - 30*x^4 + 8*x^6 + 19*x^8))/w2^2 + 
         (x^2*(-24 + 101*x^2 + 347*x^4 + 403*x^6 + 562*x^8 + 403*x^10 + 
            347*x^12 + 101*x^14 - 24*x^16))/w2^10 + 
         (x^2*(-24 + 101*x^2 + 347*x^4 + 403*x^6 + 562*x^8 + 403*x^10 + 
            347*x^12 + 101*x^14 - 24*x^16))/w2^6 + 
         (12 - 29*x^2 - 236*x^4 - 176*x^6 - 1080*x^8 - 342*x^10 - 1080*x^12 - 
           176*x^14 - 236*x^16 - 29*x^18 + 12*x^20)/w2^8)/w1^2))/w1 - 
    (myq1^7*myq2*(-1 + w1^(-2))*x*
      ((-2*x^6*(17 + 8*x^2 + 46*x^4 + 8*x^6 + 17*x^8))/w2^14 - 
       (2*x^6*(17 + 8*x^2 + 46*x^4 + 8*x^6 + 17*x^8))/w2^2 + 
       16*(x^8 + x^12) + (16*(x^8 + x^12))/w2^16 + 
       (2*x^4*(11 + 10*x^2 + 45*x^4 - 4*x^6 + 45*x^8 + 10*x^10 + 11*x^12))/
        w2^12 + (2*x^4*(11 + 10*x^2 + 45*x^4 - 4*x^6 + 45*x^8 + 10*x^10 + 
          11*x^12))/w2^4 + (2*x^2*(-3 + 3*x^2 + 15*x^4 + 37*x^6 - 8*x^8 + 
          37*x^10 + 15*x^12 + 3*x^14 - 3*x^16))/w2^10 + 
       (2*x^2*(-3 + 3*x^2 + 15*x^4 + 37*x^6 - 8*x^8 + 37*x^10 + 15*x^12 + 
          3*x^14 - 3*x^16))/w2^6 + (3 - 16*x^2 - 21*x^4 - 88*x^6 - 46*x^8 - 
         240*x^10 - 46*x^12 - 88*x^14 - 21*x^16 - 16*x^18 + 3*x^20)/w2^8 + 
       ((-2*x^6*(17 + 8*x^2 + 46*x^4 + 8*x^6 + 17*x^8))/w2^14 - 
         (2*x^6*(17 + 8*x^2 + 46*x^4 + 8*x^6 + 17*x^8))/w2^2 + 
         16*(x^8 + x^12) + (16*(x^8 + x^12))/w2^16 + 
         (2*x^4*(11 + 10*x^2 + 45*x^4 - 4*x^6 + 45*x^8 + 10*x^10 + 11*x^12))/
          w2^12 + (2*x^4*(11 + 10*x^2 + 45*x^4 - 4*x^6 + 45*x^8 + 10*x^10 + 
            11*x^12))/w2^4 + (2*x^2*(-3 + 3*x^2 + 15*x^4 + 37*x^6 - 8*x^8 + 
            37*x^10 + 15*x^12 + 3*x^14 - 3*x^16))/w2^10 + 
         (2*x^2*(-3 + 3*x^2 + 15*x^4 + 37*x^6 - 8*x^8 + 37*x^10 + 15*x^12 + 
            3*x^14 - 3*x^16))/w2^6 + (3 - 16*x^2 - 21*x^4 - 88*x^6 - 46*x^8 - 
           240*x^10 - 46*x^12 - 88*x^14 - 21*x^16 - 16*x^18 + 3*x^20)/w2^8)/
        w1^4 + (4*x^6*(-1 + x^2)^4 + (4*x^6*(-1 + x^2)^4)/w2^16 + 
         (4*x^6*(9 - 24*x^2 - 2*x^4 - 24*x^6 + 9*x^8))/w2^14 + 
         (4*x^6*(9 - 24*x^2 - 2*x^4 - 24*x^6 + 9*x^8))/w2^2 + 
         (x^2*(-13 - 44*x^2 + 124*x^4 + 268*x^6 + 610*x^8 + 268*x^10 + 
            124*x^12 - 44*x^14 - 13*x^16))/w2^12 + 
         (x^2*(-13 - 44*x^2 + 124*x^4 + 268*x^6 + 610*x^8 + 268*x^10 + 
            124*x^12 - 44*x^14 - 13*x^16))/w2^4 + 
         (9 + 46*x^2 - 39*x^4 - 420*x^6 - 1026*x^8 - 1108*x^10 - 1026*x^12 - 
           420*x^14 - 39*x^16 + 46*x^18 + 9*x^20)/w2^10 + 
         (9 + 46*x^2 - 39*x^4 - 420*x^6 - 1026*x^8 - 1108*x^10 - 1026*x^12 - 
           420*x^14 - 39*x^16 + 46*x^18 + 9*x^20)/w2^6 - 
         (2*(12 + 5*x^2 - 48*x^4 - 312*x^6 - 588*x^8 - 954*x^10 - 588*x^12 - 
            312*x^14 - 48*x^16 + 5*x^18 + 12*x^20))/w2^8)/w1^2))/(w1^2*w2) + 
    (myq1^5*myq2^3*(-1 + w1^(-2))*x*((-1 + w2^(-2))^2*x^2*
        ((-4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^10 - 
         (4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^2 + 8*(x^6 + x^10) + 
         (8*(x^6 + x^10))/w2^12 + (2*x^2*(4 - 3*x^2 + 16*x^4 - 6*x^6 + 
            16*x^8 - 3*x^10 + 4*x^12))/w2^8 + 
         (2*x^2*(4 - 3*x^2 + 16*x^4 - 6*x^6 + 16*x^8 - 3*x^10 + 4*x^12))/
          w2^4 - (1 - 2*x^2 + 24*x^4 - 14*x^6 + 30*x^8 - 14*x^10 + 24*x^12 - 
           2*x^14 + x^16)/w2^6) + ((-1 + w2^(-2))^2*x^2*
         ((-4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^10 - 
          (4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^2 + 8*(x^6 + x^10) + 
          (8*(x^6 + x^10))/w2^12 + (2*x^2*(4 - 3*x^2 + 16*x^4 - 6*x^6 + 
             16*x^8 - 3*x^10 + 4*x^12))/w2^8 + 
          (2*x^2*(4 - 3*x^2 + 16*x^4 - 6*x^6 + 16*x^8 - 3*x^10 + 4*x^12))/
           w2^4 - (1 - 2*x^2 + 24*x^4 - 14*x^6 + 30*x^8 - 14*x^10 + 24*x^12 - 
            2*x^14 + x^16)/w2^6))/w1^8 + (-8*x^8*(-1 + x^2)^2 - 
         (8*x^8*(-1 + x^2)^2)/w2^16 + (x^4*(-1 + x^2)^2*(3 + 28*x^2 + 
            58*x^4 + 28*x^6 + 3*x^8))/w2^14 + 
         (x^4*(-1 + x^2)^2*(3 + 28*x^2 + 58*x^4 + 28*x^6 + 3*x^8))/w2^2 - 
         (x^2*(7 + 24*x^2 + 108*x^4 + 16*x^6 + 234*x^8 + 16*x^10 + 108*x^12 + 
            24*x^14 + 7*x^16))/w2^12 - (x^2*(7 + 24*x^2 + 108*x^4 + 16*x^6 + 
            234*x^8 + 16*x^10 + 108*x^12 + 24*x^14 + 7*x^16))/w2^4 + 
         (2*(2 - 39*x^2 - 98*x^4 - 228*x^6 - 240*x^8 - 426*x^10 - 240*x^12 - 
            228*x^14 - 98*x^16 - 39*x^18 + 2*x^20))/w2^8 + 
         (2 + 16*x^2 + 155*x^4 + 242*x^6 + 603*x^8 + 140*x^10 + 603*x^12 + 
           242*x^14 + 155*x^16 + 16*x^18 + 2*x^20)/w2^10 + 
         (2 + 16*x^2 + 155*x^4 + 242*x^6 + 603*x^8 + 140*x^10 + 603*x^12 + 
           242*x^14 + 155*x^16 + 16*x^18 + 2*x^20)/w2^6)/w1^6 + 
       (-8*x^8*(-1 + x^2)^2 - (8*x^8*(-1 + x^2)^2)/w2^16 + 
         (x^4*(-1 + x^2)^2*(3 + 28*x^2 + 58*x^4 + 28*x^6 + 3*x^8))/w2^14 + 
         (x^4*(-1 + x^2)^2*(3 + 28*x^2 + 58*x^4 + 28*x^6 + 3*x^8))/w2^2 - 
         (x^2*(7 + 24*x^2 + 108*x^4 + 16*x^6 + 234*x^8 + 16*x^10 + 108*x^12 + 
            24*x^14 + 7*x^16))/w2^12 - (x^2*(7 + 24*x^2 + 108*x^4 + 16*x^6 + 
            234*x^8 + 16*x^10 + 108*x^12 + 24*x^14 + 7*x^16))/w2^4 + 
         (2*(2 - 39*x^2 - 98*x^4 - 228*x^6 - 240*x^8 - 426*x^10 - 240*x^12 - 
            228*x^14 - 98*x^16 - 39*x^18 + 2*x^20))/w2^8 + 
         (2 + 16*x^2 + 155*x^4 + 242*x^6 + 603*x^8 + 140*x^10 + 603*x^12 + 
           242*x^14 + 155*x^16 + 16*x^18 + 2*x^20)/w2^10 + 
         (2 + 16*x^2 + 155*x^4 + 242*x^6 + 603*x^8 + 140*x^10 + 603*x^12 + 
           242*x^14 + 155*x^16 + 16*x^18 + 2*x^20)/w2^6)/w1^2 - 
       (2*x^6*(5 - 16*x^2 + 6*x^4 - 16*x^6 + 5*x^8) + 
         (2*x^6*(5 - 16*x^2 + 6*x^4 - 16*x^6 + 5*x^8))/w2^16 + 
         (-26*x^4 + 40*x^6 + 34*x^8 + 34*x^12 + 40*x^14 - 26*x^16)/w2^14 + 
         (-26*x^4 + 40*x^6 + 34*x^8 + 34*x^12 + 40*x^14 - 26*x^16)/w2^2 + 
         (2*x^2*(10 + 15*x^2 - 60*x^4 - 63*x^6 - 308*x^8 - 63*x^10 - 
            60*x^12 + 15*x^14 + 10*x^16))/w2^12 + 
         (2*x^2*(10 + 15*x^2 - 60*x^4 - 63*x^6 - 308*x^8 - 63*x^10 - 
            60*x^12 + 15*x^14 + 10*x^16))/w2^4 + 
         (-7 - 58*x^2 + 143*x^4 + 248*x^6 + 1312*x^8 + 404*x^10 + 1312*x^12 + 
           248*x^14 + 143*x^16 - 58*x^18 - 7*x^20)/w2^10 + 
         (-7 - 58*x^2 + 143*x^4 + 248*x^6 + 1312*x^8 + 404*x^10 + 1312*x^12 + 
           248*x^14 + 143*x^16 - 58*x^18 - 7*x^20)/w2^6 + 
         (2*(15 - 22*x^2 - 75*x^4 - 322*x^6 - 500*x^8 - 928*x^10 - 500*x^12 - 
            322*x^14 - 75*x^16 - 22*x^18 + 15*x^20))/w2^8)/w1^4))/w2 - 
    (myq1^3*myq2^5*(-1 + w1^(-2))*x*((16*(-1 + w2^(-2))^2*x^4*(1 + x^4)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/w2^2 + 
       (16*(-1 + w2^(-2))^2*x^4*(1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^
          2)/(w1^8*w2^2) - (4*x^6*(3 - x^2 + 8*x^4 - x^6 + 3*x^8) + 
         (4*x^6*(3 - x^2 + 8*x^4 - x^6 + 3*x^8))/w2^16 - 
         (x^4*(23 - 4*x^2 + 45*x^4 + 72*x^6 + 45*x^8 - 4*x^10 + 23*x^12))/
          w2^14 - (x^4*(23 - 4*x^2 + 45*x^4 + 72*x^6 + 45*x^8 - 4*x^10 + 
            23*x^12))/w2^2 + (x^2*(7 + 8*x^2 - 8*x^4 + 120*x^6 + 242*x^8 + 
            120*x^10 - 8*x^12 + 8*x^14 + 7*x^16))/w2^12 + 
         (x^2*(7 + 8*x^2 - 8*x^4 + 120*x^6 + 242*x^8 + 120*x^10 - 8*x^12 + 
            8*x^14 + 7*x^16))/w2^4 + (1 - 18*x^2 - 19*x^4 + 136*x^6 + 
           90*x^8 + 836*x^10 + 90*x^12 + 136*x^14 - 19*x^16 - 18*x^18 + x^20)/
          w2^8 + (1 + 2*x^2 + 26*x^4 - 32*x^6 - 343*x^8 - 260*x^10 - 
           343*x^12 - 32*x^14 + 26*x^16 + 2*x^18 + x^20)/w2^10 + 
         (1 + 2*x^2 + 26*x^4 - 32*x^6 - 343*x^8 - 260*x^10 - 343*x^12 - 
           32*x^14 + 26*x^16 + 2*x^18 + x^20)/w2^6)/w1^6 - 
       (4*x^6*(3 - x^2 + 8*x^4 - x^6 + 3*x^8) + 
         (4*x^6*(3 - x^2 + 8*x^4 - x^6 + 3*x^8))/w2^16 - 
         (x^4*(23 - 4*x^2 + 45*x^4 + 72*x^6 + 45*x^8 - 4*x^10 + 23*x^12))/
          w2^14 - (x^4*(23 - 4*x^2 + 45*x^4 + 72*x^6 + 45*x^8 - 4*x^10 + 
            23*x^12))/w2^2 + (x^2*(7 + 8*x^2 - 8*x^4 + 120*x^6 + 242*x^8 + 
            120*x^10 - 8*x^12 + 8*x^14 + 7*x^16))/w2^12 + 
         (x^2*(7 + 8*x^2 - 8*x^4 + 120*x^6 + 242*x^8 + 120*x^10 - 8*x^12 + 
            8*x^14 + 7*x^16))/w2^4 + (1 - 18*x^2 - 19*x^4 + 136*x^6 + 
           90*x^8 + 836*x^10 + 90*x^12 + 136*x^14 - 19*x^16 - 18*x^18 + x^20)/
          w2^8 + (1 + 2*x^2 + 26*x^4 - 32*x^6 - 343*x^8 - 260*x^10 - 
           343*x^12 - 32*x^14 + 26*x^16 + 2*x^18 + x^20)/w2^10 + 
         (1 + 2*x^2 + 26*x^4 - 32*x^6 - 343*x^8 - 260*x^10 - 343*x^12 - 
           32*x^14 + 26*x^16 + 2*x^18 + x^20)/w2^6)/w1^2 + 
       (8*x^6*(2 + x^2 + 6*x^4 + x^6 + 2*x^8) + 
         (8*x^6*(2 + x^2 + 6*x^4 + x^6 + 2*x^8))/w2^16 - 
         (4*x^4*(9 + 5*x^2 - 13*x^4 - 14*x^6 - 13*x^8 + 5*x^10 + 9*x^12))/
          w2^14 - (4*x^4*(9 + 5*x^2 - 13*x^4 - 14*x^6 - 13*x^8 + 5*x^10 + 
            9*x^12))/w2^2 + (x^2*(25 + 16*x^2 - 204*x^4 - 480*x^6 - 410*x^8 - 
            480*x^10 - 204*x^12 + 16*x^14 + 25*x^16))/w2^12 + 
         (x^2*(25 + 16*x^2 - 204*x^4 - 480*x^6 - 410*x^8 - 480*x^10 - 
            204*x^12 + 16*x^14 + 25*x^16))/w2^4 + 
         (-9 - 22*x^2 + 155*x^4 + 548*x^6 + 990*x^8 + 1492*x^10 + 990*x^12 + 
           548*x^14 + 155*x^16 - 22*x^18 - 9*x^20)/w2^10 + 
         (-9 - 22*x^2 + 155*x^4 + 548*x^6 + 990*x^8 + 1492*x^10 + 990*x^12 + 
           548*x^14 + 155*x^16 - 22*x^18 - 9*x^20)/w2^6 + 
         (24 - 6*x^2 - 264*x^4 - 504*x^6 - 2048*x^8 - 932*x^10 - 2048*x^12 - 
           504*x^14 - 264*x^16 - 6*x^18 + 24*x^20)/w2^8)/w1^4))/w2))/
  (1536*myq1^3*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (5*w1^3*w2^3*((-16*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(-1 + x^2)^2*
      (1 + x^2 + x^4 + x^6)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/
     (w1^3*w2^4) - (myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (4*x^6*(3 + 2*x^2 + 3*x^4) + (4*x^6*(3 + 2*x^2 + 3*x^4))/w2^12 - 
       (24*x^4*(1 + x^2 + 4*x^4 + x^6 + x^8))/w2^10 - 
       (24*x^4*(1 + x^2 + 4*x^4 + x^6 + x^8))/w2^2 + 
       (x^2*(11 + 26*x^2 + 169*x^4 + 68*x^6 + 169*x^8 + 26*x^10 + 11*x^12))/
        w2^8 + (x^2*(11 + 26*x^2 + 169*x^4 + 68*x^6 + 169*x^8 + 26*x^10 + 
          11*x^12))/w2^4 + (1 - 10*x^2 - 96*x^4 - 70*x^6 - 290*x^8 - 
         70*x^10 - 96*x^12 - 10*x^14 + x^16)/w2^6))/(w1^3*w2^2) + 
    (myq1^2*myq2^6*(-1 + w2^(-2))*(1 + x^2)*
      (-8*(1 + x^4)*(x^2 + x^2/w2^4 + (-1 + x^2)^2/w2^2)*
        (x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2 - 
       (8*(1 + x^4)*(x^2 + x^2/w2^4 + (-1 + x^2)^2/w2^2)*
         (x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2)/w1^8 - 
       (8*x^6*(2 + 2*x^2 - x^4 + 2*x^6 + 2*x^8) + 
         (8*x^6*(2 + 2*x^2 - x^4 + 2*x^6 + 2*x^8))/w2^12 + 
         (x^4*(-47 + 26*x^2 + 15*x^4 + 380*x^6 + 15*x^8 + 26*x^10 - 47*x^12))/
          w2^10 + (x^4*(-47 + 26*x^2 + 15*x^4 + 380*x^6 + 15*x^8 + 26*x^10 - 
            47*x^12))/w2^2 + (x^2*(35 - 48*x^2 - 68*x^4 - 768*x^6 - 278*x^8 - 
            768*x^10 - 68*x^12 - 48*x^14 + 35*x^16))/w2^8 + 
         (x^2*(35 - 48*x^2 - 68*x^4 - 768*x^6 - 278*x^8 - 768*x^10 - 
            68*x^12 - 48*x^14 + 35*x^16))/w2^4 + 
         (2*(-5 + 21*x^2 - 38*x^4 + 306*x^6 + 43*x^8 + 898*x^10 + 43*x^12 + 
            306*x^14 - 38*x^16 + 21*x^18 - 5*x^20))/w2^6)/w1^4 + 
       (x^6*(5 + 24*x^2 - 14*x^4 + 24*x^6 + 5*x^8) + 
         (x^6*(5 + 24*x^2 - 14*x^4 + 24*x^6 + 5*x^8))/w2^12 - 
         (2*x^4*(9 + 2*x^2 - x^4 - 80*x^6 - x^8 + 2*x^10 + 9*x^12))/w2^10 - 
         (2*x^4*(9 + 2*x^2 - x^4 - 80*x^6 - x^8 + 2*x^10 + 9*x^12))/w2^2 + 
         (x^2*(15 - 36*x^2 + 3*x^4 - 388*x^6 - 64*x^8 - 388*x^10 + 3*x^12 - 
            36*x^14 + 15*x^16))/w2^8 + (x^2*(15 - 36*x^2 + 3*x^4 - 388*x^6 - 
            64*x^8 - 388*x^10 + 3*x^12 - 36*x^14 + 15*x^16))/w2^4 + 
         (-5 + 34*x^2 - 57*x^4 + 336*x^6 - 66*x^8 + 940*x^10 - 66*x^12 + 
           336*x^14 - 57*x^16 + 34*x^18 - 5*x^20)/w2^6)/w1^6 + 
       (x^6*(5 + 24*x^2 - 14*x^4 + 24*x^6 + 5*x^8) + 
         (x^6*(5 + 24*x^2 - 14*x^4 + 24*x^6 + 5*x^8))/w2^12 - 
         (2*x^4*(9 + 2*x^2 - x^4 - 80*x^6 - x^8 + 2*x^10 + 9*x^12))/w2^10 - 
         (2*x^4*(9 + 2*x^2 - x^4 - 80*x^6 - x^8 + 2*x^10 + 9*x^12))/w2^2 + 
         (x^2*(15 - 36*x^2 + 3*x^4 - 388*x^6 - 64*x^8 - 388*x^10 + 3*x^12 - 
            36*x^14 + 15*x^16))/w2^8 + (x^2*(15 - 36*x^2 + 3*x^4 - 388*x^6 - 
            64*x^8 - 388*x^10 + 3*x^12 - 36*x^14 + 15*x^16))/w2^4 + 
         (-5 + 34*x^2 - 57*x^4 + 336*x^6 - 66*x^8 + 940*x^10 - 66*x^12 + 
           336*x^14 - 57*x^16 + 34*x^18 - 5*x^20)/w2^6)/w1^2))/(w1*w2^2) + 
    (myq1^6*myq2^2*(-1 + w2^(-2))*(1 + x^2)*
      ((x^2*(4*x^6*(1 + x^2)^2 + (4*x^6*(1 + x^2)^2)/w2^12 - 
          (x^4*(9 + 16*x^2 + 38*x^4 + 16*x^6 + 9*x^8))/w2^10 - 
          (x^4*(9 + 16*x^2 + 38*x^4 + 16*x^6 + 9*x^8))/w2^2 + 
          (x^2*(5 + 8*x^2 + 71*x^4 + 40*x^6 + 71*x^8 + 8*x^10 + 5*x^12))/
           w2^8 + (x^2*(5 + 8*x^2 + 71*x^4 + 40*x^6 + 71*x^8 + 8*x^10 + 
             5*x^12))/w2^4 - (2*(1 - 4*x^2 + 29*x^4 + 4*x^6 + 76*x^8 + 
             4*x^10 + 29*x^12 - 4*x^14 + x^16))/w2^6))/w2^2 + 
       (x^2*(4*x^6*(1 + x^2)^2 + (4*x^6*(1 + x^2)^2)/w2^12 - 
          (x^4*(9 + 16*x^2 + 38*x^4 + 16*x^6 + 9*x^8))/w2^10 - 
          (x^4*(9 + 16*x^2 + 38*x^4 + 16*x^6 + 9*x^8))/w2^2 + 
          (x^2*(5 + 8*x^2 + 71*x^4 + 40*x^6 + 71*x^8 + 8*x^10 + 5*x^12))/
           w2^8 + (x^2*(5 + 8*x^2 + 71*x^4 + 40*x^6 + 71*x^8 + 8*x^10 + 
             5*x^12))/w2^4 - (2*(1 - 4*x^2 + 29*x^4 + 4*x^6 + 76*x^8 + 
             4*x^10 + 29*x^12 - 4*x^14 + x^16))/w2^6))/(w1^8*w2^2) + 
       ((2*x^4*(1 + x^2)^2*(1 - 3*x^2 + 24*x^4 - 3*x^6 + x^8))/w2^12 + 
         (2*x^4*(1 + x^2)^2*(1 - 3*x^2 + 24*x^4 - 3*x^6 + x^8))/w2^4 + 
         (2*x^6*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^14 + 
         (2*x^6*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^2 - 8*(x^8 + x^12) - 
         (8*(x^8 + x^12))/w2^16 - (2*(x^2 + 13*x^4 + 55*x^6 + 121*x^8 + 
            100*x^10 + 121*x^12 + 55*x^14 + 13*x^16 + x^18))/w2^10 - 
         (2*(x^2 + 13*x^4 + 55*x^6 + 121*x^8 + 100*x^10 + 121*x^12 + 
            55*x^14 + 13*x^16 + x^18))/w2^6 + (-3 + 30*x^2 + 13*x^4 + 
           268*x^6 + 118*x^8 + 652*x^10 + 118*x^12 + 268*x^14 + 13*x^16 + 
           30*x^18 - 3*x^20)/w2^8)/w1^6 + 
       ((2*x^4*(1 + x^2)^2*(1 - 3*x^2 + 24*x^4 - 3*x^6 + x^8))/w2^12 + 
         (2*x^4*(1 + x^2)^2*(1 - 3*x^2 + 24*x^4 - 3*x^6 + x^8))/w2^4 + 
         (2*x^6*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^14 + 
         (2*x^6*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^2 - 8*(x^8 + x^12) - 
         (8*(x^8 + x^12))/w2^16 - (2*(x^2 + 13*x^4 + 55*x^6 + 121*x^8 + 
            100*x^10 + 121*x^12 + 55*x^14 + 13*x^16 + x^18))/w2^10 - 
         (2*(x^2 + 13*x^4 + 55*x^6 + 121*x^8 + 100*x^10 + 121*x^12 + 
            55*x^14 + 13*x^16 + x^18))/w2^6 + (-3 + 30*x^2 + 13*x^4 + 
           268*x^6 + 118*x^8 + 652*x^10 + 118*x^12 + 268*x^14 + 13*x^16 + 
           30*x^18 - 3*x^20)/w2^8)/w1^2 + (4*x^8*(5 - 2*x^2 + 5*x^4) + 
         (4*x^8*(5 - 2*x^2 + 5*x^4))/w2^16 - 
         (4*x^6*(11 + 4*x^2 + 10*x^4 + 4*x^6 + 11*x^8))/w2^14 - 
         (4*x^6*(11 + 4*x^2 + 10*x^4 + 4*x^6 + 11*x^8))/w2^2 + 
         (x^4*(33 + 44*x^2 - 65*x^4 - 168*x^6 - 65*x^8 + 44*x^10 + 33*x^12))/
          w2^12 + (x^4*(33 + 44*x^2 - 65*x^4 - 168*x^6 - 65*x^8 + 44*x^10 + 
            33*x^12))/w2^4 + (x^2*(-13 - 22*x^2 + 168*x^4 + 390*x^6 + 
            458*x^8 + 390*x^10 + 168*x^12 - 22*x^14 - 13*x^16))/w2^10 + 
         (x^2*(-13 - 22*x^2 + 168*x^4 + 390*x^6 + 458*x^8 + 390*x^10 + 
            168*x^12 - 22*x^14 - 13*x^16))/w2^6 + 
         (2*(3 - 11*x^2 + 6*x^4 - 172*x^6 - 157*x^8 - 570*x^10 - 157*x^12 - 
            172*x^14 + 6*x^16 - 11*x^18 + 3*x^20))/w2^8)/w1^4))/w1 + 
    (myq1*myq2^7*(-1 + w1^(-2))*x*
      (8*(1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
        (x^2*(3 - 2*x^2 + 3*x^4) + (x^2*(3 - 2*x^2 + 3*x^4))/w2^4 + 
         (1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8)/w2^2) + 
       (8*(1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
         (x^2*(3 - 2*x^2 + 3*x^4) + (x^2*(3 - 2*x^2 + 3*x^4))/w2^4 + 
          (1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8)/w2^2))/w1^4 + 
       (2*x^4*(3 - 16*x^2 - 35*x^4 - 96*x^6 - 35*x^8 - 16*x^10 + 3*x^12) + 
         (2*x^4*(3 - 16*x^2 - 35*x^4 - 96*x^6 - 35*x^8 - 16*x^10 + 3*x^12))/
          w2^12 + (2*x^2*(-5 + 13*x^2 + 106*x^4 + 291*x^6 + 342*x^8 + 
            291*x^10 + 106*x^12 + 13*x^14 - 5*x^16))/w2^10 + 
         (2*x^2*(-5 + 13*x^2 + 106*x^4 + 291*x^6 + 342*x^8 + 291*x^10 + 
            106*x^12 + 13*x^14 - 5*x^16))/w2^2 + 
         (2*(-13 + 18*x^2 + 81*x^4 + 468*x^6 + 796*x^8 + 1140*x^10 + 
            796*x^12 + 468*x^14 + 81*x^16 + 18*x^18 - 13*x^20))/w2^6 + 
         (5 + 24*x^2 - 153*x^4 - 648*x^6 - 1260*x^8 - 1696*x^10 - 1260*x^12 - 
           648*x^14 - 153*x^16 + 24*x^18 + 5*x^20)/w2^8 + 
         (5 + 24*x^2 - 153*x^4 - 648*x^6 - 1260*x^8 - 1696*x^10 - 1260*x^12 - 
           648*x^14 - 153*x^16 + 24*x^18 + 5*x^20)/w2^4)/w1^2))/(w1^2*w2^3) + 
    (myq1^4*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
      (x^2*(4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^16 + 
         (x^2*(-4 + 7*x^2 + 4*x^4 - 26*x^6 + 4*x^8 + 7*x^10 - 4*x^12))/
          w2^12 + (x^2*(-4 + 7*x^2 + 4*x^4 - 26*x^6 + 4*x^8 + 7*x^10 - 
            4*x^12))/w2^4 - (4*(x^4 + x^6 + x^10 + x^12))/w2^14 - 
         (4*(x^4 + x^6 + x^10 + x^12))/w2^2 - (1 - 14*x^2 + 46*x^4 - 74*x^6 + 
           170*x^8 - 74*x^10 + 46*x^12 - 14*x^14 + x^16)/w2^8 + 
         (3 - 2*x^2 - 18*x^4 + 62*x^6 - 26*x^8 + 62*x^10 - 18*x^12 - 2*x^14 + 
           3*x^16)/w2^10 + (3 - 2*x^2 - 18*x^4 + 62*x^6 - 26*x^8 + 62*x^10 - 
           18*x^12 - 2*x^14 + 3*x^16)/w2^6) + 
       (x^2*(4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^16 + 
          (x^2*(-4 + 7*x^2 + 4*x^4 - 26*x^6 + 4*x^8 + 7*x^10 - 4*x^12))/
           w2^12 + (x^2*(-4 + 7*x^2 + 4*x^4 - 26*x^6 + 4*x^8 + 7*x^10 - 
             4*x^12))/w2^4 - (4*(x^4 + x^6 + x^10 + x^12))/w2^14 - 
          (4*(x^4 + x^6 + x^10 + x^12))/w2^2 - (1 - 14*x^2 + 46*x^4 - 
            74*x^6 + 170*x^8 - 74*x^10 + 46*x^12 - 14*x^14 + x^16)/w2^8 + 
          (3 - 2*x^2 - 18*x^4 + 62*x^6 - 26*x^8 + 62*x^10 - 18*x^12 - 
            2*x^14 + 3*x^16)/w2^10 + (3 - 2*x^2 - 18*x^4 + 62*x^6 - 26*x^8 + 
            62*x^10 - 18*x^12 - 2*x^14 + 3*x^16)/w2^6))/w1^8 + 
       (2*(2*x^8*(3 - 2*x^2 + 3*x^4) + (2*x^8*(3 - 2*x^2 + 3*x^4))/w2^16 - 
          (4*x^8*(5 - 8*x^2 + 5*x^4))/w2^14 - (4*x^8*(5 - 8*x^2 + 5*x^4))/
           w2^2 + (x^4*(-25 + 55*x^2 + 137*x^4 + 222*x^6 + 137*x^8 + 
             55*x^10 - 25*x^12))/w2^12 + (x^4*(-25 + 55*x^2 + 137*x^4 + 
             222*x^6 + 137*x^8 + 55*x^10 - 25*x^12))/w2^4 + 
          (x^2*(32 - 63*x^2 - 316*x^4 - 485*x^6 - 616*x^8 - 485*x^10 - 
             316*x^12 - 63*x^14 + 32*x^16))/w2^10 + 
          (x^2*(32 - 63*x^2 - 316*x^4 - 485*x^6 - 616*x^8 - 485*x^10 - 
             316*x^12 - 63*x^14 + 32*x^16))/w2^6 + 
          (2*(-6 + 4*x^2 + 99*x^4 + 85*x^6 + 541*x^8 + 278*x^10 + 541*x^12 + 
             85*x^14 + 99*x^16 + 4*x^18 - 6*x^20))/w2^8))/w1^4 + 
       (-4*x^8*(3 - 2*x^2 + 3*x^4) - (4*x^8*(3 - 2*x^2 + 3*x^4))/w2^16 + 
         (x^4*(1 + x^2)^2*(5 - 74*x^2 + 2*x^4 - 74*x^6 + 5*x^8))/w2^12 + 
         (x^4*(1 + x^2)^2*(5 - 74*x^2 + 2*x^4 - 74*x^6 + 5*x^8))/w2^4 + 
         (x^6*(19 + 8*x^2 - 30*x^4 + 8*x^6 + 19*x^8))/w2^14 + 
         (x^6*(19 + 8*x^2 - 30*x^4 + 8*x^6 + 19*x^8))/w2^2 + 
         (x^2*(-24 + 101*x^2 + 347*x^4 + 403*x^6 + 562*x^8 + 403*x^10 + 
            347*x^12 + 101*x^14 - 24*x^16))/w2^10 + 
         (x^2*(-24 + 101*x^2 + 347*x^4 + 403*x^6 + 562*x^8 + 403*x^10 + 
            347*x^12 + 101*x^14 - 24*x^16))/w2^6 + 
         (12 - 29*x^2 - 236*x^4 - 176*x^6 - 1080*x^8 - 342*x^10 - 1080*x^12 - 
           176*x^14 - 236*x^16 - 29*x^18 + 12*x^20)/w2^8)/w1^6 + 
       (-4*x^8*(3 - 2*x^2 + 3*x^4) - (4*x^8*(3 - 2*x^2 + 3*x^4))/w2^16 + 
         (x^4*(1 + x^2)^2*(5 - 74*x^2 + 2*x^4 - 74*x^6 + 5*x^8))/w2^12 + 
         (x^4*(1 + x^2)^2*(5 - 74*x^2 + 2*x^4 - 74*x^6 + 5*x^8))/w2^4 + 
         (x^6*(19 + 8*x^2 - 30*x^4 + 8*x^6 + 19*x^8))/w2^14 + 
         (x^6*(19 + 8*x^2 - 30*x^4 + 8*x^6 + 19*x^8))/w2^2 + 
         (x^2*(-24 + 101*x^2 + 347*x^4 + 403*x^6 + 562*x^8 + 403*x^10 + 
            347*x^12 + 101*x^14 - 24*x^16))/w2^10 + 
         (x^2*(-24 + 101*x^2 + 347*x^4 + 403*x^6 + 562*x^8 + 403*x^10 + 
            347*x^12 + 101*x^14 - 24*x^16))/w2^6 + 
         (12 - 29*x^2 - 236*x^4 - 176*x^6 - 1080*x^8 - 342*x^10 - 1080*x^12 - 
           176*x^14 - 236*x^16 - 29*x^18 + 12*x^20)/w2^8)/w1^2))/w1 + 
    (myq1^7*myq2*(-1 + w1^(-2))*x*
      ((-2*x^6*(17 + 8*x^2 + 46*x^4 + 8*x^6 + 17*x^8))/w2^14 - 
       (2*x^6*(17 + 8*x^2 + 46*x^4 + 8*x^6 + 17*x^8))/w2^2 + 
       16*(x^8 + x^12) + (16*(x^8 + x^12))/w2^16 + 
       (2*x^4*(11 + 10*x^2 + 45*x^4 - 4*x^6 + 45*x^8 + 10*x^10 + 11*x^12))/
        w2^12 + (2*x^4*(11 + 10*x^2 + 45*x^4 - 4*x^6 + 45*x^8 + 10*x^10 + 
          11*x^12))/w2^4 + (2*x^2*(-3 + 3*x^2 + 15*x^4 + 37*x^6 - 8*x^8 + 
          37*x^10 + 15*x^12 + 3*x^14 - 3*x^16))/w2^10 + 
       (2*x^2*(-3 + 3*x^2 + 15*x^4 + 37*x^6 - 8*x^8 + 37*x^10 + 15*x^12 + 
          3*x^14 - 3*x^16))/w2^6 + (3 - 16*x^2 - 21*x^4 - 88*x^6 - 46*x^8 - 
         240*x^10 - 46*x^12 - 88*x^14 - 21*x^16 - 16*x^18 + 3*x^20)/w2^8 + 
       ((-2*x^6*(17 + 8*x^2 + 46*x^4 + 8*x^6 + 17*x^8))/w2^14 - 
         (2*x^6*(17 + 8*x^2 + 46*x^4 + 8*x^6 + 17*x^8))/w2^2 + 
         16*(x^8 + x^12) + (16*(x^8 + x^12))/w2^16 + 
         (2*x^4*(11 + 10*x^2 + 45*x^4 - 4*x^6 + 45*x^8 + 10*x^10 + 11*x^12))/
          w2^12 + (2*x^4*(11 + 10*x^2 + 45*x^4 - 4*x^6 + 45*x^8 + 10*x^10 + 
            11*x^12))/w2^4 + (2*x^2*(-3 + 3*x^2 + 15*x^4 + 37*x^6 - 8*x^8 + 
            37*x^10 + 15*x^12 + 3*x^14 - 3*x^16))/w2^10 + 
         (2*x^2*(-3 + 3*x^2 + 15*x^4 + 37*x^6 - 8*x^8 + 37*x^10 + 15*x^12 + 
            3*x^14 - 3*x^16))/w2^6 + (3 - 16*x^2 - 21*x^4 - 88*x^6 - 46*x^8 - 
           240*x^10 - 46*x^12 - 88*x^14 - 21*x^16 - 16*x^18 + 3*x^20)/w2^8)/
        w1^4 + (4*x^6*(-1 + x^2)^4 + (4*x^6*(-1 + x^2)^4)/w2^16 + 
         (4*x^6*(9 - 24*x^2 - 2*x^4 - 24*x^6 + 9*x^8))/w2^14 + 
         (4*x^6*(9 - 24*x^2 - 2*x^4 - 24*x^6 + 9*x^8))/w2^2 + 
         (x^2*(-13 - 44*x^2 + 124*x^4 + 268*x^6 + 610*x^8 + 268*x^10 + 
            124*x^12 - 44*x^14 - 13*x^16))/w2^12 + 
         (x^2*(-13 - 44*x^2 + 124*x^4 + 268*x^6 + 610*x^8 + 268*x^10 + 
            124*x^12 - 44*x^14 - 13*x^16))/w2^4 + 
         (9 + 46*x^2 - 39*x^4 - 420*x^6 - 1026*x^8 - 1108*x^10 - 1026*x^12 - 
           420*x^14 - 39*x^16 + 46*x^18 + 9*x^20)/w2^10 + 
         (9 + 46*x^2 - 39*x^4 - 420*x^6 - 1026*x^8 - 1108*x^10 - 1026*x^12 - 
           420*x^14 - 39*x^16 + 46*x^18 + 9*x^20)/w2^6 - 
         (2*(12 + 5*x^2 - 48*x^4 - 312*x^6 - 588*x^8 - 954*x^10 - 588*x^12 - 
            312*x^14 - 48*x^16 + 5*x^18 + 12*x^20))/w2^8)/w1^2))/(w1^2*w2) - 
    (myq1^5*myq2^3*(-1 + w1^(-2))*x*((-1 + w2^(-2))^2*x^2*
        ((-4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^10 - 
         (4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^2 + 8*(x^6 + x^10) + 
         (8*(x^6 + x^10))/w2^12 + (2*x^2*(4 - 3*x^2 + 16*x^4 - 6*x^6 + 
            16*x^8 - 3*x^10 + 4*x^12))/w2^8 + 
         (2*x^2*(4 - 3*x^2 + 16*x^4 - 6*x^6 + 16*x^8 - 3*x^10 + 4*x^12))/
          w2^4 - (1 - 2*x^2 + 24*x^4 - 14*x^6 + 30*x^8 - 14*x^10 + 24*x^12 - 
           2*x^14 + x^16)/w2^6) + ((-1 + w2^(-2))^2*x^2*
         ((-4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^10 - 
          (4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^2 + 8*(x^6 + x^10) + 
          (8*(x^6 + x^10))/w2^12 + (2*x^2*(4 - 3*x^2 + 16*x^4 - 6*x^6 + 
             16*x^8 - 3*x^10 + 4*x^12))/w2^8 + 
          (2*x^2*(4 - 3*x^2 + 16*x^4 - 6*x^6 + 16*x^8 - 3*x^10 + 4*x^12))/
           w2^4 - (1 - 2*x^2 + 24*x^4 - 14*x^6 + 30*x^8 - 14*x^10 + 24*x^12 - 
            2*x^14 + x^16)/w2^6))/w1^8 + (-8*x^8*(-1 + x^2)^2 - 
         (8*x^8*(-1 + x^2)^2)/w2^16 + (x^4*(-1 + x^2)^2*(3 + 28*x^2 + 
            58*x^4 + 28*x^6 + 3*x^8))/w2^14 + 
         (x^4*(-1 + x^2)^2*(3 + 28*x^2 + 58*x^4 + 28*x^6 + 3*x^8))/w2^2 - 
         (x^2*(7 + 24*x^2 + 108*x^4 + 16*x^6 + 234*x^8 + 16*x^10 + 108*x^12 + 
            24*x^14 + 7*x^16))/w2^12 - (x^2*(7 + 24*x^2 + 108*x^4 + 16*x^6 + 
            234*x^8 + 16*x^10 + 108*x^12 + 24*x^14 + 7*x^16))/w2^4 + 
         (2*(2 - 39*x^2 - 98*x^4 - 228*x^6 - 240*x^8 - 426*x^10 - 240*x^12 - 
            228*x^14 - 98*x^16 - 39*x^18 + 2*x^20))/w2^8 + 
         (2 + 16*x^2 + 155*x^4 + 242*x^6 + 603*x^8 + 140*x^10 + 603*x^12 + 
           242*x^14 + 155*x^16 + 16*x^18 + 2*x^20)/w2^10 + 
         (2 + 16*x^2 + 155*x^4 + 242*x^6 + 603*x^8 + 140*x^10 + 603*x^12 + 
           242*x^14 + 155*x^16 + 16*x^18 + 2*x^20)/w2^6)/w1^6 + 
       (-8*x^8*(-1 + x^2)^2 - (8*x^8*(-1 + x^2)^2)/w2^16 + 
         (x^4*(-1 + x^2)^2*(3 + 28*x^2 + 58*x^4 + 28*x^6 + 3*x^8))/w2^14 + 
         (x^4*(-1 + x^2)^2*(3 + 28*x^2 + 58*x^4 + 28*x^6 + 3*x^8))/w2^2 - 
         (x^2*(7 + 24*x^2 + 108*x^4 + 16*x^6 + 234*x^8 + 16*x^10 + 108*x^12 + 
            24*x^14 + 7*x^16))/w2^12 - (x^2*(7 + 24*x^2 + 108*x^4 + 16*x^6 + 
            234*x^8 + 16*x^10 + 108*x^12 + 24*x^14 + 7*x^16))/w2^4 + 
         (2*(2 - 39*x^2 - 98*x^4 - 228*x^6 - 240*x^8 - 426*x^10 - 240*x^12 - 
            228*x^14 - 98*x^16 - 39*x^18 + 2*x^20))/w2^8 + 
         (2 + 16*x^2 + 155*x^4 + 242*x^6 + 603*x^8 + 140*x^10 + 603*x^12 + 
           242*x^14 + 155*x^16 + 16*x^18 + 2*x^20)/w2^10 + 
         (2 + 16*x^2 + 155*x^4 + 242*x^6 + 603*x^8 + 140*x^10 + 603*x^12 + 
           242*x^14 + 155*x^16 + 16*x^18 + 2*x^20)/w2^6)/w1^2 - 
       (2*x^6*(5 - 16*x^2 + 6*x^4 - 16*x^6 + 5*x^8) + 
         (2*x^6*(5 - 16*x^2 + 6*x^4 - 16*x^6 + 5*x^8))/w2^16 + 
         (-26*x^4 + 40*x^6 + 34*x^8 + 34*x^12 + 40*x^14 - 26*x^16)/w2^14 + 
         (-26*x^4 + 40*x^6 + 34*x^8 + 34*x^12 + 40*x^14 - 26*x^16)/w2^2 + 
         (2*x^2*(10 + 15*x^2 - 60*x^4 - 63*x^6 - 308*x^8 - 63*x^10 - 
            60*x^12 + 15*x^14 + 10*x^16))/w2^12 + 
         (2*x^2*(10 + 15*x^2 - 60*x^4 - 63*x^6 - 308*x^8 - 63*x^10 - 
            60*x^12 + 15*x^14 + 10*x^16))/w2^4 + 
         (-7 - 58*x^2 + 143*x^4 + 248*x^6 + 1312*x^8 + 404*x^10 + 1312*x^12 + 
           248*x^14 + 143*x^16 - 58*x^18 - 7*x^20)/w2^10 + 
         (-7 - 58*x^2 + 143*x^4 + 248*x^6 + 1312*x^8 + 404*x^10 + 1312*x^12 + 
           248*x^14 + 143*x^16 - 58*x^18 - 7*x^20)/w2^6 + 
         (2*(15 - 22*x^2 - 75*x^4 - 322*x^6 - 500*x^8 - 928*x^10 - 500*x^12 - 
            322*x^14 - 75*x^16 - 22*x^18 + 15*x^20))/w2^8)/w1^4))/w2 + 
    (myq1^3*myq2^5*(-1 + w1^(-2))*x*((16*(-1 + w2^(-2))^2*x^4*(1 + x^4)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/w2^2 + 
       (16*(-1 + w2^(-2))^2*x^4*(1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^
          2)/(w1^8*w2^2) - (4*x^6*(3 - x^2 + 8*x^4 - x^6 + 3*x^8) + 
         (4*x^6*(3 - x^2 + 8*x^4 - x^6 + 3*x^8))/w2^16 - 
         (x^4*(23 - 4*x^2 + 45*x^4 + 72*x^6 + 45*x^8 - 4*x^10 + 23*x^12))/
          w2^14 - (x^4*(23 - 4*x^2 + 45*x^4 + 72*x^6 + 45*x^8 - 4*x^10 + 
            23*x^12))/w2^2 + (x^2*(7 + 8*x^2 - 8*x^4 + 120*x^6 + 242*x^8 + 
            120*x^10 - 8*x^12 + 8*x^14 + 7*x^16))/w2^12 + 
         (x^2*(7 + 8*x^2 - 8*x^4 + 120*x^6 + 242*x^8 + 120*x^10 - 8*x^12 + 
            8*x^14 + 7*x^16))/w2^4 + (1 - 18*x^2 - 19*x^4 + 136*x^6 + 
           90*x^8 + 836*x^10 + 90*x^12 + 136*x^14 - 19*x^16 - 18*x^18 + x^20)/
          w2^8 + (1 + 2*x^2 + 26*x^4 - 32*x^6 - 343*x^8 - 260*x^10 - 
           343*x^12 - 32*x^14 + 26*x^16 + 2*x^18 + x^20)/w2^10 + 
         (1 + 2*x^2 + 26*x^4 - 32*x^6 - 343*x^8 - 260*x^10 - 343*x^12 - 
           32*x^14 + 26*x^16 + 2*x^18 + x^20)/w2^6)/w1^6 - 
       (4*x^6*(3 - x^2 + 8*x^4 - x^6 + 3*x^8) + 
         (4*x^6*(3 - x^2 + 8*x^4 - x^6 + 3*x^8))/w2^16 - 
         (x^4*(23 - 4*x^2 + 45*x^4 + 72*x^6 + 45*x^8 - 4*x^10 + 23*x^12))/
          w2^14 - (x^4*(23 - 4*x^2 + 45*x^4 + 72*x^6 + 45*x^8 - 4*x^10 + 
            23*x^12))/w2^2 + (x^2*(7 + 8*x^2 - 8*x^4 + 120*x^6 + 242*x^8 + 
            120*x^10 - 8*x^12 + 8*x^14 + 7*x^16))/w2^12 + 
         (x^2*(7 + 8*x^2 - 8*x^4 + 120*x^6 + 242*x^8 + 120*x^10 - 8*x^12 + 
            8*x^14 + 7*x^16))/w2^4 + (1 - 18*x^2 - 19*x^4 + 136*x^6 + 
           90*x^8 + 836*x^10 + 90*x^12 + 136*x^14 - 19*x^16 - 18*x^18 + x^20)/
          w2^8 + (1 + 2*x^2 + 26*x^4 - 32*x^6 - 343*x^8 - 260*x^10 - 
           343*x^12 - 32*x^14 + 26*x^16 + 2*x^18 + x^20)/w2^10 + 
         (1 + 2*x^2 + 26*x^4 - 32*x^6 - 343*x^8 - 260*x^10 - 343*x^12 - 
           32*x^14 + 26*x^16 + 2*x^18 + x^20)/w2^6)/w1^2 + 
       (8*x^6*(2 + x^2 + 6*x^4 + x^6 + 2*x^8) + 
         (8*x^6*(2 + x^2 + 6*x^4 + x^6 + 2*x^8))/w2^16 - 
         (4*x^4*(9 + 5*x^2 - 13*x^4 - 14*x^6 - 13*x^8 + 5*x^10 + 9*x^12))/
          w2^14 - (4*x^4*(9 + 5*x^2 - 13*x^4 - 14*x^6 - 13*x^8 + 5*x^10 + 
            9*x^12))/w2^2 + (x^2*(25 + 16*x^2 - 204*x^4 - 480*x^6 - 410*x^8 - 
            480*x^10 - 204*x^12 + 16*x^14 + 25*x^16))/w2^12 + 
         (x^2*(25 + 16*x^2 - 204*x^4 - 480*x^6 - 410*x^8 - 480*x^10 - 
            204*x^12 + 16*x^14 + 25*x^16))/w2^4 + 
         (-9 - 22*x^2 + 155*x^4 + 548*x^6 + 990*x^8 + 1492*x^10 + 990*x^12 + 
           548*x^14 + 155*x^16 - 22*x^18 - 9*x^20)/w2^10 + 
         (-9 - 22*x^2 + 155*x^4 + 548*x^6 + 990*x^8 + 1492*x^10 + 990*x^12 + 
           548*x^14 + 155*x^16 - 22*x^18 - 9*x^20)/w2^6 + 
         (24 - 6*x^2 - 264*x^4 - 504*x^6 - 2048*x^8 - 932*x^10 - 2048*x^12 - 
           504*x^14 - 264*x^16 - 6*x^18 + 24*x^20)/w2^8)/w1^4))/w2))/
  (1536*myq1^3*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (w1^4*w2^3*((144*myq1^6*(-1 + w1^(-2))*(-1 + x^4)^2*
      (1 - 4*x^2 + 2*x^4 - 4*x^6 + x^8)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
     (w1^5*w2^3) - (2*myq1*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)*
      (9*x^4*(-1 + x^4)^2 + (9*x^4*(-1 + x^4)^2)/w1^16 - 
       (2*x^2*(71 - 97*x^2 + 91*x^4 + 86*x^6 + 91*x^8 - 97*x^10 + 71*x^12))/
        w1^14 - (2*x^2*(71 - 97*x^2 + 91*x^4 + 86*x^6 + 91*x^8 - 97*x^10 + 
          71*x^12))/w1^2 + (27 - 146*x^2 + 490*x^4 - 1258*x^6 + 2206*x^8 - 
         1258*x^10 + 490*x^12 - 146*x^14 + 27*x^16)/w1^10 + 
       (27 - 146*x^2 + 490*x^4 - 1258*x^6 + 2206*x^8 - 1258*x^10 + 490*x^12 - 
         146*x^14 + 27*x^16)/w1^6 - (2*(88 - 203*x^2 + 459*x^4 - 517*x^6 + 
          1210*x^8 - 517*x^10 + 459*x^12 - 203*x^14 + 88*x^16))/w1^8 + 
       (133 - 203*x^2 + 342*x^4 + 59*x^6 + 202*x^8 + 59*x^10 + 342*x^12 - 
         203*x^14 + 133*x^16)/w1^12 + (133 - 203*x^2 + 342*x^4 + 59*x^6 + 
         202*x^8 + 59*x^10 + 342*x^12 - 203*x^14 + 133*x^16)/w1^4))/w2^2 + 
    (myq2^6*(-1 + w1^(-2))*(-1 + x^2)^2*
      (2*x^4*(115 - 54*x^2 - 410*x^4 - 54*x^6 + 115*x^8) + 
       (2*x^4*(115 - 54*x^2 - 410*x^4 - 54*x^6 + 115*x^8))/w1^12 + 
       (2*x^2*(63 + 302*x^2 + 153*x^4 - 604*x^6 + 153*x^8 + 302*x^10 + 
          63*x^12))/w1^10 + (2*x^2*(63 + 302*x^2 + 153*x^4 - 604*x^6 + 
          153*x^8 + 302*x^10 + 63*x^12))/w1^2 + 
       (2*(203 + 1406*x^2 + 424*x^4 - 974*x^6 - 1830*x^8 - 974*x^10 + 
          424*x^12 + 1406*x^14 + 203*x^16))/w1^6 - 
       (347 + 956*x^2 + 1834*x^4 - 1352*x^6 - 2994*x^8 - 1352*x^10 + 
         1834*x^12 + 956*x^14 + 347*x^16)/w1^8 - 
       (347 + 956*x^2 + 1834*x^4 - 1352*x^6 - 2994*x^8 - 1352*x^10 + 
         1834*x^12 + 956*x^14 + 347*x^16)/w1^4))/(w1*w2^3) + 
    (2*myq1^3*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)*(9*x^4*(-1 + x^4)^2 + 
       (9*x^4*(-1 + x^4)^2)/w2^4 + (2*x^2*(-53 + 16*x^2 + 107*x^4 - 356*x^6 + 
          107*x^8 + 16*x^10 - 53*x^12))/w2^2 + 
       (9*x^4*(-1 + x^4)^2 + (9*x^4*(-1 + x^4)^2)/w2^4 + 
         (2*x^2*(-53 + 16*x^2 + 107*x^4 - 356*x^6 + 107*x^8 + 16*x^10 - 
            53*x^12))/w2^2)/w1^12 + 
       (2*(18*x^2*(-1 + x^4)^2*(1 - 4*x^2 + x^4) + 
          (18*x^2*(-1 + x^4)^2*(1 - 4*x^2 + x^4))/w2^4 + 
          (-485 + 132*x^2 + 308*x^4 - 2940*x^6 - 78*x^8 - 2940*x^10 + 
            308*x^12 + 132*x^14 - 485*x^16)/w2^2))/w1^6 + 
       (-36*x^4*(-1 + x^4)^2 - (36*x^4*(-1 + x^4)^2)/w2^4 + 
         (115 - 672*x^2 + 1388*x^4 - 1704*x^6 + 882*x^8 - 1704*x^10 + 
           1388*x^12 - 672*x^14 + 115*x^16)/w2^2)/w1^10 + 
       (-36*x^4*(-1 + x^4)^2 - (36*x^4*(-1 + x^4)^2)/w2^4 + 
         (115 - 672*x^2 + 1388*x^4 - 1704*x^6 + 882*x^8 - 1704*x^10 + 
           1388*x^12 - 672*x^14 + 115*x^16)/w2^2)/w1^2 + 
       (-9*x^2*(-1 + x^4)^2*(2 - 11*x^2 + 2*x^4) - 
         (9*x^2*(-1 + x^4)^2*(2 - 11*x^2 + 2*x^4))/w2^4 + 
         (2*(257 + 35*x^2 - 288*x^4 + 1351*x^6 + 962*x^8 + 1351*x^10 - 
            288*x^12 + 35*x^14 + 257*x^16))/w2^2)/w1^8 + 
       (-9*x^2*(-1 + x^4)^2*(2 - 11*x^2 + 2*x^4) - 
         (9*x^2*(-1 + x^4)^2*(2 - 11*x^2 + 2*x^4))/w2^4 + 
         (2*(257 + 35*x^2 - 288*x^4 + 1351*x^6 + 962*x^8 + 1351*x^10 - 
            288*x^12 + 35*x^14 + 257*x^16))/w2^2)/w1^4))/w1^2 - 
    (2*myq1^5*myq2*(-1 + w2^(-2))*x*(1 + x^2)*(18*x^4*(-1 + x^4)^2 + 
       (18*x^4*(-1 + x^4)^2)/w2^4 + (x^2*(-397 + 254*x^2 + 181*x^4 - 
          1804*x^6 + 181*x^8 + 254*x^10 - 397*x^12))/w2^2 + 
       (x^2*(18*x^2*(-1 + x^4)^2 + (18*x^2*(-1 + x^4)^2)/w2^4 + 
          (-397 + 254*x^2 + 181*x^4 - 1804*x^6 + 181*x^8 + 254*x^10 - 
            397*x^12)/w2^2))/w1^8 + (2*(18*x^2*(-1 + x^4)^2*(1 + x^2 + x^4) + 
          (18*x^2*(-1 + x^4)^2*(1 + x^2 + x^4))/w2^4 - 
          (343 + 143*x^2 + 178*x^4 + 793*x^6 + 2270*x^8 + 793*x^10 + 
            178*x^12 + 143*x^14 + 343*x^16)/w2^2))/w1^4 + 
       (-18*x^2*(-1 + x^2)^2*(1 + x^2)^4 - (18*x^2*(-1 + x^2)^2*(1 + x^2)^4)/
          w2^4 + (415 + 252*x^2 + 500*x^4 - 252*x^6 + 5082*x^8 - 252*x^10 + 
           500*x^12 + 252*x^14 + 415*x^16)/w2^2)/w1^6 + 
       (-18*x^2*(-1 + x^2)^2*(1 + x^2)^4 - (18*x^2*(-1 + x^2)^2*(1 + x^2)^4)/
          w2^4 + (415 + 252*x^2 + 500*x^4 - 252*x^6 + 5082*x^8 - 252*x^10 + 
           500*x^12 + 252*x^14 + 415*x^16)/w2^2)/w1^2))/w1^4 - 
    (myq1^4*myq2^2*(-1 + w1^(-2))*
      (2*(x^4*(115 - 32*x^2 + 389*x^4 - 80*x^6 + 389*x^8 - 32*x^10 + 
           115*x^12) + (x^4*(115 - 32*x^2 + 389*x^4 - 80*x^6 + 389*x^8 - 
            32*x^10 + 115*x^12))/w2^4 + (x^2*(-115 - 834*x^2 + 1768*x^4 + 
            114*x^6 - 3594*x^8 + 114*x^10 + 1768*x^12 - 834*x^14 - 115*x^16))/
          w2^2) + (2*(x^4*(115 - 32*x^2 + 389*x^4 - 80*x^6 + 389*x^8 - 
            32*x^10 + 115*x^12) + (x^4*(115 - 32*x^2 + 389*x^4 - 80*x^6 + 
             389*x^8 - 32*x^10 + 115*x^12))/w2^4 + 
          (x^2*(-115 - 834*x^2 + 1768*x^4 + 114*x^6 - 3594*x^8 + 114*x^10 + 
             1768*x^12 - 834*x^14 - 115*x^16))/w2^2))/w1^8 - 
       (4*x^2*(62 + 9*x^2 + 382*x^4 + 135*x^6 + 552*x^8 + 135*x^10 + 
           382*x^12 + 9*x^14 + 62*x^16) + 
         (4*x^2*(62 + 9*x^2 + 382*x^4 + 135*x^6 + 552*x^8 + 135*x^10 + 
            382*x^12 + 9*x^14 + 62*x^16))/w2^4 - 
         ((1 + x^2)^2*(239 + 1632*x^2 - 4076*x^4 + 960*x^6 + 5946*x^8 + 
            960*x^10 - 4076*x^12 + 1632*x^14 + 239*x^16))/w2^2)/w1^6 - 
       (4*x^2*(62 + 9*x^2 + 382*x^4 + 135*x^6 + 552*x^8 + 135*x^10 + 
           382*x^12 + 9*x^14 + 62*x^16) + 
         (4*x^2*(62 + 9*x^2 + 382*x^4 + 135*x^6 + 552*x^8 + 135*x^10 + 
            382*x^12 + 9*x^14 + 62*x^16))/w2^4 - 
         ((1 + x^2)^2*(239 + 1632*x^2 - 4076*x^4 + 960*x^6 + 5946*x^8 + 
            960*x^10 - 4076*x^12 + 1632*x^14 + 239*x^16))/w2^2)/w1^2 + 
       (2*(2*x^2*(52 + 191*x^2 + 220*x^4 + 745*x^6 + 176*x^8 + 745*x^10 + 
            220*x^12 + 191*x^14 + 52*x^16) + 
          (2*x^2*(52 + 191*x^2 + 220*x^4 + 745*x^6 + 176*x^8 + 745*x^10 + 
             220*x^12 + 191*x^14 + 52*x^16))/w2^4 - 
          (239 + 1592*x^2 - 1665*x^4 - 2024*x^6 + 3442*x^8 + 7200*x^10 + 
            3442*x^12 - 2024*x^14 - 1665*x^16 + 1592*x^18 + 239*x^20)/w2^2))/
        w1^4))/(w1^3*w2) - (myq1^2*myq2^4*(-1 + w1^(-2))*
      (2*x^4*(9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12) + 
         (9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12))/w2^4 + 
         (97 - 158*x^2 + 119*x^4 + 316*x^6 + 119*x^8 - 158*x^10 + 97*x^12)/
          w2^2) + (2*x^4*(9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + 
            x^12) + (9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + 
             x^12))/w2^4 + (97 - 158*x^2 + 119*x^4 + 316*x^6 + 119*x^8 - 
            158*x^10 + 97*x^12)/w2^2))/w1^12 - 
       (x^2*(9 + 320*x^2 - 1108*x^4 + 112*x^6 + 470*x^8 + 112*x^10 - 
          1108*x^12 + 320*x^14 + 9*x^16 + (9 + 320*x^2 - 1108*x^4 + 112*x^6 + 
            470*x^8 + 112*x^10 - 1108*x^12 + 320*x^14 + 9*x^16)/w2^4 - 
          (2*(187 + 1100*x^2 - 3200*x^4 - 1388*x^6 + 5738*x^8 - 1388*x^10 - 
             3200*x^12 + 1100*x^14 + 187*x^16))/w2^2))/w1^10 - 
       (x^2*(9 + 320*x^2 - 1108*x^4 + 112*x^6 + 470*x^8 + 112*x^10 - 
          1108*x^12 + 320*x^14 + 9*x^16 + (9 + 320*x^2 - 1108*x^4 + 112*x^6 + 
            470*x^8 + 112*x^10 - 1108*x^12 + 320*x^14 + 9*x^16)/w2^4 - 
          (2*(187 + 1100*x^2 - 3200*x^4 - 1388*x^6 + 5738*x^8 - 1388*x^10 - 
             3200*x^12 + 1100*x^14 + 187*x^16))/w2^2))/w1^2 - 
       (2*(x^2*(239 + 76*x^2 - 820*x^4 + 644*x^6 + 586*x^8 + 644*x^10 - 
            820*x^12 + 76*x^14 + 239*x^16) + 
          (x^2*(239 + 76*x^2 - 820*x^4 + 644*x^6 + 586*x^8 + 644*x^10 - 
             820*x^12 + 76*x^14 + 239*x^16))/w2^4 - 
          (2*(185 + 1575*x^2 - 2267*x^4 - 2480*x^6 + 1218*x^8 + 4402*x^10 + 
             1218*x^12 - 2480*x^14 - 2267*x^16 + 1575*x^18 + 185*x^20))/
           w2^2))/w1^6 + (2*(x^2*(196 - 99*x^2 - 325*x^4 - 333*x^6 + 
            1338*x^8 - 333*x^10 - 325*x^12 - 99*x^14 + 196*x^16) + 
          (x^2*(196 - 99*x^2 - 325*x^4 - 333*x^6 + 1338*x^8 - 333*x^10 - 
             325*x^12 - 99*x^14 + 196*x^16))/w2^4 - 
          (293 + 1258*x^2 - 98*x^4 - 6990*x^6 + 1173*x^8 + 9160*x^10 + 
            1173*x^12 - 6990*x^14 - 98*x^16 + 1258*x^18 + 293*x^20)/w2^2))/
        w1^8 + (2*(x^2*(196 - 99*x^2 - 325*x^4 - 333*x^6 + 1338*x^8 - 
            333*x^10 - 325*x^12 - 99*x^14 + 196*x^16) + 
          (x^2*(196 - 99*x^2 - 325*x^4 - 333*x^6 + 1338*x^8 - 333*x^10 - 
             325*x^12 - 99*x^14 + 196*x^16))/w2^4 - 
          (293 + 1258*x^2 - 98*x^4 - 6990*x^6 + 1173*x^8 + 9160*x^10 + 
            1173*x^12 - 6990*x^14 - 98*x^16 + 1258*x^18 + 293*x^20)/w2^2))/
        w1^4))/(w1*w2)))/(2304*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
   x^3*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (13*w1^4*w2^3*((-2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (9*x^4*(-1 + x^4)^2 + (9*x^4*(-1 + x^4)^2)/w1^12 - 
       (2*x^2*(71 - 34*x^2 - 233*x^4 + 608*x^6 - 233*x^8 - 34*x^10 + 
          71*x^12))/w1^10 - (2*x^2*(71 - 34*x^2 - 233*x^4 + 608*x^6 - 
          233*x^8 - 34*x^10 + 71*x^12))/w1^2 + 
       ((-1 + x^2)^2*(133 - 59*x^2 + 38*x^4 + 532*x^6 + 38*x^8 - 59*x^10 + 
          133*x^12))/w1^8 + ((-1 + x^2)^2*(133 - 59*x^2 + 38*x^4 + 532*x^6 + 
          38*x^8 - 59*x^10 + 133*x^12))/w1^4 + 
       (2*(133 - 453*x^2 + 590*x^4 + 201*x^6 - 510*x^8 + 201*x^10 + 
          590*x^12 - 453*x^14 + 133*x^16))/w1^6))/w2^2 + 
    (myq2^5*(-1 + x^2)^2*(2*x^4*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8) + 
       (2*x^4*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8))/w1^12 + 
       (2*x^2*(63 + 194*x^2 + 369*x^4 + 332*x^6 + 369*x^8 + 194*x^10 + 
          63*x^12))/w1^10 + (2*x^2*(63 + 194*x^2 + 369*x^4 + 332*x^6 + 
          369*x^8 + 194*x^10 + 63*x^12))/w1^2 + 
       (262 + 2596*x^2 + 4304*x^4 + 5468*x^6 + 7572*x^8 + 5468*x^10 + 
         4304*x^12 + 2596*x^14 + 262*x^16)/w1^6 - 
       (347 + 848*x^2 + 2770*x^4 + 4228*x^6 + 3774*x^8 + 4228*x^10 + 
         2770*x^12 + 848*x^14 + 347*x^16)/w1^8 - 
       (347 + 848*x^2 + 2770*x^4 + 4228*x^6 + 3774*x^8 + 4228*x^10 + 
         2770*x^12 + 848*x^14 + 347*x^16)/w1^4))/(w1*w2^3) + 
    (2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4) + 
       (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/w2^4 + 
       (x^2*(487 - 1010*x^2 + 1169*x^4 + 436*x^6 + 1169*x^8 - 1010*x^10 + 
          487*x^12))/w2^2 + (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4) + 
         (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/w2^4 + 
         (x^2*(487 - 1010*x^2 + 1169*x^4 + 436*x^6 + 1169*x^8 - 1010*x^10 + 
            487*x^12))/w2^2)/w1^4 - 
       (2*(9*x^2*(-1 + x^2)^2*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8) + 
          (9*x^2*(-1 + x^2)^2*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8))/w2^4 + 
          (248 - 523*x^2 + 846*x^4 - 269*x^6 + 1124*x^8 - 269*x^10 + 
            846*x^12 - 523*x^14 + 248*x^16)/w2^2))/w1^2))/w1^4 - 
    (2*myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
       (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^4 + 
       (x^2*(115 - 338*x^2 + 605*x^4 - 332*x^6 + 605*x^8 - 338*x^10 + 
          115*x^12))/w2^2 + (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
         (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^4 + 
         (x^2*(115 - 338*x^2 + 605*x^4 - 332*x^6 + 605*x^8 - 338*x^10 + 
            115*x^12))/w2^2)/w1^8 + 
       (-9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8) - 
         (9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8))/w2^4 - 
         (2*(62 - 577*x^2 + 924*x^4 - 215*x^6 - 1252*x^8 - 215*x^10 + 
            924*x^12 - 577*x^14 + 62*x^16))/w2^2)/w1^6 + 
       (-9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8) - 
         (9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8))/w2^4 - 
         (2*(62 - 577*x^2 + 924*x^4 - 215*x^6 - 1252*x^8 - 215*x^10 + 
            924*x^12 - 577*x^14 + 62*x^16))/w2^2)/w1^2 + 
       (2*(9*x^2*(-1 + x^4)^2*(2 - 5*x^2 + 2*x^4) + 
          (9*x^2*(-1 + x^4)^2*(2 - 5*x^2 + 2*x^4))/w2^4 - 
          (390 - 661*x^2 + 626*x^4 + 661*x^6 + 128*x^8 + 661*x^10 + 
            626*x^12 - 661*x^14 + 390*x^16)/w2^2))/w1^4))/w1^2 + 
    (myq1^4*myq2*(2*x^2*(x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 677*x^8 + 
           320*x^10 - 115*x^12) + (x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 
            677*x^8 + 320*x^10 - 115*x^12))/w2^4 + 
         (133 + 546*x^2 - 976*x^4 + 750*x^6 + 822*x^8 + 750*x^10 - 976*x^12 + 
           546*x^14 + 133*x^16)/w2^2) + 
       (2*x^2*(x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 677*x^8 + 320*x^10 - 
            115*x^12) + (x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 677*x^8 + 
             320*x^10 - 115*x^12))/w2^4 + (133 + 546*x^2 - 976*x^4 + 
            750*x^6 + 822*x^8 + 750*x^10 - 976*x^12 + 546*x^14 + 133*x^16)/
           w2^2))/w1^8 - ((1 + x^2)^2*(-4*x^2*(62 - 169*x^2 + 334*x^4 - 
            22*x^6 + 334*x^8 - 169*x^10 + 62*x^12) - 
          (4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 334*x^8 - 169*x^10 + 
             62*x^12))/w2^4 + (275 + 660*x^2 + 28*x^4 - 2100*x^6 + 5730*x^8 - 
            2100*x^10 + 28*x^12 + 660*x^14 + 275*x^16)/w2^2))/w1^6 - 
       ((1 + x^2)^2*(-4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 334*x^8 - 
            169*x^10 + 62*x^12) - (4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 
             334*x^8 - 169*x^10 + 62*x^12))/w2^4 + 
          (275 + 660*x^2 + 28*x^4 - 2100*x^6 + 5730*x^8 - 2100*x^10 + 
            28*x^12 + 660*x^14 + 275*x^16)/w2^2))/w1^2 - 
       (2*(2*x^2*(124 - 205*x^2 + 436*x^4 + 277*x^6 + 1328*x^8 + 277*x^10 + 
            436*x^12 - 205*x^14 + 124*x^16) + 
          (2*x^2*(124 - 205*x^2 + 436*x^4 + 277*x^6 + 1328*x^8 + 277*x^10 + 
             436*x^12 - 205*x^14 + 124*x^16))/w2^4 - 
          (59 + 1952*x^2 - 837*x^4 + 568*x^6 + 1642*x^8 + 3600*x^10 + 
            1642*x^12 + 568*x^14 - 837*x^16 + 1952*x^18 + 59*x^20)/w2^2))/
        w1^4))/(w1^3*w2) - 
    (myq1^2*myq2^3*(2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + 
           x^12) + (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12))/
          w2^4 + (97 - 230*x^2 + 263*x^4 + 172*x^6 + 263*x^8 - 230*x^10 + 
           97*x^12)/w2^2) + (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 
            5*x^10 + x^12) + (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 
             5*x^10 + x^12))/w2^4 + (97 - 230*x^2 + 263*x^4 + 172*x^6 + 
            263*x^8 - 230*x^10 + 97*x^12)/w2^2))/w1^12 + 
       (x^2*(-9 - 464*x^2 + 820*x^4 + 176*x^6 - 182*x^8 + 176*x^10 + 
          820*x^12 - 464*x^14 - 9*x^16 + (-9 - 464*x^2 + 820*x^4 + 176*x^6 - 
            182*x^8 + 176*x^10 + 820*x^12 - 464*x^14 - 9*x^16)/w2^4 + 
          (2*(205 + 848*x^2 - 1112*x^4 - 992*x^6 + 1238*x^8 - 992*x^10 - 
             1112*x^12 + 848*x^14 + 205*x^16))/w2^2))/w1^10 + 
       (x^2*(-9 - 464*x^2 + 820*x^4 + 176*x^6 - 182*x^8 + 176*x^10 + 
          820*x^12 - 464*x^14 - 9*x^16 + (-9 - 464*x^2 + 820*x^4 + 176*x^6 - 
            182*x^8 + 176*x^10 + 820*x^12 - 464*x^14 - 9*x^16)/w2^4 + 
          (2*(205 + 848*x^2 - 1112*x^4 - 992*x^6 + 1238*x^8 - 992*x^10 - 
             1112*x^12 + 848*x^14 + 205*x^16))/w2^2))/w1^2 + 
       (2*(x^2*(-347 + 140*x^2 + 100*x^4 + 148*x^6 - 946*x^8 + 148*x^10 + 
            100*x^12 + 140*x^14 - 347*x^16) + 
          (x^2*(-347 + 140*x^2 + 100*x^4 + 148*x^6 - 946*x^8 + 148*x^10 + 
             100*x^12 + 140*x^14 - 347*x^16))/w2^4 + 
          (2*(95 + 1593*x^2 - 305*x^4 - 824*x^6 + 354*x^8 - 962*x^10 + 
             354*x^12 - 824*x^14 - 305*x^16 + 1593*x^18 + 95*x^20))/w2^2))/
        w1^6 + (2*(x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 
            63*x^10 - 505*x^12 + 153*x^14 + 178*x^16) + 
          (x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 63*x^10 - 
             505*x^12 + 153*x^14 + 178*x^16))/w2^4 - 
          (311 + 790*x^2 + 2008*x^4 - 2166*x^6 - 1959*x^8 + 2464*x^10 - 
            1959*x^12 - 2166*x^14 + 2008*x^16 + 790*x^18 + 311*x^20)/w2^2))/
        w1^8 + (2*(x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 
            63*x^10 - 505*x^12 + 153*x^14 + 178*x^16) + 
          (x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 63*x^10 - 
             505*x^12 + 153*x^14 + 178*x^16))/w2^4 - 
          (311 + 790*x^2 + 2008*x^4 - 2166*x^6 - 1959*x^8 + 2464*x^10 - 
            1959*x^12 - 2166*x^14 + 2008*x^16 + 790*x^18 + 311*x^20)/w2^2))/
        w1^4))/(w1*w2)))/(27648*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*
   x^3*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^4*w2^3*((2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (9*x^4*(-1 + x^4)^2 + (9*x^4*(-1 + x^4)^2)/w1^12 - 
       (2*x^2*(71 - 34*x^2 - 233*x^4 + 608*x^6 - 233*x^8 - 34*x^10 + 
          71*x^12))/w1^10 - (2*x^2*(71 - 34*x^2 - 233*x^4 + 608*x^6 - 
          233*x^8 - 34*x^10 + 71*x^12))/w1^2 + 
       ((-1 + x^2)^2*(133 - 59*x^2 + 38*x^4 + 532*x^6 + 38*x^8 - 59*x^10 + 
          133*x^12))/w1^8 + ((-1 + x^2)^2*(133 - 59*x^2 + 38*x^4 + 532*x^6 + 
          38*x^8 - 59*x^10 + 133*x^12))/w1^4 + 
       (2*(133 - 453*x^2 + 590*x^4 + 201*x^6 - 510*x^8 + 201*x^10 + 
          590*x^12 - 453*x^14 + 133*x^16))/w1^6))/w2^2 - 
    (myq2^5*(-1 + x^2)^2*(2*x^4*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8) + 
       (2*x^4*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8))/w1^12 + 
       (2*x^2*(63 + 194*x^2 + 369*x^4 + 332*x^6 + 369*x^8 + 194*x^10 + 
          63*x^12))/w1^10 + (2*x^2*(63 + 194*x^2 + 369*x^4 + 332*x^6 + 
          369*x^8 + 194*x^10 + 63*x^12))/w1^2 + 
       (262 + 2596*x^2 + 4304*x^4 + 5468*x^6 + 7572*x^8 + 5468*x^10 + 
         4304*x^12 + 2596*x^14 + 262*x^16)/w1^6 - 
       (347 + 848*x^2 + 2770*x^4 + 4228*x^6 + 3774*x^8 + 4228*x^10 + 
         2770*x^12 + 848*x^14 + 347*x^16)/w1^8 - 
       (347 + 848*x^2 + 2770*x^4 + 4228*x^6 + 3774*x^8 + 4228*x^10 + 
         2770*x^12 + 848*x^14 + 347*x^16)/w1^4))/(w1*w2^3) - 
    (2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4) + 
       (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/w2^4 + 
       (x^2*(487 - 1010*x^2 + 1169*x^4 + 436*x^6 + 1169*x^8 - 1010*x^10 + 
          487*x^12))/w2^2 + (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4) + 
         (18*x^4*(-1 + x^2)^2*(1 - 6*x^2 + x^4))/w2^4 + 
         (x^2*(487 - 1010*x^2 + 1169*x^4 + 436*x^6 + 1169*x^8 - 1010*x^10 + 
            487*x^12))/w2^2)/w1^4 - 
       (2*(9*x^2*(-1 + x^2)^2*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8) + 
          (9*x^2*(-1 + x^2)^2*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8))/w2^4 + 
          (248 - 523*x^2 + 846*x^4 - 269*x^6 + 1124*x^8 - 269*x^10 + 
            846*x^12 - 523*x^14 + 248*x^16)/w2^2))/w1^2))/w1^4 + 
    (2*myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
       (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^4 + 
       (x^2*(115 - 338*x^2 + 605*x^4 - 332*x^6 + 605*x^8 - 338*x^10 + 
          115*x^12))/w2^2 + (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
         (9*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^4 + 
         (x^2*(115 - 338*x^2 + 605*x^4 - 332*x^6 + 605*x^8 - 338*x^10 + 
            115*x^12))/w2^2)/w1^8 + 
       (-9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8) - 
         (9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8))/w2^4 - 
         (2*(62 - 577*x^2 + 924*x^4 - 215*x^6 - 1252*x^8 - 215*x^10 + 
            924*x^12 - 577*x^14 + 62*x^16))/w2^2)/w1^6 + 
       (-9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8) - 
         (9*x^2*(-1 + x^2)^2*(3 - 6*x^2 - 2*x^4 - 6*x^6 + 3*x^8))/w2^4 - 
         (2*(62 - 577*x^2 + 924*x^4 - 215*x^6 - 1252*x^8 - 215*x^10 + 
            924*x^12 - 577*x^14 + 62*x^16))/w2^2)/w1^2 + 
       (2*(9*x^2*(-1 + x^4)^2*(2 - 5*x^2 + 2*x^4) + 
          (9*x^2*(-1 + x^4)^2*(2 - 5*x^2 + 2*x^4))/w2^4 - 
          (390 - 661*x^2 + 626*x^4 + 661*x^6 + 128*x^8 + 661*x^10 + 
            626*x^12 - 661*x^14 + 390*x^16)/w2^2))/w1^4))/w1^2 + 
    (myq1^4*myq2*(-2*x^2*(x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 677*x^8 + 
           320*x^10 - 115*x^12) + (x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 
            677*x^8 + 320*x^10 - 115*x^12))/w2^4 + 
         (133 + 546*x^2 - 976*x^4 + 750*x^6 + 822*x^8 + 750*x^10 - 976*x^12 + 
           546*x^14 + 133*x^16)/w2^2) - 
       (2*x^2*(x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 677*x^8 + 320*x^10 - 
            115*x^12) + (x^2*(-115 + 320*x^2 - 677*x^4 + 80*x^6 - 677*x^8 + 
             320*x^10 - 115*x^12))/w2^4 + (133 + 546*x^2 - 976*x^4 + 
            750*x^6 + 822*x^8 + 750*x^10 - 976*x^12 + 546*x^14 + 133*x^16)/
           w2^2))/w1^8 + ((1 + x^2)^2*(-4*x^2*(62 - 169*x^2 + 334*x^4 - 
            22*x^6 + 334*x^8 - 169*x^10 + 62*x^12) - 
          (4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 334*x^8 - 169*x^10 + 
             62*x^12))/w2^4 + (275 + 660*x^2 + 28*x^4 - 2100*x^6 + 5730*x^8 - 
            2100*x^10 + 28*x^12 + 660*x^14 + 275*x^16)/w2^2))/w1^6 + 
       ((1 + x^2)^2*(-4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 334*x^8 - 
            169*x^10 + 62*x^12) - (4*x^2*(62 - 169*x^2 + 334*x^4 - 22*x^6 + 
             334*x^8 - 169*x^10 + 62*x^12))/w2^4 + 
          (275 + 660*x^2 + 28*x^4 - 2100*x^6 + 5730*x^8 - 2100*x^10 + 
            28*x^12 + 660*x^14 + 275*x^16)/w2^2))/w1^2 + 
       (2*(2*x^2*(124 - 205*x^2 + 436*x^4 + 277*x^6 + 1328*x^8 + 277*x^10 + 
            436*x^12 - 205*x^14 + 124*x^16) + 
          (2*x^2*(124 - 205*x^2 + 436*x^4 + 277*x^6 + 1328*x^8 + 277*x^10 + 
             436*x^12 - 205*x^14 + 124*x^16))/w2^4 - 
          (59 + 1952*x^2 - 837*x^4 + 568*x^6 + 1642*x^8 + 3600*x^10 + 
            1642*x^12 + 568*x^14 - 837*x^16 + 1952*x^18 + 59*x^20)/w2^2))/
        w1^4))/(w1^3*w2) + 
    (myq1^2*myq2^3*(2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + 
           x^12) + (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12))/
          w2^4 + (97 - 230*x^2 + 263*x^4 + 172*x^6 + 263*x^8 - 230*x^10 + 
           97*x^12)/w2^2) + (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 
            5*x^10 + x^12) + (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 
             5*x^10 + x^12))/w2^4 + (97 - 230*x^2 + 263*x^4 + 172*x^6 + 
            263*x^8 - 230*x^10 + 97*x^12)/w2^2))/w1^12 + 
       (x^2*(-9 - 464*x^2 + 820*x^4 + 176*x^6 - 182*x^8 + 176*x^10 + 
          820*x^12 - 464*x^14 - 9*x^16 + (-9 - 464*x^2 + 820*x^4 + 176*x^6 - 
            182*x^8 + 176*x^10 + 820*x^12 - 464*x^14 - 9*x^16)/w2^4 + 
          (2*(205 + 848*x^2 - 1112*x^4 - 992*x^6 + 1238*x^8 - 992*x^10 - 
             1112*x^12 + 848*x^14 + 205*x^16))/w2^2))/w1^10 + 
       (x^2*(-9 - 464*x^2 + 820*x^4 + 176*x^6 - 182*x^8 + 176*x^10 + 
          820*x^12 - 464*x^14 - 9*x^16 + (-9 - 464*x^2 + 820*x^4 + 176*x^6 - 
            182*x^8 + 176*x^10 + 820*x^12 - 464*x^14 - 9*x^16)/w2^4 + 
          (2*(205 + 848*x^2 - 1112*x^4 - 992*x^6 + 1238*x^8 - 992*x^10 - 
             1112*x^12 + 848*x^14 + 205*x^16))/w2^2))/w1^2 + 
       (2*(x^2*(-347 + 140*x^2 + 100*x^4 + 148*x^6 - 946*x^8 + 148*x^10 + 
            100*x^12 + 140*x^14 - 347*x^16) + 
          (x^2*(-347 + 140*x^2 + 100*x^4 + 148*x^6 - 946*x^8 + 148*x^10 + 
             100*x^12 + 140*x^14 - 347*x^16))/w2^4 + 
          (2*(95 + 1593*x^2 - 305*x^4 - 824*x^6 + 354*x^8 - 962*x^10 + 
             354*x^12 - 824*x^14 - 305*x^16 + 1593*x^18 + 95*x^20))/w2^2))/
        w1^6 + (2*(x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 
            63*x^10 - 505*x^12 + 153*x^14 + 178*x^16) + 
          (x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 63*x^10 - 
             505*x^12 + 153*x^14 + 178*x^16))/w2^4 - 
          (311 + 790*x^2 + 2008*x^4 - 2166*x^6 - 1959*x^8 + 2464*x^10 - 
            1959*x^12 - 2166*x^14 + 2008*x^16 + 790*x^18 + 311*x^20)/w2^2))/
        w1^8 + (2*(x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 
            63*x^10 - 505*x^12 + 153*x^14 + 178*x^16) + 
          (x^2*(178 + 153*x^2 - 505*x^4 + 63*x^6 + 438*x^8 + 63*x^10 - 
             505*x^12 + 153*x^14 + 178*x^16))/w2^4 - 
          (311 + 790*x^2 + 2008*x^4 - 2166*x^6 - 1959*x^8 + 2464*x^10 - 
            1959*x^12 - 2166*x^14 + 2008*x^16 + 790*x^18 + 311*x^20)/w2^2))/
        w1^4))/(w1*w2)))/(27648*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*
   x^3*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (w1^3*w2^4*((-72*myq2^8*(-1 + x^2)^4*(1 + x^2)*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^3*w2^7) + 
    (288*myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*
      (1 - x^2 - x^4 - 2*x^6 - x^8 - x^10 + x^12)*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2))/(w1^2*w2^6) + (3*myq1^8*(-1 + x^2)^4*(1 + x^2)*
      (18*x^6 + (18*x^6)/w2^16 - (179*x^4*(1 + x^2)^2)/w2^14 - 
       (179*x^4*(1 + x^2)^2)/w2^2 + (x^2*(149 + 1002*x^2 + 1634*x^4 + 
          1002*x^6 + 149*x^8))/w2^12 + 
       (x^2*(149 + 1002*x^2 + 1634*x^4 + 1002*x^6 + 149*x^8))/w2^4 - 
       (x^2*(620 + 2397*x^2 + 3650*x^4 + 2397*x^6 + 620*x^8))/w2^10 - 
       (x^2*(620 + 2397*x^2 + 3650*x^4 + 2397*x^6 + 620*x^8))/w2^6 + 
       (24 + 894*x^2 + 3220*x^4 + 4616*x^6 + 3220*x^8 + 894*x^10 + 24*x^12)/
        w2^8))/(w1^3*w2) - (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (-1 + x^2)^2*(9*x^6*(-1 + x^2)^2 + (9*x^6*(-1 + x^2)^2)/w2^16 + 
       (x^4*(1 + x^2)^2*(1819 - 3494*x^2 + 1819*x^4))/w2^14 + 
       (x^4*(1 + x^2)^2*(1819 - 3494*x^2 + 1819*x^4))/w2^2 + 
       (2*x^2*(-123 + 1684*x^2 + 537*x^4 - 2468*x^6 + 537*x^8 + 1684*x^10 - 
          123*x^12))/w2^12 + (2*x^2*(-123 + 1684*x^2 + 537*x^4 - 2468*x^6 + 
          537*x^8 + 1684*x^10 - 123*x^12))/w2^4 + 
       (2*(1510 + 6976*x^2 + 4916*x^4 - 3205*x^6 - 4266*x^8 - 3205*x^10 + 
          4916*x^12 + 6976*x^14 + 1510*x^16))/w2^8 - 
       (1582 + 6586*x^2 + 9815*x^4 - 1258*x^6 - 13290*x^8 - 1258*x^10 + 
         9815*x^12 + 6586*x^14 + 1582*x^16)/w2^10 - 
       (1582 + 6586*x^2 + 9815*x^4 - 1258*x^6 - 13290*x^8 - 1258*x^10 + 
         9815*x^12 + 6586*x^14 + 1582*x^16)/w2^6))/w1^2 - 
    (72*myq1^2*myq2^6*(1 + x^2)*(-x^2 - x^2/w2^4 + (1 + x^4)/w2^2)*
      (-2*(-1 + w2^(-2))^2*x^2*(3 - 13*x^2 + 21*x^4 - 10*x^6 + 21*x^8 - 
         13*x^10 + 3*x^12) - (2*(-1 + w2^(-2))^2*x^2*(3 - 13*x^2 + 21*x^4 - 
          10*x^6 + 21*x^8 - 13*x^10 + 3*x^12))/w1^4 + 
       (1 + 6*x^2 - 32*x^4 + 50*x^6 - 2*x^8 + 50*x^10 - 32*x^12 + 6*x^14 + 
         x^16 + (2*(1 - 14*x^2 + 48*x^4 - 74*x^6 + 30*x^8 - 74*x^10 + 
            48*x^12 - 14*x^14 + x^16))/w2^2 + (1 + 6*x^2 - 32*x^4 + 50*x^6 - 
           2*x^8 + 50*x^10 - 32*x^12 + 6*x^14 + x^16)/w2^4)/w1^2))/
     (w1*w2^5) - (3*myq1^6*myq2^2*(1 + x^2)*
      (3*(-1 + w2^(-2))^2*x^2*(2*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
         (2*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^12 + 
         (x^2*(-29 + 82*x^2 - 47*x^4 + 36*x^6 - 47*x^8 + 82*x^10 - 29*x^12))/
          w2^10 + (x^2*(-29 + 82*x^2 - 47*x^4 + 36*x^6 - 47*x^8 + 82*x^10 - 
            29*x^12))/w2^2 + ((-1 + x^2)^2*(19 + 42*x^2 - 13*x^4 - 152*x^6 - 
            13*x^8 + 42*x^10 + 19*x^12))/w2^8 + 
         ((-1 + x^2)^2*(19 + 42*x^2 - 13*x^4 - 152*x^6 - 13*x^8 + 42*x^10 + 
            19*x^12))/w2^4 - (2*(19 - 17*x^2 - 38*x^4 + 53*x^6 + 14*x^8 + 
            53*x^10 - 38*x^12 - 17*x^14 + 19*x^16))/w2^6) + 
       (3*(-1 + w2^(-2))^2*x^2*(2*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
          (2*x^4*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^12 + 
          (x^2*(-29 + 82*x^2 - 47*x^4 + 36*x^6 - 47*x^8 + 82*x^10 - 29*x^12))/
           w2^10 + (x^2*(-29 + 82*x^2 - 47*x^4 + 36*x^6 - 47*x^8 + 82*x^10 - 
             29*x^12))/w2^2 + ((-1 + x^2)^2*(19 + 42*x^2 - 13*x^4 - 152*x^6 - 
             13*x^8 + 42*x^10 + 19*x^12))/w2^8 + 
          ((-1 + x^2)^2*(19 + 42*x^2 - 13*x^4 - 152*x^6 - 13*x^8 + 42*x^10 + 
             19*x^12))/w2^4 - (2*(19 - 17*x^2 - 38*x^4 + 53*x^6 + 14*x^8 + 
             53*x^10 - 38*x^12 - 17*x^14 + 19*x^16))/w2^6))/w1^4 - 
       (2*(3*x^6*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4) + 
          (3*x^6*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w2^16 - 
          (x^4*(1 + x^2)^2*(137 - 572*x^2 + 834*x^4 - 572*x^6 + 137*x^8))/
           w2^14 - (x^4*(1 + x^2)^2*(137 - 572*x^2 + 834*x^4 - 572*x^6 + 
             137*x^8))/w2^2 + (2*x^2*(64 + 113*x^2 - 446*x^4 - 437*x^6 + 
             1268*x^8 - 437*x^10 - 446*x^12 + 113*x^14 + 64*x^16))/w2^12 + 
          (2*x^2*(64 + 113*x^2 - 446*x^4 - 437*x^6 + 1268*x^8 - 437*x^10 - 
             446*x^12 + 113*x^14 + 64*x^16))/w2^4 + 
          (-24 + 768*x^2 - 380*x^4 - 2042*x^6 + 284*x^8 + 3364*x^10 + 
            284*x^12 - 2042*x^14 - 380*x^16 + 768*x^18 - 24*x^20)/w2^8 - 
          (12 + 368*x^2 + 307*x^4 - 2374*x^6 + 485*x^8 + 2548*x^10 + 
            485*x^12 - 2374*x^14 + 307*x^16 + 368*x^18 + 12*x^20)/w2^10 - 
          (12 + 368*x^2 + 307*x^4 - 2374*x^6 + 485*x^8 + 2548*x^10 + 
            485*x^12 - 2374*x^14 + 307*x^16 + 368*x^18 + 12*x^20)/w2^6))/
        w1^2))/(w1*w2) + (9*myq1^4*myq2^4*(1 + x^2)*
      ((-1 + w2^(-2))^2*x^2*(3*x^2*(7 - 26*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 
           26*x^10 + 7*x^12) + (3*x^2*(7 - 26*x^2 + 21*x^4 + 12*x^6 + 
            21*x^8 - 26*x^10 + 7*x^12))/w2^8 + (-21 + 76*x^2 - 104*x^4 + 
           196*x^6 - 102*x^8 + 196*x^10 - 104*x^12 + 76*x^14 - 21*x^16)/
          w2^6 + (-21 + 76*x^2 - 104*x^4 + 196*x^6 - 102*x^8 + 196*x^10 - 
           104*x^12 + 76*x^14 - 21*x^16)/w2^2 - 
         (2*(3 - 47*x^2 + 170*x^4 - 45*x^6 + 78*x^8 - 45*x^10 + 170*x^12 - 
            47*x^14 + 3*x^16))/w2^4) + ((-1 + w2^(-2))^2*x^2*
         (3*x^2*(7 - 26*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 26*x^10 + 7*x^12) + 
          (3*x^2*(7 - 26*x^2 + 21*x^4 + 12*x^6 + 21*x^8 - 26*x^10 + 7*x^12))/
           w2^8 + (-21 + 76*x^2 - 104*x^4 + 196*x^6 - 102*x^8 + 196*x^10 - 
            104*x^12 + 76*x^14 - 21*x^16)/w2^6 + (-21 + 76*x^2 - 104*x^4 + 
            196*x^6 - 102*x^8 + 196*x^10 - 104*x^12 + 76*x^14 - 21*x^16)/
           w2^2 - (2*(3 - 47*x^2 + 170*x^4 - 45*x^6 + 78*x^8 - 45*x^10 + 
             170*x^12 - 47*x^14 + 3*x^16))/w2^4))/w1^4 + 
       (x^4*(51 - 22*x^2 - 267*x^4 + 380*x^6 - 267*x^8 - 22*x^10 + 51*x^12) + 
         (x^4*(51 - 22*x^2 - 267*x^4 + 380*x^6 - 267*x^8 - 22*x^10 + 
            51*x^12))/w2^12 + (x^2*(-63 - 182*x^2 + 352*x^4 + 710*x^6 - 
            1826*x^8 + 710*x^10 + 352*x^12 - 182*x^14 - 63*x^16))/w2^10 + 
         (x^2*(-63 - 182*x^2 + 352*x^4 + 710*x^6 - 1826*x^8 + 710*x^10 + 
            352*x^12 - 182*x^14 - 63*x^16))/w2^2 + 
         (2*(8 - 253*x^2 + 126*x^4 + 368*x^6 - 278*x^8 - 1286*x^10 - 
            278*x^12 + 368*x^14 + 126*x^16 - 253*x^18 + 8*x^20))/w2^6 + 
         (16 + 172*x^2 + 413*x^4 - 1466*x^6 + 939*x^8 + 1484*x^10 + 
           939*x^12 - 1466*x^14 + 413*x^16 + 172*x^18 + 16*x^20)/w2^8 + 
         (16 + 172*x^2 + 413*x^4 - 1466*x^6 + 939*x^8 + 1484*x^10 + 
           939*x^12 - 1466*x^14 + 413*x^16 + 172*x^18 + 16*x^20)/w2^4)/w1^2))/
     (w1*w2^3) - (2*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((-1 + w2^(-2))^2*x^2*(683 - 1114*x^2 - 1043*x^4 + 2516*x^6 - 
         1043*x^8 - 1114*x^10 + 683*x^12)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       ((-1 + w2^(-2))^2*x^2*(683 - 1114*x^2 - 1043*x^4 + 2516*x^6 - 
          1043*x^8 - 1114*x^10 + 683*x^12)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/
        w1^4 + (x^2*(863 + 1063*x^2 - 5074*x^4 - 1351*x^6 + 9862*x^8 - 
           1351*x^10 - 5074*x^12 + 1063*x^14 + 863*x^16) + 
         (x^2*(863 + 1063*x^2 - 5074*x^4 - 1351*x^6 + 9862*x^8 - 1351*x^10 - 
            5074*x^12 + 1063*x^14 + 863*x^16))/w2^8 + 
         (2*(683 + 2466*x^2 - 3616*x^4 - 4930*x^6 + 3509*x^8 + 6368*x^10 + 
            3509*x^12 - 4930*x^14 - 3616*x^16 + 2466*x^18 + 683*x^20))/w2^4 - 
         (863 + 2465*x^2 - 1221*x^4 - 10580*x^6 + 1798*x^8 + 16806*x^10 + 
           1798*x^12 - 10580*x^14 - 1221*x^16 + 2465*x^18 + 863*x^20)/w2^6 - 
         (863 + 2465*x^2 - 1221*x^4 - 10580*x^6 + 1798*x^8 + 16806*x^10 + 
           1798*x^12 - 10580*x^14 - 1221*x^16 + 2465*x^18 + 863*x^20)/w2^2)/
        w1^2))/w2^4 + (2*myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((-1 + w2^(-2))^2*x^2*(x^2*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 
           427*x^8 - 575*x^10 + 337*x^12) + 
         (x^2*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 427*x^8 - 575*x^10 + 
            337*x^12))/w2^8 - ((-1 + x^2)^2*(337 + 90*x^2 - 283*x^4 + 
            180*x^6 - 283*x^8 + 90*x^10 + 337*x^12))/w2^6 - 
         ((-1 + x^2)^2*(337 + 90*x^2 - 283*x^4 + 180*x^6 - 283*x^8 + 
            90*x^10 + 337*x^12))/w2^2 - (9 - 638*x^2 + 970*x^4 + 962*x^6 - 
           2822*x^8 + 962*x^10 + 970*x^12 - 638*x^14 + 9*x^16)/w2^4) + 
       ((-1 + w2^(-2))^2*x^2*(x^2*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 
            427*x^8 - 575*x^10 + 337*x^12) + 
          (x^2*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 427*x^8 - 575*x^10 + 
             337*x^12))/w2^8 - ((-1 + x^2)^2*(337 + 90*x^2 - 283*x^4 + 
             180*x^6 - 283*x^8 + 90*x^10 + 337*x^12))/w2^6 - 
          ((-1 + x^2)^2*(337 + 90*x^2 - 283*x^4 + 180*x^6 - 283*x^8 + 
             90*x^10 + 337*x^12))/w2^2 - (9 - 638*x^2 + 970*x^4 + 962*x^6 - 
            2822*x^8 + 962*x^10 + 970*x^12 - 638*x^14 + 9*x^16)/w2^4))/w1^4 + 
       (3*x^4*(-89 + 154*x^2 + 89*x^4 - 236*x^6 + 89*x^8 + 154*x^10 - 
           89*x^12) - (3*x^4*(89 - 154*x^2 - 89*x^4 + 236*x^6 - 89*x^8 - 
            154*x^10 + 89*x^12))/w2^12 + (x^2*(1813 + 5922*x^2 - 17584*x^4 - 
            5274*x^6 + 29814*x^8 - 5274*x^10 - 17584*x^12 + 5922*x^14 + 
            1813*x^16))/w2^10 + (x^2*(1813 + 5922*x^2 - 17584*x^4 - 
            5274*x^6 + 29814*x^8 - 5274*x^10 - 17584*x^12 + 5922*x^14 + 
            1813*x^16))/w2^2 + (2*(1438 + 7879*x^2 - 9012*x^4 - 17008*x^6 + 
            7502*x^8 + 18834*x^10 + 7502*x^12 - 17008*x^14 - 9012*x^16 + 
            7879*x^18 + 1438*x^20))/w2^6 - (1582 + 9044*x^2 - 2637*x^4 - 
           33554*x^6 + 479*x^8 + 50388*x^10 + 479*x^12 - 33554*x^14 - 
           2637*x^16 + 9044*x^18 + 1582*x^20)/w2^8 - 
         (1582 + 9044*x^2 - 2637*x^4 - 33554*x^6 + 479*x^8 + 50388*x^10 + 
           479*x^12 - 33554*x^14 - 2637*x^16 + 9044*x^18 + 1582*x^20)/w2^4)/
        w1^2))/w2^2))/(2304*myq1^5*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^4*
   (-1 + x^2)^5*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) - 
 (w1^3*w2^2*((myq2^9*(-1 + w1^(-2))^5*x^2*(-1 + x^2)^6*
      (((1 + x^2)^2*(1 + x^4))/w2^2 - 2*(x^2 + x^4 + x^6) - 
       (2*(x^2 + x^4 + x^6))/w2^4))/(w1^2*w2^8) + 
    (myq1^9*(-1 + w2^(-2))^5*(-1 + x^2)^2*(x + x^3)^3*
      (2*x^4 + (2*x^4)/w2^8 + (-5*x^2 + 2*x^4 - 5*x^6)/w2^6 + 
       (-5*x^2 + 2*x^4 - 5*x^6)/w2^2 + (3 - 2*x^2 + 10*x^4 - 2*x^6 + 3*x^8)/
        w2^4))/(w1^7*w2) + (myq1^8*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      (2*x^8*(3 + 2*x^4 + 3*x^8) + (2*x^8*(3 + 2*x^4 + 3*x^8))/w2^16 - 
       (4*x^6*(5 + 4*x^2 + 7*x^4 + 7*x^8 + 4*x^10 + 5*x^12))/w2^14 - 
       (4*x^6*(5 + 4*x^2 + 7*x^4 + 7*x^8 + 4*x^10 + 5*x^12))/w2^2 + 
       (2*x^4*(11 + 29*x^2 + 26*x^4 + 35*x^6 + 22*x^8 + 35*x^10 + 26*x^12 + 
          29*x^14 + 11*x^16))/w2^12 + (2*x^4*(11 + 29*x^2 + 26*x^4 + 35*x^6 + 
          22*x^8 + 35*x^10 + 26*x^12 + 29*x^14 + 11*x^16))/w2^4 - 
       (x^2*(7 + 64*x^2 + 75*x^4 + 152*x^6 + 62*x^8 + 176*x^10 + 62*x^12 + 
          152*x^14 + 75*x^16 + 64*x^18 + 7*x^20))/w2^10 - 
       (x^2*(7 + 64*x^2 + 75*x^4 + 152*x^6 + 62*x^8 + 176*x^10 + 62*x^12 + 
          152*x^14 + 75*x^16 + 64*x^18 + 7*x^20))/w2^6 + 
       (-2 + 30*x^2 + 24*x^4 + 218*x^6 - 34*x^8 + 392*x^10 - 136*x^12 + 
         392*x^14 - 34*x^16 + 218*x^18 + 24*x^20 + 30*x^22 - 2*x^24)/w2^8))/
     w1^6 + (myq1*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(-1 + x^2)^4*
      (1 + x^2)*(2*x^4*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + 
         (1 + x^2 + x^4)/w2^4) + (2*x^4*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + 
          (1 + x^2 + x^4)/w2^4))/w1^4 + 
       (-(((-1 + x^2)^2*(2 + 5*x^2 + 4*x^4 + 5*x^6 + 2*x^8))/w2^2) + 
         x^2*(4 - 7*x^2 - 2*x^4 - 7*x^6 + 4*x^8) + 
         (x^2*(4 - 7*x^2 - 2*x^4 - 7*x^6 + 4*x^8))/w2^4)/w1^2))/(w1*w2^7) - 
    (myq1^4*myq2^5*(-1 + w1^(-2))*(-1 + x^2)^2*
      (x^2*(2*x^4*(1 + x^2)^2*(1 + x^2 + x^4) + 
         (2*x^4*(1 + x^2)^2*(1 + x^2 + x^4))/w2^12 - 
         ((-1 + x^2)^2*(5 + 4*x^2 - 21*x^4 - 16*x^6 - 21*x^8 + 4*x^10 + 
            5*x^12))/w2^6 + (2*(1 - 5*x^2 + 10*x^6 + 8*x^8 + 10*x^10 - 
            5*x^14 + x^16))/w2^8 + (2*(1 - 5*x^2 + 10*x^6 + 8*x^8 + 10*x^10 - 
            5*x^14 + x^16))/w2^4 + (1 + 2*x^2 - 4*x^4 - 14*x^6 - 34*x^8 - 
           14*x^10 - 4*x^12 + 2*x^14 + x^16)/w2^10 + 
         (1 + 2*x^2 - 4*x^4 - 14*x^6 - 34*x^8 - 14*x^10 - 4*x^12 + 2*x^14 + 
           x^16)/w2^2) + (x^2*(2*x^4*(1 + x^2)^2*(1 + x^2 + x^4) + 
          (2*x^4*(1 + x^2)^2*(1 + x^2 + x^4))/w2^12 - 
          ((-1 + x^2)^2*(5 + 4*x^2 - 21*x^4 - 16*x^6 - 21*x^8 + 4*x^10 + 
             5*x^12))/w2^6 + (2*(1 - 5*x^2 + 10*x^6 + 8*x^8 + 10*x^10 - 
             5*x^14 + x^16))/w2^8 + (2*(1 - 5*x^2 + 10*x^6 + 8*x^8 + 
             10*x^10 - 5*x^14 + x^16))/w2^4 + (1 + 2*x^2 - 4*x^4 - 14*x^6 - 
            34*x^8 - 14*x^10 - 4*x^12 + 2*x^14 + x^16)/w2^10 + 
          (1 + 2*x^2 - 4*x^4 - 14*x^6 - 34*x^8 - 14*x^10 - 4*x^12 + 2*x^14 + 
            x^16)/w2^2))/w1^8 + 
       (2*(x^4*(5 + 4*x^2 + 7*x^4 + 7*x^8 + 4*x^10 + 5*x^12) + 
          (x^4*(5 + 4*x^2 + 7*x^4 + 7*x^8 + 4*x^10 + 5*x^12))/w2^12 - 
          (x^2*(5 + 22*x^2 + 72*x^4 + 42*x^6 + 70*x^8 + 42*x^10 + 72*x^12 + 
             22*x^14 + 5*x^16))/w2^10 - (x^2*(5 + 22*x^2 + 72*x^4 + 42*x^6 + 
             70*x^8 + 42*x^10 + 72*x^12 + 22*x^14 + 5*x^16))/w2^2 + 
          (4*(x^2 - 24*x^4 - 72*x^6 - 48*x^8 - 114*x^10 - 48*x^12 - 72*x^14 - 
             24*x^16 + x^18))/w2^6 + (1 - 4*x^2 + 92*x^4 + 160*x^6 + 
            183*x^8 + 256*x^10 + 183*x^12 + 160*x^14 + 92*x^16 - 4*x^18 + 
            x^20)/w2^8 + (1 - 4*x^2 + 92*x^4 + 160*x^6 + 183*x^8 + 256*x^10 + 
            183*x^12 + 160*x^14 + 92*x^16 - 4*x^18 + x^20)/w2^4))/w1^6 + 
       (2*(x^4*(5 + 4*x^2 + 7*x^4 + 7*x^8 + 4*x^10 + 5*x^12) + 
          (x^4*(5 + 4*x^2 + 7*x^4 + 7*x^8 + 4*x^10 + 5*x^12))/w2^12 - 
          (x^2*(5 + 22*x^2 + 72*x^4 + 42*x^6 + 70*x^8 + 42*x^10 + 72*x^12 + 
             22*x^14 + 5*x^16))/w2^10 - (x^2*(5 + 22*x^2 + 72*x^4 + 42*x^6 + 
             70*x^8 + 42*x^10 + 72*x^12 + 22*x^14 + 5*x^16))/w2^2 + 
          (4*(x^2 - 24*x^4 - 72*x^6 - 48*x^8 - 114*x^10 - 48*x^12 - 72*x^14 - 
             24*x^16 + x^18))/w2^6 + (1 - 4*x^2 + 92*x^4 + 160*x^6 + 
            183*x^8 + 256*x^10 + 183*x^12 + 160*x^14 + 92*x^16 - 4*x^18 + 
            x^20)/w2^8 + (1 - 4*x^2 + 92*x^4 + 160*x^6 + 183*x^8 + 256*x^10 + 
            183*x^12 + 160*x^14 + 92*x^16 - 4*x^18 + x^20)/w2^4))/w1^2 - 
       (2*x^4*(1 + x^2)^2*(7 - x^2 + 10*x^4 - x^6 + 7*x^8) + 
         (2*x^4*(1 + x^2)^2*(7 - x^2 + 10*x^4 - x^6 + 7*x^8))/w2^12 - 
         (x^2*(11 + 70*x^2 + 296*x^4 + 194*x^6 + 394*x^8 + 194*x^10 + 
            296*x^12 + 70*x^14 + 11*x^16))/w2^10 - 
         (x^2*(11 + 70*x^2 + 296*x^4 + 194*x^6 + 394*x^8 + 194*x^10 + 
            296*x^12 + 70*x^14 + 11*x^16))/w2^2 + 
         (2*(1 - 14*x^2 + 156*x^4 + 325*x^6 + 381*x^8 + 582*x^10 + 381*x^12 + 
            325*x^14 + 156*x^16 - 14*x^18 + x^20))/w2^8 + 
         (2*(1 - 14*x^2 + 156*x^4 + 325*x^6 + 381*x^8 + 582*x^10 + 381*x^12 + 
            325*x^14 + 156*x^16 - 14*x^18 + x^20))/w2^4 + 
         (4*(1 + 6*x^2 - 79*x^4 - 284*x^6 - 198*x^8 - 492*x^10 - 198*x^12 - 
            284*x^14 - 79*x^16 + 6*x^18 + x^20))/w2^6)/w1^4))/(w1^2*w2^4) - 
    (myq1^3*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)*
      (-(x^2*(-2*(x^4 + 4*x^8 + x^12) - (2*(x^4 + 4*x^8 + x^12))/w2^8 - 
          (1 + 16*x^2 - 16*x^4 + 48*x^6 - 26*x^8 + 48*x^10 - 16*x^12 + 
            16*x^14 + x^16)/w2^4 + (2 + x^2 + 8*x^4 + 7*x^6 + 12*x^8 + 
            7*x^10 + 8*x^12 + x^14 + 2*x^16)/w2^6 + 
          (2 + x^2 + 8*x^4 + 7*x^6 + 12*x^8 + 7*x^10 + 8*x^12 + x^14 + 
            2*x^16)/w2^2)) - (x^2*(-2*(x^4 + 4*x^8 + x^12) - 
          (2*(x^4 + 4*x^8 + x^12))/w2^8 - (1 + 16*x^2 - 16*x^4 + 48*x^6 - 
            26*x^8 + 48*x^10 - 16*x^12 + 16*x^14 + x^16)/w2^4 + 
          (2 + x^2 + 8*x^4 + 7*x^6 + 12*x^8 + 7*x^10 + 8*x^12 + x^14 + 
            2*x^16)/w2^6 + (2 + x^2 + 8*x^4 + 7*x^6 + 12*x^8 + 7*x^10 + 
            8*x^12 + x^14 + 2*x^16)/w2^2))/w1^8 - 
       (2*(x^2 + 4*x^4 - 3*x^6 + 8*x^8 + 4*x^10 + 8*x^12 - 3*x^14 + 4*x^16 + 
          x^18 - (x^2*(7 + 26*x^2 - 32*x^4 + 70*x^6 - 46*x^8 + 70*x^10 - 
             32*x^12 + 26*x^14 + 7*x^16))/w2^6 - 
          (x^2*(7 + 26*x^2 - 32*x^4 + 70*x^6 - 46*x^8 + 70*x^10 - 32*x^12 + 
             26*x^14 + 7*x^16))/w2^2 + (x^2 + 4*x^4 - 3*x^6 + 8*x^8 + 
            4*x^10 + 8*x^12 - 3*x^14 + 4*x^16 + x^18)/w2^8 + 
          (-1 + 15*x^2 + 43*x^4 - 70*x^6 + 158*x^8 - 146*x^10 + 158*x^12 - 
            70*x^14 + 43*x^16 + 15*x^18 - x^20)/w2^4))/w1^6 - 
       (2*(x^2 + 4*x^4 - 3*x^6 + 8*x^8 + 4*x^10 + 8*x^12 - 3*x^14 + 4*x^16 + 
          x^18 - (x^2*(7 + 26*x^2 - 32*x^4 + 70*x^6 - 46*x^8 + 70*x^10 - 
             32*x^12 + 26*x^14 + 7*x^16))/w2^6 - 
          (x^2*(7 + 26*x^2 - 32*x^4 + 70*x^6 - 46*x^8 + 70*x^10 - 32*x^12 + 
             26*x^14 + 7*x^16))/w2^2 + (x^2 + 4*x^4 - 3*x^6 + 8*x^8 + 
            4*x^10 + 8*x^12 - 3*x^14 + 4*x^16 + x^18)/w2^8 + 
          (-1 + 15*x^2 + 43*x^4 - 70*x^6 + 158*x^8 - 146*x^10 + 158*x^12 - 
            70*x^14 + 43*x^16 + 15*x^18 - x^20)/w2^4))/w1^2 - 
       (x^2 - 34*x^4 + 48*x^6 - 78*x^8 + 54*x^10 - 78*x^12 + 48*x^14 - 
         34*x^16 + x^18 + (x^2 - 34*x^4 + 48*x^6 - 78*x^8 + 54*x^10 - 
           78*x^12 + 48*x^14 - 34*x^16 + x^18)/w2^8 + 
         (-3 + 20*x^2 + 135*x^4 - 208*x^6 + 364*x^8 - 328*x^10 + 364*x^12 - 
           208*x^14 + 135*x^16 + 20*x^18 - 3*x^20)/w2^6 + 
         (-3 + 20*x^2 + 135*x^4 - 208*x^6 + 364*x^8 - 328*x^10 + 364*x^12 - 
           208*x^14 + 135*x^16 + 20*x^18 - 3*x^20)/w2^2 + 
         (2*(5 - 30*x^2 - 85*x^4 + 156*x^6 - 320*x^8 + 332*x^10 - 320*x^12 + 
            156*x^14 - 85*x^16 - 30*x^18 + 5*x^20))/w2^4)/w1^4))/(w1*w2^5) + 
    (myq1^5*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^4*(4*(1 + 2*x^4 + 2*x^8 + x^12) + (4*(1 + 2*x^4 + 2*x^8 + x^12))/
          w1^8 - (2*(3 + 9*x^2 + 5*x^4 + 14*x^6 + 5*x^8 + 9*x^10 + 3*x^12))/
          w1^6 - (2*(3 + 9*x^2 + 5*x^4 + 14*x^6 + 5*x^8 + 9*x^10 + 3*x^12))/
          w1^2 + (5 + 34*x^2 + 3*x^4 + 60*x^6 + 3*x^8 + 34*x^10 + 5*x^12)/
          w1^4) + (x^4*(4*(1 + 2*x^4 + 2*x^8 + x^12) + 
          (4*(1 + 2*x^4 + 2*x^8 + x^12))/w1^8 - 
          (2*(3 + 9*x^2 + 5*x^4 + 14*x^6 + 5*x^8 + 9*x^10 + 3*x^12))/w1^6 - 
          (2*(3 + 9*x^2 + 5*x^4 + 14*x^6 + 5*x^8 + 9*x^10 + 3*x^12))/w1^2 + 
          (5 + 34*x^2 + 3*x^4 + 60*x^6 + 3*x^8 + 34*x^10 + 5*x^12)/w1^4))/
        w2^12 - (x^2*(5 + 2*x^2 + 42*x^4 + 14*x^6 + 18*x^8 + 14*x^10 + 
          42*x^12 + 2*x^14 + 5*x^16 + (5 + 2*x^2 + 42*x^4 + 14*x^6 + 18*x^8 + 
            14*x^10 + 42*x^12 + 2*x^14 + 5*x^16)/w1^8 - 
          (2*(8 - 17*x^2 + 120*x^4 - 15*x^6 + 96*x^8 - 15*x^10 + 120*x^12 - 
             17*x^14 + 8*x^16))/w1^6 - (2*(8 - 17*x^2 + 120*x^4 - 15*x^6 + 
             96*x^8 - 15*x^10 + 120*x^12 - 17*x^14 + 8*x^16))/w1^2 + 
          (23 - 70*x^2 + 388*x^4 - 90*x^6 + 362*x^8 - 90*x^10 + 388*x^12 - 
            70*x^14 + 23*x^16)/w1^4))/w2^10 - 
       (x^2*(5 + 2*x^2 + 42*x^4 + 14*x^6 + 18*x^8 + 14*x^10 + 42*x^12 + 
          2*x^14 + 5*x^16 + (5 + 2*x^2 + 42*x^4 + 14*x^6 + 18*x^8 + 14*x^10 + 
            42*x^12 + 2*x^14 + 5*x^16)/w1^8 - 
          (2*(8 - 17*x^2 + 120*x^4 - 15*x^6 + 96*x^8 - 15*x^10 + 120*x^12 - 
             17*x^14 + 8*x^16))/w1^6 - (2*(8 - 17*x^2 + 120*x^4 - 15*x^6 + 
             96*x^8 - 15*x^10 + 120*x^12 - 17*x^14 + 8*x^16))/w1^2 + 
          (23 - 70*x^2 + 388*x^4 - 90*x^6 + 362*x^8 - 90*x^10 + 388*x^12 - 
            70*x^14 + 23*x^16)/w1^4))/w2^2 - (2 + 35*x^2 - 64*x^4 + 292*x^6 - 
         226*x^8 + 402*x^10 - 226*x^12 + 292*x^14 - 64*x^16 + 35*x^18 + 
         2*x^20 - (4*(2 + 31*x^2 - 99*x^4 + 360*x^6 - 319*x^8 + 530*x^10 - 
            319*x^12 + 360*x^14 - 99*x^16 + 31*x^18 + 2*x^20))/w1^6 - 
         (4*(2 + 31*x^2 - 99*x^4 + 360*x^6 - 319*x^8 + 530*x^10 - 319*x^12 + 
            360*x^14 - 99*x^16 + 31*x^18 + 2*x^20))/w1^2 + 
         (2 + 35*x^2 - 64*x^4 + 292*x^6 - 226*x^8 + 402*x^10 - 226*x^12 + 
           292*x^14 - 64*x^16 + 35*x^18 + 2*x^20)/w1^8 + 
         (4*(3 + 46*x^2 - 167*x^4 + 570*x^6 - 524*x^8 + 864*x^10 - 524*x^12 + 
            570*x^14 - 167*x^16 + 46*x^18 + 3*x^20))/w1^4)/w2^6 + 
       (5 - 6*x^2 + 52*x^4 + 42*x^6 + 59*x^8 + 56*x^10 + 59*x^12 + 42*x^14 + 
         52*x^16 - 6*x^18 + 5*x^20 + (5 - 6*x^2 + 52*x^4 + 42*x^6 + 59*x^8 + 
           56*x^10 + 59*x^12 + 42*x^14 + 52*x^16 - 6*x^18 + 5*x^20)/w1^8 - 
         (2*(10 - 18*x^2 + 53*x^4 + 179*x^6 - 7*x^8 + 286*x^10 - 7*x^12 + 
            179*x^14 + 53*x^16 - 18*x^18 + 10*x^20))/w1^6 - 
         (2*(10 - 18*x^2 + 53*x^4 + 179*x^6 - 7*x^8 + 286*x^10 - 7*x^12 + 
            179*x^14 + 53*x^16 - 18*x^18 + 10*x^20))/w1^2 + 
         (30 - 56*x^2 + 107*x^4 + 618*x^6 - 145*x^8 + 1052*x^10 - 145*x^12 + 
           618*x^14 + 107*x^16 - 56*x^18 + 30*x^20)/w1^4)/w2^8 + 
       (5 - 6*x^2 + 52*x^4 + 42*x^6 + 59*x^8 + 56*x^10 + 59*x^12 + 42*x^14 + 
         52*x^16 - 6*x^18 + 5*x^20 + (5 - 6*x^2 + 52*x^4 + 42*x^6 + 59*x^8 + 
           56*x^10 + 59*x^12 + 42*x^14 + 52*x^16 - 6*x^18 + 5*x^20)/w1^8 - 
         (2*(10 - 18*x^2 + 53*x^4 + 179*x^6 - 7*x^8 + 286*x^10 - 7*x^12 + 
            179*x^14 + 53*x^16 - 18*x^18 + 10*x^20))/w1^6 - 
         (2*(10 - 18*x^2 + 53*x^4 + 179*x^6 - 7*x^8 + 286*x^10 - 7*x^12 + 
            179*x^14 + 53*x^16 - 18*x^18 + 10*x^20))/w1^2 + 
         (30 - 56*x^2 + 107*x^4 + 618*x^6 - 145*x^8 + 1052*x^10 - 145*x^12 + 
           618*x^14 + 107*x^16 - 56*x^18 + 30*x^20)/w1^4)/w2^4))/
     (w1^3*w2^3) - (myq1^7*myq2^2*(-1 + w2^(-2))^3*x*(1 + x^2)*
      (2*x^6*(3*(1 + x^8) + (3*(1 + x^8))/w1^4 - (5 + 2*x^4 + 5*x^8)/w1^2) + 
       (2*x^6*(3*(1 + x^8) + (3*(1 + x^8))/w1^4 - (5 + 2*x^4 + 5*x^8)/w1^2))/
        w2^12 + (x^4*(-25 + 16*x^2 - 39*x^4 + 24*x^6 - 39*x^8 + 16*x^10 - 
          25*x^12 + (-25 + 16*x^2 - 39*x^4 + 24*x^6 - 39*x^8 + 16*x^10 - 
            25*x^12)/w1^4 + (46 - 36*x^2 + 82*x^4 - 40*x^6 + 82*x^8 - 
            36*x^10 + 46*x^12)/w1^2))/w2^10 + 
       (x^4*(-25 + 16*x^2 - 39*x^4 + 24*x^6 - 39*x^8 + 16*x^10 - 25*x^12 + 
          (-25 + 16*x^2 - 39*x^4 + 24*x^6 - 39*x^8 + 16*x^10 - 25*x^12)/
           w1^4 + (46 - 36*x^2 + 82*x^4 - 40*x^6 + 82*x^8 - 36*x^10 + 
            46*x^12)/w1^2))/w2^2 + (2*x^2*(15 - 8*x^2 + 39*x^4 - 32*x^6 + 
          62*x^8 - 32*x^10 + 39*x^12 - 8*x^14 + 15*x^16 + 
          (-29 + 20*x^2 - 75*x^4 + 60*x^6 - 132*x^8 + 60*x^10 - 75*x^12 + 
            20*x^14 - 29*x^16)/w1^2 + (15 - 8*x^2 + 39*x^4 - 32*x^6 + 
            62*x^8 - 32*x^10 + 39*x^12 - 8*x^14 + 15*x^16)/w1^4))/w2^8 + 
       (2*x^2*(15 - 8*x^2 + 39*x^4 - 32*x^6 + 62*x^8 - 32*x^10 + 39*x^12 - 
          8*x^14 + 15*x^16 + (-29 + 20*x^2 - 75*x^4 + 60*x^6 - 132*x^8 + 
            60*x^10 - 75*x^12 + 20*x^14 - 29*x^16)/w1^2 + 
          (15 - 8*x^2 + 39*x^4 - 32*x^6 + 62*x^8 - 32*x^10 + 39*x^12 - 
            8*x^14 + 15*x^16)/w1^4))/w2^4 + (-15 + 24*x^2 - 137*x^4 + 
         184*x^6 - 328*x^8 + 304*x^10 - 328*x^12 + 184*x^14 - 137*x^16 + 
         24*x^18 - 15*x^20 + (-15 + 24*x^2 - 137*x^4 + 184*x^6 - 328*x^8 + 
           304*x^10 - 328*x^12 + 184*x^14 - 137*x^16 + 24*x^18 - 15*x^20)/
          w1^4 + (30 - 52*x^2 + 266*x^4 - 376*x^6 + 664*x^8 - 584*x^10 + 
           664*x^12 - 376*x^14 + 266*x^16 - 52*x^18 + 30*x^20)/w1^2)/w2^6))/
     (w1^5*w2) + (myq1^2*myq2^7*(-1 + w1^(-2))^3*
      ((-1 + w2^(-2))^2*x^4*(1 + x^4)^2*(2*x^4 + (2*x^4)/w2^4 - 
         (1 + 2*x^2 - 2*x^4 + 2*x^6 + x^8)/w2^2) + 
       ((-1 + w2^(-2))^2*x^4*(1 + x^4)^2*(2*x^4 + (2*x^4)/w2^4 - 
          (1 + 2*x^2 - 2*x^4 + 2*x^6 + x^8)/w2^2))/w1^8 - 
       (2*x^4*(2*(1 + 2*x^6 + 2*x^8 + 2*x^10 + x^16) + 
          (2*(1 + 2*x^6 + 2*x^8 + 2*x^10 + x^16))/w2^8 + 
          (4*(4 + x^2 - 2*x^4 + 13*x^6 - 8*x^8 + 13*x^10 - 2*x^12 + x^14 + 
             4*x^16))/w2^4 - (9 + 6*x^2 - 8*x^4 + 26*x^6 - 2*x^8 + 26*x^10 - 
            8*x^12 + 6*x^14 + 9*x^16)/w2^6 - (9 + 6*x^2 - 8*x^4 + 26*x^6 - 
            2*x^8 + 26*x^10 - 8*x^12 + 6*x^14 + 9*x^16)/w2^2))/w1^6 - 
       (2*x^4*(2*(1 + 2*x^6 + 2*x^8 + 2*x^10 + x^16) + 
          (2*(1 + 2*x^6 + 2*x^8 + 2*x^10 + x^16))/w2^8 + 
          (4*(4 + x^2 - 2*x^4 + 13*x^6 - 8*x^8 + 13*x^10 - 2*x^12 + x^14 + 
             4*x^16))/w2^4 - (9 + 6*x^2 - 8*x^4 + 26*x^6 - 2*x^8 + 26*x^10 - 
            8*x^12 + 6*x^14 + 9*x^16)/w2^6 - (9 + 6*x^2 - 8*x^4 + 26*x^6 - 
            2*x^8 + 26*x^10 - 8*x^12 + 6*x^14 + 9*x^16)/w2^2))/w1^2 + 
       ((-8*x^2*(2 - 13*x^2 + 4*x^4 + 3*x^6 - 22*x^8 + 16*x^10 - 22*x^12 + 
            3*x^14 + 4*x^16 - 13*x^18 + 2*x^20))/w2^4 - 
         2*(x^2 - 5*x^4 - 5*x^6 + 14*x^8 - 20*x^10 + 6*x^12 - 20*x^14 + 
           14*x^16 - 5*x^18 - 5*x^20 + x^22) - 
         (2*(x^2 - 5*x^4 - 5*x^6 + 14*x^8 - 20*x^10 + 6*x^12 - 20*x^14 + 
            14*x^16 - 5*x^18 - 5*x^20 + x^22))/w2^8 + 
         (1 + 2*x^2 - 28*x^4 - 82*x^6 + 183*x^8 - 288*x^10 + 232*x^12 - 
           288*x^14 + 183*x^16 - 82*x^18 - 28*x^20 + 2*x^22 + x^24)/w2^6 + 
         (1 + 2*x^2 - 28*x^4 - 82*x^6 + 183*x^8 - 288*x^10 + 232*x^12 - 
           288*x^14 + 183*x^16 - 82*x^18 - 28*x^20 + 2*x^22 + x^24)/w2^2)/
        w1^4))/w2^6 - (myq1^6*myq2^3*(-1 + w1^(-2))*
      (2*x^6*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12 - 
         (2*(2 - x^2 + 4*x^4 + 2*x^6 + 4*x^8 - x^10 + 2*x^12))/w1^2 + 
         (3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12)/w1^4) + 
       (2*x^6*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12 - 
          (2*(2 - x^2 + 4*x^4 + 2*x^6 + 4*x^8 - x^10 + 2*x^12))/w1^2 + 
          (3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12)/w1^4))/
        w2^16 + (x^4*(-7 + 14*x^2 - 68*x^4 + 10*x^6 - 90*x^8 + 10*x^10 - 
          68*x^12 + 14*x^14 - 7*x^16 + (-7 + 14*x^2 - 68*x^4 + 10*x^6 - 
            90*x^8 + 10*x^10 - 68*x^12 + 14*x^14 - 7*x^16)/w1^4 + 
          (8*(1 - 2*x^2 + 19*x^4 - 4*x^6 + 20*x^8 - 4*x^10 + 19*x^12 - 
             2*x^14 + x^16))/w1^2))/w2^14 + 
       (x^4*(-7 + 14*x^2 - 68*x^4 + 10*x^6 - 90*x^8 + 10*x^10 - 68*x^12 + 
          14*x^14 - 7*x^16 + (-7 + 14*x^2 - 68*x^4 + 10*x^6 - 90*x^8 + 
            10*x^10 - 68*x^12 + 14*x^14 - 7*x^16)/w1^4 + 
          (8*(1 - 2*x^2 + 19*x^4 - 4*x^6 + 20*x^8 - 4*x^10 + 19*x^12 - 
             2*x^14 + x^16))/w1^2))/w2^2 + 
       (4*x^2*(1 - 7*x^2 + 21*x^4 + 14*x^6 + 54*x^8 + 2*x^10 + 54*x^12 + 
          14*x^14 + 21*x^16 - 7*x^18 + x^20 + 
          (2*x^2*(4 - 15*x^2 - 36*x^4 - 25*x^6 - 24*x^8 - 25*x^10 - 36*x^12 - 
             15*x^14 + 4*x^16))/w1^2 + (1 - 7*x^2 + 21*x^4 + 14*x^6 + 
            54*x^8 + 2*x^10 + 54*x^12 + 14*x^14 + 21*x^16 - 7*x^18 + x^20)/
           w1^4))/w2^12 + (4*x^2*(1 - 7*x^2 + 21*x^4 + 14*x^6 + 54*x^8 + 
          2*x^10 + 54*x^12 + 14*x^14 + 21*x^16 - 7*x^18 + x^20 + 
          (2*x^2*(4 - 15*x^2 - 36*x^4 - 25*x^6 - 24*x^8 - 25*x^10 - 36*x^12 - 
             15*x^14 + 4*x^16))/w1^2 + (1 - 7*x^2 + 21*x^4 + 14*x^6 + 
            54*x^8 + 2*x^10 + 54*x^12 + 14*x^14 + 21*x^16 - 7*x^18 + x^20)/
           w1^4))/w2^4 - (4*(2 - 3*x^2 + 10*x^4 - 24*x^6 - 115*x^8 - x^10 - 
          158*x^12 - x^14 - 115*x^16 - 24*x^18 + 10*x^20 - 3*x^22 + 2*x^24 + 
          (-6 + 10*x^2 - 20*x^4 + 42*x^6 + 296*x^8 - 96*x^10 + 388*x^12 - 
            96*x^14 + 296*x^16 + 42*x^18 - 20*x^20 + 10*x^22 - 6*x^24)/w1^2 + 
          (2 - 3*x^2 + 10*x^4 - 24*x^6 - 115*x^8 - x^10 - 158*x^12 - x^14 - 
            115*x^16 - 24*x^18 + 10*x^20 - 3*x^22 + 2*x^24)/w1^4))/w2^8 + 
       (3 - 2*x^2 + 25*x^4 - 80*x^6 - 335*x^8 - 70*x^10 - 426*x^12 - 
         70*x^14 - 335*x^16 - 80*x^18 + 25*x^20 - 2*x^22 + 3*x^24 + 
         (3 - 2*x^2 + 25*x^4 - 80*x^6 - 335*x^8 - 70*x^10 - 426*x^12 - 
           70*x^14 - 335*x^16 - 80*x^18 + 25*x^20 - 2*x^22 + 3*x^24)/w1^4 - 
         (2*(5 - 2*x^2 + 10*x^4 - 42*x^6 - 489*x^8 + 148*x^10 - 604*x^12 + 
            148*x^14 - 489*x^16 - 42*x^18 + 10*x^20 - 2*x^22 + 5*x^24))/w1^2)/
        w2^10 + (3 - 2*x^2 + 25*x^4 - 80*x^6 - 335*x^8 - 70*x^10 - 426*x^12 - 
         70*x^14 - 335*x^16 - 80*x^18 + 25*x^20 - 2*x^22 + 3*x^24 + 
         (3 - 2*x^2 + 25*x^4 - 80*x^6 - 335*x^8 - 70*x^10 - 426*x^12 - 
           70*x^14 - 335*x^16 - 80*x^18 + 25*x^20 - 2*x^22 + 3*x^24)/w1^4 - 
         (2*(5 - 2*x^2 + 10*x^4 - 42*x^6 - 489*x^8 + 148*x^10 - 604*x^12 + 
            148*x^14 - 489*x^16 - 42*x^18 + 10*x^20 - 2*x^22 + 5*x^24))/w1^2)/
        w2^6))/(w1^4*w2^2)))/(128*myq1^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (11*w1^3*w2^4*((72*myq2^8*(-1 + x^2)^4*(1 + x^2)*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1^3*w2^7) - 
    (144*myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^4)^3*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1^2*w2^6) + 
    (3*myq1^8*(-1 + x^2)^4*(1 + x^2)*(6*x^8 + (6*x^8)/w2^20 + 
       (x^6*(53 + 118*x^2 + 53*x^4))/w2^18 + (x^6*(53 + 118*x^2 + 53*x^4))/
        w2^2 - (2*x^4*(53 + 248*x^2 + 399*x^4 + 248*x^6 + 53*x^8))/w2^16 - 
       (2*x^4*(53 + 248*x^2 + 399*x^4 + 248*x^6 + 53*x^8))/w2^4 + 
       (x^2*(47 + 590*x^2 + 1773*x^4 + 2508*x^6 + 1773*x^8 + 590*x^10 + 
          47*x^12))/w2^14 + (x^2*(47 + 590*x^2 + 1773*x^4 + 2508*x^6 + 
          1773*x^8 + 590*x^10 + 47*x^12))/w2^6 - 
       (2*x^2*(118 + 655*x^2 + 1810*x^4 + 2348*x^6 + 1810*x^8 + 655*x^10 + 
          118*x^12))/w2^12 - (2*x^2*(118 + 655*x^2 + 1810*x^4 + 2348*x^6 + 
          1810*x^8 + 655*x^10 + 118*x^12))/w2^8 + 
       (2*(12 + 141*x^2 + 922*x^4 + 2146*x^6 + 3030*x^8 + 2146*x^10 + 
          922*x^12 + 141*x^14 + 12*x^16))/w2^10))/(w1^3*w2) + 
    (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*
      (9*x^8*(-1 + x^2)^2 + (9*x^8*(-1 + x^2)^2)/w2^20 + 
       (2*x^6*(1031 - 63*x^2 - 2224*x^4 - 63*x^6 + 1031*x^8))/w2^18 + 
       (2*x^6*(1031 - 63*x^2 - 2224*x^4 - 63*x^6 + 1031*x^8))/w2^2 + 
       (x^4*(-2533 + 2936*x^2 + 3082*x^4 - 4666*x^6 + 3082*x^8 + 2936*x^10 - 
          2533*x^12))/w2^16 + (x^4*(-2533 + 2936*x^2 + 3082*x^4 - 4666*x^6 + 
          3082*x^8 + 2936*x^10 - 2533*x^12))/w2^4 - 
       (2*x^2*(578 + 4383*x^2 + 2792*x^4 - 4059*x^6 - 5660*x^8 - 4059*x^10 + 
          2792*x^12 + 4383*x^14 + 578*x^16))/w2^14 - 
       (2*x^2*(578 + 4383*x^2 + 2792*x^4 - 4059*x^6 - 5660*x^8 - 4059*x^10 + 
          2792*x^12 + 4383*x^14 + 578*x^16))/w2^6 - 
       (4*(818 + 4045*x^2 + 5075*x^4 + 3571*x^6 - 5704*x^8 - 15322*x^10 - 
          5704*x^12 + 3571*x^14 + 5075*x^16 + 4045*x^18 + 818*x^20))/w2^10 + 
       (1636 + 9102*x^2 + 22025*x^4 + 6576*x^6 - 20763*x^8 - 34848*x^10 - 
         20763*x^12 + 6576*x^14 + 22025*x^16 + 9102*x^18 + 1636*x^20)/w2^12 + 
       (1636 + 9102*x^2 + 22025*x^4 + 6576*x^6 - 20763*x^8 - 34848*x^10 - 
         20763*x^12 + 6576*x^14 + 22025*x^16 + 9102*x^18 + 1636*x^20)/w2^8))/
     w1^2 - (72*myq1^2*myq2^6*(1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
      (-2*x^2*(x^2 + 12*x^4 - 14*x^6 + 12*x^8 + x^10 + 
         (x^2 + 12*x^4 - 14*x^6 + 12*x^8 + x^10)/w2^4 + 
         (2*(1 - 3*x^2 - 9*x^4 + 10*x^6 - 9*x^8 - 3*x^10 + x^12))/w2^2) - 
       (2*x^2*(x^2 + 12*x^4 - 14*x^6 + 12*x^8 + x^10 + 
          (x^2 + 12*x^4 - 14*x^6 + 12*x^8 + x^10)/w2^4 + 
          (2*(1 - 3*x^2 - 9*x^4 + 10*x^6 - 9*x^8 - 3*x^10 + x^12))/w2^2))/
        w1^4 + (1 - 6*x^2 + 24*x^4 + 14*x^6 - 18*x^8 + 14*x^10 + 24*x^12 - 
         6*x^14 + x^16 + (1 - 6*x^2 + 24*x^4 + 14*x^6 - 18*x^8 + 14*x^10 + 
           24*x^12 - 6*x^14 + x^16)/w2^4 + 
         (2*(1 + 2*x^2 - 16*x^4 - 26*x^6 + 30*x^8 - 26*x^10 - 16*x^12 + 
            2*x^14 + x^16))/w2^2)/w1^2))/(w1*w2^5) - 
    (9*myq1^4*myq2^4*(1 + x^2)*
      (x^2*((-2*x^2*(-1 + x^2)^2*(1 + 12*x^2 + 19*x^4 - 96*x^6 + 19*x^8 + 
            12*x^10 + x^12))/w2^14 - (2*x^2*(-1 + x^2)^2*(1 + 12*x^2 + 
            19*x^4 - 96*x^6 + 19*x^8 + 12*x^10 + x^12))/w2^2 + 
         x^4*(3 - 10*x^2 + 57*x^4 - 52*x^6 + 57*x^8 - 10*x^10 + 3*x^12) + 
         (x^4*(3 - 10*x^2 + 57*x^4 - 52*x^6 + 57*x^8 - 10*x^10 + 3*x^12))/
          w2^16 + (2*(-6 - 43*x^2 + 196*x^4 + 476*x^6 + 82*x^8 + 126*x^10 + 
            82*x^12 + 476*x^14 + 196*x^16 - 43*x^18 - 6*x^20))/w2^10 + 
         (2*(-6 - 43*x^2 + 196*x^4 + 476*x^6 + 82*x^8 + 126*x^10 + 82*x^12 + 
            476*x^14 + 196*x^16 - 43*x^18 - 6*x^20))/w2^6 + 
         (3 + 2*x^2 + 127*x^4 - 920*x^6 + 654*x^8 - 692*x^10 + 654*x^12 - 
           920*x^14 + 127*x^16 + 2*x^18 + 3*x^20)/w2^12 + 
         (3 + 2*x^2 + 127*x^4 - 920*x^6 + 654*x^8 - 692*x^10 + 654*x^12 - 
           920*x^14 + 127*x^16 + 2*x^18 + 3*x^20)/w2^4 + 
         (2*(41 - 106*x^2 + 42*x^4 - 1054*x^6 + 353*x^8 - 712*x^10 + 
            353*x^12 - 1054*x^14 + 42*x^16 - 106*x^18 + 41*x^20))/w2^8) + 
       (x^2*((-2*x^2*(-1 + x^2)^2*(1 + 12*x^2 + 19*x^4 - 96*x^6 + 19*x^8 + 
             12*x^10 + x^12))/w2^14 - (2*x^2*(-1 + x^2)^2*(1 + 12*x^2 + 
             19*x^4 - 96*x^6 + 19*x^8 + 12*x^10 + x^12))/w2^2 + 
          x^4*(3 - 10*x^2 + 57*x^4 - 52*x^6 + 57*x^8 - 10*x^10 + 3*x^12) + 
          (x^4*(3 - 10*x^2 + 57*x^4 - 52*x^6 + 57*x^8 - 10*x^10 + 3*x^12))/
           w2^16 + (2*(-6 - 43*x^2 + 196*x^4 + 476*x^6 + 82*x^8 + 126*x^10 + 
             82*x^12 + 476*x^14 + 196*x^16 - 43*x^18 - 6*x^20))/w2^10 + 
          (2*(-6 - 43*x^2 + 196*x^4 + 476*x^6 + 82*x^8 + 126*x^10 + 82*x^12 + 
             476*x^14 + 196*x^16 - 43*x^18 - 6*x^20))/w2^6 + 
          (3 + 2*x^2 + 127*x^4 - 920*x^6 + 654*x^8 - 692*x^10 + 654*x^12 - 
            920*x^14 + 127*x^16 + 2*x^18 + 3*x^20)/w2^12 + 
          (3 + 2*x^2 + 127*x^4 - 920*x^6 + 654*x^8 - 692*x^10 + 654*x^12 - 
            920*x^14 + 127*x^16 + 2*x^18 + 3*x^20)/w2^4 + 
          (2*(41 - 106*x^2 + 42*x^4 - 1054*x^6 + 353*x^8 - 712*x^10 + 
             353*x^12 - 1054*x^14 + 42*x^16 - 106*x^18 + 41*x^20))/w2^8))/
        w1^4 + ((-8*x^4*(-1 + x^2)^2*(27 + 34*x^2 - 17*x^4 - 72*x^6 - 
            17*x^8 + 34*x^10 + 27*x^12))/w2^14 - 
         (8*x^4*(-1 + x^2)^2*(27 + 34*x^2 - 17*x^4 - 72*x^6 - 17*x^8 + 
            34*x^10 + 27*x^12))/w2^2 + x^6*(99 - 214*x^2 - 139*x^4 + 
           412*x^6 - 139*x^8 - 214*x^10 + 99*x^12) + 
         (x^6*(99 - 214*x^2 - 139*x^4 + 412*x^6 - 139*x^8 - 214*x^10 + 
            99*x^12))/w2^16 + (x^2*(125 + 394*x^2 - 363*x^4 - 672*x^6 + 
            398*x^8 + 2156*x^10 + 398*x^12 - 672*x^14 - 363*x^16 + 394*x^18 + 
            125*x^20))/w2^12 + (x^2*(125 + 394*x^2 - 363*x^4 - 672*x^6 + 
            398*x^8 + 2156*x^10 + 398*x^12 - 672*x^14 - 363*x^16 + 394*x^18 + 
            125*x^20))/w2^4 + (-16 + 494*x^2 + 604*x^4 - 488*x^6 + 60*x^8 + 
           778*x^10 + 5776*x^12 + 778*x^14 + 60*x^16 - 488*x^18 + 604*x^20 + 
           494*x^22 - 16*x^24)/w2^8 - (4*(4 + 61*x^2 + 204*x^4 - 247*x^6 + 
            152*x^8 - 150*x^10 + 1488*x^12 - 150*x^14 + 152*x^16 - 247*x^18 + 
            204*x^20 + 61*x^22 + 4*x^24))/w2^10 - 
         (4*(4 + 61*x^2 + 204*x^4 - 247*x^6 + 152*x^8 - 150*x^10 + 
            1488*x^12 - 150*x^14 + 152*x^16 - 247*x^18 + 204*x^20 + 61*x^22 + 
            4*x^24))/w2^6)/w1^2))/(w1*w2^3) - 
    (3*myq1^6*myq2^2*(1 + x^2)*(3*x^2*(2*x^6*(-1 + x^4)^2 + 
         (2*x^6*(-1 + x^4)^2)/w2^20 + (x^4*(5 - 26*x^2 - 41*x^4 + 76*x^6 - 
            41*x^8 - 26*x^10 + 5*x^12))/w2^18 + 
         (x^4*(5 - 26*x^2 - 41*x^4 + 76*x^6 - 41*x^8 - 26*x^10 + 5*x^12))/
          w2^2 - (2*x^2*(5 - 2*x^2 - 73*x^4 + 50*x^6 - 56*x^8 + 50*x^10 - 
            73*x^12 - 2*x^14 + 5*x^16))/w2^16 - 
         (2*x^2*(5 - 2*x^2 - 73*x^4 + 50*x^6 - 56*x^8 + 50*x^10 - 73*x^12 - 
            2*x^14 + 5*x^16))/w2^4 + (-28 + 98*x^2 - 416*x^4 + 812*x^6 - 
           996*x^8 + 868*x^10 - 996*x^12 + 812*x^14 - 416*x^16 + 98*x^18 - 
           28*x^20)/w2^12 + (-28 + 98*x^2 - 416*x^4 + 812*x^6 - 996*x^8 + 
           868*x^10 - 996*x^12 + 812*x^14 - 416*x^16 + 98*x^18 - 28*x^20)/
          w2^8 + (2*(5 - 2*x^2 + 156*x^4 - 334*x^6 + 499*x^8 - 408*x^10 + 
            499*x^12 - 334*x^14 + 156*x^16 - 2*x^18 + 5*x^20))/w2^10 + 
         (7 + 10*x^2 - 21*x^4 - 88*x^6 - 98*x^8 + 188*x^10 - 98*x^12 - 
           88*x^14 - 21*x^16 + 10*x^18 + 7*x^20)/w2^14 + 
         (7 + 10*x^2 - 21*x^4 - 88*x^6 - 98*x^8 + 188*x^10 - 98*x^12 - 
           88*x^14 - 21*x^16 + 10*x^18 + 7*x^20)/w2^6) + 
       (3*x^2*(2*x^6*(-1 + x^4)^2 + (2*x^6*(-1 + x^4)^2)/w2^20 + 
          (x^4*(5 - 26*x^2 - 41*x^4 + 76*x^6 - 41*x^8 - 26*x^10 + 5*x^12))/
           w2^18 + (x^4*(5 - 26*x^2 - 41*x^4 + 76*x^6 - 41*x^8 - 26*x^10 + 
             5*x^12))/w2^2 - (2*x^2*(5 - 2*x^2 - 73*x^4 + 50*x^6 - 56*x^8 + 
             50*x^10 - 73*x^12 - 2*x^14 + 5*x^16))/w2^16 - 
          (2*x^2*(5 - 2*x^2 - 73*x^4 + 50*x^6 - 56*x^8 + 50*x^10 - 73*x^12 - 
             2*x^14 + 5*x^16))/w2^4 + (-28 + 98*x^2 - 416*x^4 + 812*x^6 - 
            996*x^8 + 868*x^10 - 996*x^12 + 812*x^14 - 416*x^16 + 98*x^18 - 
            28*x^20)/w2^12 + (-28 + 98*x^2 - 416*x^4 + 812*x^6 - 996*x^8 + 
            868*x^10 - 996*x^12 + 812*x^14 - 416*x^16 + 98*x^18 - 28*x^20)/
           w2^8 + (2*(5 - 2*x^2 + 156*x^4 - 334*x^6 + 499*x^8 - 408*x^10 + 
             499*x^12 - 334*x^14 + 156*x^16 - 2*x^18 + 5*x^20))/w2^10 + 
          (7 + 10*x^2 - 21*x^4 - 88*x^6 - 98*x^8 + 188*x^10 - 98*x^12 - 
            88*x^14 - 21*x^16 + 10*x^18 + 7*x^20)/w2^14 + 
          (7 + 10*x^2 - 21*x^4 - 88*x^6 - 98*x^8 + 188*x^10 - 98*x^12 - 
            88*x^14 - 21*x^16 + 10*x^18 + 7*x^20)/w2^6))/w1^4 - 
       (2*(3*x^8*(-1 + x^2)^2*(1 + 6*x^2 + x^4) + 
          (3*x^8*(-1 + x^2)^2*(1 + 6*x^2 + x^4))/w2^20 + 
          (2*x^6*(73 - 191*x^2 - 55*x^4 + 274*x^6 - 55*x^8 - 191*x^10 + 
             73*x^12))/w2^18 + (2*x^6*(73 - 191*x^2 - 55*x^4 + 274*x^6 - 
             55*x^8 - 191*x^10 + 73*x^12))/w2^2 + 
          (x^4*(-295 + 156*x^2 + 1123*x^4 - 1392*x^8 + 1123*x^12 + 156*x^14 - 
             295*x^16))/w2^16 + (x^4*(-295 + 156*x^2 + 1123*x^4 - 1392*x^8 + 
             1123*x^12 + 156*x^14 - 295*x^16))/w2^4 + 
          (2*x^2*(85 + 291*x^2 - 289*x^4 - 1324*x^6 + 612*x^8 + 962*x^10 + 
             612*x^12 - 1324*x^14 - 289*x^16 + 291*x^18 + 85*x^20))/w2^14 + 
          (2*x^2*(85 + 291*x^2 - 289*x^4 - 1324*x^6 + 612*x^8 + 962*x^10 + 
             612*x^12 - 1324*x^14 - 289*x^16 + 291*x^18 + 85*x^20))/w2^6 - 
          (4*(6 - 219*x^2 + 7*x^4 - 144*x^6 + 1727*x^8 - 1515*x^10 - 
             84*x^12 - 1515*x^14 + 1727*x^16 - 144*x^18 + 7*x^20 - 219*x^22 + 
             6*x^24))/w2^10 - (12 + 464*x^2 + 705*x^4 - 900*x^6 - 3846*x^8 + 
            2140*x^10 + 3426*x^12 + 2140*x^14 - 3846*x^16 - 900*x^18 + 
            705*x^20 + 464*x^22 + 12*x^24)/w2^12 - 
          (12 + 464*x^2 + 705*x^4 - 900*x^6 - 3846*x^8 + 2140*x^10 + 
            3426*x^12 + 2140*x^14 - 3846*x^16 - 900*x^18 + 705*x^20 + 
            464*x^22 + 12*x^24)/w2^8))/w1^2))/(w1*w2) + 
    (2*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*(827 - 1690*x^2 - 1187*x^4 + 
         3668*x^6 - 1187*x^8 - 1690*x^10 + 827*x^12 + 
         (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 1187*x^8 - 1690*x^10 + 
           827*x^12)/w2^4 - (2*(899 - 1834*x^2 - 971*x^4 + 3380*x^6 - 
            971*x^8 - 1834*x^10 + 899*x^12))/w2^2) + 
       ((x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*(827 - 1690*x^2 - 1187*x^4 + 
          3668*x^6 - 1187*x^8 - 1690*x^10 + 827*x^12 + 
          (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 1187*x^8 - 1690*x^10 + 
            827*x^12)/w2^4 - (2*(899 - 1834*x^2 - 971*x^4 + 3380*x^6 - 
             971*x^8 - 1834*x^10 + 899*x^12))/w2^2))/w1^4 + 
       (x^4*(881 + 1027*x^2 - 5362*x^4 - 1315*x^6 + 10402*x^8 - 1315*x^10 - 
           5362*x^12 + 1027*x^14 + 881*x^16) + 
         (x^4*(881 + 1027*x^2 - 5362*x^4 - 1315*x^6 + 10402*x^8 - 1315*x^10 - 
            5362*x^12 + 1027*x^14 + 881*x^16))/w2^12 - 
         (2*x^2*(872 + 1917*x^2 - 3643*x^4 - 5398*x^6 + 3635*x^8 + 
            7826*x^10 + 3635*x^12 - 5398*x^14 - 3643*x^16 + 1917*x^18 + 
            872*x^20))/w2^10 - (2*x^2*(872 + 1917*x^2 - 3643*x^4 - 5398*x^6 + 
            3635*x^8 + 7826*x^10 + 3635*x^12 - 5398*x^14 - 3643*x^16 + 
            1917*x^18 + 872*x^20))/w2^2 - 
         (2*(800 + 2933*x^2 - 324*x^4 - 5881*x^6 - 10732*x^8 + 4676*x^10 + 
            25696*x^12 + 4676*x^14 - 10732*x^16 - 5881*x^18 - 324*x^20 + 
            2933*x^22 + 800*x^24))/w2^6 + (872 + 4317*x^2 + 3493*x^4 - 
           15706*x^6 - 13934*x^8 + 10525*x^10 + 33826*x^12 + 10525*x^14 - 
           13934*x^16 - 15706*x^18 + 3493*x^20 + 4317*x^22 + 872*x^24)/w2^8 + 
         (872 + 4317*x^2 + 3493*x^4 - 15706*x^6 - 13934*x^8 + 10525*x^10 + 
           33826*x^12 + 10525*x^14 - 13934*x^16 - 15706*x^18 + 3493*x^20 + 
           4317*x^22 + 872*x^24)/w2^4)/w1^2))/w2^4 - 
    (2*myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 827*x^10 + 
           409*x^12) + (x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 
            827*x^10 + 409*x^12))/w2^16 + (x^2*(-818 + 791*x^2 + 1906*x^4 - 
            1151*x^6 - 1024*x^8 - 1151*x^10 + 1906*x^12 + 791*x^14 - 
            818*x^16))/w2^14 + (x^2*(-818 + 791*x^2 + 1906*x^4 - 1151*x^6 - 
            1024*x^8 - 1151*x^10 + 1906*x^12 + 791*x^14 - 818*x^16))/w2^2 + 
         (2*(373 + 971*x^2 - 1816*x^4 - 1977*x^6 + 885*x^8 + 3668*x^10 + 
            885*x^12 - 1977*x^14 - 1816*x^16 + 971*x^18 + 373*x^20))/w2^8 + 
         (400 + 935*x^2 - 1632*x^4 - 2516*x^6 - 424*x^8 + 6042*x^10 - 
           424*x^12 - 2516*x^14 - 1632*x^16 + 935*x^18 + 400*x^20)/w2^12 + 
         (400 + 935*x^2 - 1632*x^4 - 2516*x^6 - 424*x^8 + 6042*x^10 - 
           424*x^12 - 2516*x^14 - 1632*x^16 + 935*x^18 + 400*x^20)/w2^4 - 
         (845 + 656*x^2 - 1024*x^4 - 5718*x^6 + 2123*x^8 + 6668*x^10 + 
           2123*x^12 - 5718*x^14 - 1024*x^16 + 656*x^18 + 845*x^20)/w2^10 - 
         (845 + 656*x^2 - 1024*x^4 - 5718*x^6 + 2123*x^8 + 6668*x^10 + 
           2123*x^12 - 5718*x^14 - 1024*x^16 + 656*x^18 + 845*x^20)/w2^6) + 
       (x^2*(x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 827*x^10 + 
            409*x^12) + (x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 
             827*x^10 + 409*x^12))/w2^16 + (x^2*(-818 + 791*x^2 + 1906*x^4 - 
             1151*x^6 - 1024*x^8 - 1151*x^10 + 1906*x^12 + 791*x^14 - 
             818*x^16))/w2^14 + (x^2*(-818 + 791*x^2 + 1906*x^4 - 1151*x^6 - 
             1024*x^8 - 1151*x^10 + 1906*x^12 + 791*x^14 - 818*x^16))/w2^2 + 
          (2*(373 + 971*x^2 - 1816*x^4 - 1977*x^6 + 885*x^8 + 3668*x^10 + 
             885*x^12 - 1977*x^14 - 1816*x^16 + 971*x^18 + 373*x^20))/w2^8 + 
          (400 + 935*x^2 - 1632*x^4 - 2516*x^6 - 424*x^8 + 6042*x^10 - 
            424*x^12 - 2516*x^14 - 1632*x^16 + 935*x^18 + 400*x^20)/w2^12 + 
          (400 + 935*x^2 - 1632*x^4 - 2516*x^6 - 424*x^8 + 6042*x^10 - 
            424*x^12 - 2516*x^14 - 1632*x^16 + 935*x^18 + 400*x^20)/w2^4 - 
          (845 + 656*x^2 - 1024*x^4 - 5718*x^6 + 2123*x^8 + 6668*x^10 + 
            2123*x^12 - 5718*x^14 - 1024*x^16 + 656*x^18 + 845*x^20)/w2^10 - 
          (845 + 656*x^2 - 1024*x^4 - 5718*x^6 + 2123*x^8 + 6668*x^10 + 
            2123*x^12 - 5718*x^14 - 1024*x^16 + 656*x^18 + 845*x^20)/w2^6))/
        w1^4 + (3*x^6*(-113 + 226*x^2 + 113*x^4 - 380*x^6 + 113*x^8 + 
           226*x^10 - 113*x^12) + (3*x^6*(-113 + 226*x^2 + 113*x^4 - 
            380*x^6 + 113*x^8 + 226*x^10 - 113*x^12))/w2^16 + 
         (8*x^4*(287 + 660*x^2 - 2486*x^4 - 660*x^6 + 4290*x^8 - 660*x^10 - 
            2486*x^12 + 660*x^14 + 287*x^16))/w2^14 + 
         (8*x^4*(287 + 660*x^2 - 2486*x^4 - 660*x^6 + 4290*x^8 - 660*x^10 - 
            2486*x^12 + 660*x^14 + 287*x^16))/w2^2 - 
         (x^2*(3647 + 15398*x^2 - 22065*x^4 - 40280*x^6 + 19858*x^8 + 
            46020*x^10 + 19858*x^12 - 40280*x^14 - 22065*x^16 + 15398*x^18 + 
            3647*x^20))/w2^12 - (x^2*(3647 + 15398*x^2 - 22065*x^4 - 
            40280*x^6 + 19858*x^8 + 46020*x^10 + 19858*x^12 - 40280*x^14 - 
            22065*x^16 + 15398*x^18 + 3647*x^20))/w2^4 + 
         (2*(845 + 6410*x^2 + 6998*x^4 - 22014*x^6 - 30821*x^8 + 16756*x^10 + 
            44084*x^12 + 16756*x^14 - 30821*x^16 - 22014*x^18 + 6998*x^20 + 
            6410*x^22 + 845*x^24))/w2^10 + 
         (2*(845 + 6410*x^2 + 6998*x^4 - 22014*x^6 - 30821*x^8 + 16756*x^10 + 
            44084*x^12 + 16756*x^14 - 30821*x^16 - 22014*x^18 + 6998*x^20 + 
            6410*x^22 + 845*x^24))/w2^6 - 
         (2*(1654 + 9389*x^2 + 246*x^4 - 15654*x^6 - 42840*x^8 + 11737*x^10 + 
            72016*x^12 + 11737*x^14 - 42840*x^16 - 15654*x^18 + 246*x^20 + 
            9389*x^22 + 1654*x^24))/w2^8)/w1^2))/w2^2))/
  (27648*myq1^5*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^4*(-1 + x^2)^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^3*w2^4*((-72*myq2^8*(-1 + x^2)^4*(1 + x^2)*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1^3*w2^7) + 
    (144*myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^4)^3*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1^2*w2^6) - 
    (3*myq1^8*(-1 + x^2)^4*(1 + x^2)*(6*x^8 + (6*x^8)/w2^20 + 
       (x^6*(53 + 118*x^2 + 53*x^4))/w2^18 + (x^6*(53 + 118*x^2 + 53*x^4))/
        w2^2 - (2*x^4*(53 + 248*x^2 + 399*x^4 + 248*x^6 + 53*x^8))/w2^16 - 
       (2*x^4*(53 + 248*x^2 + 399*x^4 + 248*x^6 + 53*x^8))/w2^4 + 
       (x^2*(47 + 590*x^2 + 1773*x^4 + 2508*x^6 + 1773*x^8 + 590*x^10 + 
          47*x^12))/w2^14 + (x^2*(47 + 590*x^2 + 1773*x^4 + 2508*x^6 + 
          1773*x^8 + 590*x^10 + 47*x^12))/w2^6 - 
       (2*x^2*(118 + 655*x^2 + 1810*x^4 + 2348*x^6 + 1810*x^8 + 655*x^10 + 
          118*x^12))/w2^12 - (2*x^2*(118 + 655*x^2 + 1810*x^4 + 2348*x^6 + 
          1810*x^8 + 655*x^10 + 118*x^12))/w2^8 + 
       (2*(12 + 141*x^2 + 922*x^4 + 2146*x^6 + 3030*x^8 + 2146*x^10 + 
          922*x^12 + 141*x^14 + 12*x^16))/w2^10))/(w1^3*w2) - 
    (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*
      (9*x^8*(-1 + x^2)^2 + (9*x^8*(-1 + x^2)^2)/w2^20 + 
       (2*x^6*(1031 - 63*x^2 - 2224*x^4 - 63*x^6 + 1031*x^8))/w2^18 + 
       (2*x^6*(1031 - 63*x^2 - 2224*x^4 - 63*x^6 + 1031*x^8))/w2^2 + 
       (x^4*(-2533 + 2936*x^2 + 3082*x^4 - 4666*x^6 + 3082*x^8 + 2936*x^10 - 
          2533*x^12))/w2^16 + (x^4*(-2533 + 2936*x^2 + 3082*x^4 - 4666*x^6 + 
          3082*x^8 + 2936*x^10 - 2533*x^12))/w2^4 - 
       (2*x^2*(578 + 4383*x^2 + 2792*x^4 - 4059*x^6 - 5660*x^8 - 4059*x^10 + 
          2792*x^12 + 4383*x^14 + 578*x^16))/w2^14 - 
       (2*x^2*(578 + 4383*x^2 + 2792*x^4 - 4059*x^6 - 5660*x^8 - 4059*x^10 + 
          2792*x^12 + 4383*x^14 + 578*x^16))/w2^6 - 
       (4*(818 + 4045*x^2 + 5075*x^4 + 3571*x^6 - 5704*x^8 - 15322*x^10 - 
          5704*x^12 + 3571*x^14 + 5075*x^16 + 4045*x^18 + 818*x^20))/w2^10 + 
       (1636 + 9102*x^2 + 22025*x^4 + 6576*x^6 - 20763*x^8 - 34848*x^10 - 
         20763*x^12 + 6576*x^14 + 22025*x^16 + 9102*x^18 + 1636*x^20)/w2^12 + 
       (1636 + 9102*x^2 + 22025*x^4 + 6576*x^6 - 20763*x^8 - 34848*x^10 - 
         20763*x^12 + 6576*x^14 + 22025*x^16 + 9102*x^18 + 1636*x^20)/w2^8))/
     w1^2 + (72*myq1^2*myq2^6*(1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
      (-2*x^2*(x^2 + 12*x^4 - 14*x^6 + 12*x^8 + x^10 + 
         (x^2 + 12*x^4 - 14*x^6 + 12*x^8 + x^10)/w2^4 + 
         (2*(1 - 3*x^2 - 9*x^4 + 10*x^6 - 9*x^8 - 3*x^10 + x^12))/w2^2) - 
       (2*x^2*(x^2 + 12*x^4 - 14*x^6 + 12*x^8 + x^10 + 
          (x^2 + 12*x^4 - 14*x^6 + 12*x^8 + x^10)/w2^4 + 
          (2*(1 - 3*x^2 - 9*x^4 + 10*x^6 - 9*x^8 - 3*x^10 + x^12))/w2^2))/
        w1^4 + (1 - 6*x^2 + 24*x^4 + 14*x^6 - 18*x^8 + 14*x^10 + 24*x^12 - 
         6*x^14 + x^16 + (1 - 6*x^2 + 24*x^4 + 14*x^6 - 18*x^8 + 14*x^10 + 
           24*x^12 - 6*x^14 + x^16)/w2^4 + 
         (2*(1 + 2*x^2 - 16*x^4 - 26*x^6 + 30*x^8 - 26*x^10 - 16*x^12 + 
            2*x^14 + x^16))/w2^2)/w1^2))/(w1*w2^5) + 
    (9*myq1^4*myq2^4*(1 + x^2)*
      (x^2*((-2*x^2*(-1 + x^2)^2*(1 + 12*x^2 + 19*x^4 - 96*x^6 + 19*x^8 + 
            12*x^10 + x^12))/w2^14 - (2*x^2*(-1 + x^2)^2*(1 + 12*x^2 + 
            19*x^4 - 96*x^6 + 19*x^8 + 12*x^10 + x^12))/w2^2 + 
         x^4*(3 - 10*x^2 + 57*x^4 - 52*x^6 + 57*x^8 - 10*x^10 + 3*x^12) + 
         (x^4*(3 - 10*x^2 + 57*x^4 - 52*x^6 + 57*x^8 - 10*x^10 + 3*x^12))/
          w2^16 + (2*(-6 - 43*x^2 + 196*x^4 + 476*x^6 + 82*x^8 + 126*x^10 + 
            82*x^12 + 476*x^14 + 196*x^16 - 43*x^18 - 6*x^20))/w2^10 + 
         (2*(-6 - 43*x^2 + 196*x^4 + 476*x^6 + 82*x^8 + 126*x^10 + 82*x^12 + 
            476*x^14 + 196*x^16 - 43*x^18 - 6*x^20))/w2^6 + 
         (3 + 2*x^2 + 127*x^4 - 920*x^6 + 654*x^8 - 692*x^10 + 654*x^12 - 
           920*x^14 + 127*x^16 + 2*x^18 + 3*x^20)/w2^12 + 
         (3 + 2*x^2 + 127*x^4 - 920*x^6 + 654*x^8 - 692*x^10 + 654*x^12 - 
           920*x^14 + 127*x^16 + 2*x^18 + 3*x^20)/w2^4 + 
         (2*(41 - 106*x^2 + 42*x^4 - 1054*x^6 + 353*x^8 - 712*x^10 + 
            353*x^12 - 1054*x^14 + 42*x^16 - 106*x^18 + 41*x^20))/w2^8) + 
       (x^2*((-2*x^2*(-1 + x^2)^2*(1 + 12*x^2 + 19*x^4 - 96*x^6 + 19*x^8 + 
             12*x^10 + x^12))/w2^14 - (2*x^2*(-1 + x^2)^2*(1 + 12*x^2 + 
             19*x^4 - 96*x^6 + 19*x^8 + 12*x^10 + x^12))/w2^2 + 
          x^4*(3 - 10*x^2 + 57*x^4 - 52*x^6 + 57*x^8 - 10*x^10 + 3*x^12) + 
          (x^4*(3 - 10*x^2 + 57*x^4 - 52*x^6 + 57*x^8 - 10*x^10 + 3*x^12))/
           w2^16 + (2*(-6 - 43*x^2 + 196*x^4 + 476*x^6 + 82*x^8 + 126*x^10 + 
             82*x^12 + 476*x^14 + 196*x^16 - 43*x^18 - 6*x^20))/w2^10 + 
          (2*(-6 - 43*x^2 + 196*x^4 + 476*x^6 + 82*x^8 + 126*x^10 + 82*x^12 + 
             476*x^14 + 196*x^16 - 43*x^18 - 6*x^20))/w2^6 + 
          (3 + 2*x^2 + 127*x^4 - 920*x^6 + 654*x^8 - 692*x^10 + 654*x^12 - 
            920*x^14 + 127*x^16 + 2*x^18 + 3*x^20)/w2^12 + 
          (3 + 2*x^2 + 127*x^4 - 920*x^6 + 654*x^8 - 692*x^10 + 654*x^12 - 
            920*x^14 + 127*x^16 + 2*x^18 + 3*x^20)/w2^4 + 
          (2*(41 - 106*x^2 + 42*x^4 - 1054*x^6 + 353*x^8 - 712*x^10 + 
             353*x^12 - 1054*x^14 + 42*x^16 - 106*x^18 + 41*x^20))/w2^8))/
        w1^4 + ((-8*x^4*(-1 + x^2)^2*(27 + 34*x^2 - 17*x^4 - 72*x^6 - 
            17*x^8 + 34*x^10 + 27*x^12))/w2^14 - 
         (8*x^4*(-1 + x^2)^2*(27 + 34*x^2 - 17*x^4 - 72*x^6 - 17*x^8 + 
            34*x^10 + 27*x^12))/w2^2 + x^6*(99 - 214*x^2 - 139*x^4 + 
           412*x^6 - 139*x^8 - 214*x^10 + 99*x^12) + 
         (x^6*(99 - 214*x^2 - 139*x^4 + 412*x^6 - 139*x^8 - 214*x^10 + 
            99*x^12))/w2^16 + (x^2*(125 + 394*x^2 - 363*x^4 - 672*x^6 + 
            398*x^8 + 2156*x^10 + 398*x^12 - 672*x^14 - 363*x^16 + 394*x^18 + 
            125*x^20))/w2^12 + (x^2*(125 + 394*x^2 - 363*x^4 - 672*x^6 + 
            398*x^8 + 2156*x^10 + 398*x^12 - 672*x^14 - 363*x^16 + 394*x^18 + 
            125*x^20))/w2^4 + (-16 + 494*x^2 + 604*x^4 - 488*x^6 + 60*x^8 + 
           778*x^10 + 5776*x^12 + 778*x^14 + 60*x^16 - 488*x^18 + 604*x^20 + 
           494*x^22 - 16*x^24)/w2^8 - (4*(4 + 61*x^2 + 204*x^4 - 247*x^6 + 
            152*x^8 - 150*x^10 + 1488*x^12 - 150*x^14 + 152*x^16 - 247*x^18 + 
            204*x^20 + 61*x^22 + 4*x^24))/w2^10 - 
         (4*(4 + 61*x^2 + 204*x^4 - 247*x^6 + 152*x^8 - 150*x^10 + 
            1488*x^12 - 150*x^14 + 152*x^16 - 247*x^18 + 204*x^20 + 61*x^22 + 
            4*x^24))/w2^6)/w1^2))/(w1*w2^3) + 
    (3*myq1^6*myq2^2*(1 + x^2)*(3*x^2*(2*x^6*(-1 + x^4)^2 + 
         (2*x^6*(-1 + x^4)^2)/w2^20 + (x^4*(5 - 26*x^2 - 41*x^4 + 76*x^6 - 
            41*x^8 - 26*x^10 + 5*x^12))/w2^18 + 
         (x^4*(5 - 26*x^2 - 41*x^4 + 76*x^6 - 41*x^8 - 26*x^10 + 5*x^12))/
          w2^2 - (2*x^2*(5 - 2*x^2 - 73*x^4 + 50*x^6 - 56*x^8 + 50*x^10 - 
            73*x^12 - 2*x^14 + 5*x^16))/w2^16 - 
         (2*x^2*(5 - 2*x^2 - 73*x^4 + 50*x^6 - 56*x^8 + 50*x^10 - 73*x^12 - 
            2*x^14 + 5*x^16))/w2^4 + (-28 + 98*x^2 - 416*x^4 + 812*x^6 - 
           996*x^8 + 868*x^10 - 996*x^12 + 812*x^14 - 416*x^16 + 98*x^18 - 
           28*x^20)/w2^12 + (-28 + 98*x^2 - 416*x^4 + 812*x^6 - 996*x^8 + 
           868*x^10 - 996*x^12 + 812*x^14 - 416*x^16 + 98*x^18 - 28*x^20)/
          w2^8 + (2*(5 - 2*x^2 + 156*x^4 - 334*x^6 + 499*x^8 - 408*x^10 + 
            499*x^12 - 334*x^14 + 156*x^16 - 2*x^18 + 5*x^20))/w2^10 + 
         (7 + 10*x^2 - 21*x^4 - 88*x^6 - 98*x^8 + 188*x^10 - 98*x^12 - 
           88*x^14 - 21*x^16 + 10*x^18 + 7*x^20)/w2^14 + 
         (7 + 10*x^2 - 21*x^4 - 88*x^6 - 98*x^8 + 188*x^10 - 98*x^12 - 
           88*x^14 - 21*x^16 + 10*x^18 + 7*x^20)/w2^6) + 
       (3*x^2*(2*x^6*(-1 + x^4)^2 + (2*x^6*(-1 + x^4)^2)/w2^20 + 
          (x^4*(5 - 26*x^2 - 41*x^4 + 76*x^6 - 41*x^8 - 26*x^10 + 5*x^12))/
           w2^18 + (x^4*(5 - 26*x^2 - 41*x^4 + 76*x^6 - 41*x^8 - 26*x^10 + 
             5*x^12))/w2^2 - (2*x^2*(5 - 2*x^2 - 73*x^4 + 50*x^6 - 56*x^8 + 
             50*x^10 - 73*x^12 - 2*x^14 + 5*x^16))/w2^16 - 
          (2*x^2*(5 - 2*x^2 - 73*x^4 + 50*x^6 - 56*x^8 + 50*x^10 - 73*x^12 - 
             2*x^14 + 5*x^16))/w2^4 + (-28 + 98*x^2 - 416*x^4 + 812*x^6 - 
            996*x^8 + 868*x^10 - 996*x^12 + 812*x^14 - 416*x^16 + 98*x^18 - 
            28*x^20)/w2^12 + (-28 + 98*x^2 - 416*x^4 + 812*x^6 - 996*x^8 + 
            868*x^10 - 996*x^12 + 812*x^14 - 416*x^16 + 98*x^18 - 28*x^20)/
           w2^8 + (2*(5 - 2*x^2 + 156*x^4 - 334*x^6 + 499*x^8 - 408*x^10 + 
             499*x^12 - 334*x^14 + 156*x^16 - 2*x^18 + 5*x^20))/w2^10 + 
          (7 + 10*x^2 - 21*x^4 - 88*x^6 - 98*x^8 + 188*x^10 - 98*x^12 - 
            88*x^14 - 21*x^16 + 10*x^18 + 7*x^20)/w2^14 + 
          (7 + 10*x^2 - 21*x^4 - 88*x^6 - 98*x^8 + 188*x^10 - 98*x^12 - 
            88*x^14 - 21*x^16 + 10*x^18 + 7*x^20)/w2^6))/w1^4 - 
       (2*(3*x^8*(-1 + x^2)^2*(1 + 6*x^2 + x^4) + 
          (3*x^8*(-1 + x^2)^2*(1 + 6*x^2 + x^4))/w2^20 + 
          (2*x^6*(73 - 191*x^2 - 55*x^4 + 274*x^6 - 55*x^8 - 191*x^10 + 
             73*x^12))/w2^18 + (2*x^6*(73 - 191*x^2 - 55*x^4 + 274*x^6 - 
             55*x^8 - 191*x^10 + 73*x^12))/w2^2 + 
          (x^4*(-295 + 156*x^2 + 1123*x^4 - 1392*x^8 + 1123*x^12 + 156*x^14 - 
             295*x^16))/w2^16 + (x^4*(-295 + 156*x^2 + 1123*x^4 - 1392*x^8 + 
             1123*x^12 + 156*x^14 - 295*x^16))/w2^4 + 
          (2*x^2*(85 + 291*x^2 - 289*x^4 - 1324*x^6 + 612*x^8 + 962*x^10 + 
             612*x^12 - 1324*x^14 - 289*x^16 + 291*x^18 + 85*x^20))/w2^14 + 
          (2*x^2*(85 + 291*x^2 - 289*x^4 - 1324*x^6 + 612*x^8 + 962*x^10 + 
             612*x^12 - 1324*x^14 - 289*x^16 + 291*x^18 + 85*x^20))/w2^6 - 
          (4*(6 - 219*x^2 + 7*x^4 - 144*x^6 + 1727*x^8 - 1515*x^10 - 
             84*x^12 - 1515*x^14 + 1727*x^16 - 144*x^18 + 7*x^20 - 219*x^22 + 
             6*x^24))/w2^10 - (12 + 464*x^2 + 705*x^4 - 900*x^6 - 3846*x^8 + 
            2140*x^10 + 3426*x^12 + 2140*x^14 - 3846*x^16 - 900*x^18 + 
            705*x^20 + 464*x^22 + 12*x^24)/w2^12 - 
          (12 + 464*x^2 + 705*x^4 - 900*x^6 - 3846*x^8 + 2140*x^10 + 
            3426*x^12 + 2140*x^14 - 3846*x^16 - 900*x^18 + 705*x^20 + 
            464*x^22 + 12*x^24)/w2^8))/w1^2))/(w1*w2) - 
    (2*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*(827 - 1690*x^2 - 1187*x^4 + 
         3668*x^6 - 1187*x^8 - 1690*x^10 + 827*x^12 + 
         (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 1187*x^8 - 1690*x^10 + 
           827*x^12)/w2^4 - (2*(899 - 1834*x^2 - 971*x^4 + 3380*x^6 - 
            971*x^8 - 1834*x^10 + 899*x^12))/w2^2) + 
       ((x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*(827 - 1690*x^2 - 1187*x^4 + 
          3668*x^6 - 1187*x^8 - 1690*x^10 + 827*x^12 + 
          (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 1187*x^8 - 1690*x^10 + 
            827*x^12)/w2^4 - (2*(899 - 1834*x^2 - 971*x^4 + 3380*x^6 - 
             971*x^8 - 1834*x^10 + 899*x^12))/w2^2))/w1^4 + 
       (x^4*(881 + 1027*x^2 - 5362*x^4 - 1315*x^6 + 10402*x^8 - 1315*x^10 - 
           5362*x^12 + 1027*x^14 + 881*x^16) + 
         (x^4*(881 + 1027*x^2 - 5362*x^4 - 1315*x^6 + 10402*x^8 - 1315*x^10 - 
            5362*x^12 + 1027*x^14 + 881*x^16))/w2^12 - 
         (2*x^2*(872 + 1917*x^2 - 3643*x^4 - 5398*x^6 + 3635*x^8 + 
            7826*x^10 + 3635*x^12 - 5398*x^14 - 3643*x^16 + 1917*x^18 + 
            872*x^20))/w2^10 - (2*x^2*(872 + 1917*x^2 - 3643*x^4 - 5398*x^6 + 
            3635*x^8 + 7826*x^10 + 3635*x^12 - 5398*x^14 - 3643*x^16 + 
            1917*x^18 + 872*x^20))/w2^2 - 
         (2*(800 + 2933*x^2 - 324*x^4 - 5881*x^6 - 10732*x^8 + 4676*x^10 + 
            25696*x^12 + 4676*x^14 - 10732*x^16 - 5881*x^18 - 324*x^20 + 
            2933*x^22 + 800*x^24))/w2^6 + (872 + 4317*x^2 + 3493*x^4 - 
           15706*x^6 - 13934*x^8 + 10525*x^10 + 33826*x^12 + 10525*x^14 - 
           13934*x^16 - 15706*x^18 + 3493*x^20 + 4317*x^22 + 872*x^24)/w2^8 + 
         (872 + 4317*x^2 + 3493*x^4 - 15706*x^6 - 13934*x^8 + 10525*x^10 + 
           33826*x^12 + 10525*x^14 - 13934*x^16 - 15706*x^18 + 3493*x^20 + 
           4317*x^22 + 872*x^24)/w2^4)/w1^2))/w2^4 + 
    (2*myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 827*x^10 + 
           409*x^12) + (x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 
            827*x^10 + 409*x^12))/w2^16 + (x^2*(-818 + 791*x^2 + 1906*x^4 - 
            1151*x^6 - 1024*x^8 - 1151*x^10 + 1906*x^12 + 791*x^14 - 
            818*x^16))/w2^14 + (x^2*(-818 + 791*x^2 + 1906*x^4 - 1151*x^6 - 
            1024*x^8 - 1151*x^10 + 1906*x^12 + 791*x^14 - 818*x^16))/w2^2 + 
         (2*(373 + 971*x^2 - 1816*x^4 - 1977*x^6 + 885*x^8 + 3668*x^10 + 
            885*x^12 - 1977*x^14 - 1816*x^16 + 971*x^18 + 373*x^20))/w2^8 + 
         (400 + 935*x^2 - 1632*x^4 - 2516*x^6 - 424*x^8 + 6042*x^10 - 
           424*x^12 - 2516*x^14 - 1632*x^16 + 935*x^18 + 400*x^20)/w2^12 + 
         (400 + 935*x^2 - 1632*x^4 - 2516*x^6 - 424*x^8 + 6042*x^10 - 
           424*x^12 - 2516*x^14 - 1632*x^16 + 935*x^18 + 400*x^20)/w2^4 - 
         (845 + 656*x^2 - 1024*x^4 - 5718*x^6 + 2123*x^8 + 6668*x^10 + 
           2123*x^12 - 5718*x^14 - 1024*x^16 + 656*x^18 + 845*x^20)/w2^10 - 
         (845 + 656*x^2 - 1024*x^4 - 5718*x^6 + 2123*x^8 + 6668*x^10 + 
           2123*x^12 - 5718*x^14 - 1024*x^16 + 656*x^18 + 845*x^20)/w2^6) + 
       (x^2*(x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 827*x^10 + 
            409*x^12) + (x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 
             827*x^10 + 409*x^12))/w2^16 + (x^2*(-818 + 791*x^2 + 1906*x^4 - 
             1151*x^6 - 1024*x^8 - 1151*x^10 + 1906*x^12 + 791*x^14 - 
             818*x^16))/w2^14 + (x^2*(-818 + 791*x^2 + 1906*x^4 - 1151*x^6 - 
             1024*x^8 - 1151*x^10 + 1906*x^12 + 791*x^14 - 818*x^16))/w2^2 + 
          (2*(373 + 971*x^2 - 1816*x^4 - 1977*x^6 + 885*x^8 + 3668*x^10 + 
             885*x^12 - 1977*x^14 - 1816*x^16 + 971*x^18 + 373*x^20))/w2^8 + 
          (400 + 935*x^2 - 1632*x^4 - 2516*x^6 - 424*x^8 + 6042*x^10 - 
            424*x^12 - 2516*x^14 - 1632*x^16 + 935*x^18 + 400*x^20)/w2^12 + 
          (400 + 935*x^2 - 1632*x^4 - 2516*x^6 - 424*x^8 + 6042*x^10 - 
            424*x^12 - 2516*x^14 - 1632*x^16 + 935*x^18 + 400*x^20)/w2^4 - 
          (845 + 656*x^2 - 1024*x^4 - 5718*x^6 + 2123*x^8 + 6668*x^10 + 
            2123*x^12 - 5718*x^14 - 1024*x^16 + 656*x^18 + 845*x^20)/w2^10 - 
          (845 + 656*x^2 - 1024*x^4 - 5718*x^6 + 2123*x^8 + 6668*x^10 + 
            2123*x^12 - 5718*x^14 - 1024*x^16 + 656*x^18 + 845*x^20)/w2^6))/
        w1^4 + (3*x^6*(-113 + 226*x^2 + 113*x^4 - 380*x^6 + 113*x^8 + 
           226*x^10 - 113*x^12) + (3*x^6*(-113 + 226*x^2 + 113*x^4 - 
            380*x^6 + 113*x^8 + 226*x^10 - 113*x^12))/w2^16 + 
         (8*x^4*(287 + 660*x^2 - 2486*x^4 - 660*x^6 + 4290*x^8 - 660*x^10 - 
            2486*x^12 + 660*x^14 + 287*x^16))/w2^14 + 
         (8*x^4*(287 + 660*x^2 - 2486*x^4 - 660*x^6 + 4290*x^8 - 660*x^10 - 
            2486*x^12 + 660*x^14 + 287*x^16))/w2^2 - 
         (x^2*(3647 + 15398*x^2 - 22065*x^4 - 40280*x^6 + 19858*x^8 + 
            46020*x^10 + 19858*x^12 - 40280*x^14 - 22065*x^16 + 15398*x^18 + 
            3647*x^20))/w2^12 - (x^2*(3647 + 15398*x^2 - 22065*x^4 - 
            40280*x^6 + 19858*x^8 + 46020*x^10 + 19858*x^12 - 40280*x^14 - 
            22065*x^16 + 15398*x^18 + 3647*x^20))/w2^4 + 
         (2*(845 + 6410*x^2 + 6998*x^4 - 22014*x^6 - 30821*x^8 + 16756*x^10 + 
            44084*x^12 + 16756*x^14 - 30821*x^16 - 22014*x^18 + 6998*x^20 + 
            6410*x^22 + 845*x^24))/w2^10 + 
         (2*(845 + 6410*x^2 + 6998*x^4 - 22014*x^6 - 30821*x^8 + 16756*x^10 + 
            44084*x^12 + 16756*x^14 - 30821*x^16 - 22014*x^18 + 6998*x^20 + 
            6410*x^22 + 845*x^24))/w2^6 - 
         (2*(1654 + 9389*x^2 + 246*x^4 - 15654*x^6 - 42840*x^8 + 11737*x^10 + 
            72016*x^12 + 11737*x^14 - 42840*x^16 - 15654*x^18 + 246*x^20 + 
            9389*x^22 + 1654*x^24))/w2^8)/w1^2))/w2^2))/
  (27648*myq1^5*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^4*(-1 + x^2)^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)


==> anc/Amp5hbm1eps0Pi2m1b3m2b2c22.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/256*(w1*w2^2*(myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x - 
      (2*myq1^2*(1 + x^2))/(w1*w2) + (2*myq2^2*(1 + x^2))/(w1*w2))^2)/
   (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2) - 
 (w1*w2^4*(-54*myq1^4*myq2^2*(-1 + w1^(-2))^10*(-1 + w2^(-2))^4*x^4 + 
    (864*myq1^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4)/w1^8 + 
    (288*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4)/w1^8 + 
    (432*myq1^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4)/w1^6 - 
    (2592*myq1^4*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4)/w1^6 + 
    (54*myq1^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4)/w1^4 - 
    (2214*myq1^4*myq2^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4)/w1^4 - 
    (603*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4)/w1^2 + 
    (2328*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^10*x^4)/w2^4 + 
    (13824*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4)/(w1^8*w2^4) + 
    (4608*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4)/(w1^8*w2^4) + 
    (6912*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*x^4)/(w1^6*w2^4) + 
    (148992*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^4*x^4)/(w1^6*w2^4) + 
    (864*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^6*x^4)/(w1^4*w2^4) + 
    (110880*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^6*x^4)/(w1^4*w2^4) + 
    (27792*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^4)/(w1^2*w2^4) + 
    (216*myq1^4*myq2^2*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4)/w2^2 + 
    (54*myq1^2*myq2^4*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4)/w2^2 + 
    (258*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*
      x^4)/w2^2 + (18144*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/
     (w1^8*w2^2) + (2592*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/
     (w1^8*w2^2) + (6912*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) - 
    (8064*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4)/(w1^8*w2^2) + (27432*myq1^4*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
    (12936*myq1^2*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
    (3456*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4)/
     (w1^6*w2^2) + (11328*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
    (13932*myq1^4*myq2^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
    (7008*myq1^2*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
    (432*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4)/
     (w1^4*w2^2) + (11304*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
    (2916*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4)/(w1^2*w2^2) + 
    (1200*myq1^2*myq2^4*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4)/(w1^2*w2^2) + 
    (3024*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
      x^4)/(w1^2*w2^2) - (41472*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^9*w2^3) + 
    (20736*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^9*w2^3) - (45792*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^7*w2^3) - 
    (162400*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^7*w2^3) + (119424*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^7*w2^3) - 
    (21816*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^5*w2^3) - (90840*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^3) + 
    (81360*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^5*w2^3) - (4104*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^3) - 
    (14160*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^3*w2^3) + (19584*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^3) - 
    (216*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1*w2^3) - (400*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1*w2^3) + 
    (1596*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1*w2^3) + (4320*myq1^5*myq2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^7*w2) - 
    (31984*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
     (w1^7*w2) + (22080*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^7*w2) + 
    (2808*myq1^5*myq2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
     (w1^5*w2) - (23868*myq1^3*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2))/(w1^5*w2) + (16560*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^5*w2) + 
    (756*myq1^5*myq2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
     (w1^3*w2) - (5856*myq1^3*myq2^3*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2))/(w1^3*w2) + (4140*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^3*w2) + 
    (81*myq1^5*myq2*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
     (w1*w2) - (472*myq1^3*myq2^3*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*
      (1 + x^2))/(w1*w2) + (345*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1*w2) + 
    (10368*myq1^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^2)/(w1^10*w2^4) - 
    (10368*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^2)/(w1^10*w2^4) + 
    (9504*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^8*w2^4) + (300704*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*
      (1 + x^2)^2)/(w1^8*w2^4) + (12096*myq1^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*x^2*(1 + x^2)^2)/(w1^6*w2^4) + 
    (170928*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*(1 + x^2)^2)/
     (w1^6*w2^4) + (3456*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*
      (1 + x^2)^2)/(w1^4*w2^4) + (26976*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*x^2*(1 + x^2)^2)/(w1^4*w2^4) + 
    (216*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*(1 + x^2)^2)/
     (w1^2*w2^4) + (800*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*
      (1 + x^2)^2)/(w1^2*w2^4) + (1512*myq1^4*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^2) + 
    (216*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^8*w2^2) - (1728*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^2) + 
    (70880*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^2*(1 + x^2)^2)/(w1^8*w2^2) + (3348*myq1^4*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2^2) - 
    (17192*myq1^2*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^6*w2^2) + (432*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2^2) + 
    (63096*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
      x^2*(1 + x^2)^2)/(w1^6*w2^2) + (1188*myq1^4*myq2^2*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^4*w2^2) - 
    (7426*myq1^2*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^4*w2^2) + (216*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^4*w2^2) + 
    (18096*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^2*(1 + x^2)^2)/(w1^4*w2^2) + (162*myq1^4*myq2^2*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^2*w2^2) - 
    (728*myq1^2*myq2^4*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^2*w2^2) + (1688*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^2*w2^2) - 
    (3456*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^9*w2^3) - (7560*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^7*w2^3) + 
    (74168*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^7*w2^3) - (22080*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^7*w2^3) - 
    (2160*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^5*w2^3) + (31432*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^3) - 
    (11040*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^5*w2^3) - (324*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^3) + 
    (3020*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^3*w2^3) - (1380*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^3) + 
    (864*(myq1^3 - myq1*myq2^2)^2*(1 + x^2)^4)/(w1^10*w2^4) - 
    (864*(-(myq1^2*myq2) + myq2^3)^2*(1 + x^2)^4)/(w1^10*w2^4) + 
    (1728*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + x^2)^4)/
     (w1^8*w2^4) - (79568*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (1 + x^2)^4)/(w1^8*w2^4) - (432*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(1 + x^2)^4)/(w1^6*w2^4) - 
    (33160*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^4*(1 + x^2)^4)/
     (w1^6*w2^4) - (3128*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^6*
      (1 + x^2)^4)/(w1^4*w2^4)))/(5184*myq2^3*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))^2*(1 + w1^(-2))^7*x^4) - 
 (w1^7*w2^4*(-54*myq1^4*myq2^2*(-1 + w1^(-2))^10*(-1 + w2^(-2))^4*x^4 + 
    (864*myq1^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4)/w1^8 + 
    (288*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4)/w1^8 + 
    (432*myq1^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4)/w1^6 - 
    (2592*myq1^4*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4)/w1^6 + 
    (54*myq1^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4)/w1^4 - 
    (2214*myq1^4*myq2^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4)/w1^4 - 
    (603*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4)/w1^2 + 
    (2328*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^10*x^4)/w2^4 + 
    (13824*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4)/(w1^8*w2^4) + 
    (4608*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4)/(w1^8*w2^4) + 
    (6912*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*x^4)/(w1^6*w2^4) + 
    (148992*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^4*x^4)/(w1^6*w2^4) + 
    (864*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^6*x^4)/(w1^4*w2^4) + 
    (110880*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^6*x^4)/(w1^4*w2^4) + 
    (27792*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^4)/(w1^2*w2^4) + 
    (216*myq1^4*myq2^2*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4)/w2^2 + 
    (54*myq1^2*myq2^4*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4)/w2^2 + 
    (258*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*
      x^4)/w2^2 + (18144*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/
     (w1^8*w2^2) + (2592*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/
     (w1^8*w2^2) + (6912*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) - 
    (8064*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^4)/(w1^8*w2^2) + (27432*myq1^4*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
    (12936*myq1^2*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
    (3456*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4)/
     (w1^6*w2^2) + (11328*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
    (13932*myq1^4*myq2^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
    (7008*myq1^2*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
    (432*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4)/
     (w1^4*w2^2) + (11304*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
    (2916*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4)/(w1^2*w2^2) + 
    (1200*myq1^2*myq2^4*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4)/(w1^2*w2^2) + 
    (3024*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
      x^4)/(w1^2*w2^2) - (41472*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^9*w2^3) + 
    (20736*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^9*w2^3) - (45792*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^7*w2^3) - 
    (162400*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^7*w2^3) + (119424*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^7*w2^3) - 
    (21816*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^5*w2^3) - (90840*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^3) + 
    (81360*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^5*w2^3) - (4104*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^3) - 
    (14160*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^3*w2^3) + (19584*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^3) - 
    (216*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1*w2^3) - (400*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1*w2^3) + 
    (1596*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1*w2^3) + (4320*myq1^5*myq2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^7*w2) - 
    (31984*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
     (w1^7*w2) + (22080*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^7*w2) + 
    (2808*myq1^5*myq2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
     (w1^5*w2) - (23868*myq1^3*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
      (1 + x^2))/(w1^5*w2) + (16560*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^5*w2) + 
    (756*myq1^5*myq2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
     (w1^3*w2) - (5856*myq1^3*myq2^3*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
      (1 + x^2))/(w1^3*w2) + (4140*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^3*w2) + 
    (81*myq1^5*myq2*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
     (w1*w2) - (472*myq1^3*myq2^3*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*
      (1 + x^2))/(w1*w2) + (345*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1*w2) + 
    (10368*myq1^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^2)/(w1^10*w2^4) - 
    (10368*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^2)/(w1^10*w2^4) + 
    (9504*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^8*w2^4) + (300704*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*
      (1 + x^2)^2)/(w1^8*w2^4) + (12096*myq1^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*x^2*(1 + x^2)^2)/(w1^6*w2^4) + 
    (170928*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*(1 + x^2)^2)/
     (w1^6*w2^4) + (3456*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*
      (1 + x^2)^2)/(w1^4*w2^4) + (26976*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*x^2*(1 + x^2)^2)/(w1^4*w2^4) + 
    (216*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*(1 + x^2)^2)/
     (w1^2*w2^4) + (800*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*
      (1 + x^2)^2)/(w1^2*w2^4) + (1512*myq1^4*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^2) + 
    (216*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^8*w2^2) - (1728*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^2) + 
    (70880*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
      x^2*(1 + x^2)^2)/(w1^8*w2^2) + (3348*myq1^4*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2^2) - 
    (17192*myq1^2*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^6*w2^2) + (432*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2^2) + 
    (63096*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
      x^2*(1 + x^2)^2)/(w1^6*w2^2) + (1188*myq1^4*myq2^2*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^4*w2^2) - 
    (7426*myq1^2*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^4*w2^2) + (216*myq1^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^4*w2^2) + 
    (18096*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^2*(1 + x^2)^2)/(w1^4*w2^2) + (162*myq1^4*myq2^2*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^2*w2^2) - 
    (728*myq1^2*myq2^4*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
     (w1^2*w2^2) + (1688*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^2*w2^2) - 
    (3456*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^9*w2^3) - (7560*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^7*w2^3) + 
    (74168*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^7*w2^3) - (22080*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^7*w2^3) - 
    (2160*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^5*w2^3) + (31432*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^3) - 
    (11040*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^5*w2^3) - (324*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^3) + 
    (3020*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
      (1 + x^2)^3)/(w1^3*w2^3) - (1380*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^3) + 
    (864*(myq1^3 - myq1*myq2^2)^2*(1 + x^2)^4)/(w1^10*w2^4) - 
    (864*(-(myq1^2*myq2) + myq2^3)^2*(1 + x^2)^4)/(w1^10*w2^4) + 
    (1728*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + x^2)^4)/
     (w1^8*w2^4) - (79568*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (1 + x^2)^4)/(w1^8*w2^4) - (432*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(1 + x^2)^4)/(w1^6*w2^4) - 
    (33160*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^4*(1 + x^2)^4)/
     (w1^6*w2^4) - (3128*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^6*
      (1 + x^2)^4)/(w1^4*w2^4)))/(10368*myq2^3*(myq1^2 - myq2^2)^2*
   (1 + w1^(-2))^6*(-1 + w1^2)^2*(1 + w1^2)*x^4) - 
 (13*(1 - w1^(-2))*w1*w2^2*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^8) - (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
    (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^8) - (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (40*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
    (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^6) - (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
     (w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
     (w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
    (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
    (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/
     (w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/
     (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) - (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^5) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (120*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^5*w2^5) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1*w2^5) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1*w2^5) + (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) - (80*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
    (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^3*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
     (w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
      (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
     (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
      (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*
      x^5*(1 + x^2)^2)/w1^6 + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/w2^10 - 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/w2^10 + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/w2^8 - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
    (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) - (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^10*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (112*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (52*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (8*myq1^12*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
    (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^9) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^4*(1 + x^2)^3)/(w1^3*w2^7) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
    (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) + (16*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) + (56*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
     (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
     (w1^5*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^3*(1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (60*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) - (2*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (92*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (10*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) - (2*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) - (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (18*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (14*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (42*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) - (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) - (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
    (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
     (w1^4*w2^4) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) + 
    (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
     (w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5) + (myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
    (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
  (3072*myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
 ((1 - w1^2)*w2^2*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/
     w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
    (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
    (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 + 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
      x^7)/w2^8 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
    (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^8) + (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
    (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
     (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
     w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (40*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
    (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^6) - (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
     (w1^6*w2^4) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
     (w1^6*w2^4) + (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
    (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
    (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/
     (w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/
     (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) - (8*myq1^12*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (16*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
    (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^9) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) + 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1*w2^7) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^5) - (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (120*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^5*w2^5) + (80*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^5) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (88*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1*w2^5) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1*w2^5) + (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (24*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^7*w2^3) + (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) - (80*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) + (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2^3) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
    (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^3*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
     (w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
      (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
     (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
      (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*
      x^5*(1 + x^2)^2)/w1^6 + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/w2^10 - 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/w2^10 + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/w2^8 - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
    (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) - (28*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (20*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     w2^6 - (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/w2^6 - (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (104*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (68*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (28*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^10*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (112*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (52*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (8*myq1^12*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (24*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
    (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^6*w2^2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
    (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
    (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^9) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^4*(1 + x^2)^3)/(w1^3*w2^7) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1*w2^7) - (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (40*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
    (32*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) + (16*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) + (56*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
    (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) + (4*myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
     (w1^7*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
     (w1^5*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^3*(1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (60*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) + (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (24*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) + (30*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) - (2*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (28*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (8*myq1^10*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (92*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (28*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (10*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (30*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (2*myq1^12*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) - (2*myq1^10*myq2^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (6*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) - (2*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (18*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^4*w2^2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^2*(1 + x^2)^5)/(w1^3*w2^7) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (14*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (42*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (30*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) - (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (22*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) - (6*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) - (10*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
    (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
    (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (3*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (2*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (14*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
     (w1^4*w2^4) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) + 
    (3*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
     (w1^5*w2^5) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5) + (myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
    (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5) + (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5)))/
  (3072*myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*w1*(-1 + w2^(-2))^2*
   x^4*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
 (13*(1 - w1^(-2))*w1*w2^2*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^7)/w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^10*x^7)/w1^6 + (16*myq2^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^7)/w2^10 - (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^8*x^7)/w2^10 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/w2^8 + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
    (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
    (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^8) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
    (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^8) + (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
    (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
     (w1^2*w2^8) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
     w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
    (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
    (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) - (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (56*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
    (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/
     (w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/
     (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) - (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
    (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
    (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^9) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
    (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^9) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) - (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^6*(1 + x^2))/(w1^3*w2^7) + (64*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1*w2^7) - (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^5) - (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) - (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^5*w2^5) + (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1*w2^5) + (40*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^7*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
     (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
      (1 + x^2))/(w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
      (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
     (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
      (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*
      x^5*(1 + x^2)^2)/w1^6 + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/w2^10 - 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/w2^10 + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/w2^8 - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^5*(1 + x^2)^2)/(w1^2*w2^8) + (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/w2^6 - 
    (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     w2^6 - (20*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (72*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (96*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (160*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (104*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (76*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (68*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (36*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (120*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (12*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (40*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^9) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^9) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
    (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^9) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (72*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^4*(1 + x^2)^3)/(w1^3*w2^7) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1*w2^7) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (52*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) + (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (56*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
    (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
    (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
     (w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) + 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^2*w2^8) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^2*w2^8) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^3*(1 + x^2)^4)/(w1^2*w2^8) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (36*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (44*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (112*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (44*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) + (46*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (14*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (38*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (22*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (18*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (10*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (18*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
    (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (10*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
     (w1^4*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^4*w2^4) - (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
    (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
     (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
    (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
    (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5)))/(3072*myq1^2*myq2*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
 ((1 - w1^2)*w2^2*((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/
     w1^6 + (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
    (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
    (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 + 
    (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
      x^7)/w2^8 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
     (w1^2*w2^8) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
     (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
     (w1^2*w2^8) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
     (w1^2*w2^8) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
    (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^8) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
    (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^7)/(w1^2*w2^8) - (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
    (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
    (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
    (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
    (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
    (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
      x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) - (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (56*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
    (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^7)/(w1^6*w2^4) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/
     (w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
    (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/
     (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/
     (w1^2*w2^4) - (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
    (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
    (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
      x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
    (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
    (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
    (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^9) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
    (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
      (1 + x^2))/(w1*w2^9) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) - (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1^3*w2^7) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
    (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^6*(1 + x^2))/(w1^3*w2^7) + (64*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
     (w1*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
      (1 + x^2))/(w1*w2^7) - (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^5*w2^5) - (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) - (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
    (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^5*w2^5) + (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
    (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
    (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
      x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
     (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
      (1 + x^2))/(w1*w2^5) + (40*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^7*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
    (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
    (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^5*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
     (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
      (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) + 
    (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
     (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
      (1 + x^2))/(w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
    (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
      (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
     (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
      (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*
      x^5*(1 + x^2)^2)/w1^6 + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/w2^10 - 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/w2^10 + 
    (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/w2^8 - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
     (w1^2*w2^8) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
    (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^5*(1 + x^2)^2)/(w1^2*w2^8) + (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
    (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
      (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/w2^6 - 
    (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     w2^6 - (20*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) + (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^4*w2^6) + (72*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^4*w2^6) - (96*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
    (160*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (104*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) + (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
    (76*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
    (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
     (w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
      (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
    (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (68*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (36*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
    (120*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (12*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^6*w2^4) + (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
    (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^5*(1 + x^2)^2)/(w1^6*w2^4) - (40*myq1^10*myq2^2*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
    (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^4*w2^4) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
    (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
     (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
      (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
    (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
    (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^8*w2^2) - (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^6*w2^2) + (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
    (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
     (w1^4*w2^2) + (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
      (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
    (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^9) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
    (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^9) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
    (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
      (1 + x^2)^3)/(w1*w2^9) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1^3*w2^7) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
    (72*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^4*(1 + x^2)^3)/(w1^3*w2^7) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
    (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
     (w1*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
    (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
      (1 + x^2)^3)/(w1*w2^7) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
    (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
    (52*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^5*w2^5) + (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (56*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
     (w1^3*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
    (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
      (1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
    (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
    (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
    (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
    (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
    (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
     (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
      (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
     (w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
    (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
      (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) + 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^2*w2^8) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
     (w1^2*w2^8) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
      (1 + x^2)^4)/(w1^2*w2^8) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
      x^3*(1 + x^2)^4)/(w1^2*w2^8) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
    (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (36*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^4*w2^6) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (44*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) - (112*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (44*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
    (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
      x^3*(1 + x^2)^4)/(w1^4*w2^6) + (46*myq2^6*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
    (14*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
     (w1^2*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
    (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
      (1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (38*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^6*w2^4) - (22*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^8*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
    (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
      x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
    (18*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^4*w2^4) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^4*w2^4) + (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
    (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
     (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
      (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^8*w2^2) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
    (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^6*w2^2) + (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
    (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
    (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
     (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
      (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
    (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
     (w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) + (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
      (1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
      x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
    (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^9*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) + (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
    (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
     (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
    (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
      (1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^7*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (10*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
     (w1^7*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^7*w2^3) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
    (18*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
     (w1^5*w2^3) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
    (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
      (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
    (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
     (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
    (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
    (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
      (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
    (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
     (w1^6*w2^4) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (10*myq1^4*myq2^6*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
    (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
     (w1^4*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
      (1 + x^2)^6)/(w1^4*w2^4) - (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
    (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
     (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
    (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
    (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
      (1 + x^2)^7)/(w1^5*w2^5)))/(3072*myq1^2*myq2*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))^2*w1*(-1 + w2^(-2))^2*x^4*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
 (5*w1^4*(1 - w1^2)*w2^4*((73728*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^13)/(w1^7*w2^3) + 
    (55296*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
      x^13)/(w1^5*w2^3) + (13824*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))*x^13)/(w1^3*w2^3) + 
    (1152*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))*x^13)/
     (w1*w2^3) + (27648*myq1^3*myq2^3*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^13)/
     (w1^7*w2) + (25344*myq1^3*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^13)/
     (w1^5*w2) + (7488*myq1^3*myq2^3*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^13)/
     (w1^3*w2) + (720*myq1^3*myq2^3*(-1 + w1^(-2))^8*(-1 + w2^(-2))^3*x^13)/
     (w1*w2) - (147456*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*x^12*
      (1 + x^2))/(w1^8*w2^4) - (110592*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w1^(-2))^3*x^12*(1 + x^2))/(w1^6*w2^4) - 
    (27648*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^5*x^12*(1 + x^2))/
     (w1^4*w2^4) - (2304*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*x^12*
      (1 + x^2))/(w1^2*w2^4) - (73728*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^12*(1 + x^2))/(w1^8*w2^2) + 
    (36864*myq1^4*myq2^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^12*(1 + x^2))/
     (w1^6*w2^2) - (18432*myq1^2*myq2^4*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^12*(1 + x^2))/(w1^6*w2^2) - (101376*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^12*(1 + x^2))/(w1^6*w2^2) + 
    (23040*myq1^4*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^12*(1 + x^2))/
     (w1^4*w2^2) - (4608*myq1^2*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^12*
      (1 + x^2))/(w1^4*w2^2) - (36864*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^12*(1 + x^2))/(w1^4*w2^2) + 
    (3456*myq1^4*myq2^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^12*(1 + x^2))/
     (w1^2*w2^2) - (4032*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
      (-1 + w2^(-2))^2*x^12*(1 + x^2))/(w1^2*w2^2) + 
    (36864*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^11*(1 + x^2)^2)/
     (w1^9*w2^3) - (64512*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^11*(1 + x^2)^2)/(w1^7*w2^3) - 
    (175104*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      x^11*(1 + x^2)^2)/(w1^7*w2^3) + (64512*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^11*(1 + x^2)^2)/(w1^7*w2^3) - 
    (36864*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^11*
      (1 + x^2)^2)/(w1^5*w2^3) + (34816*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^11*(1 + x^2)^2)/(w1^5*w2^3) + 
    (25344*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^11*
      (1 + x^2)^2)/(w1^5*w2^3) - (5184*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))*x^11*(1 + x^2)^2)/(w1^3*w2^3) + 
    (51392*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^11*
      (1 + x^2)^2)/(w1^3*w2^3) + (2880*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))*x^11*(1 + x^2)^2)/(w1^3*w2^3) + 
    (7936*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))*x^11*
      (1 + x^2)^2)/(w1*w2^3) + (9216*myq1^5*myq2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^11*(1 + x^2)^2)/(w1^7*w2) - 
    (57600*myq1^3*myq2^3*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^11*(1 + x^2)^2)/
     (w1^7*w2) - (9216*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^11*(1 + x^2)^2)/(w1^7*w2) + 
    (5760*myq1^5*myq2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^11*(1 + x^2)^2)/
     (w1^5*w2) - (28800*myq1^3*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^11*
      (1 + x^2)^2)/(w1^5*w2) - (4608*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^11*(1 + x^2)^2)/(w1^5*w2) + 
    (864*myq1^5*myq2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^11*(1 + x^2)^2)/
     (w1^3*w2) - (2160*myq1^3*myq2^3*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^11*
      (1 + x^2)^2)/(w1^3*w2) - (576*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^11*(1 + x^2)^2)/(w1^3*w2) + 
    (360*myq1^3*myq2^3*(-1 + w1^(-2))^8*(-1 + w2^(-2))^3*x^11*(1 + x^2)^2)/
     (w1*w2) + (288*myq1^4*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^10*
      (1 + x^2)^3)/w1^4 + (72*myq1^4*myq2^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^4*
      x^10*(1 + x^2)^3)/w1^2 + (55296*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
      x^10*(1 + x^2)^3)/(w1^8*w2^4) + (350208*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w1^(-2))*x^10*(1 + x^2)^3)/(w1^8*w2^4) + 
    (27648*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^3*x^10*(1 + x^2)^3)/
     (w1^6*w2^4) - (78848*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^3*x^10*
      (1 + x^2)^3)/(w1^6*w2^4) + (3456*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^5*x^10*(1 + x^2)^3)/(w1^4*w2^4) - 
    (105088*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^5*x^10*(1 + x^2)^3)/
     (w1^4*w2^4) - (15872*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*x^10*
      (1 + x^2)^3)/(w1^2*w2^4) - (72*myq1^2*myq2^4*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^3)/w2^2 + 
    (129024*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      x^10*(1 + x^2)^3)/(w1^8*w2^2) - (43776*myq1^4*myq2^2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^3)/(w1^6*w2^2) + 
    (11520*myq1^2*myq2^4*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^10*(1 + x^2)^3)/
     (w1^6*w2^2) + (153344*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^10*(1 + x^2)^3)/(w1^6*w2^2) - 
    (21312*myq1^4*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^10*(1 + x^2)^3)/
     (w1^4*w2^2) - (1728*myq1^2*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^10*
      (1 + x^2)^3)/(w1^4*w2^2) + (45568*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^10*(1 + x^2)^3)/(w1^4*w2^2) - 
    (2304*myq1^4*myq2^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^10*(1 + x^2)^3)/
     (w1^2*w2^2) - (1152*myq1^2*myq2^4*(-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^10*
      (1 + x^2)^3)/(w1^2*w2^2) + (3824*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^10*(1 + x^2)^3)/(w1^2*w2^2) - 
    (64512*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^9*(1 + x^2)^4)/
     (w1^9*w2^3) + (89856*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^9*(1 + x^2)^4)/(w1^7*w2^3) + 
    (172800*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*
      (1 + x^2)^4)/(w1^7*w2^3) - (177664*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^9*(1 + x^2)^4)/(w1^7*w2^3) + 
    (41472*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*
      (1 + x^2)^4)/(w1^5*w2^3) - (53248*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*(1 + x^2)^4)/(w1^5*w2^3) - 
    (72128*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^9*
      (1 + x^2)^4)/(w1^5*w2^3) + (4464*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))*x^9*(1 + x^2)^4)/(w1^3*w2^3) - 
    (39984*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^9*
      (1 + x^2)^4)/(w1^3*w2^3) - (7936*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))*x^9*(1 + x^2)^4)/(w1^3*w2^3) - 
    (3896*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))*x^9*
      (1 + x^2)^4)/(w1*w2^3) - (9216*myq1^5*myq2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^9*(1 + x^2)^4)/(w1^7*w2) + 
    (42048*myq1^3*myq2^3*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^9*(1 + x^2)^4)/
     (w1^7*w2) + (6912*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^9*(1 + x^2)^4)/(w1^7*w2) - 
    (4320*myq1^5*myq2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*(1 + x^2)^4)/
     (w1^5*w2) + (11952*myq1^3*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^4)/(w1^5*w2) + (2304*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^9*(1 + x^2)^4)/(w1^5*w2) - 
    (432*myq1^5*myq2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^9*(1 + x^2)^4)/
     (w1^3*w2) - (864*myq1^3*myq2^3*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^9*
      (1 + x^2)^4)/(w1^3*w2) + (144*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^9*(1 + x^2)^4)/(w1^3*w2) - 
    (234*myq1^3*myq2^3*(-1 + w1^(-2))^8*(-1 + w2^(-2))^3*x^9*(1 + x^2)^4)/
     (w1*w2) - (144*myq1^4*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^8*
      (1 + x^2)^5)/w1^4 - (18*myq1^4*myq2^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^4*
      x^8*(1 + x^2)^5)/w1^2 - (78336*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
      x^8*(1 + x^2)^5)/(w1^8*w2^4) - (317952*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w1^(-2))*x^8*(1 + x^2)^5)/(w1^8*w2^4) - 
    (32256*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^3*x^8*(1 + x^2)^5)/
     (w1^6*w2^4) + (134144*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^3*x^8*
      (1 + x^2)^5)/(w1^6*w2^4) - (3168*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^5*x^8*(1 + x^2)^5)/(w1^4*w2^4) + 
    (85728*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^5*x^8*(1 + x^2)^5)/
     (w1^4*w2^4) + (8080*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*x^8*
      (1 + x^2)^5)/(w1^2*w2^4) + (18*myq1^2*myq2^4*(-1 + w1^(-2))^9*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^5)/w2^2 - 
    (87552*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^5)/(w1^8*w2^2) + (19584*myq1^4*myq2^2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^5)/(w1^6*w2^2) - 
    (91136*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
      x^8*(1 + x^2)^5)/(w1^6*w2^2) + (6768*myq1^4*myq2^2*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^5)/(w1^4*w2^2) + 
    (3024*myq1^2*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^8*(1 + x^2)^5)/
     (w1^4*w2^2) - (21792*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
      (-1 + w2^(-2))^2*x^8*(1 + x^2)^5)/(w1^4*w2^2) + 
    (432*myq1^4*myq2^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^8*(1 + x^2)^5)/
     (w1^2*w2^2) + (576*myq1^2*myq2^4*(-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^8*
      (1 + x^2)^5)/(w1^2*w2^2) - (1372*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^8*(1 + x^2)^5)/(w1^2*w2^2) + 
    (43776*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^7*(1 + x^2)^6)/
     (w1^9*w2^3) - (46656*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^7*(1 + x^2)^6)/(w1^7*w2^3) - 
    (85824*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*
      (1 + x^2)^6)/(w1^7*w2^3) + (137920*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^7*(1 + x^2)^6)/(w1^7*w2^3) - 
    (15840*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*
      (1 + x^2)^6)/(w1^5*w2^3) + (18528*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*(1 + x^2)^6)/(w1^5*w2^3) + 
    (45312*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^7*
      (1 + x^2)^6)/(w1^5*w2^3) - (1080*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))*x^7*(1 + x^2)^6)/(w1^3*w2^3) + 
    (9528*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^7*
      (1 + x^2)^6)/(w1^3*w2^3) + (3536*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))*x^7*(1 + x^2)^6)/(w1^3*w2^3) + 
    (460*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))*x^7*
      (1 + x^2)^6)/(w1*w2^3) + (3456*myq1^5*myq2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^7*(1 + x^2)^6)/(w1^7*w2) - 
    (14256*myq1^3*myq2^3*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^7*(1 + x^2)^6)/
     (w1^7*w2) - (1728*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^7*(1 + x^2)^6)/(w1^7*w2) + 
    (1080*myq1^5*myq2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*(1 + x^2)^6)/
     (w1^5*w2) - (2016*myq1^3*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^6)/(w1^5*w2) - (288*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^7*(1 + x^2)^6)/(w1^5*w2) + 
    (54*myq1^5*myq2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^7*(1 + x^2)^6)/
     (w1^3*w2) + (342*myq1^3*myq2^3*(-1 + w1^(-2))^6*(-1 + w2^(-2))^3*x^7*
      (1 + x^2)^6)/(w1^3*w2) + (18*myq1^3*myq2^3*(-1 + w1^(-2))^8*
      (-1 + w2^(-2))^3*x^7*(1 + x^2)^6)/(w1*w2) + 
    (18*myq1^4*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^4*x^6*(1 + x^2)^7)/
     w1^4 + (42624*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*x^6*(1 + x^2)^7)/
     (w1^8*w2^4) + (144000*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*x^6*
      (1 + x^2)^7)/(w1^8*w2^4) + (13248*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^3*x^6*(1 + x^2)^7)/(w1^6*w2^4) - 
    (54336*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^3*x^6*(1 + x^2)^7)/
     (w1^6*w2^4) + (864*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^5*x^6*
      (1 + x^2)^7)/(w1^4*w2^4) - (21504*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w1^(-2))^5*x^6*(1 + x^2)^7)/(w1^4*w2^4) - 
    (992*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*x^6*(1 + x^2)^7)/
     (w1^2*w2^4) + (28800*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
      (-1 + w2^(-2))^2*x^6*(1 + x^2)^7)/(w1^8*w2^2) - 
    (4032*myq1^4*myq2^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^7)/
     (w1^6*w2^2) - (1440*myq1^2*myq2^4*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^7)/(w1^6*w2^2) + (26544*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^6*(1 + x^2)^7)/(w1^6*w2^2) - 
    (828*myq1^4*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^6*(1 + x^2)^7)/
     (w1^4*w2^2) - (900*myq1^2*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^7)/(w1^4*w2^2) + (4800*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^6*(1 + x^2)^7)/(w1^4*w2^2) - 
    (18*myq1^4*myq2^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^6*(1 + x^2)^7)/
     (w1^2*w2^2) - (72*myq1^2*myq2^4*(-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^6*
      (1 + x^2)^7)/(w1^2*w2^2) + (194*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^7*(-1 + w2^(-2))^2*x^6*(1 + x^2)^7)/(w1^2*w2^2) - 
    (14400*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^5*(1 + x^2)^8)/
     (w1^9*w2^3) + (11376*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^5*(1 + x^2)^8)/(w1^7*w2^3) + 
    (22608*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*
      (1 + x^2)^8)/(w1^7*w2^3) - (47040*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*(1 + x^2)^8)/(w1^7*w2^3) + 
    (2448*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*
      (1 + x^2)^8)/(w1^5*w2^3) - (2536*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*(1 + x^2)^8)/(w1^5*w2^3) - 
    (10896*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5*
      (1 + x^2)^8)/(w1^5*w2^3) + (72*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))*x^5*(1 + x^2)^8)/(w1^3*w2^3) - 
    (740*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^5*
      (1 + x^2)^8)/(w1^3*w2^3) - (460*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^6*(-1 + w2^(-2))*x^5*(1 + x^2)^8)/(w1^3*w2^3) - 
    (576*myq1^5*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^2)^8)/
     (w1^7*w2) + (2304*myq1^3*myq2^3*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^8)/(w1^7*w2) + (144*myq1^3*myq2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^2)^8)/(w1^7*w2) - 
    (90*myq1^5*myq2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5*(1 + x^2)^8)/
     (w1^5*w2) + (72*myq1^3*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5*
      (1 + x^2)^8)/(w1^5*w2) - (27*myq1^3*myq2^3*(-1 + w1^(-2))^6*
      (-1 + w2^(-2))^3*x^5*(1 + x^2)^8)/(w1^3*w2) - 
    (11232*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*x^4*(1 + x^2)^9)/
     (w1^8*w2^4) - (34848*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*x^4*
      (1 + x^2)^9)/(w1^8*w2^4) - (2304*(myq1^3 - myq1*myq2^2)^2*
      (-1 + w1^(-2))^3*x^4*(1 + x^2)^9)/(w1^6*w2^4) + 
    (9104*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^3*x^4*(1 + x^2)^9)/
     (w1^6*w2^4) - (72*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^5*x^4*
      (1 + x^2)^9)/(w1^4*w2^4) + (1768*(-(myq1^2*myq2) + myq2^3)^2*
      (-1 + w1^(-2))^5*x^4*(1 + x^2)^9)/(w1^4*w2^4) - 
    (4608*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^9)/(w1^8*w2^2) + (360*myq1^4*myq2^2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^9)/(w1^6*w2^2) + 
    (360*myq1^2*myq2^4*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2)^9)/
     (w1^6*w2^2) - (3788*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^4*(1 + x^2)^9)/(w1^6*w2^2) + 
    (27*myq1^4*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^4*(1 + x^2)^9)/
     (w1^4*w2^2) + (81*myq1^2*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^4*
      (1 + x^2)^9)/(w1^4*w2^2) - (406*myq1^2*myq2^2*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^4*(1 + x^2)^9)/(w1^4*w2^2) + 
    (2304*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*(1 + x^2)^10)/
     (w1^9*w2^3) - (1296*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^3*(1 + x^2)^10)/(w1^7*w2^3) - 
    (3024*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
      (1 + x^2)^10)/(w1^7*w2^3) + (7504*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^10)/(w1^7*w2^3) - 
    (126*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*
      (1 + x^2)^10)/(w1^5*w2^3) + (118*myq1*myq2^3*(myq1^2 - myq2^2)*
      (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*(1 + x^2)^10)/(w1^5*w2^3) + 
    (920*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*
      (1 + x^2)^10)/(w1^5*w2^3) + (36*myq1^5*myq2*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^3*x^3*(1 + x^2)^10)/(w1^7*w2) - 
    (144*myq1^3*myq2^3*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^10)/
     (w1^7*w2) + (9*myq1^3*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^3*
      (1 + x^2)^10)/(w1^5*w2) + (1440*myq1^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))*x^2*(1 + x^2)^11)/(w1^8*w2^4) + 
    (4320*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2*(1 + x^2)^11)/
     (w1^8*w2^4) + (144*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^2*
      (1 + x^2)^11)/(w1^6*w2^4) - (560*myq2^2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^3*x^2*(1 + x^2)^11)/(w1^6*w2^4) + 
    (288*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)^11)/(w1^8*w2^2) - (9*myq1^4*myq2^2*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^11)/(w1^6*w2^2) - 
    (27*myq1^2*myq2^4*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*(1 + x^2)^11)/
     (w1^6*w2^2) + (212*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
      (-1 + w2^(-2))^2*x^2*(1 + x^2)^11)/(w1^6*w2^2) - 
    (144*myq1*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x*(1 + x^2)^12)/
     (w1^9*w2^3) + (54*myq1^3*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))*x*(1 + x^2)^12)/(w1^7*w2^3) + 
    (162*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
      (1 + x^2)^12)/(w1^7*w2^3) - (460*myq1*myq2*(myq1^2 - myq2^2)^2*
      (-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^12)/(w1^7*w2^3) - 
    (72*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*(1 + x^2)^13)/(w1^8*w2^4) - 
    (216*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*(1 + x^2)^13)/
     (w1^8*w2^4)))/(110592*myq2^3*(myq1^2 - myq2^2)^2*(w1^(-1) - w1)^3*x^4*
   (-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)^2) - 
 (w1*(-1 + w2^(-2))*(myq1^2*(1 + w2^(-2))^2 - (4*myq2^2)/w2^2)*w2^3*
   (1 + x^2)^2*(-((myq2^2*(-1 + x^2)^2)/(w1*w2^2)) + 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/w2 + 
    (myq1^2*(2*x^2 + (2*x^2)/w2^4 + (-3 + 2*x^2 - 3*x^4)/w2^2))/w1))/
  (128*myq1*(myq1^2 - myq2^2)^2*x*(-1 + x^2)*(x^2 + x^2/w2^4 - 
    (1 + x^4)/w2^2)) + (w1*(myq1^2*(1 + w2^(-2))^2 - (4*myq2^2)/w2^2)*w2^4*
   ((-8*myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/w2^3 + 
    (4*myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-6) - w2^(-4) + w2^(-2))*x*
      (1 + x^2))/w2 + (4*myq2^4*(-x^2 - x^2/w2^4 + (1 + 16*x^2 + x^4)/w2^2))/
     (w1*w2^2) + (myq1^2*myq2^2*(x^2 + x^2/w2^8 - (2*(1 - 61*x^2 + x^4))/
        w2^4 - (3 + 118*x^2 + 3*x^4)/w2^6 - (3 + 118*x^2 + 3*x^4)/w2^2))/w1 + 
    (myq1^4*(7*x^2 + (7*x^2)/w2^8 - (5 + 22*x^2 + 5*x^4)/w2^6 - 
       (5 + 22*x^2 + 5*x^4)/w2^2 + (2*(7 + 43*x^2 + 7*x^4))/w2^4))/w1))/
  (2048*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2) - 
 (w1*(myq1^2*(1 + w2^(-2))^2 - (4*myq2^2)/w2^2)*w2^4*
   ((-32*myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^3 + 
    (16*myq2^4*(1 + x^2)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1*w2^4) + 
    (8*myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^8 + (2*(1 + 4*x^2 + x^4))/w2^4 - 
       (3 + 2*x^2 + 3*x^4)/w2^6 - (3 + 2*x^2 + 3*x^4)/w2^2))/w2 + 
    (4*myq1^2*myq2^2*(-(((1 + x^2)^2*(1 + 15*x^2 + x^4))/w2^6) - 
       ((1 + x^2)^2*(1 + 15*x^2 + x^4))/w2^2 + 3*(x^2 + x^4 + x^6) + 
       (3*(x^2 + x^4 + x^6))/w2^8 + (2*(5 + 14*x^2 + 21*x^4 + 14*x^6 + 
          5*x^8))/w2^4))/(w1*w2^2) + 
    (myq1^4*(3*x^4 + (3*x^4)/w2^12 - (x^2*(31 + 56*x^2 + 31*x^4))/w2^10 - 
       (x^2*(31 + 56*x^2 + 31*x^4))/w2^2 + (36 + 128*x^2 + 181*x^4 + 
         128*x^6 + 36*x^8)/w2^8 + (36 + 128*x^2 + 181*x^4 + 128*x^6 + 36*x^8)/
        w2^4 - (2*(44 + 97*x^2 + 112*x^4 + 97*x^6 + 44*x^8))/w2^6))/w1))/
  (512*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1^2*w2^4*((-16*myq2^8*x^2)/(w1^2*w2^4) + 
    (8*myq1^2*myq2^6*((1 + w2^(-4) - 6/w2^2)/w1^2 - 2/w2^2 - 2/(w1^4*w2^2))*
      x^2)/w2^2 - (8*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/
     (w1*w2^3) + (10*myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-6) + 5/w2^4 - 
       5/w2^2)*x*(1 + x^2))/(w1*w2) + (4*myq1^5*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-6) - 21/w2^4 + 21/w2^2)*x*(1 + x^2))/(w1*w2) - 
    (myq1^8*(3*x^2 + (3*x^2)/w2^8 + (5 - 6*x^2 + 5*x^4)/w2^6 + 
       (5 - 6*x^2 + 5*x^4)/w2^2 + (2*(19 + 59*x^2 + 19*x^4))/w2^4))/w1^2 + 
    myq1^4*myq2^4*((16*(1 + w2^(-4))*x^2)/w2^2 + (16*(1 + w2^(-4))*x^2)/
       (w1^4*w2^2) - (x^2 + x^2/w2^8 + (1 - 86*x^2 + x^4)/w2^6 + 
        (1 - 86*x^2 + x^4)/w2^2 + (2*(23 + 85*x^2 + 23*x^4))/w2^4)/w1^2) - 
    2*myq1^6*myq2^2*(2*(1 + w2^(-8) + 4/w2^6 - 6/w2^4 + 4/w2^2)*x^2 + 
      (2*(1 + w2^(-8) + 4/w2^6 - 6/w2^4 + 4/w2^2)*x^2)/w1^4 + 
      (10*x^2 + (10*x^2)/w2^8 + (5*(1 - 6*x^2 + x^4))/w2^6 + 
        (5*(1 - 6*x^2 + x^4))/w2^2 - (2*(29 + 20*x^2 + 29*x^4))/w2^4)/w1^2)))/
  (2048*myq1^3*myq2^2*(myq1^2 - myq2^2)^2*x^2) + 
 (w1^3*w2^4*((3*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/(w1*w2^3) + 
    (3*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(24 + 24/w2^4 - 37/w2^2 + 16*x^2 + (16*x^2)/w2^4 - 
       (43*x^2)/w2^2 + 12*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 4/(w1^2*w2^2))*
        (-1 + x^2) - (37 + 43*x^2 - (4*(13 + 27*x^2))/w2^2 + 
         (37 + 43*x^2)/w2^4)/w1^2 + (8*(3 + 2*x^2) + (8*(3 + 2*x^2))/w2^4 - 
         (37 + 43*x^2)/w2^2)/w1^4))/(w1*w2) + 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(20*x^2 + (20*x^2)/w1^4 + 
       (7 - 40*x^2 - 7*x^4 + 12*(-1 + x^4))/w1^2))/w2^2 + 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(20*x^2 + (20*x^2)/w2^4 + 
       (7 - 40*x^2 - 7*x^4 + 12*(-1 + x^4))/w2^2))/w1^2)*
   ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
    (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
     (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
    (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
       (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
     (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
       (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
       (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
         (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
     (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
       (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
       ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
          (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
        w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
        w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/w2^6 + 
          (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/w2^2))/
        w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
         (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
    (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
       (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
          (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
       (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
          (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
       (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
         (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/w2^2 - 
    myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
      (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
        (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
        (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
      (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
        (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
        (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
      (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
        (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
        (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
    (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
          w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
       (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
          (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
         x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
    (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + (2*(1 + w2^(-4))^2*x^4)/
        w1^8 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
          (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
        w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
          (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
        w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
         ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
         (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
          w2^4)/w1^4))/w2^2))/(3072*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*
   (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^
    2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) - (w1^3*w2^4*((27*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/
     (w1*w2^3) + (27*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(24 + 24/w1^4 - 37/w1^2 + 24/w2^4 + 24/(w1^4*w2^4) - 
       37/(w1^2*w2^4) - 37/w2^2 - 37/(w1^4*w2^2) + 52/(w1^2*w2^2) + 16*x^2 + 
       (16*x^2)/w1^4 - (43*x^2)/w1^2 + (16*x^2)/w2^4 + (16*x^2)/(w1^4*w2^4) - 
       (43*x^2)/(w1^2*w2^4) - (43*x^2)/w2^2 - (43*x^2)/(w1^4*w2^2) + 
       (108*x^2)/(w1^2*w2^2) - 24*((1 + w2^(-4) - 4/w2^2)/w1^2 + w2^(-2) + 
         1/(w1^4*w2^2))*(-1 + x^2) + 12*(1 + (1 + w2^(-4))/w1^4 + w2^(-4) - 
         4/(w1^2*w2^2))*(-1 + x^2) - 48*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
        (1 + x^2)))/(w1*w2) + (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (-28*x^2 - (28*x^2)/w1^4 - (-7 - 56*x^2 + 7*x^4 + 12*(-1 + x^4))/w1^2))/
     w2^2 + (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (-28*x^2 - (28*x^2)/w2^4 - (-7 - 56*x^2 + 7*x^4 + 12*(-1 + x^4))/w2^2))/
     w1^2)*((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
     (w1^3*w2^5) + (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (1 + x^4))/(w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
    (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
       (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
     (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
       (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
       (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
         (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
     (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
       (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
       ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
          (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
        w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
        w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/w2^6 + 
          (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/w2^2))/
        w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
         (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
    (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
       (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
          (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
       (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
          (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
       (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
         (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/w2^2 - 
    myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
      (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
        (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
        (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
      (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
        (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
        (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
      (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
        (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
        (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
    (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
          w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
       (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
          (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
         x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
    (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + (2*(1 + w2^(-4))^2*x^4)/
        w1^8 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
          (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
        w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
          (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
        w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
         ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
         (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
          w2^4)/w1^4))/w2^2))/(3072*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*
   (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^
    2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) + (w1^3*w2^4*((27*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/
     (w1*w2^3) + (3*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(11/w2^2 - 8*x^2 - (8*x^2)/w2^4 + (5*x^2)/w2^2 + 
       12*(-1 + w1^(-2))^2*(1 + w2^(-4))*(-1 + x^2) + 
       (11 + 5*x^2 + (4*(-11 + 3*x^2))/w2^2 + (11 + 5*x^2)/w2^4)/w1^2 + 
       (-8*x^2 - (8*x^2)/w2^4 + (11 + 5*x^2)/w2^2)/w1^4))/(w1*w2) - 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w2^4 + 
       (-7 - 8*x^2 + 7*x^4 - 12*(-1 + x^4))/w2^2))/w1^2 - 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w1^4 + 
       (-7 - 8*x^2 + 7*x^4 + 12*(-1 + x^4))/w1^2))/w2^2)*
   ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
    (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
     (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
    (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
       (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
     (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
       (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
       (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
         (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
     (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
       (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
       ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
          (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
        w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
        w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/w2^6 + 
          (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/w2^2))/
        w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
         (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
    (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
       (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
          (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
       (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
          (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
       (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
         (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/w2^2 - 
    myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
      (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
        (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
        (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
      (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
        (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
        (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
      (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
        (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
        (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
    (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
          w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
       (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
          (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
         x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
    (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + (2*(1 + w2^(-4))^2*x^4)/
        w1^8 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
          (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
        w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
          (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
        w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
         ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
         (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
          w2^4)/w1^4))/w2^2))/(3072*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*
   (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^
    2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) - (w1^3*w2^4*((3*myq1^4*(-1 + w1^(-2))^2*x*(-1 + x^2))/
     (w1*w2^3) + (27*myq2^4*(-1 + w2^(-2))^2*x*(-1 + x^2))/(w1^3*w2) - 
    (myq1^2*myq2^2*x*(11/w2^2 - 8*x^2 - (8*x^2)/w2^4 + (5*x^2)/w2^2 + 
       12*(1 + w1^(-4))*(-1 + w2^(-2))^2*(-1 + x^2) + 
       (11 + 5*x^2 + (4*(-11 + 3*x^2))/w2^2 + (11 + 5*x^2)/w2^4)/w1^2 + 
       (-8*x^2 - (8*x^2)/w2^4 + (11 + 5*x^2)/w2^2)/w1^4))/(w1*w2) - 
    (myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w1^4 + 
       (-7 - 8*x^2 + 7*x^4 - 12*(-1 + x^4))/w1^2))/w2^2 - 
    (myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(4*x^2 + (4*x^2)/w2^4 + 
       (-7 - 8*x^2 + 7*x^4 + 12*(-1 + x^4))/w2^2))/w1^2)*
   ((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/(w1^3*w2^5) + 
    (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4))/
     (w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
    (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
       (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
     (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
       (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
       (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
         (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
     (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
       (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
       ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
          (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
        w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
        w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/w2^6 + 
          (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/w2^2))/
        w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
         (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
    (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
       (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
          (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
       (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
          (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
       (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
         (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/w2^2 - 
    myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
      (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
        (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
        (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
      (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
        (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
        (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
      (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
        (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
        (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
    (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
          w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
       (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
          (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
         x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
         (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
    (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + (2*(1 + w2^(-4))^2*x^4)/
        w1^8 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
          (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
        w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
          (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
        w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
         ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
         (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
          w2^4)/w1^4))/w2^2))/(3072*myq1^4*myq2^3*(myq1^2 - myq2^2)^2*
   (-1 + w2^(-2))*x^4*((myq1*(-1 + w1^(-2)))/w2 - (myq2*(-1 + w2^(-2))*x)/w1)^
    2*(myq2*(w1^(-1) - 1/(w1*w2^2)) + (myq1*(-1 + w1^(-2))*x)/w2)^2*
   (-1 + x^2)) + 
 (w1*w2^4*((16*myq2^5*(4 + 3*x^2 + 3*x^4 + 4*x^6)*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2))/(w1*w2^4) + (18*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x*(1 + x^2)^2*(x^2 + x^2/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2) + 
    (2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(4*x^2*(4 - x^2 + 4*x^4) + 
       (4*x^2*(4 - x^2 + 4*x^4))/w1^4 + (-25 + 4*x^2 - 14*x^4 + 4*x^6 - 
         25*x^8)/w1^2))/w2^3 - (myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w2^(-2))^2*x^2*(4 - x^2 + 4*x^4) + 
       (2*(1 + w2^(-2))^2*x^2*(4 - x^2 + 4*x^4))/w1^4 + 
       (-17 + 20*x^2 + 38*x^4 + 20*x^6 - 17*x^8 + 
         (-17 + 20*x^2 + 38*x^4 + 20*x^6 - 17*x^8)/w2^4 + 
         (2*(1 - 16*x^2 - 70*x^4 - 16*x^6 + x^8))/w2^2)/w1^2))/w2 + 
    (myq1^4*myq2*(1 + x^2)*
      ((x^2*(7 + 50*x^2 + 7*x^4 + (7 + 50*x^2 + 7*x^4)/w2^4 + 
          (2*(25 - 58*x^2 + 25*x^4))/w2^2))/w2^2 + 
       (x^2*(7 + 50*x^2 + 7*x^4 + (7 + 50*x^2 + 7*x^4)/w2^4 + 
          (2*(25 - 58*x^2 + 25*x^4))/w2^2))/(w1^4*w2^2) - 
       (2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^8 + 
          (-2 + 68*x^2 + 68*x^4 + 68*x^6 - 2*x^8)/w2^4 + 
          (17 - 47*x^2 - 20*x^4 - 47*x^6 + 17*x^8)/w2^6 + 
          (17 - 47*x^2 - 20*x^4 - 47*x^6 + 17*x^8)/w2^2))/w1^2))/w1 - 
    (myq1^2*myq2^3*(1 + x^2)*(x^2*(25 - 58*x^2 + 25*x^4 + 
         (25 - 58*x^2 + 25*x^4)/w2^4 + (78 + 84*x^2 + 78*x^4)/w2^2) + 
       (x^2*(25 - 58*x^2 + 25*x^4 + (25 - 58*x^2 + 25*x^4)/w2^4 + 
          (78 + 84*x^2 + 78*x^4)/w2^2))/w1^4 - 
       (2*(17 + 7*x^2 - 56*x^4 + 7*x^6 + 17*x^8 + 
          (30*(1 - x^2 + 8*x^4 - x^6 + x^8))/w2^2 + 
          (17 + 7*x^2 - 56*x^4 + 7*x^6 + 17*x^8)/w2^4))/w1^2))/(w1*w2^2)))/
  (4608*(-(myq1^2*myq2) + myq2^3)^2*x^3*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1*w2^4*((-16*myq2^5*(4 + 3*x^2 + 3*x^4 + 4*x^6)*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2))/(w1*w2^4) - (18*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x*(1 + x^2)^2*(x^2 + x^2/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2) - 
    (2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(4*x^2*(4 - x^2 + 4*x^4) + 
       (4*x^2*(4 - x^2 + 4*x^4))/w1^4 + (-25 + 4*x^2 - 14*x^4 + 4*x^6 - 
         25*x^8)/w1^2))/w2^3 + (myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w2^(-2))^2*x^2*(4 - x^2 + 4*x^4) + 
       (2*(1 + w2^(-2))^2*x^2*(4 - x^2 + 4*x^4))/w1^4 + 
       (-17 + 20*x^2 + 38*x^4 + 20*x^6 - 17*x^8 + 
         (-17 + 20*x^2 + 38*x^4 + 20*x^6 - 17*x^8)/w2^4 + 
         (2*(1 - 16*x^2 - 70*x^4 - 16*x^6 + x^8))/w2^2)/w1^2))/w2 - 
    (myq1^4*myq2*(1 + x^2)*
      ((x^2*(7 + 50*x^2 + 7*x^4 + (7 + 50*x^2 + 7*x^4)/w2^4 + 
          (2*(25 - 58*x^2 + 25*x^4))/w2^2))/w2^2 + 
       (x^2*(7 + 50*x^2 + 7*x^4 + (7 + 50*x^2 + 7*x^4)/w2^4 + 
          (2*(25 - 58*x^2 + 25*x^4))/w2^2))/(w1^4*w2^2) - 
       (2*(9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^8 + 
          (-2 + 68*x^2 + 68*x^4 + 68*x^6 - 2*x^8)/w2^4 + 
          (17 - 47*x^2 - 20*x^4 - 47*x^6 + 17*x^8)/w2^6 + 
          (17 - 47*x^2 - 20*x^4 - 47*x^6 + 17*x^8)/w2^2))/w1^2))/w1 + 
    (myq1^2*myq2^3*(1 + x^2)*(x^2*(25 - 58*x^2 + 25*x^4 + 
         (25 - 58*x^2 + 25*x^4)/w2^4 + (78 + 84*x^2 + 78*x^4)/w2^2) + 
       (x^2*(25 - 58*x^2 + 25*x^4 + (25 - 58*x^2 + 25*x^4)/w2^4 + 
          (78 + 84*x^2 + 78*x^4)/w2^2))/w1^4 - 
       (2*(17 + 7*x^2 - 56*x^4 + 7*x^6 + 17*x^8 + 
          (30*(1 - x^2 + 8*x^4 - x^6 + x^8))/w2^2 + 
          (17 + 7*x^2 - 56*x^4 + 7*x^6 + 17*x^8)/w2^4))/w1^2))/(w1*w2^2)))/
  (4608*(-(myq1^2*myq2) + myq2^3)^2*x^3*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1*w2^4*((-2*myq2^20*(-1 + w1^(-2))*(x + x^3)^2)/(w1^8*w2^4) + 
    (4*myq1^20*(-1 + w1^(-2))*(1 + x^2)^2*(1 - x^2 + x^4))/(w1^8*w2^4) + 
    (myq1*myq2^19*(-1 + w2^(-2))*x*(1 + x^2)*(-x^2 - x^2/w1^4 + 
       (2*(2 + 5*x^2 + 2*x^4))/w1^2))/(w1^7*w2^3) - 
    (4*myq1^19*myq2*(-1 + w2^(-2))*x*(1 + x^2)*(2*(2 + x^2 + 2*x^4) + 
       (2*(2 + x^2 + 2*x^4))/w1^4 - (7 + 2*x^2 + 7*x^4)/w1^2))/(w1^7*w2^3) + 
    (2*myq1^9*myq2^11*(-1 + w2^(-2))*x*(1 + x^2)*((2 + 2/w2^4 - 3/w2^2)*x^2 + 
       ((2 + 2/w2^4 - 3/w2^2)*x^2)/w1^16 + (52*(1 + 4*x^2 + x^4))/
        (w1^12*w2^2) + (52*(1 + 4*x^2 + x^4))/(w1^4*w2^2) + 
       (-14*x^2 - (14*x^2)/w2^4 + (2 - 29*x^2 + 2*x^4)/w2^2)/w1^14 + 
       (-14*x^2 - (14*x^2)/w2^4 + (2 - 29*x^2 + 2*x^4)/w2^2)/w1^2 - 
       (12*(2*x^2 + (2*x^2)/w2^4 - (5*(3 + 11*x^2 + 3*x^4))/w2^2))/w1^8 + 
       (2*(12*x^2 + (12*x^2)/w2^4 - (9 + 127*x^2 + 9*x^4)/w2^2))/w1^10 + 
       (2*(12*x^2 + (12*x^2)/w2^4 - (9 + 127*x^2 + 9*x^4)/w2^2))/w1^6))/
     (w1*w2) - (myq1^3*myq2^17*(-1 + w2^(-2))*x*(1 + x^2)*
      ((5*x^2)/w2^2 + (5*x^2)/(w1^8*w2^2) - 
       (4*(x^2 + x^2/w2^4 - (1 - 6*x^2 + x^4)/w2^2))/w1^6 - 
       (4*(x^2 + x^2/w2^4 - (1 - 6*x^2 + x^4)/w2^2))/w1^2 + 
       (2*(4*x^2 + (4*x^2)/w2^4 + (14 + 55*x^2 + 14*x^4)/w2^2))/w1^4))/
     (w1^5*w2) - (myq1^17*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(4 + 4/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2 + 
       (4*(4 + 4/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (8*(3 + 2*x^2 + 3*x^4) + (8*(3 + 2*x^2 + 3*x^4))/w1^8 + 
         (16 + 63*x^2 + 16*x^4)/w1^6 + (16 + 63*x^2 + 16*x^4)/w1^2 - 
         (2*(22 + 43*x^2 + 22*x^4))/w1^4)/w2^2))/(w1^5*w2) - 
    (myq1^7*myq2^13*(-1 + w2^(-2))*x*(1 + x^2)*((7*x^2)/w2^2 + 
       (7*x^2)/(w1^16*w2^2) + (4*(x^2 + x^2/w2^4 - (1 + 14*x^2 + x^4)/w2^2))/
        w1^14 + (4*(x^2 + x^2/w2^4 - (1 + 14*x^2 + x^4)/w2^2))/w1^2 + 
       (24*(x^2 + x^2/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^10 + 
       (24*(x^2 + x^2/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^6 + 
       (-32*x^2 - (32*x^2)/w2^4 + (40 + 99*x^2 + 40*x^4)/w2^2)/w1^12 + 
       (-32*x^2 - (32*x^2)/w2^4 + (40 + 99*x^2 + 40*x^4)/w2^2)/w1^4 + 
       (4*(2*x^2 + (2*x^2)/w2^4 + (42 + 59*x^2 + 42*x^4)/w2^2))/w1^8))/
     (w1*w2) + (myq1^15*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(6 + 6/w1^8 + 19/w1^4)*(-1 + w1^(-2))^2*x^2 + 
       (4*(6 + 6/w1^8 + 19/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       ((68*(1 + x^2)^2)/w1^8 + (68*(1 + x^2)^2)/w1^4 + 8*(2 + x^2 + 2*x^4) + 
         (8*(2 + x^2 + 2*x^4))/w1^12 + (32 + 73*x^2 + 32*x^4)/w1^10 + 
         (32 + 73*x^2 + 32*x^4)/w1^2 - (2*(44 + 73*x^2 + 44*x^4))/w1^6)/
        w2^2))/(w1^3*w2) + (myq1^11*myq2^9*(-1 + w2^(-2))*x*(1 + x^2)*
      ((4 + 4/w2^4 + 29/w2^2)*x^2 + ((4 + 4/w2^4 + 29/w2^2)*x^2)/w1^16 + 
       (4*(9*x^2 + (9*x^2)/w2^4 - (9 + 40*x^2 + 9*x^4)/w2^2))/w1^14 + 
       (4*(9*x^2 + (9*x^2)/w2^4 - (9 + 40*x^2 + 9*x^4)/w2^2))/w1^2 + 
       (8*(11*x^2 + (11*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^10 + 
       (8*(11*x^2 + (11*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^6 - 
       (4*(32*x^2 + (32*x^2)/w2^4 + (44 - 17*x^2 + 44*x^4)/w2^2))/w1^8 - 
       (64*x^2 + (64*x^2)/w2^4 + (56 - 153*x^2 + 56*x^4)/w2^2)/w1^12 - 
       (64*x^2 + (64*x^2)/w2^4 + (56 - 153*x^2 + 56*x^4)/w2^2)/w1^4))/
     (w1*w2) - (myq1^5*myq2^15*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-13*x^2)/w2^2 - (13*x^2)/(w1^12*w2^2) + 
       (4*(x^2 + x^2/w2^4 + (1 + 21*x^2 + x^4)/w2^2))/w1^10 + 
       (4*(x^2 + x^2/w2^4 + (1 + 21*x^2 + x^4)/w2^2))/w1^2 - 
       (8*(3*x^2 + (3*x^2)/w2^4 + (5 - 6*x^2 + 5*x^4)/w2^2))/w1^6 + 
       (8*x^2 + (8*x^2)/w2^4 - (56 + 239*x^2 + 56*x^4)/w2^2)/w1^8 + 
       (8*x^2 + (8*x^2)/w2^4 - (56 + 239*x^2 + 56*x^4)/w2^2)/w1^4))/
     (w1^3*w2) - (myq1^13*myq2^7*(-1 + w2^(-2))*x*(1 + x^2)*
      (16*(1 + w2^(-4))*x^2 + (16*(1 + w2^(-4))*x^2)/w1^16 + 
       (4*(25*x^2 + (25*x^2)/w2^4 - (1 + 19*x^2 + x^4)/w2^2))/w1^12 + 
       (4*(25*x^2 + (25*x^2)/w2^4 - (1 + 19*x^2 + x^4)/w2^2))/w1^4 + 
       (8*(15*x^2 + (15*x^2)/w2^4 + (13 + 14*x^2 + 13*x^4)/w2^2))/w1^8 - 
       (32*x^2 + (32*x^2)/w2^4 + (44 + 37*x^2 + 44*x^4)/w2^2)/w1^14 - 
       (32*x^2 + (32*x^2)/w2^4 + (44 + 37*x^2 + 44*x^4)/w2^2)/w1^2 - 
       (144*x^2 + (144*x^2)/w2^4 + (172 + 279*x^2 + 172*x^4)/w2^2)/w1^10 - 
       (144*x^2 + (144*x^2)/w2^4 + (172 + 279*x^2 + 172*x^4)/w2^2)/w1^6))/
     (w1*w2) + (myq1^2*myq2^18*(-1 + w1^(-2))*(3*x^4 + (3*x^4)/w2^4 + 
       (2*x^2*(5 + 3*x^2 + 5*x^4))/w2^2 + (3*x^4 + (3*x^4)/w2^4 + 
         (2*x^2*(5 + 3*x^2 + 5*x^4))/w2^2)/w1^4 - 
       (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + 
          (2 + x^2 - 20*x^4 + x^6 + 2*x^8)/w2^2))/w1^2))/(w1^6*w2^2) - 
    (myq1^4*myq2^16*(-1 + w1^(-2))*((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
       (2*x^2*(7 - 3*x^2 + 7*x^4))/w2^4 + ((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
         (2*x^2*(7 - 3*x^2 + 7*x^4))/w2^4)/w1^8 + 
       (4*x^4 + (4*x^4)/w2^8 - (x^2*(4 + 37*x^2 + 4*x^4))/w2^6 - 
         (x^2*(4 + 37*x^2 + 4*x^4))/w2^2 + (-8 + 22*x^2 + 166*x^4 + 22*x^6 - 
           8*x^8)/w2^4)/w1^6 + (4*x^4 + (4*x^4)/w2^8 - 
         (x^2*(4 + 37*x^2 + 4*x^4))/w2^6 - (x^2*(4 + 37*x^2 + 4*x^4))/w2^2 + 
         (-8 + 22*x^2 + 166*x^4 + 22*x^6 - 8*x^8)/w2^4)/w1^2 - 
       (2*(4*x^4 + (4*x^4)/w2^8 + (x^2 - 28*x^4 + x^6)/w2^6 + 
          (x^2 - 28*x^4 + x^6)/w2^2 + (2*(5 + 12*x^2 + 40*x^4 + 12*x^6 + 
             5*x^8))/w2^4))/w1^4))/w1^4 + 
    (2*myq1^18*myq2^2*(-1 + w1^(-2))*
      (2*x^2*(6 + 9*x^2 + 6*x^4 + (6 + 9*x^2 + 6*x^4)/w1^4 - 
         (7 + 8*x^2 + 7*x^4)/w1^2) + 
       (2*x^2*(6 + 9*x^2 + 6*x^4 + (6 + 9*x^2 + 6*x^4)/w1^4 - 
          (7 + 8*x^2 + 7*x^4)/w1^2))/w2^4 - (3 + 20*x^2 + 24*x^4 + 20*x^6 + 
         3*x^8 + (3 + 20*x^2 + 24*x^4 + 20*x^6 + 3*x^8)/w1^4 + 
         (12 - x^2 - 10*x^4 - x^6 + 12*x^8)/w1^2)/w2^2))/(w1^6*w2^2) + 
    (myq1^6*myq2^14*(-1 + w1^(-2))*
      ((x^2*(x^2 + x^2/w2^4 + (2*(3 - 7*x^2 + 3*x^4))/w2^2))/w2^2 + 
       (x^2*(x^2 + x^2/w2^4 + (2*(3 - 7*x^2 + 3*x^4))/w2^2))/(w1^12*w2^2) + 
       (8*x^4 + (8*x^4)/w2^8 + (x^2*(4 - 39*x^2 + 4*x^4))/w2^6 + 
         (x^2*(4 - 39*x^2 + 4*x^4))/w2^2 + (-4 + 50*x^2 + 210*x^4 + 50*x^6 - 
           4*x^8)/w2^4)/w1^10 + (8*x^4 + (8*x^4)/w2^8 + 
         (x^2*(4 - 39*x^2 + 4*x^4))/w2^6 + (x^2*(4 - 39*x^2 + 4*x^4))/w2^2 + 
         (-4 + 50*x^2 + 210*x^4 + 50*x^6 - 4*x^8)/w2^4)/w1^2 + 
       (4*(8*x^4 + (8*x^4)/w2^8 + (x^2 - 18*x^4 + x^6)/w2^6 + 
          (x^2 - 18*x^4 + x^6)/w2^2 - (15 + 22*x^2 - 44*x^4 + 22*x^6 + 
            15*x^8)/w2^4))/w1^6 - (2*(11*x^4 + (11*x^4)/w2^8 - 
          (x^2*(8 + 73*x^2 + 8*x^4))/w2^6 - (x^2*(8 + 73*x^2 + 8*x^4))/w2^2 + 
          (19 + 50*x^2 + 132*x^4 + 50*x^6 + 19*x^8)/w2^4))/w1^8 - 
       (2*(11*x^4 + (11*x^4)/w2^8 - (x^2*(8 + 73*x^2 + 8*x^4))/w2^6 - 
          (x^2*(8 + 73*x^2 + 8*x^4))/w2^2 + (19 + 50*x^2 + 132*x^4 + 50*x^6 + 
            19*x^8)/w2^4))/w1^4))/w1^2 - 
    (myq1^14*myq2^6*(-1 + w1^(-2))*(-2*x^2*(-3*x^2 - (3*x^2)/w2^8 + 
         (6*(2 + 3*x^2 + 2*x^4))/w2^6 - (8*(2 + 3*x^2 + 2*x^4))/w2^4 + 
         (6*(2 + 3*x^2 + 2*x^4))/w2^2) - 
       (2*x^2*(-3*x^2 - (3*x^2)/w2^8 + (6*(2 + 3*x^2 + 2*x^4))/w2^6 - 
          (8*(2 + 3*x^2 + 2*x^4))/w2^4 + (6*(2 + 3*x^2 + 2*x^4))/w2^2))/
        w1^12 - (8*x^4 + (8*x^4)/w2^8 + (x^2*(8 + 51*x^2 + 8*x^4))/w2^6 + 
         (x^2*(8 + 51*x^2 + 8*x^4))/w2^2 - 
         (2*(10 - 3*x^2 + x^4 - 3*x^6 + 10*x^8))/w2^4)/w1^10 - 
       (8*x^4 + (8*x^4)/w2^8 + (x^2*(8 + 51*x^2 + 8*x^4))/w2^6 + 
         (x^2*(8 + 51*x^2 + 8*x^4))/w2^2 - 
         (2*(10 - 3*x^2 + x^4 - 3*x^6 + 10*x^8))/w2^4)/w1^2 - 
       (4*(8*x^4 + (8*x^4)/w2^8 + (x^2*(11 + 42*x^2 + 11*x^4))/w2^6 + 
          (x^2*(11 + 42*x^2 + 11*x^4))/w2^2 - (45 + 114*x^2 + 160*x^4 + 
            114*x^6 + 45*x^8)/w2^4))/w1^6 + (16*x^4 + (16*x^4)/w2^8 - 
         (x^2*(136 + 237*x^2 + 136*x^4))/w2^6 - 
         (x^2*(136 + 237*x^2 + 136*x^4))/w2^2 + 
         (58 + 314*x^2 + 378*x^4 + 314*x^6 + 58*x^8)/w2^4)/w1^8 + 
       (16*x^4 + (16*x^4)/w2^8 - (x^2*(136 + 237*x^2 + 136*x^4))/w2^6 - 
         (x^2*(136 + 237*x^2 + 136*x^4))/w2^2 + 
         (58 + 314*x^2 + 378*x^4 + 314*x^6 + 58*x^8)/w2^4)/w1^4))/w1^2 - 
    myq1^10*myq2^10*(-1 + w1^(-2))*(((7 + 7/w2^4 + 2/w2^2)*x^4)/w2^2 + 
      ((7 + 7/w2^4 + 2/w2^2)*x^4)/(w1^16*w2^2) - 
      (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 35*x^2 + 8*x^4)/w2^6 + 
         (8 + 35*x^2 + 8*x^4)/w2^2 + (50 + 98*x^2 + 50*x^4)/w2^4))/w1^14 - 
      (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 35*x^2 + 8*x^4)/w2^6 + 
         (8 + 35*x^2 + 8*x^4)/w2^2 + (50 + 98*x^2 + 50*x^4)/w2^4))/w1^2 - 
      (8*(4*x^4 + (4*x^4)/w2^8 + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^6 + 
         (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^2 - (5 + 28*x^2 + 47*x^4 + 28*x^6 + 
           5*x^8)/w2^4))/w1^12 - 
      (8*(4*x^4 + (4*x^4)/w2^8 + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^6 + 
         (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^2 - (5 + 28*x^2 + 47*x^4 + 28*x^6 + 
           5*x^8)/w2^4))/w1^4 + (2*(26*x^4 + (26*x^4)/w2^8 - 
         (x^2*(16 + 89*x^2 + 16*x^4))/w2^6 - (x^2*(16 + 89*x^2 + 16*x^4))/
          w2^2 + (45 + 30*x^2 - 84*x^4 + 30*x^6 + 45*x^8)/w2^4))/w1^10 + 
      (2*(26*x^4 + (26*x^4)/w2^8 - (x^2*(16 + 89*x^2 + 16*x^4))/w2^6 - 
         (x^2*(16 + 89*x^2 + 16*x^4))/w2^2 + (45 + 30*x^2 - 84*x^4 + 30*x^6 + 
           45*x^8)/w2^4))/w1^6 - (4*(24*x^4 + (24*x^4)/w2^8 + 
         (x^2*(62 + 113*x^2 + 62*x^4))/w2^6 + (x^2*(62 + 113*x^2 + 62*x^4))/
          w2^2 - (61 + 276*x^2 + 422*x^4 + 276*x^6 + 61*x^8)/w2^4))/w1^8) + 
    myq1^12*myq2^8*(-1 + w1^(-2))*(4*(1 + w2^(-8))*x^4 + 
      (4*(1 + w2^(-8))*x^4)/w1^16 - 
      (x^2*(4*x^2 + (4*x^2)/w2^8 - (2*(1 + 17*x^2 + x^4))/w2^4 + 
         (28 + 59*x^2 + 28*x^4)/w2^6 + (28 + 59*x^2 + 28*x^4)/w2^2))/w1^14 - 
      (x^2*(4*x^2 + (4*x^2)/w2^8 - (2*(1 + 17*x^2 + x^4))/w2^4 + 
         (28 + 59*x^2 + 28*x^4)/w2^6 + (28 + 59*x^2 + 28*x^4)/w2^2))/w1^2 - 
      (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(44 + 103*x^2 + 44*x^4))/w2^6 + 
         (x^2*(44 + 103*x^2 + 44*x^4))/w2^2 - 
         (2*(20 + 35*x^2 + 47*x^4 + 35*x^6 + 20*x^8))/w2^4))/w1^10 - 
      (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(44 + 103*x^2 + 44*x^4))/w2^6 + 
         (x^2*(44 + 103*x^2 + 44*x^4))/w2^2 - 
         (2*(20 + 35*x^2 + 47*x^4 + 35*x^6 + 20*x^8))/w2^4))/w1^6 + 
      (24*x^4 + (24*x^4)/w2^8 - (x^2*(58 + 111*x^2 + 58*x^4))/w2^6 - 
        (x^2*(58 + 111*x^2 + 58*x^4))/w2^2 + 
        (2*(20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8))/w2^4)/w1^12 + 
      (24*x^4 + (24*x^4)/w2^8 - (x^2*(58 + 111*x^2 + 58*x^4))/w2^6 - 
        (x^2*(58 + 111*x^2 + 58*x^4))/w2^2 + 
        (2*(20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8))/w2^4)/w1^4 + 
      (2*(24*x^4 + (24*x^4)/w2^8 - (x^2*(119 + 268*x^2 + 119*x^4))/w2^6 - 
         (x^2*(119 + 268*x^2 + 119*x^4))/w2^2 + 
         (2*(66 + 285*x^2 + 392*x^4 + 285*x^6 + 66*x^8))/w2^4))/w1^8) + 
    myq1^8*myq2^12*(-1 + w1^(-2))*(((1 + w2^(-4) + 6/w2^2)*x^4)/w2^2 + 
      ((1 + w2^(-4) + 6/w2^2)*x^4)/(w1^16*w2^2) - 
      (x^2*(4*x^2 + (4*x^2)/w2^8 + (4 - 23*x^2 + 4*x^4)/w2^6 + 
         (4 - 23*x^2 + 4*x^4)/w2^2 + (26 + 82*x^2 + 26*x^4)/w2^4))/w1^14 - 
      (x^2*(4*x^2 + (4*x^2)/w2^8 + (4 - 23*x^2 + 4*x^4)/w2^6 + 
         (4 - 23*x^2 + 4*x^4)/w2^2 + (26 + 82*x^2 + 26*x^4)/w2^4))/w1^2 + 
      (2*(14*x^4 + (14*x^4)/w2^8 - (7*(x^2 + 8*x^4 + x^6))/w2^6 - 
         (7*(x^2 + 8*x^4 + x^6))/w2^2 + (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 
            5*x^8))/w2^4))/w1^12 + 
      (2*(14*x^4 + (14*x^4)/w2^8 - (7*(x^2 + 8*x^4 + x^6))/w2^6 - 
         (7*(x^2 + 8*x^4 + x^6))/w2^2 + (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 
            5*x^8))/w2^4))/w1^4 - (2*(28*x^4 + (28*x^4)/w2^8 + 
         (x^2*(62 + 81*x^2 + 62*x^4))/w2^6 + (x^2*(62 + 81*x^2 + 62*x^4))/
          w2^2 - (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^4))/w1^10 - 
      (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(62 + 81*x^2 + 62*x^4))/w2^6 + 
         (x^2*(62 + 81*x^2 + 62*x^4))/w2^2 - 
         (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^4))/w1^6 + 
      (2*(24*x^4 + (24*x^4)/w2^8 + (x^2*(17 - 58*x^2 + 17*x^4))/w2^6 + 
         (x^2*(17 - 58*x^2 + 17*x^4))/w2^2 + (72 + 90*x^2 + 52*x^4 + 90*x^6 + 
           72*x^8)/w2^4))/w1^8) + (myq1^16*myq2^4*(-1 + w1^(-2))*
      (4*(-1 + w1^(-2))^2*(1 + w1^(-4) + w1^(-2))*x^4 + 
       (4*(-1 + w1^(-2))^2*(1 + w1^(-4) + w1^(-2))*x^4)/w2^8 - 
       (x^2*((49*x^2)/w1^6 + (49*x^2)/w1^2 + 4*(9 + 14*x^2 + 9*x^4) + 
          (4*(9 + 14*x^2 + 9*x^4))/w1^8 + (62 + 70*x^2 + 62*x^4)/w1^4))/
        w2^6 - (x^2*((49*x^2)/w1^6 + (49*x^2)/w1^2 + 4*(9 + 14*x^2 + 9*x^4) + 
          (4*(9 + 14*x^2 + 9*x^4))/w1^8 + (62 + 70*x^2 + 62*x^4)/w1^4))/
        w2^2 + (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8) + 
         (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8))/w1^8 + 
         (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w1^6 + 
         (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w1^2 + 
         (80 + 278*x^2 + 288*x^4 + 278*x^6 + 80*x^8)/w1^4)/w2^4))/w1^4))/
  (128*myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + 
     myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) - 
 (w1^3*w2^4*((-8*myq1*myq2^23*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2))/
     (w1^11*w2^3) - (4*myq1^24*(1 + x^2)^2*(1 + x^4))/(w1^12*w2^4) + 
    (16*myq1^23*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + 2*x^2 + 2*x^4 + x^6))/(w1^11*w2^3) + 
    (2*myq1^3*myq2^21*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2 + x^2/w1^4 + (4*(1 + 12*x^2 + x^4))/w1^2))/(w1^9*w2^3) - 
    (4*myq2^24*(4*x^4 + (4*x^4)/w1^8 - (4*(x^2 + 6*x^4 + x^6))/w1^6 - 
       (4*(x^2 + 6*x^4 + x^6))/w1^2 + (1 + 11*x^2 + 44*x^4 + 11*x^6 + x^8)/
        w1^4))/(w1^8*w2^4) + (2*myq1^5*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x*(1 + x^2)*((45*x^2)/w2^2 + (45*x^2)/(w1^8*w2^2) - 
       (4*(2*x^2 + (2*x^2)/w2^4 - (3*(1 + 12*x^2 + x^4))/w2^2))/w1^4 + 
       (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^6 + 
       (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^2))/(w1^7*w2) - 
    (2*myq1^7*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((93*x^2)/w2^2 + (93*x^2)/(w1^12*w2^2) + 
       (88*x^2 + (88*x^2)/w2^4 - (24*(4 + 41*x^2 + 4*x^4))/w2^2)/w1^6 - 
       (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^8 - 
       (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^4 + 
       (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^10 + 
       (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^2))/
     (w1^5*w2) + (4*myq1^21*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(-1 + w1^(-2))^2*x^2 + (4*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (8 + 12*x^2 + 8*x^4 + (4*(2 + 3*x^2 + 2*x^4))/w1^4 + 
         (22 + 19*x^2 + 22*x^4)/w1^2)/w2^2))/(w1^9*w2) - 
    (4*myq1^11*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
       (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^18 + 
       (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^2 + 
       (28*(6*x^2 + (6*x^2)/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^10 + 
       (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^14 + 
       (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^6 - 
       (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^16 - 
       (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^4 - 
       (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^12 - 
       (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^8))/
     (w1*w2) - (2*myq1^19*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2 + 
       (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2)/w2^4 - 
       (8*(3 + 4*x^2 + 3*x^4) + (8*(3 + 4*x^2 + 3*x^4))/w1^8 + 
         (4*(45 + 68*x^2 + 45*x^4))/w1^4 + (48 + 41*x^2 + 48*x^4)/w1^6 + 
         (48 + 41*x^2 + 48*x^4)/w1^2)/w2^2))/(w1^7*w2) + 
    (2*myq1^9*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((67*x^2)/w2^2 + (67*x^2)/(w1^16*w2^2) + 
       (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^14 + 
       (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^2 - 
       (4*(62*x^2 + (62*x^2)/w2^4 + (22 - 95*x^2 + 22*x^4)/w2^2))/w1^8 + 
       (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^10 + 
       (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^6 - 
       (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^12 - 
       (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^4))/
     (w1^3*w2) + (2*myq1^13*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (8*(1 + w2^(-4))*x^2 + (8*(1 + w2^(-4))*x^2)/w1^20 + 
       (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^16 + 
       (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^4 - 
       (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^18 - 
       (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^2 + 
       (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^12 + 
       (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^8 - 
       (4*(112*x^2 + (112*x^2)/w2^4 + (100 + 111*x^2 + 100*x^4)/w2^2))/
        w1^10 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
        w1^14 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
        w1^6))/(w1*w2) - (2*myq1^15*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 27/w1^4)*
        (-1 + w1^(-2))^2*x^2 + (4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 27/w1^4)*
         (-1 + w1^(-2))^2*x^2)/w2^4 - (8*(1 + x^2 + x^4) + 
         (8*(1 + x^2 + x^4))/w1^16 + (20 - 13*x^2 + 20*x^4)/w1^14 + 
         (20 - 13*x^2 + 20*x^4)/w1^2 + (4*(43 + 100*x^2 + 43*x^4))/w1^12 + 
         (4*(43 + 100*x^2 + 43*x^4))/w1^4 + (8*(65 + 166*x^2 + 65*x^4))/
          w1^8 + (212 + 105*x^2 + 212*x^4)/w1^10 + (212 + 105*x^2 + 212*x^4)/
          w1^6)/w2^2))/(w1^3*w2) + (2*myq1^17*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*(4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*
        x^2 + (4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (8*(2 + 3*x^2 + 2*x^4) + (8*(2 + 3*x^2 + 2*x^4))/w1^12 + 
         (12*(13 + 24*x^2 + 13*x^4))/w1^8 + (12*(13 + 24*x^2 + 13*x^4))/
          w1^4 + (64 + 43*x^2 + 64*x^4)/w1^10 + (64 + 43*x^2 + 64*x^4)/w1^2 + 
         (344 + 502*x^2 + 344*x^4)/w1^6)/w2^2))/(w1^5*w2) - 
    (8*myq1^22*myq2^2*((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4) + 
       ((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4))/w2^4 - 
       (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8 + ((-1 + x^2)^2*(4 + 7*x^2 + 4*x^4))/
          w1^2 + (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8)/w1^4)/w2^2))/
     (w1^10*w2^2) + (myq1^2*myq2^22*((64*x^4)/w2^2 + (64*x^4)/(w1^12*w2^2) + 
       (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^10 + 
       (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^2 + 
       (2*(x^2*(8 + 51*x^2 + 8*x^4) + (x^2*(8 + 51*x^2 + 8*x^4))/w2^4 + 
          (2*(4 - 6*x^2 - 135*x^4 - 6*x^6 + 4*x^8))/w2^2))/w1^6 + 
       (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
         (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^8 + 
       (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
         (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^4))/
     (w1^6*w2^2) - (2*myq1^4*myq2^20*((48*x^4)/w2^4 + (48*x^4)/(w1^16*w2^4) + 
       (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - (3*(x^2 + 6*x^4 + x^6))/w2^4))/
        w1^14 + (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - (3*(x^2 + 6*x^4 + x^6))/
           w2^4))/w1^2 + (2*x^4 + (2*x^4)/w2^8 - 
         (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - (x^2*(16 + 131*x^2 + 16*x^4))/
          w2^2 + (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^12 + 
       (2*x^4 + (2*x^4)/w2^8 - (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - 
         (x^2*(16 + 131*x^2 + 16*x^4))/w2^2 + 
         (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^4 + 
       (2*(-4*x^4 - (4*x^4)/w2^8 + (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + 
          (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^2 + (14 + 9*x^2 - 276*x^4 + 9*x^6 + 
            14*x^8)/w2^4))/w1^10 + (2*(-4*x^4 - (4*x^4)/w2^8 + 
          (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + (5*x^2*(2 + 19*x^2 + 2*x^4))/
           w2^2 + (14 + 9*x^2 - 276*x^4 + 9*x^6 + 14*x^8)/w2^4))/w1^6 + 
       (2*(6*x^4 + (6*x^4)/w2^8 - (x^2*(4 + 91*x^2 + 4*x^4))/w2^6 - 
          (x^2*(4 + 91*x^2 + 4*x^4))/w2^2 + (26 + 149*x^2 + 568*x^4 + 
            149*x^6 + 26*x^8)/w2^4))/w1^8))/w1^4 - 
    (4*myq1^20*myq2^4*((-1 + w1^(-2))^4*x^4 + ((-1 + w1^(-2))^4*x^4)/w2^8 - 
       ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
          (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
        w2^6 - ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
          (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
        w2^2 + (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8 + 
         (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8)/w1^8 + 
         (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^6 + 
         (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^2 + 
         (40 + 79*x^2 + 90*x^4 + 79*x^6 + 40*x^8)/w1^4)/w2^4))/w1^8 + 
    (2*myq1^6*myq2^18*((32*x^4)/w2^4 + (32*x^4)/(w1^20*w2^4) + 
       (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/w2^4))/
        w1^18 + (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/
           w2^4))/w1^2 + (2*(4*x^4 + (4*x^4)/w2^8 - 
          (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - (2*x^2*(6 + 49*x^2 + 6*x^4))/
           w2^2 + (4 + 3*x^2 + 142*x^4 + 3*x^6 + 4*x^8)/w2^4))/w1^16 + 
       (2*(4*x^4 + (4*x^4)/w2^8 - (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - 
          (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^2 + (4 + 3*x^2 + 142*x^4 + 3*x^6 + 
            4*x^8)/w2^4))/w1^4 + (-28*x^4 - (28*x^4)/w2^8 + 
         (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + (x^2*(12 + 283*x^2 + 12*x^4))/
          w2^2 + (40 + 74*x^2 - 482*x^4 + 74*x^6 + 40*x^8)/w2^4)/w1^14 + 
       (-28*x^4 - (28*x^4)/w2^8 + (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + 
         (x^2*(12 + 283*x^2 + 12*x^4))/w2^2 + (40 + 74*x^2 - 482*x^4 + 
           74*x^6 + 40*x^8)/w2^4)/w1^6 + (-40*x^4 - (40*x^4)/w2^8 + 
         (6*x^2*(14 + 93*x^2 + 14*x^4))/w2^6 + (6*x^2*(14 + 93*x^2 + 14*x^4))/
          w2^2 + (4*(40 + 144*x^2 + 45*x^4 + 144*x^6 + 40*x^8))/w2^4)/w1^10 + 
       (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
          (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
            157*x^6 + 46*x^8)/w2^4))/w1^12 + 
       (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
          (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
            157*x^6 + 46*x^8)/w2^4))/w1^8))/w1^2 + 
    (myq1^18*myq2^6*(8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4 + 
       (8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4)/w2^8 - 
       ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
          (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
          (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
        w2^6 - ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
          (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
          (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
        w2^2 + (2*(4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8) + 
          (4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8))/w1^12 + 
          (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^10 + 
          (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^2 + 
          (6*(40 + 52*x^2 + 21*x^4 + 52*x^6 + 40*x^8))/w1^6 + 
          (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^8 + 
          (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^4))/w2^4))/w1^6 + 
    myq1^10*myq2^14*((16*(1 + w2^(-4))*x^4)/w2^2 + (16*(1 + w2^(-4))*x^4)/
       (w1^24*w2^2) - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/
          w2^6 + (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/
       w1^22 - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/w2^6 + 
         (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/w1^2 - 
      (4*(14*x^4 + (14*x^4)/w2^8 + (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + 
         (x^2*(10 - 27*x^2 + 10*x^4))/w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 
           4*x^8)/w2^4))/w1^20 - (4*(14*x^4 + (14*x^4)/w2^8 + 
         (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + (x^2*(10 - 27*x^2 + 10*x^4))/
          w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 4*x^8)/w2^4))/w1^4 + 
      (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
        (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
        (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^18 + 
      (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
        (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
        (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^6 - 
      (8*(44*x^4 + (44*x^4)/w2^8 - (x^2*(151 + 394*x^2 + 151*x^4))/w2^6 - 
         (x^2*(151 + 394*x^2 + 151*x^4))/w2^2 - 
         (2*(69 + 86*x^2 + 60*x^4 + 86*x^6 + 69*x^8))/w2^4))/w1^12 + 
      (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
        (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
        (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^16 + 
      (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
        (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
        (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^8 + 
      (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
         (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
         (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^14 + 
      (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
         (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
         (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^10) - 
    (2*myq1^16*myq2^8*(2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 
         14/w1^4 - 8/w1^2)*(-1 + w1^(-2))^2*x^4 + 
       (2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 14/w1^4 - 8/w1^2)*
         (-1 + w1^(-2))^2*x^4)/w2^8 - ((-1 + w1^(-2))^2*x^2*
         (4*(6 + 11*x^2 + 6*x^4) + (4*(6 + 11*x^2 + 6*x^4))/w1^12 + 
          (4*(21 + 46*x^2 + 21*x^4))/w1^6 + (40 + 73*x^2 + 40*x^4)/w1^10 + 
          (40 + 73*x^2 + 40*x^4)/w1^2 + (168 + 313*x^2 + 168*x^4)/w1^8 + 
          (168 + 313*x^2 + 168*x^4)/w1^4))/w2^6 - 
       ((-1 + w1^(-2))^2*x^2*(4*(6 + 11*x^2 + 6*x^4) + 
          (4*(6 + 11*x^2 + 6*x^4))/w1^12 + (4*(21 + 46*x^2 + 21*x^4))/w1^6 + 
          (40 + 73*x^2 + 40*x^4)/w1^10 + (40 + 73*x^2 + 40*x^4)/w1^2 + 
          (168 + 313*x^2 + 168*x^4)/w1^8 + (168 + 313*x^2 + 168*x^4)/w1^4))/
        w2^2 + (2*(1 + 18*x^2 + 38*x^4 + 18*x^6 + x^8 + 
          (1 + 18*x^2 + 38*x^4 + 18*x^6 + x^8)/w1^16 + 
          (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/w1^14 + 
          (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/w1^2 + 
          (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^12 + 
          (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^4 + 
          (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^10 + 
          (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^6 + 
          (3*(85 + 315*x^2 + 426*x^4 + 315*x^6 + 85*x^8))/w1^8))/w2^4))/
     w1^4 + (2*myq1^14*myq2^10*(4*x^2*(x^2 + x^2/w2^8 + 
         (2*(2 + 5*x^2 + 2*x^4))/w2^4 - (3 + 5*x^2 + 3*x^4)/w2^6 - 
         (3 + 5*x^2 + 3*x^4)/w2^2) + 
       (4*x^2*(x^2 + x^2/w2^8 + (2*(2 + 5*x^2 + 2*x^4))/w2^4 - 
          (3 + 5*x^2 + 3*x^4)/w2^6 - (3 + 5*x^2 + 3*x^4)/w2^2))/w1^20 + 
       (-20*x^4 - (20*x^4)/w2^8 + (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + 
         (x^2*(20 + 43*x^2 + 20*x^4))/w2^2 + 
         (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^18 + 
       (-20*x^4 - (20*x^4)/w2^8 + (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + 
         (x^2*(20 + 43*x^2 + 20*x^4))/w2^2 + 
         (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^2 + 
       (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
          (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
            121*x^6 + 8*x^8)/w2^4))/w1^16 + 
       (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
          (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
            121*x^6 + 8*x^8)/w2^4))/w1^4 + (-116*x^4 - (116*x^4)/w2^8 + 
         (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
         (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
         (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^14 + 
       (-116*x^4 - (116*x^4)/w2^8 + (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
         (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
         (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^6 + 
       (4*(-44*x^4 - (44*x^4)/w2^8 + (x^2*(77 + 111*x^2 + 77*x^4))/w2^6 + 
          (x^2*(77 + 111*x^2 + 77*x^4))/w2^2 + 
          (2*(98 + 252*x^2 + 361*x^4 + 252*x^6 + 98*x^8))/w2^4))/w1^10 + 
       (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
          (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
            425*x^6 + 100*x^8)/w2^4))/w1^12 + 
       (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
          (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
            425*x^6 + 100*x^8)/w2^4))/w1^8))/w1^2 - 
    2*myq1^12*myq2^12*(2*(1 + w2^(-4))^2*x^4 + (2*(1 + w2^(-4))^2*x^4)/
       w1^24 - (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
         (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^22 - 
      (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
         (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^2 - 
      (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
         (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
           93*x^6 - 35*x^8)/w2^4))/w1^14 - 
      (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
         (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
           93*x^6 - 35*x^8)/w2^4))/w1^10 + 
      (28*x^4 + (28*x^4)/w2^8 - (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - 
        (x^2*(40 + 113*x^2 + 40*x^4))/w2^2 + 
        (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^20 + 
      (28*x^4 + (28*x^4)/w2^8 - (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - 
        (x^2*(40 + 113*x^2 + 40*x^4))/w2^2 + 
        (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^4 + 
      (-72*x^4 - (72*x^4)/w2^8 + (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + 
        (x^2*(72 + 197*x^2 + 72*x^4))/w2^2 + (24 - 332*x^2 - 674*x^4 - 
          332*x^6 + 24*x^8)/w2^4)/w1^18 + (-72*x^4 - (72*x^4)/w2^8 + 
        (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + (x^2*(72 + 197*x^2 + 72*x^4))/
         w2^2 + (24 - 332*x^2 - 674*x^4 - 332*x^6 + 24*x^8)/w2^4)/w1^6 + 
      (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
        (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
        (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^16 + 
      (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
        (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
        (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^8 + 
      (4*(50*x^4 + (50*x^4)/w2^8 - (x^2*(156 + 311*x^2 + 156*x^4))/w2^6 - 
         (x^2*(156 + 311*x^2 + 156*x^4))/w2^2 + (201 + 1076*x^2 + 1640*x^4 + 
           1076*x^6 + 201*x^8)/w2^4))/w1^12) - 2*myq1^8*myq2^16*
     ((8*x^4)/w2^4 + (8*x^4)/(w1^24*w2^4) + 
      (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^22 + 
      (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^2 + 
      (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
        (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
        (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^20 + 
      (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
        (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
        (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^4 + 
      (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
        (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
        (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^18 + 
      (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
        (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
        (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^6 + 
      (66*x^4 + (66*x^4)/w2^8 - (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - 
        (x^2*(56 + 481*x^2 + 56*x^4))/w2^2 + (74 + 74*x^2 + 266*x^4 + 
          74*x^6 + 74*x^8)/w2^4)/w1^16 + (66*x^4 + (66*x^4)/w2^8 - 
        (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - (x^2*(56 + 481*x^2 + 56*x^4))/
         w2^2 + (74 + 74*x^2 + 266*x^4 + 74*x^6 + 74*x^8)/w2^4)/w1^8 + 
      (2*(54*x^4 + (54*x^4)/w2^8 - (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^6 - 
         (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^2 + (155 + 466*x^2 + 794*x^4 + 
           466*x^6 + 155*x^8)/w2^4))/w1^12 + 
      (-92*x^4 - (92*x^4)/w2^8 + (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + 
        (x^2*(88 + 633*x^2 + 88*x^4))/w2^2 + (236 + 866*x^2 + 986*x^4 + 
          866*x^6 + 236*x^8)/w2^4)/w1^14 + 
      (-92*x^4 - (92*x^4)/w2^8 + (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + 
        (x^2*(88 + 633*x^2 + 88*x^4))/w2^2 + (236 + 866*x^2 + 986*x^4 + 
          866*x^6 + 236*x^8)/w2^4)/w1^10)))/
  (2048*myq2^3*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) - 
 (9*w1^3*w2^4*((8*myq1*myq2^23*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2))/
     (w1^11*w2^3) + (4*myq1^24*(1 + x^2)^2*(1 + x^4))/(w1^12*w2^4) - 
    (16*myq1^23*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + 2*x^2 + 2*x^4 + x^6))/(w1^11*w2^3) - 
    (2*myq1^3*myq2^21*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2 + x^2/w1^4 + (4*(1 + 12*x^2 + x^4))/w1^2))/(w1^9*w2^3) + 
    (4*myq2^24*(4*x^4 + (4*x^4)/w1^8 - (4*(x^2 + 6*x^4 + x^6))/w1^6 - 
       (4*(x^2 + 6*x^4 + x^6))/w1^2 + (1 + 11*x^2 + 44*x^4 + 11*x^6 + x^8)/
        w1^4))/(w1^8*w2^4) - (2*myq1^5*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x*(1 + x^2)*((45*x^2)/w2^2 + (45*x^2)/(w1^8*w2^2) - 
       (4*(2*x^2 + (2*x^2)/w2^4 - (3*(1 + 12*x^2 + x^4))/w2^2))/w1^4 + 
       (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^6 + 
       (4*(x^2 + x^2/w2^4 - (7 + 64*x^2 + 7*x^4)/w2^2))/w1^2))/(w1^7*w2) + 
    (2*myq1^7*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((93*x^2)/w2^2 + (93*x^2)/(w1^12*w2^2) + 
       (88*x^2 + (88*x^2)/w2^4 - (24*(4 + 41*x^2 + 4*x^4))/w2^2)/w1^6 - 
       (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^8 - 
       (72*x^2 + (72*x^2)/w2^4 + (8 - 375*x^2 + 8*x^4)/w2^2)/w1^4 + 
       (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^10 + 
       (4*(7*x^2 + (7*x^2)/w2^4 - (13 + 108*x^2 + 13*x^4)/w2^2))/w1^2))/
     (w1^5*w2) - (4*myq1^21*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(-1 + w1^(-2))^2*x^2 + (4*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (8 + 12*x^2 + 8*x^4 + (4*(2 + 3*x^2 + 2*x^4))/w1^4 + 
         (22 + 19*x^2 + 22*x^4)/w1^2)/w2^2))/(w1^9*w2) + 
    (4*myq1^11*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((8*x^2)/w2^2 + (8*x^2)/(w1^20*w2^2) + 
       (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^18 + 
       (2*(9*x^2 + (9*x^2)/w2^4 - (2*(1 + 8*x^2 + x^4))/w2^2))/w1^2 + 
       (28*(6*x^2 + (6*x^2)/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^10 + 
       (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^14 + 
       (4*(28*x^2 + (28*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^6 - 
       (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^16 - 
       (46*x^2 + (46*x^2)/w2^4 + (30 - 39*x^2 + 30*x^4)/w2^2)/w1^4 - 
       (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^12 - 
       (6*(28*x^2 + (28*x^2)/w2^4 + (35 + 41*x^2 + 35*x^4)/w2^2))/w1^8))/
     (w1*w2) + (2*myq1^19*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2 + 
       (4*(-1 + w1^(-2))^2*(4 + 4/w1^4 + w1^(-2))*x^2)/w2^4 - 
       (8*(3 + 4*x^2 + 3*x^4) + (8*(3 + 4*x^2 + 3*x^4))/w1^8 + 
         (4*(45 + 68*x^2 + 45*x^4))/w1^4 + (48 + 41*x^2 + 48*x^4)/w1^6 + 
         (48 + 41*x^2 + 48*x^4)/w1^2)/w2^2))/(w1^7*w2) - 
    (2*myq1^9*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((67*x^2)/w2^2 + (67*x^2)/(w1^16*w2^2) + 
       (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^14 + 
       (4*(13*x^2 + (13*x^2)/w2^4 - (9*(1 + 8*x^2 + x^4))/w2^2))/w1^2 - 
       (4*(62*x^2 + (62*x^2)/w2^4 + (22 - 95*x^2 + 22*x^4)/w2^2))/w1^8 + 
       (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^10 + 
       (8*(25*x^2 + (25*x^2)/w2^4 - (22 + 157*x^2 + 22*x^4)/w2^2))/w1^6 - 
       (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^12 - 
       (128*x^2 + (128*x^2)/w2^4 + (56 - 303*x^2 + 56*x^4)/w2^2)/w1^4))/
     (w1^3*w2) - (2*myq1^13*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (8*(1 + w2^(-4))*x^2 + (8*(1 + w2^(-4))*x^2)/w1^20 + 
       (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^16 + 
       (4*(25*x^2 + (25*x^2)/w2^4 - (7 + 26*x^2 + 7*x^4)/w2^2))/w1^4 - 
       (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^18 - 
       (20*x^2 + (20*x^2)/w2^4 + (16 - 5*x^2 + 16*x^4)/w2^2)/w1^2 + 
       (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^12 + 
       (8*(41*x^2 + (41*x^2)/w2^4 - (39 + 128*x^2 + 39*x^4)/w2^2))/w1^8 - 
       (4*(112*x^2 + (112*x^2)/w2^4 + (100 + 111*x^2 + 100*x^4)/w2^2))/
        w1^10 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
        w1^14 - (192*x^2 + (192*x^2)/w2^4 + (200 + 209*x^2 + 200*x^4)/w2^2)/
        w1^6))/(w1*w2) + (2*myq1^15*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 27/w1^4)*
        (-1 + w1^(-2))^2*x^2 + (4*(4 + 4/w1^12 + 27/w1^8 - 6/w1^6 + 27/w1^4)*
         (-1 + w1^(-2))^2*x^2)/w2^4 - (8*(1 + x^2 + x^4) + 
         (8*(1 + x^2 + x^4))/w1^16 + (20 - 13*x^2 + 20*x^4)/w1^14 + 
         (20 - 13*x^2 + 20*x^4)/w1^2 + (4*(43 + 100*x^2 + 43*x^4))/w1^12 + 
         (4*(43 + 100*x^2 + 43*x^4))/w1^4 + (8*(65 + 166*x^2 + 65*x^4))/
          w1^8 + (212 + 105*x^2 + 212*x^4)/w1^10 + (212 + 105*x^2 + 212*x^4)/
          w1^6)/w2^2))/(w1^3*w2) - (2*myq1^17*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*(4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*
        x^2 + (4*(6 + 6/w1^8 + 13/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (8*(2 + 3*x^2 + 2*x^4) + (8*(2 + 3*x^2 + 2*x^4))/w1^12 + 
         (12*(13 + 24*x^2 + 13*x^4))/w1^8 + (12*(13 + 24*x^2 + 13*x^4))/
          w1^4 + (64 + 43*x^2 + 64*x^4)/w1^10 + (64 + 43*x^2 + 64*x^4)/w1^2 + 
         (344 + 502*x^2 + 344*x^4)/w1^6)/w2^2))/(w1^5*w2) + 
    (8*myq1^22*myq2^2*((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4) + 
       ((-1 + w1^(-2))^2*x^2*(3 + 5*x^2 + 3*x^4))/w2^4 - 
       (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8 + ((-1 + x^2)^2*(4 + 7*x^2 + 4*x^4))/
          w1^2 + (1 + 7*x^2 + 10*x^4 + 7*x^6 + x^8)/w1^4)/w2^2))/
     (w1^10*w2^2) - (myq1^2*myq2^22*((64*x^4)/w2^2 + (64*x^4)/(w1^12*w2^2) + 
       (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^10 + 
       (16*(x^4 + x^4/w2^4 - (4*(x^2 + 6*x^4 + x^6))/w2^2))/w1^2 + 
       (2*(x^2*(8 + 51*x^2 + 8*x^4) + (x^2*(8 + 51*x^2 + 8*x^4))/w2^4 + 
          (2*(4 - 6*x^2 - 135*x^4 - 6*x^6 + 4*x^8))/w2^2))/w1^6 + 
       (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
         (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^8 + 
       (-(x^2*(8 + 67*x^2 + 8*x^4)) - (x^2*(8 + 67*x^2 + 8*x^4))/w2^4 + 
         (2*(8 + 74*x^2 + 343*x^4 + 74*x^6 + 8*x^8))/w2^2)/w1^4))/
     (w1^6*w2^2) + (2*myq1^4*myq2^20*((48*x^4)/w2^4 + (48*x^4)/(w1^16*w2^4) + 
       (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - (3*(x^2 + 6*x^4 + x^6))/w2^4))/
        w1^14 + (16*((2*x^4)/w2^6 + (2*x^4)/w2^2 - (3*(x^2 + 6*x^4 + x^6))/
           w2^4))/w1^2 + (2*x^4 + (2*x^4)/w2^8 - 
         (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - (x^2*(16 + 131*x^2 + 16*x^4))/
          w2^2 + (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^12 + 
       (2*x^4 + (2*x^4)/w2^8 - (x^2*(16 + 131*x^2 + 16*x^4))/w2^6 - 
         (x^2*(16 + 131*x^2 + 16*x^4))/w2^2 + 
         (6*(2 + 13*x^2 + 81*x^4 + 13*x^6 + 2*x^8))/w2^4)/w1^4 + 
       (2*(-4*x^4 - (4*x^4)/w2^8 + (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + 
          (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^2 + (14 + 9*x^2 - 276*x^4 + 9*x^6 + 
            14*x^8)/w2^4))/w1^10 + (2*(-4*x^4 - (4*x^4)/w2^8 + 
          (5*x^2*(2 + 19*x^2 + 2*x^4))/w2^6 + (5*x^2*(2 + 19*x^2 + 2*x^4))/
           w2^2 + (14 + 9*x^2 - 276*x^4 + 9*x^6 + 14*x^8)/w2^4))/w1^6 + 
       (2*(6*x^4 + (6*x^4)/w2^8 - (x^2*(4 + 91*x^2 + 4*x^4))/w2^6 - 
          (x^2*(4 + 91*x^2 + 4*x^4))/w2^2 + (26 + 149*x^2 + 568*x^4 + 
            149*x^6 + 26*x^8)/w2^4))/w1^8))/w1^4 + 
    (4*myq1^20*myq2^4*((-1 + w1^(-2))^4*x^4 + ((-1 + w1^(-2))^4*x^4)/w2^8 - 
       ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
          (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
        w2^6 - ((-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
          (2*(6 + 11*x^2 + 6*x^4))/w1^4 + (18 + 29*x^2 + 18*x^4)/w1^2))/
        w2^2 + (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8 + 
         (3 + 24*x^2 + 38*x^4 + 24*x^6 + 3*x^8)/w1^8 + 
         (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^6 + 
         (10 + 13*x^2 + 4*x^4 + 13*x^6 + 10*x^8)/w1^2 + 
         (40 + 79*x^2 + 90*x^4 + 79*x^6 + 40*x^8)/w1^4)/w2^4))/w1^8 - 
    (2*myq1^6*myq2^18*((32*x^4)/w2^4 + (32*x^4)/(w1^20*w2^4) + 
       (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/w2^4))/
        w1^18 + (16*((3*x^4)/w2^6 + (3*x^4)/w2^2 - (2*(x^2 + 6*x^4 + x^6))/
           w2^4))/w1^2 + (2*(4*x^4 + (4*x^4)/w2^8 - 
          (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - (2*x^2*(6 + 49*x^2 + 6*x^4))/
           w2^2 + (4 + 3*x^2 + 142*x^4 + 3*x^6 + 4*x^8)/w2^4))/w1^16 + 
       (2*(4*x^4 + (4*x^4)/w2^8 - (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^6 - 
          (2*x^2*(6 + 49*x^2 + 6*x^4))/w2^2 + (4 + 3*x^2 + 142*x^4 + 3*x^6 + 
            4*x^8)/w2^4))/w1^4 + (-28*x^4 - (28*x^4)/w2^8 + 
         (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + (x^2*(12 + 283*x^2 + 12*x^4))/
          w2^2 + (40 + 74*x^2 - 482*x^4 + 74*x^6 + 40*x^8)/w2^4)/w1^14 + 
       (-28*x^4 - (28*x^4)/w2^8 + (x^2*(12 + 283*x^2 + 12*x^4))/w2^6 + 
         (x^2*(12 + 283*x^2 + 12*x^4))/w2^2 + (40 + 74*x^2 - 482*x^4 + 
           74*x^6 + 40*x^8)/w2^4)/w1^6 + (-40*x^4 - (40*x^4)/w2^8 + 
         (6*x^2*(14 + 93*x^2 + 14*x^4))/w2^6 + (6*x^2*(14 + 93*x^2 + 14*x^4))/
          w2^2 + (4*(40 + 144*x^2 + 45*x^4 + 144*x^6 + 40*x^8))/w2^4)/w1^10 + 
       (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
          (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
            157*x^6 + 46*x^8)/w2^4))/w1^12 + 
       (2*(20*x^4 + (20*x^4)/w2^8 - (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^6 - 
          (3*x^2*(5 + 69*x^2 + 5*x^4))/w2^2 + (46 + 157*x^2 + 564*x^4 + 
            157*x^6 + 46*x^8)/w2^4))/w1^8))/w1^2 - 
    (myq1^18*myq2^6*(8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4 + 
       (8*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^4*x^4)/w2^8 - 
       ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
          (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
          (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
        w2^6 - ((-1 + w1^(-2))^2*x^2*(8*(9 + 16*x^2 + 9*x^4) + 
          (8*(9 + 16*x^2 + 9*x^4))/w1^8 + (64 + 94*x^2 + 64*x^4)/w1^6 + 
          (64 + 94*x^2 + 64*x^4)/w1^2 + (268 + 535*x^2 + 268*x^4)/w1^4))/
        w2^2 + (2*(4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8) + 
          (4*(1 + 15*x^2 + 26*x^4 + 15*x^6 + x^8))/w1^12 + 
          (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^10 + 
          (28 - 22*x^2 - 94*x^4 - 22*x^6 + 28*x^8)/w1^2 + 
          (6*(40 + 52*x^2 + 21*x^4 + 52*x^6 + 40*x^8))/w1^6 + 
          (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^8 + 
          (68 + 346*x^2 + 567*x^4 + 346*x^6 + 68*x^8)/w1^4))/w2^4))/w1^6 - 
    myq1^10*myq2^14*((16*(1 + w2^(-4))*x^4)/w2^2 + (16*(1 + w2^(-4))*x^4)/
       (w1^24*w2^2) - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/
          w2^6 + (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/
       w1^22 - (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 69*x^2 + 8*x^4)/w2^6 + 
         (8 + 69*x^2 + 8*x^4)/w2^2 + (32 + 6*x^2 + 32*x^4)/w2^4))/w1^2 - 
      (4*(14*x^4 + (14*x^4)/w2^8 + (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + 
         (x^2*(10 - 27*x^2 + 10*x^4))/w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 
           4*x^8)/w2^4))/w1^20 - (4*(14*x^4 + (14*x^4)/w2^8 + 
         (x^2*(10 - 27*x^2 + 10*x^4))/w2^6 + (x^2*(10 - 27*x^2 + 10*x^4))/
          w2^2 - (4 + 9*x^2 - 12*x^4 + 9*x^6 + 4*x^8)/w2^4))/w1^4 + 
      (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
        (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
        (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^18 + 
      (120*x^4 + (120*x^4)/w2^8 - (x^2*(140 + 649*x^2 + 140*x^4))/w2^6 - 
        (x^2*(140 + 649*x^2 + 140*x^4))/w2^2 + 
        (2*(36 + 84*x^2 + 113*x^4 + 84*x^6 + 36*x^8))/w2^4)/w1^6 - 
      (8*(44*x^4 + (44*x^4)/w2^8 - (x^2*(151 + 394*x^2 + 151*x^4))/w2^6 - 
         (x^2*(151 + 394*x^2 + 151*x^4))/w2^2 - 
         (2*(69 + 86*x^2 + 60*x^4 + 86*x^6 + 69*x^8))/w2^4))/w1^12 + 
      (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
        (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
        (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^16 + 
      (-216*x^4 - (216*x^4)/w2^8 + (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^6 + 
        (2*x^2*(148 + 539*x^2 + 148*x^4))/w2^2 + 
        (4*(70 - 5*x^2 - 133*x^4 - 5*x^6 + 70*x^8))/w2^4)/w1^8 + 
      (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
         (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
         (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^14 + 
      (4*(78*x^4 + (78*x^4)/w2^8 - (x^2*(178 + 515*x^2 + 178*x^4))/w2^6 - 
         (x^2*(178 + 515*x^2 + 178*x^4))/w2^2 + 
         (2*(83 + 459*x^2 + 717*x^4 + 459*x^6 + 83*x^8))/w2^4))/w1^10) + 
    (2*myq1^16*myq2^8*(2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 
         14/w1^4 - 8/w1^2)*(-1 + w1^(-2))^2*x^4 + 
       (2*(3 + 3/w1^12 - 8/w1^10 + 14/w1^8 - 16/w1^6 + 14/w1^4 - 8/w1^2)*
         (-1 + w1^(-2))^2*x^4)/w2^8 - ((-1 + w1^(-2))^2*x^2*
         (4*(6 + 11*x^2 + 6*x^4) + (4*(6 + 11*x^2 + 6*x^4))/w1^12 + 
          (4*(21 + 46*x^2 + 21*x^4))/w1^6 + (40 + 73*x^2 + 40*x^4)/w1^10 + 
          (40 + 73*x^2 + 40*x^4)/w1^2 + (168 + 313*x^2 + 168*x^4)/w1^8 + 
          (168 + 313*x^2 + 168*x^4)/w1^4))/w2^6 - 
       ((-1 + w1^(-2))^2*x^2*(4*(6 + 11*x^2 + 6*x^4) + 
          (4*(6 + 11*x^2 + 6*x^4))/w1^12 + (4*(21 + 46*x^2 + 21*x^4))/w1^6 + 
          (40 + 73*x^2 + 40*x^4)/w1^10 + (40 + 73*x^2 + 40*x^4)/w1^2 + 
          (168 + 313*x^2 + 168*x^4)/w1^8 + (168 + 313*x^2 + 168*x^4)/w1^4))/
        w2^2 + (2*(1 + 18*x^2 + 38*x^4 + 18*x^6 + x^8 + 
          (1 + 18*x^2 + 38*x^4 + 18*x^6 + x^8)/w1^16 + 
          (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/w1^14 + 
          (6 - 13*x^2 - 37*x^4 - 13*x^6 + 6*x^8)/w1^2 + 
          (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^12 + 
          (43 + 195*x^2 + 283*x^4 + 195*x^6 + 43*x^8)/w1^4 + 
          (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^10 + 
          (70 - 35*x^2 - 143*x^4 - 35*x^6 + 70*x^8)/w1^6 + 
          (3*(85 + 315*x^2 + 426*x^4 + 315*x^6 + 85*x^8))/w1^8))/w2^4))/
     w1^4 - (2*myq1^14*myq2^10*(4*x^2*(x^2 + x^2/w2^8 + 
         (2*(2 + 5*x^2 + 2*x^4))/w2^4 - (3 + 5*x^2 + 3*x^4)/w2^6 - 
         (3 + 5*x^2 + 3*x^4)/w2^2) + 
       (4*x^2*(x^2 + x^2/w2^8 + (2*(2 + 5*x^2 + 2*x^4))/w2^4 - 
          (3 + 5*x^2 + 3*x^4)/w2^6 - (3 + 5*x^2 + 3*x^4)/w2^2))/w1^20 + 
       (-20*x^4 - (20*x^4)/w2^8 + (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + 
         (x^2*(20 + 43*x^2 + 20*x^4))/w2^2 + 
         (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^18 + 
       (-20*x^4 - (20*x^4)/w2^8 + (x^2*(20 + 43*x^2 + 20*x^4))/w2^6 + 
         (x^2*(20 + 43*x^2 + 20*x^4))/w2^2 + 
         (2*(4 - 23*x^2 - 53*x^4 - 23*x^6 + 4*x^8))/w2^4)/w1^2 + 
       (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
          (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
            121*x^6 + 8*x^8)/w2^4))/w1^16 + 
       (2*(30*x^4 + (30*x^4)/w2^8 - (x^2*(81 + 170*x^2 + 81*x^4))/w2^6 - 
          (x^2*(81 + 170*x^2 + 81*x^4))/w2^2 + (8 + 121*x^2 + 230*x^4 + 
            121*x^6 + 8*x^8)/w2^4))/w1^4 + (-116*x^4 - (116*x^4)/w2^8 + 
         (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
         (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
         (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^14 + 
       (-116*x^4 - (116*x^4)/w2^8 + (x^2*(208 + 389*x^2 + 208*x^4))/w2^6 + 
         (x^2*(208 + 389*x^2 + 208*x^4))/w2^2 + 
         (2*(88 + 27*x^2 - 71*x^4 + 27*x^6 + 88*x^8))/w2^4)/w1^6 + 
       (4*(-44*x^4 - (44*x^4)/w2^8 + (x^2*(77 + 111*x^2 + 77*x^4))/w2^6 + 
          (x^2*(77 + 111*x^2 + 77*x^4))/w2^2 + 
          (2*(98 + 252*x^2 + 361*x^4 + 252*x^6 + 98*x^8))/w2^4))/w1^10 + 
       (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
          (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
            425*x^6 + 100*x^8)/w2^4))/w1^12 + 
       (2*(80*x^4 + (80*x^4)/w2^8 - (x^2*(104 + 147*x^2 + 104*x^4))/w2^6 - 
          (x^2*(104 + 147*x^2 + 104*x^4))/w2^2 + (100 + 425*x^2 + 484*x^4 + 
            425*x^6 + 100*x^8)/w2^4))/w1^8))/w1^2 + 
    2*myq1^12*myq2^12*(2*(1 + w2^(-4))^2*x^4 + (2*(1 + w2^(-4))^2*x^4)/
       w1^24 - (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
         (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^22 - 
      (x^2*(8*x^2 + (8*x^2)/w2^8 + (2*(4 + 7*x^2 + 4*x^4))/w2^4 + 
         (8 + x^2 + 8*x^4)/w2^6 + (8 + x^2 + 8*x^4)/w2^2))/w1^2 - 
      (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
         (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
           93*x^6 - 35*x^8)/w2^4))/w1^14 - 
      (8*(23*x^4 + (23*x^4)/w2^8 - (x^2*(79 + 164*x^2 + 79*x^4))/w2^6 - 
         (x^2*(79 + 164*x^2 + 79*x^4))/w2^2 + (-35 + 93*x^2 + 216*x^4 + 
           93*x^6 - 35*x^8)/w2^4))/w1^10 + 
      (28*x^4 + (28*x^4)/w2^8 - (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - 
        (x^2*(40 + 113*x^2 + 40*x^4))/w2^2 + 
        (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^20 + 
      (28*x^4 + (28*x^4)/w2^8 - (x^2*(40 + 113*x^2 + 40*x^4))/w2^6 - 
        (x^2*(40 + 113*x^2 + 40*x^4))/w2^2 + 
        (2*(6 + 50*x^2 + 95*x^4 + 50*x^6 + 6*x^8))/w2^4)/w1^4 + 
      (-72*x^4 - (72*x^4)/w2^8 + (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + 
        (x^2*(72 + 197*x^2 + 72*x^4))/w2^2 + (24 - 332*x^2 - 674*x^4 - 
          332*x^6 + 24*x^8)/w2^4)/w1^18 + (-72*x^4 - (72*x^4)/w2^8 + 
        (x^2*(72 + 197*x^2 + 72*x^4))/w2^6 + (x^2*(72 + 197*x^2 + 72*x^4))/
         w2^2 + (24 - 332*x^2 - 674*x^4 - 332*x^6 + 24*x^8)/w2^4)/w1^6 + 
      (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
        (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
        (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^16 + 
      (134*x^4 + (134*x^4)/w2^8 - (x^2*(344 + 773*x^2 + 344*x^4))/w2^6 - 
        (x^2*(344 + 773*x^2 + 344*x^4))/w2^2 + 
        (2*(103 + 697*x^2 + 1109*x^4 + 697*x^6 + 103*x^8))/w2^4)/w1^8 + 
      (4*(50*x^4 + (50*x^4)/w2^8 - (x^2*(156 + 311*x^2 + 156*x^4))/w2^6 - 
         (x^2*(156 + 311*x^2 + 156*x^4))/w2^2 + (201 + 1076*x^2 + 1640*x^4 + 
           1076*x^6 + 201*x^8)/w2^4))/w1^12) + 2*myq1^8*myq2^16*
     ((8*x^4)/w2^4 + (8*x^4)/(w1^24*w2^4) + 
      (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^22 + 
      (8*((4*x^4)/w2^6 + (4*x^4)/w2^2 - (x^2 + 6*x^4 + x^6)/w2^4))/w1^2 + 
      (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
        (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
        (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^20 + 
      (12*x^4 + (12*x^4)/w2^8 - (x^2*(16 + 133*x^2 + 16*x^4))/w2^6 - 
        (x^2*(16 + 133*x^2 + 16*x^4))/w2^2 + 
        (2*(1 - 18*x^2 + 23*x^4 - 18*x^6 + x^8))/w2^4)/w1^4 + 
      (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
        (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
        (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^18 + 
      (-40*x^4 - (40*x^4)/w2^8 + (-12*x^2 + 199*x^4 - 12*x^6)/w2^6 + 
        (-12*x^2 + 199*x^4 - 12*x^6)/w2^2 + 
        (2*(14 + 39*x^2 - 81*x^4 + 39*x^6 + 14*x^8))/w2^4)/w1^6 + 
      (66*x^4 + (66*x^4)/w2^8 - (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - 
        (x^2*(56 + 481*x^2 + 56*x^4))/w2^2 + (74 + 74*x^2 + 266*x^4 + 
          74*x^6 + 74*x^8)/w2^4)/w1^16 + (66*x^4 + (66*x^4)/w2^8 - 
        (x^2*(56 + 481*x^2 + 56*x^4))/w2^6 - (x^2*(56 + 481*x^2 + 56*x^4))/
         w2^2 + (74 + 74*x^2 + 266*x^4 + 74*x^6 + 74*x^8)/w2^4)/w1^8 + 
      (2*(54*x^4 + (54*x^4)/w2^8 - (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^6 - 
         (2*x^2*(2 + 125*x^2 + 2*x^4))/w2^2 + (155 + 466*x^2 + 794*x^4 + 
           466*x^6 + 155*x^8)/w2^4))/w1^12 + 
      (-92*x^4 - (92*x^4)/w2^8 + (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + 
        (x^2*(88 + 633*x^2 + 88*x^4))/w2^2 + (236 + 866*x^2 + 986*x^4 + 
          866*x^6 + 236*x^8)/w2^4)/w1^14 + 
      (-92*x^4 - (92*x^4)/w2^8 + (x^2*(88 + 633*x^2 + 88*x^4))/w2^6 + 
        (x^2*(88 + 633*x^2 + 88*x^4))/w2^2 + (236 + 866*x^2 + 986*x^4 + 
          866*x^6 + 236*x^8)/w2^4)/w1^10)))/
  (2048*myq2^3*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) - 
 (w1*w2^3*((-16*myq2^18*(-1 + w1^(-2))^2*x^3*(1 + x^4))/(w1^6*w2^5) + 
    (4*myq1^18*x*(1 + x^2)^2*((2*(1 + x^2 + x^4))/w2^2 + 
       (2*(1 + x^2 + x^4))/(w1^4*w2^2) - (1 + x^4 + (2*(1 + x^2)^2)/w2^2 + 
         (1 + x^4)/w2^4)/w1^2))/(w1^6*w2^3) - 
    (4*myq1^17*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      ((x^2*(2 + 7*x^2 + 2*x^4))/w2^2 + (x^2*(2 + 7*x^2 + 2*x^4))/
        (w1^4*w2^2) - (2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
          (1 + x^2 - 3*x^4 + x^6 + x^8)/w2^2))/w1^2))/(w1^5*w2^2) - 
    (4*myq1^3*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      ((4*x^2*(1 + 4*x^2 + x^4))/w2^2 + (4*x^2*(1 + 4*x^2 + x^4))/
        (w1^4*w2^2) + (6*x^4 + (6*x^4)/w2^4 - (1 + 9*x^2 + 48*x^4 + 9*x^6 + 
           x^8)/w2^2)/w1^2))/(w1^5*w2^2) + 
    (4*myq1^2*myq2^16*x*((12*x^2*(1 + x^4))/w2^2 + (12*x^2*(1 + x^4))/
        (w1^8*w2^2) + (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
          (4*(1 + x^2 + x^4))/w2^2))/w1^6 + 
       (8*x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (4*(1 + x^2 + x^4))/w2^2))/
        w1^2 - ((1 + x^2)^2*(1 + 17*x^2 + x^4) + 
         ((1 + x^2)^2*(1 + 17*x^2 + x^4))/w2^4 - 
         (2*(1 + 23*x^2 + 36*x^4 + 23*x^6 + x^8))/w2^2)/w1^4))/(w1^4*w2^3) + 
    (2*myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      (4*x^4 + (4*x^4)/w2^4 + (x^2*(4 + 17*x^2 + 4*x^4))/w2^2 + 
       (4*x^4 + (4*x^4)/w2^4 + (x^2*(4 + 17*x^2 + 4*x^4))/w2^2)/w1^8 - 
       (2*(x^2*(6 - 7*x^2 + 6*x^4) + (x^2*(6 - 7*x^2 + 6*x^4))/w2^4 - 
          (9*(1 + 3*x^2 + 3*x^4 + 3*x^6 + x^8))/w2^2))/w1^4 - 
       (2*(x^2*(4 + 9*x^2 + 4*x^4) + (x^2*(4 + 9*x^2 + 4*x^4))/w2^4 - 
          (2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8)/w2^2))/w1^6 - 
       (2*(x^2*(4 + 9*x^2 + 4*x^4) + (x^2*(4 + 9*x^2 + 4*x^4))/w2^4 - 
          (2 + 5*x^2 + 11*x^4 + 5*x^6 + 2*x^8)/w2^2))/w1^2))/(w1^3*w2^2) + 
    (myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      ((32*x^2*(1 + 4*x^2 + x^4))/w2^2 + (32*x^2*(1 + 4*x^2 + x^4))/
        (w1^8*w2^2) + (2*(13*x^4 + (13*x^4)/w2^4 - 
          (2*(4 + 6*x^2 + 5*x^4 + 6*x^6 + 4*x^8))/w2^2))/w1^4 + 
       (x^2*(8 + 61*x^2 + 8*x^4) + (x^2*(8 + 61*x^2 + 8*x^4))/w2^4 - 
         (2*(4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8))/w2^2)/w1^6 + 
       (x^2*(8 + 61*x^2 + 8*x^4) + (x^2*(8 + 61*x^2 + 8*x^4))/w2^4 - 
         (2*(4 + 26*x^2 + 165*x^4 + 26*x^6 + 4*x^8))/w2^2)/w1^2))/
     (w1^3*w2^2) - (2*myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      ((8*x^2*(1 + 4*x^2 + x^4))/w2^4 + (8*x^2*(1 + 4*x^2 + x^4))/
        (w1^12*w2^4) + (2*(4*x^4 + (4*x^4)/w2^8 - (2*x^2*(3 + x^2 + 3*x^4))/
           w2^6 - (2*x^2*(3 + x^2 + 3*x^4))/w2^2 + 
          (-13 + 11*x^2 - 33*x^4 + 11*x^6 - 13*x^8)/w2^4))/w1^6 + 
       ((x^2*(8 + 33*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
         (-2 + 8*x^2 - 39*x^4 + 8*x^6 - 2*x^8)/w2^4)/w1^10 + 
       ((x^2*(8 + 33*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 33*x^2 + 8*x^4))/w2^2 + 
         (-2 + 8*x^2 - 39*x^4 + 8*x^6 - 2*x^8)/w2^4)/w1^2 - 
       (2*(2*x^4 + (2*x^4)/w2^8 - (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^6 - 
          (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^2 + (6 + 49*x^2 + 129*x^4 + 
            49*x^6 + 6*x^8)/w2^4))/w1^8 - 
       (2*(2*x^4 + (2*x^4)/w2^8 - (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^6 - 
          (2*x^2*(5 + 16*x^2 + 5*x^4))/w2^2 + (6 + 49*x^2 + 129*x^4 + 
            49*x^6 + 6*x^8)/w2^4))/w1^4))/w1 - 
    (4*myq1^16*myq2^2*x*((x^2*(2 - x^2 + 2*x^4))/w2^6 + 
       (x^2*(2 - x^2 + 2*x^4))/w2^2 + (2 + 3*x^2 + 4*x^4 + 3*x^6 + 2*x^8)/
        w2^4 + ((x^2*(2 - x^2 + 2*x^4))/w2^6 + (x^2*(2 - x^2 + 2*x^4))/w2^2 + 
         (2 + 3*x^2 + 4*x^4 + 3*x^6 + 2*x^8)/w2^4)/w1^8 - 
       (2*(x^2 + x^6 + (x^2 + x^6)/w2^8 - (1 + 14*x^2 + 11*x^4 + 14*x^6 + 
            x^8)/w2^6 - (1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8)/w2^2 + 
          (9 + 50*x^2 + 68*x^4 + 50*x^6 + 9*x^8)/w2^4))/w1^4 + 
       (x^2 + x^6 + (x^2 + x^6)/w2^8 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/
          w2^6 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
         (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^4)/w1^6 + 
       (x^2 + x^6 + (x^2 + x^6)/w2^8 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/
          w2^6 - (5*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^2 + 
         (15 + 65*x^2 + 84*x^4 + 65*x^6 + 15*x^8)/w2^4)/w1^2))/(w1^4*w2) + 
    (myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      ((x^2*(8 + 29*x^2 + 8*x^4 + (4*(8 + 15*x^2 + 8*x^4))/w2^2 + 
          (8 + 29*x^2 + 8*x^4)/w2^4))/w2^2 + 
       (x^2*(8 + 29*x^2 + 8*x^4 + (4*(8 + 15*x^2 + 8*x^4))/w2^2 + 
          (8 + 29*x^2 + 8*x^4)/w2^4))/(w1^12*w2^2) + 
       (24*x^4 + (24*x^4)/w2^8 + (x^2*(32 + 9*x^2 + 32*x^4))/w2^6 + 
         (x^2*(32 + 9*x^2 + 32*x^4))/w2^2 - 
         (4*(4 - 52*x^2 - 111*x^4 - 52*x^6 + 4*x^8))/w2^4)/w1^8 + 
       (24*x^4 + (24*x^4)/w2^8 + (x^2*(32 + 9*x^2 + 32*x^4))/w2^6 + 
         (x^2*(32 + 9*x^2 + 32*x^4))/w2^2 - 
         (4*(4 - 52*x^2 - 111*x^4 - 52*x^6 + 4*x^8))/w2^4)/w1^4 - 
       (4*(2*x^4 + (2*x^4)/w2^8 - (8*(x^2 + 3*x^4 + x^6))/w2^6 - 
          (8*(x^2 + 3*x^4 + x^6))/w2^2 + (4 + 43*x^2 + 125*x^4 + 43*x^6 + 
            4*x^8)/w2^4))/w1^10 - (4*(2*x^4 + (2*x^4)/w2^8 - 
          (8*(x^2 + 3*x^4 + x^6))/w2^6 - (8*(x^2 + 3*x^4 + x^6))/w2^2 + 
          (4 + 43*x^2 + 125*x^4 + 43*x^6 + 4*x^8)/w2^4))/w1^2 - 
       (4*(8*x^4 + (8*x^4)/w2^8 - (7*x^2*(2 + 9*x^2 + 2*x^4))/w2^6 - 
          (7*x^2*(2 + 9*x^2 + 2*x^4))/w2^2 + 
          (2*(17 + 92*x^2 + 231*x^4 + 92*x^6 + 17*x^8))/w2^4))/w1^6))/w1 - 
    (myq1^4*myq2^14*x*((48*x^2*(1 + x^4))/w2^4 + (48*x^2*(1 + x^4))/
        (w1^12*w2^4) + (16*x^2*(5 + 8*x^2 + 5*x^4 + (5 + 8*x^2 + 5*x^4)/
           w2^4 - (11 + 20*x^2 + 11*x^4)/w2^2))/(w1^10*w2^2) + 
       (16*x^2*(5 + 8*x^2 + 5*x^4 + (5 + 8*x^2 + 5*x^4)/w2^4 - 
          (11 + 20*x^2 + 11*x^4)/w2^2))/(w1^2*w2^2) - 
       (2*(3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
          (6*(2 - 46*x^2 - 75*x^4 - 46*x^6 + 2*x^8))/w2^4 + 
          (4*(2 - 21*x^2 - 37*x^4 - 21*x^6 + 2*x^8))/w2^6 + 
          (4*(2 - 21*x^2 - 37*x^4 - 21*x^6 + 2*x^8))/w2^2))/w1^6 + 
       (3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
         (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^6 - 
         (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^2 + 
         (20 + 500*x^2 + 898*x^4 + 500*x^6 + 20*x^8)/w2^4)/w1^8 + 
       (3*x^2*(4 + 9*x^2 + 4*x^4) + (3*x^2*(4 + 9*x^2 + 4*x^4))/w2^8 - 
         (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^6 - 
         (4*(2 + 53*x^2 + 85*x^4 + 53*x^6 + 2*x^8))/w2^2 + 
         (20 + 500*x^2 + 898*x^4 + 500*x^6 + 20*x^8)/w2^4)/w1^4))/(w1^2*w2) - 
    (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      ((8*x^4)/w2^6 + (8*x^4)/w2^2 + (2*x^2*(8 + 19*x^2 + 8*x^4))/w2^4 + 
       (2*((4*x^4)/w2^6 + (4*x^4)/w2^2 + (x^2*(8 + 19*x^2 + 8*x^4))/w2^4))/
        w1^12 - (2*((x^2*(8 + 31*x^2 + 8*x^4))/w2^6 + 
          (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - 
          (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 2*x^8))/w2^4))/w1^10 - 
       (2*((x^2*(8 + 31*x^2 + 8*x^4))/w2^6 + (x^2*(8 + 31*x^2 + 8*x^4))/
           w2^2 - (2*(2 - 9*x^2 + 2*x^4 - 9*x^6 + 2*x^8))/w2^4))/w1^2 + 
       (-8*x^4 - (8*x^4)/w2^8 + (-16*x^2 + 115*x^4 - 16*x^6)/w2^6 + 
         (-16*x^2 + 115*x^4 - 16*x^6)/w2^2 + 
         (4*(2 + 33*x^2 + 31*x^4 + 33*x^6 + 2*x^8))/w2^4)/w1^8 + 
       (-8*x^4 - (8*x^4)/w2^8 + (-16*x^2 + 115*x^4 - 16*x^6)/w2^6 + 
         (-16*x^2 + 115*x^4 - 16*x^6)/w2^2 + 
         (4*(2 + 33*x^2 + 31*x^4 + 33*x^6 + 2*x^8))/w2^4)/w1^4 + 
       (2*(8*x^4 + (8*x^4)/w2^8 - (x^2*(48 + 143*x^2 + 48*x^4))/w2^6 - 
          (x^2*(48 + 143*x^2 + 48*x^4))/w2^2 + 
          (2*(28 + 60*x^2 + 141*x^4 + 60*x^6 + 28*x^8))/w2^4))/w1^6))/w1 - 
    (2*myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      ((x^2*(8 + 21*x^2 + 8*x^4 - (2*(4 + 21*x^2 + 4*x^4))/w2^2 + 
          (8 + 21*x^2 + 8*x^4)/w2^4))/w2^2 + 
       (x^2*(8 + 21*x^2 + 8*x^4 - (2*(4 + 21*x^2 + 4*x^4))/w2^2 + 
          (8 + 21*x^2 + 8*x^4)/w2^4))/(w1^12*w2^2) + 
       (x^2*(-12*x^2 - (12*x^2)/w2^8 + (2*(26 - 75*x^2 + 26*x^4))/w2^4 + 
          (28 + 117*x^2 + 28*x^4)/w2^6 + (28 + 117*x^2 + 28*x^4)/w2^2))/
        w1^8 + (x^2*(-12*x^2 - (12*x^2)/w2^8 + (2*(26 - 75*x^2 + 26*x^4))/
           w2^4 + (28 + 117*x^2 + 28*x^4)/w2^6 + (28 + 117*x^2 + 28*x^4)/
           w2^2))/w1^4 + (4*x^4 + (4*x^4)/w2^8 - (29*x^4)/w2^6 - 
         (29*x^4)/w2^2 - (2*(5 + 12*x^2 - 4*x^4 + 12*x^6 + 5*x^8))/w2^4)/
        w1^10 + (4*x^4 + (4*x^4)/w2^8 - (29*x^4)/w2^6 - (29*x^4)/w2^2 - 
         (2*(5 + 12*x^2 - 4*x^4 + 12*x^6 + 5*x^8))/w2^4)/w1^2 + 
       (2*(8*x^4 + (8*x^4)/w2^8 + (3*x^2*(8 - 3*x^2 + 8*x^4))/w2^6 + 
          (3*x^2*(8 - 3*x^2 + 8*x^4))/w2^2 - (45 + 195*x^2 + 236*x^4 + 
            195*x^6 + 45*x^8)/w2^4))/w1^6))/w1 + 
    (myq1^14*myq2^4*x*((2*(x^2*(4 - 11*x^2 + 4*x^4) + 
          (x^2*(4 - 11*x^2 + 4*x^4))/w2^4 + (2*(2 + x^2 + x^4 + x^6 + 2*x^8))/
           w2^2))/w2^2 + (2*(x^2*(4 - 11*x^2 + 4*x^4) + 
          (x^2*(4 - 11*x^2 + 4*x^4))/w2^4 + (2*(2 + x^2 + x^4 + x^6 + 2*x^8))/
           w2^2))/(w1^12*w2^2) + (4*(x^2 - 4*x^4 + x^6) + 
         (4*(x^2 - 4*x^4 + x^6))/w2^8 - (20 + 82*x^2 - 13*x^4 + 82*x^6 + 
           20*x^8)/w2^6 - (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
         (32 + 216*x^2 + 206*x^4 + 216*x^6 + 32*x^8)/w2^4)/w1^10 + 
       (4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^8 - 
         (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^6 - 
         (20 + 82*x^2 - 13*x^4 + 82*x^6 + 20*x^8)/w2^2 + 
         (32 + 216*x^2 + 206*x^4 + 216*x^6 + 32*x^8)/w2^4)/w1^2 + 
       (2*(34*x^4 + (34*x^4)/w2^8 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/
           w2^6 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/w2^2 + 
          (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^4))/w1^8 + 
       (2*(34*x^4 + (34*x^4)/w2^8 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/
           w2^6 - (8 + 32*x^2 + 191*x^4 + 32*x^6 + 8*x^8)/w2^2 + 
          (2*(34 + 79*x^2 + 191*x^4 + 79*x^6 + 34*x^8))/w2^4))/w1^4 - 
       (2*(4*(x^2 + 13*x^4 + x^6) + (4*(x^2 + 13*x^4 + x^6))/w2^8 + 
          (20 - 227*x^4 + 20*x^8)/w2^6 + (20 - 227*x^4 + 20*x^8)/w2^2 + 
          (64 + 260*x^2 + 646*x^4 + 260*x^6 + 64*x^8)/w2^4))/w1^6))/
     (w1^2*w2) + (myq1^6*myq2^12*x*((16*x^2*(1 + x^4))/w2^4 + 
       (16*x^2*(1 + x^4))/(w1^16*w2^4) + 
       (32*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 8*x^2 + 3*x^4)/w2^2))/(w1^14*w2^2) + 
       (32*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 8*x^2 + 3*x^4)/w2^2))/(w1^2*w2^2) - 
       (4*(4*x^2*(3 + 5*x^2 + 3*x^4) + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
          (2*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*x^8))/w2^4 + 
          (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^6 + 
          (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^2))/w1^10 - 
       (4*(4*x^2*(3 + 5*x^2 + 3*x^4) + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
          (2*(8 - 42*x^2 - 71*x^4 - 42*x^6 + 8*x^8))/w2^4 + 
          (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^6 + 
          (8 - 34*x^2 - 31*x^4 - 34*x^6 + 8*x^8)/w2^2))/w1^6 + 
       (28*(x + x^3)^2 + (28*(x + x^3)^2)/w2^8 - 
         (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^6 - 
         (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 + 
         (2*(8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8))/w2^4)/w1^12 + 
       (28*(x + x^3)^2 + (28*(x + x^3)^2)/w2^8 - 
         (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^6 - 
         (4 + 178*x^2 + 231*x^4 + 178*x^6 + 4*x^8)/w2^2 + 
         (2*(8 + 232*x^2 + 395*x^4 + 232*x^6 + 8*x^8))/w2^4)/w1^4 + 
       (8*x^2*(5 + 6*x^2 + 5*x^4) + (8*x^2*(5 + 6*x^2 + 5*x^4))/w2^8 - 
         (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^6 - 
         (2*(20 + 188*x^2 + 177*x^4 + 188*x^6 + 20*x^8))/w2^2 + 
         (64 + 568*x^2 + 948*x^4 + 568*x^6 + 64*x^8)/w2^4)/w1^8))/w2 - 
    (myq1^8*myq2^10*x*((16*x^2*(1 + x^4 + (1 + x^4)/w2^4 - 
          (1 + 4*x^2 + x^4)/w2^2))/w2^2 + 
       (16*x^2*(1 + x^4 + (1 + x^4)/w2^4 - (1 + 4*x^2 + x^4)/w2^2))/
        (w1^16*w2^2) + (x^2*(20 + 29*x^2 + 20*x^4) + 
         (x^2*(20 + 29*x^2 + 20*x^4))/w2^8 - (2*x^2*(25 + 32*x^2 + 25*x^4))/
          w2^6 - (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^2 + 
         (2*(2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8))/w2^4)/w1^14 + 
       (x^2*(20 + 29*x^2 + 20*x^4) + (x^2*(20 + 29*x^2 + 20*x^4))/w2^8 - 
         (2*x^2*(25 + 32*x^2 + 25*x^4))/w2^6 - (2*x^2*(25 + 32*x^2 + 25*x^4))/
          w2^2 + (2*(2 + 62*x^2 + 55*x^4 + 62*x^6 + 2*x^8))/w2^4)/w1^2 - 
       (4*(6*x^2 - 2*x^4 + 6*x^6 + (6*x^2 - 2*x^4 + 6*x^6)/w2^8 + 
          (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^6 + 
          (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^2 - 
          (32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8)/w2^4))/w1^12 - 
       (4*(6*x^2 - 2*x^4 + 6*x^6 + (6*x^2 - 2*x^4 + 6*x^6)/w2^8 + 
          (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^6 + 
          (2*(7 + 17*x^2 + 50*x^4 + 17*x^6 + 7*x^8))/w2^2 - 
          (32 + 147*x^2 + 290*x^4 + 147*x^6 + 32*x^8)/w2^4))/w1^4 - 
       (4*(x^2*(10 - 7*x^2 + 10*x^4) + (x^2*(10 - 7*x^2 + 10*x^4))/w2^8 - 
          (2*(67 + 264*x^2 + 487*x^4 + 264*x^6 + 67*x^8))/w2^4 + 
          (74 + 256*x^2 + 480*x^4 + 256*x^6 + 74*x^8)/w2^6 + 
          (74 + 256*x^2 + 480*x^4 + 256*x^6 + 74*x^8)/w2^2))/w1^8 + 
       (3*x^2*(8 - 17*x^2 + 8*x^4) + (3*x^2*(8 - 17*x^2 + 8*x^4))/w2^8 + 
         (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^6 + 
         (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^2 - 
         (2*(88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8))/w2^4)/w1^10 + 
       (3*x^2*(8 - 17*x^2 + 8*x^4) + (3*x^2*(8 - 17*x^2 + 8*x^4))/w2^8 + 
         (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^6 + 
         (2*(46 + 179*x^2 + 500*x^4 + 179*x^6 + 46*x^8))/w2^2 - 
         (2*(88 + 552*x^2 + 1153*x^4 + 552*x^6 + 88*x^8))/w2^4)/w1^6))/w2 + 
    (myq1^10*myq2^8*x*(x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 - 
         (2*(4 + 35*x^2 + 4*x^4))/w2^4 - (8 + 29*x^2 + 8*x^4)/w2^6 - 
         (8 + 29*x^2 + 8*x^4)/w2^2) + 
       (x^2*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 - (2*(4 + 35*x^2 + 4*x^4))/
           w2^4 - (8 + 29*x^2 + 8*x^4)/w2^6 - (8 + 29*x^2 + 8*x^4)/w2^2))/
        w1^16 - (2*(8*x^2 + 60*x^4 + 8*x^6 + (8*x^2 + 60*x^4 + 8*x^6)/w2^8 - 
          (2*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^4 + 
          (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^6 + 
          (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^2))/w1^12 - 
       (2*(8*x^2 + 60*x^4 + 8*x^6 + (8*x^2 + 60*x^4 + 8*x^6)/w2^8 - 
          (2*(8 - 62*x^2 - 267*x^4 - 62*x^6 + 8*x^8))/w2^4 + 
          (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^6 + 
          (12 - 6*x^2 - 167*x^4 - 6*x^6 + 12*x^8)/w2^2))/w1^4 + 
       (2*(x^2*(4 + 25*x^2 + 4*x^4) + (x^2*(4 + 25*x^2 + 4*x^4))/w2^8 - 
          (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^6 - 
          (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^2 + 
          (2*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^4))/w1^14 + 
       (2*(x^2*(4 + 25*x^2 + 4*x^4) + (x^2*(4 + 25*x^2 + 4*x^4))/w2^8 - 
          (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^6 - 
          (8 + 36*x^2 + 115*x^4 + 36*x^6 + 8*x^8)/w2^2 + 
          (2*(12 + 93*x^2 + 196*x^4 + 93*x^6 + 12*x^8))/w2^4))/w1^2 + 
       (2*(x^2*(4 + 97*x^2 + 4*x^4) + (x^2*(4 + 97*x^2 + 4*x^4))/w2^8 + 
          (2*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^4 + 
          (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^6 + 
          (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^2))/w1^10 + 
       (2*(x^2*(4 + 97*x^2 + 4*x^4) + (x^2*(4 + 97*x^2 + 4*x^4))/w2^8 + 
          (2*(14 + 153*x^2 + 526*x^4 + 153*x^6 + 14*x^8))/w2^4 + 
          (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^6 + 
          (16 + 28*x^2 - 225*x^4 + 28*x^6 + 16*x^8)/w2^2))/w1^6 - 
       (2*(4*(x^2 + 31*x^4 + x^6) + (4*(x^2 + 31*x^4 + x^6))/w2^8 - 
          (2*(72 + 26*x^2 - 375*x^4 + 26*x^6 + 72*x^8))/w2^4 + 
          (132 + 378*x^2 + 125*x^4 + 378*x^6 + 132*x^8)/w2^6 + 
          (132 + 378*x^2 + 125*x^4 + 378*x^6 + 132*x^8)/w2^2))/w1^8))/w2 - 
    (myq1^12*myq2^6*x*((-2*x^2*(4 + 17*x^2 - (2*x^2)/w2^2 + 4*x^4 + 
          (4 + 17*x^2 + 4*x^4)/w2^4))/w2^2 - 
       (2*x^2*(4 + 17*x^2 - (2*x^2)/w2^2 + 4*x^4 + (4 + 17*x^2 + 4*x^4)/
           w2^4))/(w1^16*w2^2) + (2*(2*(x^2 - 4*x^4 + x^6) + 
          (2*(x^2 - 4*x^4 + x^6))/w2^8 - (10 + 15*x^2 - 12*x^4 + 15*x^6 + 
            10*x^8)/w2^6 - (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
          (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*x^8))/w2^4))/w1^14 + 
       (2*(2*(x^2 - 4*x^4 + x^6) + (2*(x^2 - 4*x^4 + x^6))/w2^8 - 
          (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^6 - 
          (10 + 15*x^2 - 12*x^4 + 15*x^6 + 10*x^8)/w2^2 + 
          (2*(15 + 59*x^2 + 50*x^4 + 59*x^6 + 15*x^8))/w2^4))/w1^2 + 
       (2*(x^2*(4 + 51*x^2 + 4*x^4) + (x^2*(4 + 51*x^2 + 4*x^4))/w2^8 + 
          (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^6 + 
          (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^2 - 
          (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^4))/w1^12 + 
       (2*(x^2*(4 + 51*x^2 + 4*x^4) + (x^2*(4 + 51*x^2 + 4*x^4))/w2^8 + 
          (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^6 + 
          (2*(8 + 6*x^2 - 67*x^4 + 6*x^6 + 8*x^8))/w2^2 - 
          (2*(26 + 82*x^2 - 3*x^4 + 82*x^6 + 26*x^8))/w2^4))/w1^4 + 
       (2*(5*x^2*(4 + 27*x^2 + 4*x^4) + (5*x^2*(4 + 27*x^2 + 4*x^4))/w2^8 + 
          (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/w2^6 + 
          (2*(8 + 18*x^2 - 127*x^4 + 18*x^6 + 8*x^8))/w2^2 - 
          (2*(106 + 450*x^2 + 417*x^4 + 450*x^6 + 106*x^8))/w2^4))/w1^8 - 
       (x^2*(32 + 221*x^2 + 32*x^4) + (x^2*(32 + 221*x^2 + 32*x^4))/w2^8 + 
         (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^6 + 
         (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^2 - 
         (2*(240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8))/w2^4)/w1^10 - 
       (x^2*(32 + 221*x^2 + 32*x^4) + (x^2*(32 + 221*x^2 + 32*x^4))/w2^8 + 
         (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^6 + 
         (2*(70 + 159*x^2 - 82*x^4 + 159*x^6 + 70*x^8))/w2^2 - 
         (2*(240 + 792*x^2 + 677*x^4 + 792*x^6 + 240*x^8))/w2^4)/w1^6))/w2))/
  (256*myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 (w1^2*w2^4*((18*myq1^9*(-1 + w1^(-2))*(-1 + w2^(-6) - 7/w2^4 + 7/w2^2)*x^3*
      (1 + x^2)^2)/(w1^3*w2^3) - (16*myq2^9*(16 + 16/w1^4 - 77/w1^2)*x^2*
      (1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/w2^6 + 
    (8*myq1*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(49 + 152*x^2 + 49*x^4) + (x^2*(49 + 152*x^2 + 49*x^4))/w1^4 - 
       (49 + 143*x^2 + 80*x^4 + 143*x^6 + 49*x^8)/w1^2))/(w1*w2^5) - 
    (2*myq1^7*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((x^2*(6 + 57*x^2 + 6*x^4 - (2*(4 - 55*x^2 + 4*x^4))/w2^2 + 
          (6 + 57*x^2 + 6*x^4)/w2^4))/w2^2 + 
       (x^2*(6 + 57*x^2 + 6*x^4 - (2*(4 - 55*x^2 + 4*x^4))/w2^2 + 
          (6 + 57*x^2 + 6*x^4)/w2^4))/(w1^4*w2^2) + 
       (9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^8 - 
         (6*(1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8))/w2^6 - 
         (6*(1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8))/w2^2 + 
         (2*(4 - 73*x^2 - 28*x^4 - 73*x^6 + 4*x^8))/w2^4)/w1^2))/(w1*w2) - 
    (myq1^8*myq2*(1 + x^2)*
      (-((x^2*(29 + 274*x^2 + 29*x^4 - (2*(29 - 86*x^2 + 29*x^4))/w2^2 + 
           (29 + 274*x^2 + 29*x^4)/w2^4))/w2^2) - 
       (x^2*(29 + 274*x^2 + 29*x^4 - (2*(29 - 86*x^2 + 29*x^4))/w2^2 + 
          (29 + 274*x^2 + 29*x^4)/w2^4))/(w1^4*w2^2) + 
       (18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^8 + 
         (-58 + 568*x^2 + 100*x^4 + 568*x^6 - 58*x^8)/w2^4 + 
         (29 + 58*x^2 - 86*x^4 + 58*x^6 + 29*x^8)/w2^6 + 
         (29 + 58*x^2 - 86*x^4 + 58*x^6 + 29*x^8)/w2^2)/w1^2))/(w1^2*w2^2) + 
    (myq1^2*myq2^7*(1 + x^2)*(64*(3 + 3/w2^4 - 2/w2^2)*x^4 + 
       (64*(3 + 3/w2^4 - 2/w2^2)*x^4)/w1^8 - 
       (x^2*(149 + 1090*x^2 + 149*x^4 - (6*(7 - 202*x^2 + 7*x^4))/w2^2 + 
          (149 + 1090*x^2 + 149*x^4)/w2^4))/w1^6 - 
       (x^2*(149 + 1090*x^2 + 149*x^4 - (6*(7 - 202*x^2 + 7*x^4))/w2^2 + 
          (149 + 1090*x^2 + 149*x^4)/w2^4))/w1^2 + 
       (-43 + 1090*x^2 + 10*x^4 + 1090*x^6 - 43*x^8 + 
         (-43 + 1090*x^2 + 10*x^4 + 1090*x^6 - 43*x^8)/w2^4 + 
         (2*(43 + 606*x^2 + 246*x^4 + 606*x^6 + 43*x^8))/w2^2)/w1^4))/w2^4 + 
    (2*myq1^5*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(38 + 121*x^2 + 38*x^4 + (18*(4 + 15*x^2 + 4*x^4))/w2^6 + 
         (18*(4 + 15*x^2 + 4*x^4))/w2^2 + (38 + 121*x^2 + 38*x^4)/w2^8 + 
         (2*(56 + 265*x^2 + 56*x^4))/w2^4) + 
       (x^2*(38 + 121*x^2 + 38*x^4 + (18*(4 + 15*x^2 + 4*x^4))/w2^6 + 
          (18*(4 + 15*x^2 + 4*x^4))/w2^2 + (38 + 121*x^2 + 38*x^4)/w2^8 + 
          (2*(56 + 265*x^2 + 56*x^4))/w2^4))/w1^4 - 
       (38 + 94*x^2 + 22*x^4 + 94*x^6 + 38*x^8 + 
         (9*(8 + 35*x^2 + 26*x^4 + 35*x^6 + 8*x^8))/w2^6 + 
         (9*(8 + 35*x^2 + 26*x^4 + 35*x^6 + 8*x^8))/w2^2 + 
         (38 + 94*x^2 + 22*x^4 + 94*x^6 + 38*x^8)/w2^8 + 
         (2*(56 + 247*x^2 + 76*x^4 + 247*x^6 + 56*x^8))/w2^4)/w1^2))/
     (w1*w2) - myq1^6*myq2^3*(1 + x^2)*
     (32*(1 + w2^(-4))*(w2^(-3) + w2^(-1))^2*x^4 + 
      (32*(1 + w2^(-4))*(w2^(-3) + w2^(-1))^2*x^4)/w1^8 + 
      (x^2*(29 + 274*x^2 + 29*x^4 + (16*(1 + 110*x^2 + x^4))/w2^4 - 
         (15*(11 - 2*x^2 + 11*x^4))/w2^6 - (15*(11 - 2*x^2 + 11*x^4))/w2^2 + 
         (29 + 274*x^2 + 29*x^4)/w2^8))/(w1^6*w2^2) + 
      (x^2*(29 + 274*x^2 + 29*x^4 + (16*(1 + 110*x^2 + x^4))/w2^4 - 
         (15*(11 - 2*x^2 + 11*x^4))/w2^6 - (15*(11 - 2*x^2 + 11*x^4))/w2^2 + 
         (29 + 274*x^2 + 29*x^4)/w2^8))/(w1^2*w2^2) - 
      (18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^12 + 
        (-101 + 444*x^2 - 366*x^4 + 444*x^6 - 101*x^8)/w2^8 + 
        (-101 + 444*x^2 - 366*x^4 + 444*x^6 - 101*x^8)/w2^4 + 
        (16*(5 + 83*x^2 + 20*x^4 + 83*x^6 + 5*x^8))/w2^6 + 
        (61 + 58*x^2 - 86*x^4 + 58*x^6 + 61*x^8)/w2^10 + 
        (61 + 58*x^2 - 86*x^4 + 58*x^6 + 61*x^8)/w2^2)/w1^4) - 
    (2*myq1^3*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(3*(62 + 211*x^2 + 62*x^4) + (3*(62 + 211*x^2 + 62*x^4))/w2^4 + 
         (2*(76 + 215*x^2 + 76*x^4))/w2^2) + 
       (x^2*(3*(62 + 211*x^2 + 62*x^4) + (3*(62 + 211*x^2 + 62*x^4))/w2^4 + 
          (2*(76 + 215*x^2 + 76*x^4))/w2^2))/w1^4 - 
       (2*(3*(31 + 95*x^2 + 41*x^4 + 95*x^6 + 31*x^8) + 
          (3*(31 + 95*x^2 + 41*x^4 + 95*x^6 + 31*x^8))/w2^4 + 
          (76 + 242*x^2 + 206*x^4 + 242*x^6 + 76*x^8)/w2^2))/w1^2))/
     (w1*w2^3) + (myq1^4*myq2^5*(1 + x^2)*
      (-32*(1 + w2^(-8) - 4/w2^6 - 2/w2^4 - 4/w2^2)*x^4 - 
       (32*(1 + w2^(-8) - 4/w2^6 - 2/w2^4 - 4/w2^2)*x^4)/w1^8 + 
       (x^2*(-11 + 50*x^2 - 11*x^4 + (-11 + 50*x^2 - 11*x^4)/w2^8 - 
          (16*(29 - 14*x^2 + 29*x^4))/w2^4 + (115 + 1742*x^2 + 115*x^4)/
           w2^6 + (115 + 1742*x^2 + 115*x^4)/w2^2))/w1^6 + 
       (x^2*(-11 + 50*x^2 - 11*x^4 + (-11 + 50*x^2 - 11*x^4)/w2^8 - 
          (16*(29 - 14*x^2 + 29*x^4))/w2^4 + (115 + 1742*x^2 + 115*x^4)/
           w2^6 + (115 + 1742*x^2 + 115*x^4)/w2^2))/w1^2 + 
       (43 - 68*x^2 + 274*x^4 - 68*x^6 + 43*x^8 + 
         (43 - 68*x^2 + 274*x^4 - 68*x^6 + 43*x^8)/w2^8 + 
         (4*(100 - 155*x^2 + 322*x^4 - 155*x^6 + 100*x^8))/w2^4 - 
         (243 + 1526*x^2 + 662*x^4 + 1526*x^6 + 243*x^8)/w2^6 - 
         (243 + 1526*x^2 + 662*x^4 + 1526*x^6 + 243*x^8)/w2^2)/w1^4))/w2^2))/
  (4608*myq2^2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w2^(-4))) + 
    myq1^4/w2^2 + myq2^4/w2^2)*x^3*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^2*w2^4*((-18*myq1^9*(-1 + w1^(-2))*(-1 + w2^(-6) - 7/w2^4 + 7/w2^2)*x^3*
      (1 + x^2)^2)/(w1^3*w2^3) + (16*myq2^9*(16 + 16/w1^4 - 77/w1^2)*x^2*
      (1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/w2^6 - 
    (8*myq1*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(49 + 152*x^2 + 49*x^4) + (x^2*(49 + 152*x^2 + 49*x^4))/w1^4 - 
       (49 + 143*x^2 + 80*x^4 + 143*x^6 + 49*x^8)/w1^2))/(w1*w2^5) + 
    (2*myq1^7*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((x^2*(6 + 57*x^2 + 6*x^4 - (2*(4 - 55*x^2 + 4*x^4))/w2^2 + 
          (6 + 57*x^2 + 6*x^4)/w2^4))/w2^2 + 
       (x^2*(6 + 57*x^2 + 6*x^4 - (2*(4 - 55*x^2 + 4*x^4))/w2^2 + 
          (6 + 57*x^2 + 6*x^4)/w2^4))/(w1^4*w2^2) + 
       (9*(x + x^3)^2 + (9*(x + x^3)^2)/w2^8 - 
         (6*(1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8))/w2^6 - 
         (6*(1 + 14*x^2 + 11*x^4 + 14*x^6 + x^8))/w2^2 + 
         (2*(4 - 73*x^2 - 28*x^4 - 73*x^6 + 4*x^8))/w2^4)/w1^2))/(w1*w2) + 
    (myq1^8*myq2*(1 + x^2)*
      (-((x^2*(29 + 274*x^2 + 29*x^4 - (2*(29 - 86*x^2 + 29*x^4))/w2^2 + 
           (29 + 274*x^2 + 29*x^4)/w2^4))/w2^2) - 
       (x^2*(29 + 274*x^2 + 29*x^4 - (2*(29 - 86*x^2 + 29*x^4))/w2^2 + 
          (29 + 274*x^2 + 29*x^4)/w2^4))/(w1^4*w2^2) + 
       (18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^8 + 
         (-58 + 568*x^2 + 100*x^4 + 568*x^6 - 58*x^8)/w2^4 + 
         (29 + 58*x^2 - 86*x^4 + 58*x^6 + 29*x^8)/w2^6 + 
         (29 + 58*x^2 - 86*x^4 + 58*x^6 + 29*x^8)/w2^2)/w1^2))/(w1^2*w2^2) + 
    (myq1^2*myq2^7*(1 + x^2)*(-64*(3 + 3/w2^4 - 2/w2^2)*x^4 - 
       (64*(3 + 3/w2^4 - 2/w2^2)*x^4)/w1^8 + 
       (x^2*(149 + 1090*x^2 + 149*x^4 - (6*(7 - 202*x^2 + 7*x^4))/w2^2 + 
          (149 + 1090*x^2 + 149*x^4)/w2^4))/w1^6 + 
       (x^2*(149 + 1090*x^2 + 149*x^4 - (6*(7 - 202*x^2 + 7*x^4))/w2^2 + 
          (149 + 1090*x^2 + 149*x^4)/w2^4))/w1^2 + 
       (43 - 1090*x^2 - 10*x^4 - 1090*x^6 + 43*x^8 + 
         (43 - 1090*x^2 - 10*x^4 - 1090*x^6 + 43*x^8)/w2^4 - 
         (2*(43 + 606*x^2 + 246*x^4 + 606*x^6 + 43*x^8))/w2^2)/w1^4))/w2^4 - 
    (2*myq1^5*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(38 + 121*x^2 + 38*x^4 + (18*(4 + 15*x^2 + 4*x^4))/w2^6 + 
         (18*(4 + 15*x^2 + 4*x^4))/w2^2 + (38 + 121*x^2 + 38*x^4)/w2^8 + 
         (2*(56 + 265*x^2 + 56*x^4))/w2^4) + 
       (x^2*(38 + 121*x^2 + 38*x^4 + (18*(4 + 15*x^2 + 4*x^4))/w2^6 + 
          (18*(4 + 15*x^2 + 4*x^4))/w2^2 + (38 + 121*x^2 + 38*x^4)/w2^8 + 
          (2*(56 + 265*x^2 + 56*x^4))/w2^4))/w1^4 - 
       (38 + 94*x^2 + 22*x^4 + 94*x^6 + 38*x^8 + 
         (9*(8 + 35*x^2 + 26*x^4 + 35*x^6 + 8*x^8))/w2^6 + 
         (9*(8 + 35*x^2 + 26*x^4 + 35*x^6 + 8*x^8))/w2^2 + 
         (38 + 94*x^2 + 22*x^4 + 94*x^6 + 38*x^8)/w2^8 + 
         (2*(56 + 247*x^2 + 76*x^4 + 247*x^6 + 56*x^8))/w2^4)/w1^2))/
     (w1*w2) + myq1^6*myq2^3*(1 + x^2)*
     (32*(1 + w2^(-4))*(w2^(-3) + w2^(-1))^2*x^4 + 
      (32*(1 + w2^(-4))*(w2^(-3) + w2^(-1))^2*x^4)/w1^8 + 
      (x^2*(29 + 274*x^2 + 29*x^4 + (16*(1 + 110*x^2 + x^4))/w2^4 - 
         (15*(11 - 2*x^2 + 11*x^4))/w2^6 - (15*(11 - 2*x^2 + 11*x^4))/w2^2 + 
         (29 + 274*x^2 + 29*x^4)/w2^8))/(w1^6*w2^2) + 
      (x^2*(29 + 274*x^2 + 29*x^4 + (16*(1 + 110*x^2 + x^4))/w2^4 - 
         (15*(11 - 2*x^2 + 11*x^4))/w2^6 - (15*(11 - 2*x^2 + 11*x^4))/w2^2 + 
         (29 + 274*x^2 + 29*x^4)/w2^8))/(w1^2*w2^2) - 
      (18*(x + x^3)^2 + (18*(x + x^3)^2)/w2^12 + 
        (-101 + 444*x^2 - 366*x^4 + 444*x^6 - 101*x^8)/w2^8 + 
        (-101 + 444*x^2 - 366*x^4 + 444*x^6 - 101*x^8)/w2^4 + 
        (16*(5 + 83*x^2 + 20*x^4 + 83*x^6 + 5*x^8))/w2^6 + 
        (61 + 58*x^2 - 86*x^4 + 58*x^6 + 61*x^8)/w2^10 + 
        (61 + 58*x^2 - 86*x^4 + 58*x^6 + 61*x^8)/w2^2)/w1^4) + 
    (2*myq1^3*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(3*(62 + 211*x^2 + 62*x^4) + (3*(62 + 211*x^2 + 62*x^4))/w2^4 + 
         (2*(76 + 215*x^2 + 76*x^4))/w2^2) + 
       (x^2*(3*(62 + 211*x^2 + 62*x^4) + (3*(62 + 211*x^2 + 62*x^4))/w2^4 + 
          (2*(76 + 215*x^2 + 76*x^4))/w2^2))/w1^4 - 
       (2*(3*(31 + 95*x^2 + 41*x^4 + 95*x^6 + 31*x^8) + 
          (3*(31 + 95*x^2 + 41*x^4 + 95*x^6 + 31*x^8))/w2^4 + 
          (76 + 242*x^2 + 206*x^4 + 242*x^6 + 76*x^8)/w2^2))/w1^2))/
     (w1*w2^3) + (myq1^4*myq2^5*(1 + x^2)*
      (32*(1 + w2^(-8) - 4/w2^6 - 2/w2^4 - 4/w2^2)*x^4 + 
       (32*(1 + w2^(-8) - 4/w2^6 - 2/w2^4 - 4/w2^2)*x^4)/w1^8 + 
       (x^2*(11 - 50*x^2 + 11*x^4 + (11 - 50*x^2 + 11*x^4)/w2^8 + 
          (16*(29 - 14*x^2 + 29*x^4))/w2^4 - (115 + 1742*x^2 + 115*x^4)/
           w2^6 - (115 + 1742*x^2 + 115*x^4)/w2^2))/w1^6 + 
       (x^2*(11 - 50*x^2 + 11*x^4 + (11 - 50*x^2 + 11*x^4)/w2^8 + 
          (16*(29 - 14*x^2 + 29*x^4))/w2^4 - (115 + 1742*x^2 + 115*x^4)/
           w2^6 - (115 + 1742*x^2 + 115*x^4)/w2^2))/w1^2 + 
       (-43 + 68*x^2 - 274*x^4 + 68*x^6 - 43*x^8 + 
         (-43 + 68*x^2 - 274*x^4 + 68*x^6 - 43*x^8)/w2^8 - 
         (4*(100 - 155*x^2 + 322*x^4 - 155*x^6 + 100*x^8))/w2^4 + 
         (243 + 1526*x^2 + 662*x^4 + 1526*x^6 + 243*x^8)/w2^6 + 
         (243 + 1526*x^2 + 662*x^4 + 1526*x^6 + 243*x^8)/w2^2)/w1^4))/w2^2))/
  (4608*myq2^2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w2^(-4))) + 
    myq1^4/w2^2 + myq2^4/w2^2)*x^3*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^2*w2^3*((-16*myq1*myq2^13*(8 + (8 + 8/w2^4 - 34/w2^2)/w1^4 + 
       (-7 - 7/w2^4 + 50/w2^2)/w1^2 + 8/w2^4 - 34/w2^2)*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^2*w2^6) + (36*myq1^14*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      (1 + x^2)^2*(1 + x^4))/(w1^3*w2^7) - 
    (4*myq1^13*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)*
      (10 - 7*x^2 + 10*x^4 + (2*(8 + 7*x^2 + 8*x^4))/w2^2 + 
       (10 - 7*x^2 + 10*x^4)/w2^4))/(w1^2*w2^6) + 
    (144*myq2^14*(-1 + w1^(-2))*x^2*((-2*x^2)/w1^2 - (2*x^2)/(w1^2*w2^4) + 
       (1 + x^4 - (2*(-1 + x^2)^2)/w1^2 + (1 + x^4)/w1^4)/w2^2))/(w1*w2^7) - 
    (8*myq1^3*myq2^11*(-1 + w2^(-2))*x*(1 + x^2)*((16*x^2)/w2^4 + 
       (16*x^2)/(w1^8*w2^4) + (53*x^2 + (53*x^2)/w2^8 + 
         (4*(21 - 8*x^2 + 21*x^4))/w2^6 + (4*(21 - 8*x^2 + 21*x^4))/w2^2 - 
         (6*(22 + 51*x^2 + 22*x^4))/w2^4)/w1^4 - 
       (2*(20*x^2 + (20*x^2)/w2^8 + (21 - 17*x^2 + 21*x^4)/w2^6 + 
          (21 - 17*x^2 + 21*x^4)/w2^2 - (33 + 64*x^2 + 33*x^4)/w2^4))/w1^6 - 
       (2*(20*x^2 + (20*x^2)/w2^8 + (21 - 17*x^2 + 21*x^4)/w2^6 + 
          (21 - 17*x^2 + 21*x^4)/w2^2 - (33 + 64*x^2 + 33*x^4)/w2^4))/w1^2))/
     w2^4 + (4*myq1^5*myq2^9*(-1 + w2^(-2))*x*(1 + x^2)*
      ((16*(5 + 5/w2^4 + 2/w2^2)*x^2)/w2^4 + (16*(5 + 5/w2^4 + 2/w2^2)*x^2)/
        (w1^8*w2^4) - (2*(20*x^2 + (20*x^2)/w2^12 + (6*(9 - 11*x^2 + 9*x^4))/
           w2^6 - (3*(11 + 17*x^2 + 11*x^4))/w2^8 - 
          (3*(11 + 17*x^2 + 11*x^4))/w2^4 + (51 + 76*x^2 + 51*x^4)/w2^10 + 
          (51 + 76*x^2 + 51*x^4)/w2^2))/w1^6 - 
       (2*(20*x^2 + (20*x^2)/w2^12 + (6*(9 - 11*x^2 + 9*x^4))/w2^6 - 
          (3*(11 + 17*x^2 + 11*x^4))/w2^8 - (3*(11 + 17*x^2 + 11*x^4))/w2^4 + 
          (51 + 76*x^2 + 51*x^4)/w2^10 + (51 + 76*x^2 + 51*x^4)/w2^2))/w1^2 + 
       (62*x^2 + (62*x^2)/w2^12 - (2*(18 + 371*x^2 + 18*x^4))/w2^6 + 
         (36 - 46*x^2 + 36*x^4)/w2^8 + (36 - 46*x^2 + 36*x^4)/w2^4 + 
         (162 + 211*x^2 + 162*x^4)/w2^10 + (162 + 211*x^2 + 162*x^4)/w2^2)/
        w1^4))/w2^2 + (4*myq1^4*myq2^10*(-1 + w1^(-2))*x^2*
      ((37 - 160*x^2 + 37*x^4 + (126*(3 + 2*x^2 + 3*x^4))/w2^4 + 
         (4*(11 + 49*x^2 + 11*x^4))/w2^6 + (4*(11 + 49*x^2 + 11*x^4))/w2^2 + 
         (37 - 160*x^2 + 37*x^4)/w2^8)/w2^2 + 
       (37 - 160*x^2 + 37*x^4 + (126*(3 + 2*x^2 + 3*x^4))/w2^4 + 
         (4*(11 + 49*x^2 + 11*x^4))/w2^6 + (4*(11 + 49*x^2 + 11*x^4))/w2^2 + 
         (37 - 160*x^2 + 37*x^4)/w2^8)/(w1^4*w2^2) + 
       (2*(51 + 84*x^2 + 51*x^4 - (24*(26 + 31*x^2 + 26*x^4))/w2^6 + 
          (51 + 84*x^2 + 51*x^4)/w2^12 - (2*(113 + 145*x^2 + 113*x^4))/
           w2^10 - (2*(113 + 145*x^2 + 113*x^4))/w2^2 + 
          (217 + 416*x^2 + 217*x^4)/w2^8 + (217 + 416*x^2 + 217*x^4)/w2^4))/
        w1^2))/(w1*w2^3) - (8*myq1^2*myq2^12*(-1 + w1^(-2))*x^2*
      ((2*(19 - 16*x^2 + 19*x^4 + (2*(8 + 25*x^2 + 8*x^4))/w2^2 + 
          (19 - 16*x^2 + 19*x^4)/w2^4))/w2^2 + 
       (2*(19 - 16*x^2 + 19*x^4 + (2*(8 + 25*x^2 + 8*x^4))/w2^2 + 
          (19 - 16*x^2 + 19*x^4)/w2^4))/(w1^4*w2^2) + 
       (6*(7 + 5*x^2 + 7*x^4) + (6*(7 + 5*x^2 + 7*x^4))/w2^8 + 
         (206 + 376*x^2 + 206*x^4)/w2^4 - (253 + 254*x^2 + 253*x^4)/w2^6 - 
         (253 + 254*x^2 + 253*x^4)/w2^2)/w1^2))/(w1*w2^5) + 
    myq1^7*myq2^7*(-1 + w2^(-2))*x*(1 + x^2)*
     ((-32*(5 + 5/w2^8 + 8/w2^6 + 22/w2^4 + 8/w2^2)*x^2)/w2^4 - 
      (32*(5 + 5/w2^8 + 8/w2^6 + 22/w2^4 + 8/w2^2)*x^2)/(w1^8*w2^4) - 
      (2*(16*x^2 + (16*x^2)/w2^16 + (2*(22 + 81*x^2 + 22*x^4))/w2^10 + 
         (2*(22 + 81*x^2 + 22*x^4))/w2^6 + (2*(30 + 83*x^2 + 30*x^4))/w2^14 + 
         (2*(30 + 83*x^2 + 30*x^4))/w2^2 + (2*(296 + 91*x^2 + 296*x^4))/
          w2^8 + (320 + 429*x^2 + 320*x^4)/w2^12 + (320 + 429*x^2 + 320*x^4)/
          w2^4))/w1^4 + (16*x^2 + (16*x^2)/w2^16 + 
        (16*(13 + 50*x^2 + 13*x^4))/w2^10 + (16*(13 + 50*x^2 + 13*x^4))/
         w2^6 + (8*(15 + 38*x^2 + 15*x^4))/w2^14 + (8*(15 + 38*x^2 + 15*x^4))/
         w2^2 + (3*(48 + 85*x^2 + 48*x^4))/w2^12 + (3*(48 + 85*x^2 + 48*x^4))/
         w2^4 + (496 + 514*x^2 + 496*x^4)/w2^8)/w1^6 + 
      (16*x^2 + (16*x^2)/w2^16 + (16*(13 + 50*x^2 + 13*x^4))/w2^10 + 
        (16*(13 + 50*x^2 + 13*x^4))/w2^6 + (8*(15 + 38*x^2 + 15*x^4))/w2^14 + 
        (8*(15 + 38*x^2 + 15*x^4))/w2^2 + (3*(48 + 85*x^2 + 48*x^4))/w2^12 + 
        (3*(48 + 85*x^2 + 48*x^4))/w2^4 + (496 + 514*x^2 + 496*x^4)/w2^8)/
       w1^2) + (myq1^9*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)*
      (16*(1 + w2^(-2))^2*(1 + w2^(-8) + 4/w2^6 + 10/w2^4 + 4/w2^2)*x^2 + 
       (16*(1 + w2^(-2))^2*(1 + w2^(-8) + 4/w2^6 + 10/w2^4 + 4/w2^2)*x^2)/
        w1^8 - (104 + 151*x^2 + 104*x^4 - (16*(9 - 10*x^2 + 9*x^4))/w2^10 - 
         (16*(9 - 10*x^2 + 9*x^4))/w2^2 + (8*(28 + 233*x^2 + 28*x^4))/w2^6 + 
         (104 + 151*x^2 + 104*x^4)/w2^12 + (648 + 597*x^2 + 648*x^4)/w2^8 + 
         (648 + 597*x^2 + 648*x^4)/w2^4)/w1^6 - 
       (104 + 151*x^2 + 104*x^4 - (16*(9 - 10*x^2 + 9*x^4))/w2^10 - 
         (16*(9 - 10*x^2 + 9*x^4))/w2^2 + (8*(28 + 233*x^2 + 28*x^4))/w2^6 + 
         (104 + 151*x^2 + 104*x^4)/w2^12 + (648 + 597*x^2 + 648*x^4)/w2^8 + 
         (648 + 597*x^2 + 648*x^4)/w2^4)/w1^2 + 
       (2*(80 + 105*x^2 + 80*x^4 + (8 + 876*x^2 + 8*x^4)/w2^6 + 
          (5*(16 + 21*x^2 + 16*x^4))/w2^12 - (2*(58 - 15*x^2 + 58*x^4))/
           w2^10 - (2*(58 - 15*x^2 + 58*x^4))/w2^2 + 
          (752 + 627*x^2 + 752*x^4)/w2^8 + (752 + 627*x^2 + 752*x^4)/w2^4))/
        w1^4))/w2^2 - (myq1^11*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)*
      (32*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^2 + 
       (32*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^2)/w1^8 + 
       (2*(80 + 13*x^2 + 80*x^4 - (8*(13 - 4*x^2 + 13*x^4))/w2^6 - 
          (8*(13 - 4*x^2 + 13*x^4))/w2^2 + (80 + 13*x^2 + 80*x^4)/w2^8 + 
          (768 + 774*x^2 + 768*x^4)/w2^4))/w1^4 - 
       (96 + 59*x^2 + 96*x^4 - (8*(21 - 13*x^2 + 21*x^4))/w2^6 - 
         (8*(21 - 13*x^2 + 21*x^4))/w2^2 + (96 + 59*x^2 + 96*x^4)/w2^8 + 
         (864 + 922*x^2 + 864*x^4)/w2^4)/w1^6 - 
       (96 + 59*x^2 + 96*x^4 - (8*(21 - 13*x^2 + 21*x^4))/w2^6 - 
         (8*(21 - 13*x^2 + 21*x^4))/w2^2 + (96 + 59*x^2 + 96*x^4)/w2^8 + 
         (864 + 922*x^2 + 864*x^4)/w2^4)/w1^2))/w2^4 + 
    (myq1^12*myq2^2*(-1 + w1^(-2))*
      (x^2*(9*(4 + x^2 + 4*x^4) + (9*(4 + x^2 + 4*x^4))/w2^8 + 
         (4*(32 + 55*x^2 + 32*x^4))/w2^6 + (4*(32 + 55*x^2 + 32*x^4))/w2^2 - 
         (2*(92 + 157*x^2 + 92*x^4))/w2^4) + 
       (x^2*(9*(4 + x^2 + 4*x^4) + (9*(4 + x^2 + 4*x^4))/w2^8 + 
          (4*(32 + 55*x^2 + 32*x^4))/w2^6 + (4*(32 + 55*x^2 + 32*x^4))/w2^2 - 
          (2*(92 + 157*x^2 + 92*x^4))/w2^4))/w1^4 - 
       (2*(52 + 154*x^2 + 141*x^4 + 154*x^6 + 52*x^8 - 
          (4*(34 + 50*x^2 + 41*x^4 + 50*x^6 + 34*x^8))/w2^6 - 
          (4*(34 + 50*x^2 + 41*x^4 + 50*x^6 + 34*x^8))/w2^2 + 
          (52 + 154*x^2 + 141*x^4 + 154*x^6 + 52*x^8)/w2^8 + 
          (2*(84 + 118*x^2 + 95*x^4 + 118*x^6 + 84*x^8))/w2^4))/w1^2))/
     (w1*w2^5) - (myq1^10*myq2^4*(-1 + w1^(-2))*
      (x^2*(8 - 119*x^2 + 8*x^4 + (8 - 119*x^2 + 8*x^4)/w2^12 - 
         (4*(10 + 29*x^2 + 10*x^4))/w2^10 - (4*(10 + 29*x^2 + 10*x^4))/w2^2 - 
         (24*(14 + 19*x^2 + 14*x^4))/w2^6 + (632 + 895*x^2 + 632*x^4)/w2^8 + 
         (632 + 895*x^2 + 632*x^4)/w2^4) + 
       (x^2*(8 - 119*x^2 + 8*x^4 + (8 - 119*x^2 + 8*x^4)/w2^12 - 
          (4*(10 + 29*x^2 + 10*x^4))/w2^10 - (4*(10 + 29*x^2 + 10*x^4))/
           w2^2 - (24*(14 + 19*x^2 + 14*x^4))/w2^6 + 
          (632 + 895*x^2 + 632*x^4)/w2^8 + (632 + 895*x^2 + 632*x^4)/w2^4))/
        w1^4 + (-84 - 244*x^2 - 59*x^4 - 244*x^6 - 84*x^8 - 
         (12*(12 + 134*x^2 + 217*x^4 + 134*x^6 + 12*x^8))/w2^6 + 
         (28 + 44*x^2 + 347*x^4 + 44*x^6 + 28*x^8)/w2^8 + 
         (28 + 44*x^2 + 347*x^4 + 44*x^6 + 28*x^8)/w2^4 + 
         (2*(64 + 70*x^2 + 75*x^4 + 70*x^6 + 64*x^8))/w2^10 + 
         (2*(64 + 70*x^2 + 75*x^4 + 70*x^6 + 64*x^8))/w2^2 - 
         (84 + 244*x^2 + 59*x^4 + 244*x^6 + 84*x^8)/w2^12)/w1^2))/(w1*w2^3) + 
    (myq1^8*myq2^6*(-1 + w1^(-2))*(x^2*((-184*(1 + x^2)^2)/w2^14 - 
         (184*(1 + x^2)^2)/w2^2 + 4*(5 - 8*x^2 + 5*x^4) + 
         (4*(5 - 8*x^2 + 5*x^4))/w2^16 - (12*(26 + 19*x^2 + 26*x^4))/w2^10 - 
         (12*(26 + 19*x^2 + 26*x^4))/w2^6 + (5*(104 + 37*x^2 + 104*x^4))/
          w2^12 + (5*(104 + 37*x^2 + 104*x^4))/w2^4 + 
         (2072 + 2902*x^2 + 2072*x^4)/w2^8) + 
       (x^2*((-184*(1 + x^2)^2)/w2^14 - (184*(1 + x^2)^2)/w2^2 + 
          4*(5 - 8*x^2 + 5*x^4) + (4*(5 - 8*x^2 + 5*x^4))/w2^16 - 
          (12*(26 + 19*x^2 + 26*x^4))/w2^10 - (12*(26 + 19*x^2 + 26*x^4))/
           w2^6 + (5*(104 + 37*x^2 + 104*x^4))/w2^12 + 
          (5*(104 + 37*x^2 + 104*x^4))/w2^4 + (2072 + 2902*x^2 + 2072*x^4)/
           w2^8))/w1^4 - (x^2*(8 - 119*x^2 + 8*x^4) + 
         (x^2*(8 - 119*x^2 + 8*x^4))/w2^16 + (-48 + 3656*x^2 + 5770*x^4 + 
           3656*x^6 - 48*x^8)/w2^8 - (10*(28 + 30*x^2 + 103*x^4 + 30*x^6 + 
            28*x^8))/w2^12 - (10*(28 + 30*x^2 + 103*x^4 + 30*x^6 + 28*x^8))/
          w2^4 + (2*(60 + 118*x^2 + 89*x^4 + 118*x^6 + 60*x^8))/w2^14 + 
         (2*(60 + 118*x^2 + 89*x^4 + 118*x^6 + 60*x^8))/w2^2 + 
         (2*(92 + 194*x^2 + 51*x^4 + 194*x^6 + 92*x^8))/w2^10 + 
         (2*(92 + 194*x^2 + 51*x^4 + 194*x^6 + 92*x^8))/w2^6)/w1^2))/
     (w1*w2) - (myq1^6*myq2^8*(-1 + w1^(-2))*
      ((8*x^2*(7 - 40*x^2 + 7*x^4 + (7 - 40*x^2 + 7*x^4)/w2^12 - 
          (43 + 68*x^2 + 43*x^4)/w2^10 - (43 + 68*x^2 + 43*x^4)/w2^2 + 
          (58 + 224*x^2 + 58*x^4)/w2^6 + (187 + 140*x^2 + 187*x^4)/w2^8 + 
          (187 + 140*x^2 + 187*x^4)/w2^4))/w2^2 + 
       (8*x^2*(7 - 40*x^2 + 7*x^4 + (7 - 40*x^2 + 7*x^4)/w2^12 - 
          (43 + 68*x^2 + 43*x^4)/w2^10 - (43 + 68*x^2 + 43*x^4)/w2^2 + 
          (58 + 224*x^2 + 58*x^4)/w2^6 + (187 + 140*x^2 + 187*x^4)/w2^8 + 
          (187 + 140*x^2 + 187*x^4)/w2^4))/(w1^4*w2^2) + 
       (120*(x + x^3)^2 + (120*(x + x^3)^2)/w2^16 - 
         (x^2*(496 + 425*x^2 + 496*x^4))/w2^14 - 
         (x^2*(496 + 425*x^2 + 496*x^4))/w2^2 - 
         (2*(84 - 310*x^2 - 743*x^4 - 310*x^6 + 84*x^8))/w2^12 - 
         (2*(84 - 310*x^2 - 743*x^4 - 310*x^6 + 84*x^8))/w2^4 - 
         (4*(234 + 718*x^2 + 851*x^4 + 718*x^6 + 234*x^8))/w2^8 + 
         (636 - 1688*x^2 - 1903*x^4 - 1688*x^6 + 636*x^8)/w2^10 + 
         (636 - 1688*x^2 - 1903*x^4 - 1688*x^6 + 636*x^8)/w2^6)/w1^2))/
     (w1*w2)))/(36864*myq1^2*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
   (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)*x^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 (w1^2*w2^3*((16*myq1*myq2^13*(8 + (8 + 8/w2^4 - 34/w2^2)/w1^4 + 
       (-7 - 7/w2^4 + 50/w2^2)/w1^2 + 8/w2^4 - 34/w2^2)*(-1 + w2^(-2))*x^3*
      (1 + x^2))/(w1^2*w2^6) - (36*myq1^14*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      (1 + x^2)^2*(1 + x^4))/(w1^3*w2^7) + 
    (4*myq1^13*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)*
      (10 - 7*x^2 + 10*x^4 + (2*(8 + 7*x^2 + 8*x^4))/w2^2 + 
       (10 - 7*x^2 + 10*x^4)/w2^4))/(w1^2*w2^6) - 
    (144*myq2^14*(-1 + w1^(-2))*x^2*((-2*x^2)/w1^2 - (2*x^2)/(w1^2*w2^4) + 
       (1 + x^4 - (2*(-1 + x^2)^2)/w1^2 + (1 + x^4)/w1^4)/w2^2))/(w1*w2^7) + 
    (8*myq1^3*myq2^11*(-1 + w2^(-2))*x*(1 + x^2)*((16*x^2)/w2^4 + 
       (16*x^2)/(w1^8*w2^4) + (53*x^2 + (53*x^2)/w2^8 + 
         (4*(21 - 8*x^2 + 21*x^4))/w2^6 + (4*(21 - 8*x^2 + 21*x^4))/w2^2 - 
         (6*(22 + 51*x^2 + 22*x^4))/w2^4)/w1^4 - 
       (2*(20*x^2 + (20*x^2)/w2^8 + (21 - 17*x^2 + 21*x^4)/w2^6 + 
          (21 - 17*x^2 + 21*x^4)/w2^2 - (33 + 64*x^2 + 33*x^4)/w2^4))/w1^6 - 
       (2*(20*x^2 + (20*x^2)/w2^8 + (21 - 17*x^2 + 21*x^4)/w2^6 + 
          (21 - 17*x^2 + 21*x^4)/w2^2 - (33 + 64*x^2 + 33*x^4)/w2^4))/w1^2))/
     w2^4 - (4*myq1^5*myq2^9*(-1 + w2^(-2))*x*(1 + x^2)*
      ((16*(5 + 5/w2^4 + 2/w2^2)*x^2)/w2^4 + (16*(5 + 5/w2^4 + 2/w2^2)*x^2)/
        (w1^8*w2^4) - (2*(20*x^2 + (20*x^2)/w2^12 + (6*(9 - 11*x^2 + 9*x^4))/
           w2^6 - (3*(11 + 17*x^2 + 11*x^4))/w2^8 - 
          (3*(11 + 17*x^2 + 11*x^4))/w2^4 + (51 + 76*x^2 + 51*x^4)/w2^10 + 
          (51 + 76*x^2 + 51*x^4)/w2^2))/w1^6 - 
       (2*(20*x^2 + (20*x^2)/w2^12 + (6*(9 - 11*x^2 + 9*x^4))/w2^6 - 
          (3*(11 + 17*x^2 + 11*x^4))/w2^8 - (3*(11 + 17*x^2 + 11*x^4))/w2^4 + 
          (51 + 76*x^2 + 51*x^4)/w2^10 + (51 + 76*x^2 + 51*x^4)/w2^2))/w1^2 + 
       (62*x^2 + (62*x^2)/w2^12 - (2*(18 + 371*x^2 + 18*x^4))/w2^6 + 
         (36 - 46*x^2 + 36*x^4)/w2^8 + (36 - 46*x^2 + 36*x^4)/w2^4 + 
         (162 + 211*x^2 + 162*x^4)/w2^10 + (162 + 211*x^2 + 162*x^4)/w2^2)/
        w1^4))/w2^2 - (4*myq1^4*myq2^10*(-1 + w1^(-2))*x^2*
      ((37 - 160*x^2 + 37*x^4 + (126*(3 + 2*x^2 + 3*x^4))/w2^4 + 
         (4*(11 + 49*x^2 + 11*x^4))/w2^6 + (4*(11 + 49*x^2 + 11*x^4))/w2^2 + 
         (37 - 160*x^2 + 37*x^4)/w2^8)/w2^2 + 
       (37 - 160*x^2 + 37*x^4 + (126*(3 + 2*x^2 + 3*x^4))/w2^4 + 
         (4*(11 + 49*x^2 + 11*x^4))/w2^6 + (4*(11 + 49*x^2 + 11*x^4))/w2^2 + 
         (37 - 160*x^2 + 37*x^4)/w2^8)/(w1^4*w2^2) + 
       (2*(51 + 84*x^2 + 51*x^4 - (24*(26 + 31*x^2 + 26*x^4))/w2^6 + 
          (51 + 84*x^2 + 51*x^4)/w2^12 - (2*(113 + 145*x^2 + 113*x^4))/
           w2^10 - (2*(113 + 145*x^2 + 113*x^4))/w2^2 + 
          (217 + 416*x^2 + 217*x^4)/w2^8 + (217 + 416*x^2 + 217*x^4)/w2^4))/
        w1^2))/(w1*w2^3) + (8*myq1^2*myq2^12*(-1 + w1^(-2))*x^2*
      ((2*(19 - 16*x^2 + 19*x^4 + (2*(8 + 25*x^2 + 8*x^4))/w2^2 + 
          (19 - 16*x^2 + 19*x^4)/w2^4))/w2^2 + 
       (2*(19 - 16*x^2 + 19*x^4 + (2*(8 + 25*x^2 + 8*x^4))/w2^2 + 
          (19 - 16*x^2 + 19*x^4)/w2^4))/(w1^4*w2^2) + 
       (6*(7 + 5*x^2 + 7*x^4) + (6*(7 + 5*x^2 + 7*x^4))/w2^8 + 
         (206 + 376*x^2 + 206*x^4)/w2^4 - (253 + 254*x^2 + 253*x^4)/w2^6 - 
         (253 + 254*x^2 + 253*x^4)/w2^2)/w1^2))/(w1*w2^5) - 
    myq1^7*myq2^7*(-1 + w2^(-2))*x*(1 + x^2)*
     ((-32*(5 + 5/w2^8 + 8/w2^6 + 22/w2^4 + 8/w2^2)*x^2)/w2^4 - 
      (32*(5 + 5/w2^8 + 8/w2^6 + 22/w2^4 + 8/w2^2)*x^2)/(w1^8*w2^4) - 
      (2*(16*x^2 + (16*x^2)/w2^16 + (2*(22 + 81*x^2 + 22*x^4))/w2^10 + 
         (2*(22 + 81*x^2 + 22*x^4))/w2^6 + (2*(30 + 83*x^2 + 30*x^4))/w2^14 + 
         (2*(30 + 83*x^2 + 30*x^4))/w2^2 + (2*(296 + 91*x^2 + 296*x^4))/
          w2^8 + (320 + 429*x^2 + 320*x^4)/w2^12 + (320 + 429*x^2 + 320*x^4)/
          w2^4))/w1^4 + (16*x^2 + (16*x^2)/w2^16 + 
        (16*(13 + 50*x^2 + 13*x^4))/w2^10 + (16*(13 + 50*x^2 + 13*x^4))/
         w2^6 + (8*(15 + 38*x^2 + 15*x^4))/w2^14 + (8*(15 + 38*x^2 + 15*x^4))/
         w2^2 + (3*(48 + 85*x^2 + 48*x^4))/w2^12 + (3*(48 + 85*x^2 + 48*x^4))/
         w2^4 + (496 + 514*x^2 + 496*x^4)/w2^8)/w1^6 + 
      (16*x^2 + (16*x^2)/w2^16 + (16*(13 + 50*x^2 + 13*x^4))/w2^10 + 
        (16*(13 + 50*x^2 + 13*x^4))/w2^6 + (8*(15 + 38*x^2 + 15*x^4))/w2^14 + 
        (8*(15 + 38*x^2 + 15*x^4))/w2^2 + (3*(48 + 85*x^2 + 48*x^4))/w2^12 + 
        (3*(48 + 85*x^2 + 48*x^4))/w2^4 + (496 + 514*x^2 + 496*x^4)/w2^8)/
       w1^2) + (myq1^9*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)*
      (-16*(1 + w2^(-2))^2*(1 + w2^(-8) + 4/w2^6 + 10/w2^4 + 4/w2^2)*x^2 - 
       (16*(1 + w2^(-2))^2*(1 + w2^(-8) + 4/w2^6 + 10/w2^4 + 4/w2^2)*x^2)/
        w1^8 + (104 + 151*x^2 + 104*x^4 - (16*(9 - 10*x^2 + 9*x^4))/w2^10 - 
         (16*(9 - 10*x^2 + 9*x^4))/w2^2 + (8*(28 + 233*x^2 + 28*x^4))/w2^6 + 
         (104 + 151*x^2 + 104*x^4)/w2^12 + (648 + 597*x^2 + 648*x^4)/w2^8 + 
         (648 + 597*x^2 + 648*x^4)/w2^4)/w1^6 + 
       (104 + 151*x^2 + 104*x^4 - (16*(9 - 10*x^2 + 9*x^4))/w2^10 - 
         (16*(9 - 10*x^2 + 9*x^4))/w2^2 + (8*(28 + 233*x^2 + 28*x^4))/w2^6 + 
         (104 + 151*x^2 + 104*x^4)/w2^12 + (648 + 597*x^2 + 648*x^4)/w2^8 + 
         (648 + 597*x^2 + 648*x^4)/w2^4)/w1^2 - 
       (2*(80 + 105*x^2 + 80*x^4 + (8 + 876*x^2 + 8*x^4)/w2^6 + 
          (5*(16 + 21*x^2 + 16*x^4))/w2^12 - (2*(58 - 15*x^2 + 58*x^4))/
           w2^10 - (2*(58 - 15*x^2 + 58*x^4))/w2^2 + 
          (752 + 627*x^2 + 752*x^4)/w2^8 + (752 + 627*x^2 + 752*x^4)/w2^4))/
        w1^4))/w2^2 + (myq1^11*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)*
      (32*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^2 + 
       (32*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^2)/w1^8 + 
       (2*(80 + 13*x^2 + 80*x^4 - (8*(13 - 4*x^2 + 13*x^4))/w2^6 - 
          (8*(13 - 4*x^2 + 13*x^4))/w2^2 + (80 + 13*x^2 + 80*x^4)/w2^8 + 
          (768 + 774*x^2 + 768*x^4)/w2^4))/w1^4 - 
       (96 + 59*x^2 + 96*x^4 - (8*(21 - 13*x^2 + 21*x^4))/w2^6 - 
         (8*(21 - 13*x^2 + 21*x^4))/w2^2 + (96 + 59*x^2 + 96*x^4)/w2^8 + 
         (864 + 922*x^2 + 864*x^4)/w2^4)/w1^6 - 
       (96 + 59*x^2 + 96*x^4 - (8*(21 - 13*x^2 + 21*x^4))/w2^6 - 
         (8*(21 - 13*x^2 + 21*x^4))/w2^2 + (96 + 59*x^2 + 96*x^4)/w2^8 + 
         (864 + 922*x^2 + 864*x^4)/w2^4)/w1^2))/w2^4 - 
    (myq1^12*myq2^2*(-1 + w1^(-2))*
      (x^2*(9*(4 + x^2 + 4*x^4) + (9*(4 + x^2 + 4*x^4))/w2^8 + 
         (4*(32 + 55*x^2 + 32*x^4))/w2^6 + (4*(32 + 55*x^2 + 32*x^4))/w2^2 - 
         (2*(92 + 157*x^2 + 92*x^4))/w2^4) + 
       (x^2*(9*(4 + x^2 + 4*x^4) + (9*(4 + x^2 + 4*x^4))/w2^8 + 
          (4*(32 + 55*x^2 + 32*x^4))/w2^6 + (4*(32 + 55*x^2 + 32*x^4))/w2^2 - 
          (2*(92 + 157*x^2 + 92*x^4))/w2^4))/w1^4 - 
       (2*(52 + 154*x^2 + 141*x^4 + 154*x^6 + 52*x^8 - 
          (4*(34 + 50*x^2 + 41*x^4 + 50*x^6 + 34*x^8))/w2^6 - 
          (4*(34 + 50*x^2 + 41*x^4 + 50*x^6 + 34*x^8))/w2^2 + 
          (52 + 154*x^2 + 141*x^4 + 154*x^6 + 52*x^8)/w2^8 + 
          (2*(84 + 118*x^2 + 95*x^4 + 118*x^6 + 84*x^8))/w2^4))/w1^2))/
     (w1*w2^5) + (myq1^10*myq2^4*(-1 + w1^(-2))*
      (x^2*(8 - 119*x^2 + 8*x^4 + (8 - 119*x^2 + 8*x^4)/w2^12 - 
         (4*(10 + 29*x^2 + 10*x^4))/w2^10 - (4*(10 + 29*x^2 + 10*x^4))/w2^2 - 
         (24*(14 + 19*x^2 + 14*x^4))/w2^6 + (632 + 895*x^2 + 632*x^4)/w2^8 + 
         (632 + 895*x^2 + 632*x^4)/w2^4) + 
       (x^2*(8 - 119*x^2 + 8*x^4 + (8 - 119*x^2 + 8*x^4)/w2^12 - 
          (4*(10 + 29*x^2 + 10*x^4))/w2^10 - (4*(10 + 29*x^2 + 10*x^4))/
           w2^2 - (24*(14 + 19*x^2 + 14*x^4))/w2^6 + 
          (632 + 895*x^2 + 632*x^4)/w2^8 + (632 + 895*x^2 + 632*x^4)/w2^4))/
        w1^4 + (-84 - 244*x^2 - 59*x^4 - 244*x^6 - 84*x^8 - 
         (12*(12 + 134*x^2 + 217*x^4 + 134*x^6 + 12*x^8))/w2^6 + 
         (28 + 44*x^2 + 347*x^4 + 44*x^6 + 28*x^8)/w2^8 + 
         (28 + 44*x^2 + 347*x^4 + 44*x^6 + 28*x^8)/w2^4 + 
         (2*(64 + 70*x^2 + 75*x^4 + 70*x^6 + 64*x^8))/w2^10 + 
         (2*(64 + 70*x^2 + 75*x^4 + 70*x^6 + 64*x^8))/w2^2 - 
         (84 + 244*x^2 + 59*x^4 + 244*x^6 + 84*x^8)/w2^12)/w1^2))/(w1*w2^3) - 
    (myq1^8*myq2^6*(-1 + w1^(-2))*(x^2*((-184*(1 + x^2)^2)/w2^14 - 
         (184*(1 + x^2)^2)/w2^2 + 4*(5 - 8*x^2 + 5*x^4) + 
         (4*(5 - 8*x^2 + 5*x^4))/w2^16 - (12*(26 + 19*x^2 + 26*x^4))/w2^10 - 
         (12*(26 + 19*x^2 + 26*x^4))/w2^6 + (5*(104 + 37*x^2 + 104*x^4))/
          w2^12 + (5*(104 + 37*x^2 + 104*x^4))/w2^4 + 
         (2072 + 2902*x^2 + 2072*x^4)/w2^8) + 
       (x^2*((-184*(1 + x^2)^2)/w2^14 - (184*(1 + x^2)^2)/w2^2 + 
          4*(5 - 8*x^2 + 5*x^4) + (4*(5 - 8*x^2 + 5*x^4))/w2^16 - 
          (12*(26 + 19*x^2 + 26*x^4))/w2^10 - (12*(26 + 19*x^2 + 26*x^4))/
           w2^6 + (5*(104 + 37*x^2 + 104*x^4))/w2^12 + 
          (5*(104 + 37*x^2 + 104*x^4))/w2^4 + (2072 + 2902*x^2 + 2072*x^4)/
           w2^8))/w1^4 - (x^2*(8 - 119*x^2 + 8*x^4) + 
         (x^2*(8 - 119*x^2 + 8*x^4))/w2^16 + (-48 + 3656*x^2 + 5770*x^4 + 
           3656*x^6 - 48*x^8)/w2^8 - (10*(28 + 30*x^2 + 103*x^4 + 30*x^6 + 
            28*x^8))/w2^12 - (10*(28 + 30*x^2 + 103*x^4 + 30*x^6 + 28*x^8))/
          w2^4 + (2*(60 + 118*x^2 + 89*x^4 + 118*x^6 + 60*x^8))/w2^14 + 
         (2*(60 + 118*x^2 + 89*x^4 + 118*x^6 + 60*x^8))/w2^2 + 
         (2*(92 + 194*x^2 + 51*x^4 + 194*x^6 + 92*x^8))/w2^10 + 
         (2*(92 + 194*x^2 + 51*x^4 + 194*x^6 + 92*x^8))/w2^6)/w1^2))/
     (w1*w2) + (myq1^6*myq2^8*(-1 + w1^(-2))*
      ((8*x^2*(7 - 40*x^2 + 7*x^4 + (7 - 40*x^2 + 7*x^4)/w2^12 - 
          (43 + 68*x^2 + 43*x^4)/w2^10 - (43 + 68*x^2 + 43*x^4)/w2^2 + 
          (58 + 224*x^2 + 58*x^4)/w2^6 + (187 + 140*x^2 + 187*x^4)/w2^8 + 
          (187 + 140*x^2 + 187*x^4)/w2^4))/w2^2 + 
       (8*x^2*(7 - 40*x^2 + 7*x^4 + (7 - 40*x^2 + 7*x^4)/w2^12 - 
          (43 + 68*x^2 + 43*x^4)/w2^10 - (43 + 68*x^2 + 43*x^4)/w2^2 + 
          (58 + 224*x^2 + 58*x^4)/w2^6 + (187 + 140*x^2 + 187*x^4)/w2^8 + 
          (187 + 140*x^2 + 187*x^4)/w2^4))/(w1^4*w2^2) + 
       (120*(x + x^3)^2 + (120*(x + x^3)^2)/w2^16 - 
         (x^2*(496 + 425*x^2 + 496*x^4))/w2^14 - 
         (x^2*(496 + 425*x^2 + 496*x^4))/w2^2 - 
         (2*(84 - 310*x^2 - 743*x^4 - 310*x^6 + 84*x^8))/w2^12 - 
         (2*(84 - 310*x^2 - 743*x^4 - 310*x^6 + 84*x^8))/w2^4 - 
         (4*(234 + 718*x^2 + 851*x^4 + 718*x^6 + 234*x^8))/w2^8 + 
         (636 - 1688*x^2 - 1903*x^4 - 1688*x^6 + 636*x^8)/w2^10 + 
         (636 - 1688*x^2 - 1903*x^4 - 1688*x^6 + 636*x^8)/w2^6)/w1^2))/
     (w1*w2)))/(36864*myq1^2*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*
   (-(myq1^2*myq2^2*(1 + w2^(-4))) + myq1^4/w2^2 + myq2^4/w2^2)*x^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 (w1^2*w2^4*((-128*myq1*myq2^21*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2))/
     (w1^9*w2^3) + (32*myq2^22*x^2*(8*x^2 + (8*x^2)/w1^4 - 
       (5 + 24*x^2 + 5*x^4)/w1^2))/(w1^8*w2^4) + 
    (16*myq1^3*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (42*x^2 + (42*x^2)/w1^4 - (16 + 33*x^2 + 16*x^4)/w1^2))/(w1^7*w2^3) - 
    (2*myq1^21*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (5*x^2 + (5*x^2)/w2^4 + (2*(60 + 47*x^2 + 60*x^4))/w2^2))/(w1^9*w2) + 
    (myq1^22*(3*x^4 + (3*x^4)/w2^8 + (x^2*(5 - 6*x^2 + 5*x^4))/w2^6 + 
       (x^2*(5 - 6*x^2 + 5*x^4))/w2^2 + 
       (2*(30 + 51*x^2 + 55*x^4 + 51*x^6 + 30*x^8))/w2^4))/w1^10 - 
    (2*myq1^5*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((496*x^2)/w2^2 + (496*x^2)/(w1^8*w2^2) + 
       (16*(8*x^2 + (8*x^2)/w2^4 + (-16 + 9*x^2 - 16*x^4)/w2^2))/w1^6 + 
       (16*(8*x^2 + (8*x^2)/w2^4 + (-16 + 9*x^2 - 16*x^4)/w2^2))/w1^2 - 
       (147*x^2 + (147*x^2)/w2^4 + (10*(40 + 29*x^2 + 40*x^4))/w2^2)/w1^4))/
     (w1^5*w2) - (8*myq1^19*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (5*(5 + 5/w1^4 - 6/w1^2)*x^2 + (5*(5 + 5/w1^4 - 6/w1^2)*x^2)/w2^4 - 
       (2*(7 + 23*x^2 + 7*x^4 + (7 + 23*x^2 + 7*x^4)/w1^4 + 
          (89 + 83*x^2 + 89*x^4)/w1^2))/w2^2))/(w1^7*w2) + 
    (8*myq1^7*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((60*x^2)/w2^2 + (60*x^2)/(w1^12*w2^2) + 
       (8*(8*x^2 + (8*x^2)/w2^4 + (-4 + 43*x^2 - 4*x^4)/w2^2))/w1^10 + 
       (8*(8*x^2 + (8*x^2)/w2^4 + (-4 + 43*x^2 - 4*x^4)/w2^2))/w1^2 + 
       (21*x^2 + (21*x^2)/w2^4 - (2*(100 + 317*x^2 + 100*x^4))/w2^2)/w1^8 + 
       (21*x^2 + (21*x^2)/w2^4 - (2*(100 + 317*x^2 + 100*x^4))/w2^2)/w1^4 - 
       (2*(9*x^2 + (9*x^2)/w2^4 + (103 - 392*x^2 + 103*x^4)/w2^2))/w1^6))/
     (w1^3*w2) - (2*myq1^13*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (5*(25 + 25/w2^4 + 6/w2^2)*x^2 + (5*(25 + 25/w2^4 + 6/w2^2)*x^2)/
        w1^16 - (8*(33*x^2 + (33*x^2)/w2^4 + (31 + 22*x^2 + 31*x^4)/w2^2))/
        w1^14 - (8*(33*x^2 + (33*x^2)/w2^4 + (31 + 22*x^2 + 31*x^4)/w2^2))/
        w1^2 - (8*(121*x^2 + (121*x^2)/w2^4 + (39 + 36*x^2 + 39*x^4)/w2^2))/
        w1^10 - (8*(121*x^2 + (121*x^2)/w2^4 + (39 + 36*x^2 + 39*x^4)/w2^2))/
        w1^6 + (8*(87*x^2 + (87*x^2)/w2^4 + (47 + 214*x^2 + 47*x^4)/w2^2))/
        w1^12 + (8*(87*x^2 + (87*x^2)/w2^4 + (47 + 214*x^2 + 47*x^4)/w2^2))/
        w1^4 + (4*(243*x^2 + (243*x^2)/w2^4 + (2*(165 + 679*x^2 + 165*x^4))/
           w2^2))/w1^8))/(w1*w2) + (4*myq1^17*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*((13 + 13/w1^8 + 44/w1^6 + 92/w1^4 + 
         44/w1^2)*x^2 + ((13 + 13/w1^8 + 44/w1^6 + 92/w1^4 + 44/w1^2)*x^2)/
        w2^4 + (2*(14 - 29*x^2 + 14*x^4 + (14 - 29*x^2 + 14*x^4)/w1^8 - 
          (2*(59 + 38*x^2 + 59*x^4))/w1^6 - (2*(59 + 38*x^2 + 59*x^4))/w1^2 - 
          (2*(181 + 392*x^2 + 181*x^4))/w1^4))/w2^2))/(w1^5*w2) + 
    (8*myq1^11*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((74*x^2)/w2^2 + (74*x^2)/(w1^16*w2^2) + 
       (125*x^2 + (125*x^2)/w2^4 - (2*(16 + 79*x^2 + 16*x^4))/w2^2)/w1^14 + 
       (125*x^2 + (125*x^2)/w2^4 - (2*(16 + 79*x^2 + 16*x^4))/w2^2)/w1^2 - 
       (2*(83*x^2 + (83*x^2)/w2^4 + (61 - 216*x^2 + 61*x^4)/w2^2))/w1^12 - 
       (2*(83*x^2 + (83*x^2)/w2^4 + (61 - 216*x^2 + 61*x^4)/w2^2))/w1^4 + 
       (2*(132*x^2 + (132*x^2)/w2^4 + (63 + 190*x^2 + 63*x^4)/w2^2))/w1^10 + 
       (2*(132*x^2 + (132*x^2)/w2^4 + (63 + 190*x^2 + 63*x^4)/w2^2))/w1^6 - 
       (2*(73*x^2 + (73*x^2)/w2^4 + (287 + 132*x^2 + 287*x^4)/w2^2))/w1^8))/
     (w1*w2) + (8*myq1^15*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((19 + 19/w1^12 - 54/w1^10 + 92/w1^8 - 258/w1^6 + 92/w1^4 - 54/w1^2)*
        x^2 + ((19 + 19/w1^12 - 54/w1^10 + 92/w1^8 - 258/w1^6 + 92/w1^4 - 
          54/w1^2)*x^2)/w2^4 + (2*(-15 + 7*x^2 - 15*x^4 + 
          (-15 + 7*x^2 - 15*x^4)/w1^12 + (13 + 152*x^2 + 13*x^4)/w1^8 + 
          (13 + 152*x^2 + 13*x^4)/w1^4 + (35 + 24*x^2 + 35*x^4)/w1^10 + 
          (35 + 24*x^2 + 35*x^4)/w1^2 + (305 + 584*x^2 + 305*x^4)/w1^6))/
        w2^2))/(w1^3*w2) - (4*myq1^9*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*((8*(8 + 8/w2^4 + 79/w2^2)*x^2)/w1^14 + 
       (8*(8 + 8/w2^4 + 79/w2^2)*x^2)/w1^2 + (8*x^2)/w2^2 + 
       (8*x^2)/(w1^16*w2^2) - (4*(43*x^2 + (43*x^2)/w2^4 + 
          (5*(1 - 148*x^2 + x^4))/w2^2))/w1^10 - 
       (4*(43*x^2 + (43*x^2)/w2^4 + (5*(1 - 148*x^2 + x^4))/w2^2))/w1^6 + 
       (239*x^2 + (239*x^2)/w2^4 - (2*(164 + 643*x^2 + 164*x^4))/w2^2)/
        w1^12 + (239*x^2 + (239*x^2)/w2^4 - (2*(164 + 643*x^2 + 164*x^4))/
          w2^2)/w1^4 + (4*(97*x^2 + (97*x^2)/w2^4 - (323 + 908*x^2 + 323*x^4)/
           w2^2))/w1^8))/(w1*w2) - 
    (8*myq1^2*myq2^20*((128*x^4)/w2^2 + (128*x^4)/(w1^8*w2^2) + 
       (37*x^4 + (37*x^4)/w2^4 - (2*x^2*(40 + 213*x^2 + 40*x^4))/w2^2)/w1^6 + 
       (37*x^4 + (37*x^4)/w2^4 - (2*x^2*(40 + 213*x^2 + 40*x^4))/w2^2)/w1^2 - 
       (2*(x^2*(8 + 39*x^2 + 8*x^4) + (x^2*(8 + 39*x^2 + 8*x^4))/w2^4 + 
          (2*(2 + 7*x^2 - 71*x^4 + 7*x^6 + 2*x^8))/w2^2))/w1^4))/
     (w1^6*w2^2) + (2*myq1^18*myq2^4*
      ((31 + 31/w1^8 - 96/w1^6 + 72/w1^4 - 96/w1^2)*x^4 + 
       ((31 + 31/w1^8 - 96/w1^6 + 72/w1^4 - 96/w1^2)*x^4)/w2^8 - 
       (x^2*(69 + 194*x^2 + 69*x^4 + (69 + 194*x^2 + 69*x^4)/w1^8 - 
          (8*(87 + 109*x^2 + 87*x^4))/w1^4 + (474 + 736*x^2 + 474*x^4)/w1^6 + 
          (474 + 736*x^2 + 474*x^4)/w1^2))/w2^6 - 
       (x^2*(69 + 194*x^2 + 69*x^4 + (69 + 194*x^2 + 69*x^4)/w1^8 - 
          (8*(87 + 109*x^2 + 87*x^4))/w1^4 + (474 + 736*x^2 + 474*x^4)/w1^6 + 
          (474 + 736*x^2 + 474*x^4)/w1^2))/w2^2 - 
       (2*(7 - 97*x^2 - 153*x^4 - 97*x^6 + 7*x^8 + 
          (7 - 97*x^2 - 153*x^4 - 97*x^6 + 7*x^8)/w1^8 - 
          (16*(32 + 54*x^2 + 51*x^4 + 54*x^6 + 32*x^8))/w1^4 - 
          (93 + 550*x^2 + 750*x^4 + 550*x^6 + 93*x^8)/w1^6 - 
          (93 + 550*x^2 + 750*x^4 + 550*x^6 + 93*x^8)/w1^2))/w2^4))/w1^6 - 
    (2*myq1^16*myq2^6*((8 + 8/w1^12 - 97/w1^10 + 272/w1^8 - 632/w1^6 + 
         272/w1^4 - 97/w1^2)*x^4 + ((8 + 8/w1^12 - 97/w1^10 + 272/w1^8 - 
          632/w1^6 + 272/w1^4 - 97/w1^2)*x^4)/w2^8 + 
       (x^2*(94 + 84*x^2 + 94*x^4 - (72*(17 + 2*x^2 + 17*x^4))/w1^6 + 
          (94 + 84*x^2 + 94*x^4)/w1^12 + (4*(129 - 254*x^2 + 129*x^4))/w1^8 + 
          (4*(129 - 254*x^2 + 129*x^4))/w1^4 - (589 + 626*x^2 + 589*x^4)/
           w1^10 - (589 + 626*x^2 + 589*x^4)/w1^2))/w2^6 + 
       (x^2*(94 + 84*x^2 + 94*x^4 - (72*(17 + 2*x^2 + 17*x^4))/w1^6 + 
          (94 + 84*x^2 + 94*x^4)/w1^12 + (4*(129 - 254*x^2 + 129*x^4))/w1^8 + 
          (4*(129 - 254*x^2 + 129*x^4))/w1^4 - (589 + 626*x^2 + 589*x^4)/
           w1^10 - (589 + 626*x^2 + 589*x^4)/w1^2))/w2^2 + 
       (2*(-15 - 34*x^2 - 118*x^4 - 34*x^6 - 15*x^8 - 
          (15 + 34*x^2 + 118*x^4 + 34*x^6 + 15*x^8)/w1^12 + 
          (39 + 593*x^2 + 733*x^4 + 593*x^6 + 39*x^8)/w1^10 + 
          (39 + 593*x^2 + 733*x^4 + 593*x^6 + 39*x^8)/w1^2 + 
          (8*(164 + 634*x^2 + 713*x^4 + 634*x^6 + 164*x^8))/w1^6 + 
          (238 + 292*x^2 + 828*x^4 + 292*x^6 + 238*x^8)/w1^8 + 
          (238 + 292*x^2 + 828*x^4 + 292*x^6 + 238*x^8)/w1^4))/w2^4))/w1^4 + 
    (myq1^4*myq2^18*((1536*x^4)/w2^4 + (1536*x^4)/(w1^12*w2^4) + 
       (64*((16*x^4)/w2^6 + (16*x^4)/w2^2 - (x^2*(17 + 88*x^2 + 17*x^4))/
           w2^4))/w1^10 + (64*((16*x^4)/w2^6 + (16*x^4)/w2^2 - 
          (x^2*(17 + 88*x^2 + 17*x^4))/w2^4))/w1^2 + 
       (16*(8*x^4 + (8*x^4)/w2^8 - (x^2*(16 + 119*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 119*x^2 + 16*x^4))/w2^2 - 
          (2*(2 + 8*x^2 - 179*x^4 + 8*x^6 + 2*x^8))/w2^4))/w1^8 + 
       (16*(8*x^4 + (8*x^4)/w2^8 - (x^2*(16 + 119*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 119*x^2 + 16*x^4))/w2^2 - 
          (2*(2 + 8*x^2 - 179*x^4 + 8*x^6 + 2*x^8))/w2^4))/w1^4 - 
       (231*x^4 + (231*x^4)/w2^8 + (3*x^2*(127 - 578*x^2 + 127*x^4))/w2^6 + 
         (3*x^2*(127 - 578*x^2 + 127*x^4))/w2^2 + 
         (2*(254 + 2139*x^2 + 7443*x^4 + 2139*x^6 + 254*x^8))/w2^4)/w1^6))/
     w1^4 - 2*myq1^10*myq2^12*((4*(33 + 33/w2^4 - 2/w2^2)*x^4)/w2^2 + 
      (4*(33 + 33/w2^4 - 2/w2^2)*x^4)/(w1^20*w2^2) - 
      (8*x^2*(-12*x^2 - (12*x^2)/w2^8 + (8 + 31*x^2 + 8*x^4)/w2^6 + 
         (8 + 31*x^2 + 8*x^4)/w2^2 + (38 + 50*x^2 + 38*x^4)/w2^4))/w1^18 - 
      (8*x^2*(-12*x^2 - (12*x^2)/w2^8 + (8 + 31*x^2 + 8*x^4)/w2^6 + 
         (8 + 31*x^2 + 8*x^4)/w2^2 + (38 + 50*x^2 + 38*x^4)/w2^4))/w1^2 - 
      (2*(76*x^4 + (76*x^4)/w2^8 + (x^2*(147 - 40*x^2 + 147*x^4))/w2^6 + 
         (x^2*(147 - 40*x^2 + 147*x^4))/w2^2 - 
         (3*(21 + 142*x^2 + 406*x^4 + 142*x^6 + 21*x^8))/w2^4))/w1^16 - 
      (2*(76*x^4 + (76*x^4)/w2^8 + (x^2*(147 - 40*x^2 + 147*x^4))/w2^6 + 
         (x^2*(147 - 40*x^2 + 147*x^4))/w2^2 - 
         (3*(21 + 142*x^2 + 406*x^4 + 142*x^6 + 21*x^8))/w2^4))/w1^4 + 
      (101*x^4 + (101*x^4)/w2^8 + (-195*x^2 + 898*x^4 - 195*x^6)/w2^6 + 
        (-195*x^2 + 898*x^4 - 195*x^6)/w2^2 - 
        (2*(183 + 1377*x^2 + 3665*x^4 + 1377*x^6 + 183*x^8))/w2^4)/w1^14 + 
      (101*x^4 + (101*x^4)/w2^8 + (-195*x^2 + 898*x^4 - 195*x^6)/w2^6 + 
        (-195*x^2 + 898*x^4 - 195*x^6)/w2^2 - 
        (2*(183 + 1377*x^2 + 3665*x^4 + 1377*x^6 + 183*x^8))/w2^4)/w1^6 + 
      (8*(43*x^4 + (43*x^4)/w2^8 + (-167*x^2 + 46*x^4 - 167*x^6)/w2^6 + 
         (-167*x^2 + 46*x^4 - 167*x^6)/w2^2 - 
         (2*(244 + 921*x^2 + 1689*x^4 + 921*x^6 + 244*x^8))/w2^4))/w1^10 + 
      (4*(28*x^4 + (28*x^4)/w2^8 + (3*x^2*(65 + 138*x^2 + 65*x^4))/w2^6 + 
         (3*x^2*(65 + 138*x^2 + 65*x^4))/w2^2 - (271 + 1754*x^2 + 1390*x^4 + 
           1754*x^6 + 271*x^8)/w2^4))/w1^12 + 
      (4*(28*x^4 + (28*x^4)/w2^8 + (3*x^2*(65 + 138*x^2 + 65*x^4))/w2^6 + 
         (3*x^2*(65 + 138*x^2 + 65*x^4))/w2^2 - (271 + 1754*x^2 + 1390*x^4 + 
           1754*x^6 + 271*x^8)/w2^4))/w1^8) - 
    (myq1^20*myq2^2*((8 + 8/w1^4 - 17/w1^2)*x^4 + 
       ((8 + 8/w1^4 - 17/w1^2)*x^4)/w2^8 - 
       (x^2*(4*(85 + 146*x^2 + 85*x^4) + (4*(85 + 146*x^2 + 85*x^4))/w1^4 - 
          (589 + 890*x^2 + 589*x^4)/w1^2))/w2^6 - 
       (x^2*(4*(85 + 146*x^2 + 85*x^4) + (4*(85 + 146*x^2 + 85*x^4))/w1^4 - 
          (589 + 890*x^2 + 589*x^4)/w1^2))/w2^2 + 
       (2*(2*(7 + 174*x^2 + 266*x^4 + 174*x^6 + 7*x^8) + 
          (2*(7 + 174*x^2 + 266*x^4 + 174*x^6 + 7*x^8))/w1^4 + 
          (274 + 59*x^2 - 189*x^4 + 59*x^6 + 274*x^8)/w1^2))/w2^4))/w1^8 + 
    2*myq1^8*myq2^14*((128*x^4)/w2^4 + (128*x^4)/(w1^20*w2^4) + 
      (48*((10*x^4)/w2^6 + (10*x^4)/w2^2 - (3*(x^2 + 4*x^4 + x^6))/w2^4))/
       w1^18 + (48*((10*x^4)/w2^6 + (10*x^4)/w2^2 - (3*(x^2 + 4*x^4 + x^6))/
          w2^4))/w1^2 + (16*(10*x^4 + (10*x^4)/w2^8 - 
         (x^2*(8 + 53*x^2 + 8*x^4))/w2^6 - (x^2*(8 + 53*x^2 + 8*x^4))/w2^2 + 
         (2*(1 - 16*x^2 + x^4 - 16*x^6 + x^8))/w2^4))/w1^16 + 
      (16*(10*x^4 + (10*x^4)/w2^8 - (x^2*(8 + 53*x^2 + 8*x^4))/w2^6 - 
         (x^2*(8 + 53*x^2 + 8*x^4))/w2^2 + 
         (2*(1 - 16*x^2 + x^4 - 16*x^6 + x^8))/w2^4))/w1^4 - 
      (275*x^4 + (275*x^4)/w2^8 + (x^2*(507 - 850*x^2 + 507*x^4))/w2^6 + 
        (x^2*(507 - 850*x^2 + 507*x^4))/w2^2 + 
        (2*(9 - 383*x^2 - 747*x^4 - 383*x^6 + 9*x^8))/w2^4)/w1^14 - 
      (275*x^4 + (275*x^4)/w2^8 + (x^2*(507 - 850*x^2 + 507*x^4))/w2^6 + 
        (x^2*(507 - 850*x^2 + 507*x^4))/w2^2 + 
        (2*(9 - 383*x^2 - 747*x^4 - 383*x^6 + 9*x^8))/w2^4)/w1^6 - 
      (8*(29*x^4 + (29*x^4)/w2^8 + (5*x^2*(51 + 46*x^2 + 51*x^4))/w2^6 + 
         (5*x^2*(51 + 46*x^2 + 51*x^4))/w2^2 + 
         (2*(114 + 225*x^2 + 97*x^4 + 225*x^6 + 114*x^8))/w2^4))/w1^10 + 
      (2*(200*x^4 + (200*x^4)/w2^8 + (x^2*(385 + 806*x^2 + 385*x^4))/w2^6 + 
         (x^2*(385 + 806*x^2 + 385*x^4))/w2^2 - (493 + 4654*x^2 + 8682*x^4 + 
           4654*x^6 + 493*x^8)/w2^4))/w1^12 + 
      (2*(200*x^4 + (200*x^4)/w2^8 + (x^2*(385 + 806*x^2 + 385*x^4))/w2^6 + 
         (x^2*(385 + 806*x^2 + 385*x^4))/w2^2 - (493 + 4654*x^2 + 8682*x^4 + 
           4654*x^6 + 493*x^8)/w2^4))/w1^8) + 
    (myq1^6*myq2^16*((-1024*x^4)/w2^4 - (1024*x^4)/(w1^16*w2^4) - 
       (16*((89*x^4)/w2^6 + (89*x^4)/w2^2 - (2*x^2*(28 + 129*x^2 + 28*x^4))/
           w2^4))/w1^14 - (16*((89*x^4)/w2^6 + (89*x^4)/w2^2 - 
          (2*x^2*(28 + 129*x^2 + 28*x^4))/w2^4))/w1^2 - 
       (32*(10*x^4 + (10*x^4)/w2^8 - (x^2*(8 + 77*x^2 + 8*x^4))/w2^6 - 
          (x^2*(8 + 77*x^2 + 8*x^4))/w2^2 + 
          (2*(1 - 7*x^2 + 73*x^4 - 7*x^6 + x^8))/w2^4))/w1^12 - 
       (32*(10*x^4 + (10*x^4)/w2^8 - (x^2*(8 + 77*x^2 + 8*x^4))/w2^6 - 
          (x^2*(8 + 77*x^2 + 8*x^4))/w2^2 + 
          (2*(1 - 7*x^2 + 73*x^4 - 7*x^6 + x^8))/w2^4))/w1^4 + 
       (4*(130*x^4 + (130*x^4)/w2^8 + (x^2*(167 - 810*x^2 + 167*x^4))/w2^6 + 
          (x^2*(167 - 810*x^2 + 167*x^4))/w2^2 + (183 + 1174*x^2 + 3610*x^4 + 
            1174*x^6 + 183*x^8)/w2^4))/w1^10 + 
       (4*(130*x^4 + (130*x^4)/w2^8 + (x^2*(167 - 810*x^2 + 167*x^4))/w2^6 + 
          (x^2*(167 - 810*x^2 + 167*x^4))/w2^2 + (183 + 1174*x^2 + 3610*x^4 + 
            1174*x^6 + 183*x^8)/w2^4))/w1^6 + 
       (-597*x^4 - (597*x^4)/w2^8 + (693*x^2 + 3450*x^4 + 693*x^6)/w2^6 + 
         (693*x^2 + 3450*x^4 + 693*x^6)/w2^2 + 
         (2*(754 + 4403*x^2 + 4103*x^4 + 4403*x^6 + 754*x^8))/w2^4)/w1^8))/
     w1^2 + (myq1^14*myq2^8*(x^2*(-41*x^2 - (41*x^2)/w2^8 - 
         (2*(221 + 497*x^2 + 221*x^4))/w2^4 + (365 + 474*x^2 + 365*x^4)/
          w2^6 + (365 + 474*x^2 + 365*x^4)/w2^2) + 
       (x^2*(-41*x^2 - (41*x^2)/w2^8 - (2*(221 + 497*x^2 + 221*x^4))/w2^4 + 
          (365 + 474*x^2 + 365*x^4)/w2^6 + (365 + 474*x^2 + 365*x^4)/w2^2))/
        w1^16 + (4*(6*x^4 + (6*x^4)/w2^8 - (7*x^2*(47 + 70*x^2 + 47*x^4))/
           w2^6 - (7*x^2*(47 + 70*x^2 + 47*x^4))/w2^2 + 
          (-61 + 550*x^2 + 922*x^4 + 550*x^6 - 61*x^8)/w2^4))/w1^14 + 
       (4*(6*x^4 + (6*x^4)/w2^8 - (7*x^2*(47 + 70*x^2 + 47*x^4))/w2^6 - 
          (7*x^2*(47 + 70*x^2 + 47*x^4))/w2^2 + (-61 + 550*x^2 + 922*x^4 + 
            550*x^6 - 61*x^8)/w2^4))/w1^2 + 
       (16*(23*x^4 + (23*x^4)/w2^8 + (x^2*(191 + 136*x^2 + 191*x^4))/w2^6 + 
          (x^2*(191 + 136*x^2 + 191*x^4))/w2^2 + 
          (2*(27 - 81*x^2 - 133*x^4 - 81*x^6 + 27*x^8))/w2^4))/w1^12 + 
       (16*(23*x^4 + (23*x^4)/w2^8 + (x^2*(191 + 136*x^2 + 191*x^4))/w2^6 + 
          (x^2*(191 + 136*x^2 + 191*x^4))/w2^2 + 
          (2*(27 - 81*x^2 - 133*x^4 - 81*x^6 + 27*x^8))/w2^4))/w1^4 - 
       (8*(190*x^4 + (190*x^4)/w2^8 + (x^2*(663 + 580*x^2 + 663*x^4))/w2^6 + 
          (x^2*(663 + 580*x^2 + 663*x^4))/w2^2 - (133 + 1786*x^2 + 1954*x^4 + 
            1786*x^6 + 133*x^8)/w2^4))/w1^10 - 
       (8*(190*x^4 + (190*x^4)/w2^8 + (x^2*(663 + 580*x^2 + 663*x^4))/w2^6 + 
          (x^2*(663 + 580*x^2 + 663*x^4))/w2^2 - (133 + 1786*x^2 + 1954*x^4 + 
            1786*x^6 + 133*x^8)/w2^4))/w1^6 + 
       (4*(287*x^4 + (287*x^4)/w2^8 + (x^2*(749 - 1126*x^2 + 749*x^4))/w2^6 + 
          (x^2*(749 - 1126*x^2 + 749*x^4))/w2^2 + 
          (2*(1196 + 3331*x^2 + 5359*x^4 + 3331*x^6 + 1196*x^8))/w2^4))/
        w1^8))/w1^2 + myq1^12*myq2^10*
     (16*(4 + 4/w2^8 + w2^(-6) + 6/w2^4 + w2^(-2))*x^4 + 
      (16*(4 + 4/w2^8 + w2^(-6) + 6/w2^4 + w2^(-2))*x^4)/w1^20 - 
      (x^2*(107*x^2 + (107*x^2)/w2^8 + (5*(49 + 50*x^2 + 49*x^4))/w2^6 + 
         (5*(49 + 50*x^2 + 49*x^4))/w2^2 + (374 + 310*x^2 + 374*x^4)/w2^4))/
       w1^18 - (x^2*(107*x^2 + (107*x^2)/w2^8 + (5*(49 + 50*x^2 + 49*x^4))/
          w2^6 + (5*(49 + 50*x^2 + 49*x^4))/w2^2 + (374 + 310*x^2 + 374*x^4)/
          w2^4))/w1^2 + (16*(25*x^4 + (25*x^4)/w2^8 + 
         (x^2*(201 + 250*x^2 + 201*x^4))/w2^6 + 
         (x^2*(201 + 250*x^2 + 201*x^4))/w2^2 - 
         (2*(41 + 491*x^2 + 641*x^4 + 491*x^6 + 41*x^8))/w2^4))/w1^14 + 
      (16*(25*x^4 + (25*x^4)/w2^8 + (x^2*(201 + 250*x^2 + 201*x^4))/w2^6 + 
         (x^2*(201 + 250*x^2 + 201*x^4))/w2^2 - 
         (2*(41 + 491*x^2 + 641*x^4 + 491*x^6 + 41*x^8))/w2^4))/w1^6 - 
      (4*(6*x^4 + (6*x^4)/w2^8 + (x^2*(203 - 34*x^2 + 203*x^4))/w2^6 + 
         (x^2*(203 - 34*x^2 + 203*x^4))/w2^2 - (93 + 866*x^2 + 1078*x^4 + 
           866*x^6 + 93*x^8)/w2^4))/w1^16 - 
      (4*(6*x^4 + (6*x^4)/w2^8 + (x^2*(203 - 34*x^2 + 203*x^4))/w2^6 + 
         (x^2*(203 - 34*x^2 + 203*x^4))/w2^2 - (93 + 866*x^2 + 1078*x^4 + 
           866*x^6 + 93*x^8)/w2^4))/w1^4 - 
      (8*(50*x^4 + (50*x^4)/w2^8 + (917*x^2 + 742*x^4 + 917*x^6)/w2^6 + 
         (917*x^2 + 742*x^4 + 917*x^6)/w2^2 + (165 - 1582*x^2 - 2290*x^4 - 
           1582*x^6 + 165*x^8)/w2^4))/w1^12 - 
      (8*(50*x^4 + (50*x^4)/w2^8 + (917*x^2 + 742*x^4 + 917*x^6)/w2^6 + 
         (917*x^2 + 742*x^4 + 917*x^6)/w2^2 + (165 - 1582*x^2 - 2290*x^4 - 
           1582*x^6 + 165*x^8)/w2^4))/w1^8 + 
      (4*(429*x^4 + (429*x^4)/w2^8 + (x^2*(3019 + 4678*x^2 + 3019*x^4))/
          w2^6 + (x^2*(3019 + 4678*x^2 + 3019*x^4))/w2^2 - 
         (2*(1388 + 8923*x^2 + 12891*x^4 + 8923*x^6 + 1388*x^8))/w2^4))/
       w1^10)))/(2048*myq1*myq2^2*(myq1^2 - myq2^2)^2*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) + 
 (w1*w2^4*((-2*myq1*myq2^21*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2 + x^2/w1^16 - (2*(2 + 7*x^2 + 2*x^4))/w1^14 - 
       (2*(2 + 7*x^2 + 2*x^4))/w1^2 - (4*(7 + 36*x^2 + 7*x^4))/w1^12 - 
       (4*(7 + 36*x^2 + 7*x^4))/w1^4 - (6*(20 + 91*x^2 + 20*x^4))/w1^8 - 
       (2*(32 + 181*x^2 + 32*x^4))/w1^10 - (2*(32 + 181*x^2 + 32*x^4))/w1^6))/
     (w1^7*w2^3) - (4*myq2^22*(x^2 + 18*x^4 + x^6 - 
       (2*x^2*(9 - 10*x^2 + 9*x^4))/w1^14 - (2*x^2*(9 - 10*x^2 + 9*x^4))/
        w1^2 + (x^2 + 18*x^4 + x^6)/w1^16 + 
       (4*(2 - 7*x^2 - 6*x^4 - 7*x^6 + 2*x^8))/w1^12 + 
       (4*(2 - 7*x^2 - 6*x^4 - 7*x^6 + 2*x^8))/w1^4 + 
       (24 - 62*x^2 - 228*x^4 - 62*x^6 + 24*x^8)/w1^10 + 
       (24 - 62*x^2 - 228*x^4 - 62*x^6 + 24*x^8)/w1^6 + 
       (2*(36 + 27*x^2 - 82*x^4 + 27*x^6 + 36*x^8))/w1^8))/(w1^8*w2^4) + 
    (2*myq1^5*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-4*(6 + 6/w2^4 - 203/w2^2)*x^2)/w1^20 - 
       (4*(6 + 6/w2^4 - 203/w2^2)*x^2)/w1^4 + (13*x^2)/w2^2 + 
       (13*x^2)/(w1^24*w2^2) + (2*(245*x^2 + (245*x^2)/w2^4 + 
          (-500 + 3014*x^2 - 500*x^4)/w2^2))/w1^14 + 
       (2*(245*x^2 + (245*x^2)/w2^4 + (-500 + 3014*x^2 - 500*x^4)/w2^2))/
        w1^10 + (230*x^2 + (230*x^2)/w2^4 + (-356 + 4767*x^2 - 356*x^4)/w2^2)/
        w1^16 + (230*x^2 + (230*x^2)/w2^4 + (-356 + 4767*x^2 - 356*x^4)/w2^2)/
        w1^8 + (8*(76*x^2 + (76*x^2)/w2^4 + (-103 + 905*x^2 - 103*x^4)/w2^2))/
        w1^12 + (4*(6*x^2 + (6*x^2)/w2^4 + (-41 + 573*x^2 - 41*x^4)/w2^2))/
        w1^18 + (4*(6*x^2 + (6*x^2)/w2^4 + (-41 + 573*x^2 - 41*x^4)/w2^2))/
        w1^6 - (4*(x^2 + x^2/w2^4 + (1 - 23*x^2 + x^4)/w2^2))/w1^22 - 
       (4*(x^2 + x^2/w2^4 + (1 - 23*x^2 + x^4)/w2^2))/w1^2))/(w1^3*w2) - 
    (2*myq1^7*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((7*x^2)/w2^2 + (7*x^2)/(w1^28*w2^2) + 
       (2304*x^2 + (2304*x^2)/w2^4 + (-5136 + 8287*x^2 - 5136*x^4)/w2^2)/
        w1^16 + (2304*x^2 + (2304*x^2)/w2^4 + (-5136 + 8287*x^2 - 5136*x^4)/
          w2^2)/w1^12 + (4*(409*x^2 + (409*x^2)/w2^4 + 
          (-843 + 1508*x^2 - 843*x^4)/w2^2))/w1^18 + 
       (4*(409*x^2 + (409*x^2)/w2^4 + (-843 + 1508*x^2 - 843*x^4)/w2^2))/
        w1^10 + (8*(317*x^2 + (317*x^2)/w2^4 + (-815 + 1032*x^2 - 815*x^4)/
           w2^2))/w1^14 + (4*(206*x^2 + (206*x^2)/w2^4 + 
          (-306 + 1115*x^2 - 306*x^4)/w2^2))/w1^20 + 
       (4*(206*x^2 + (206*x^2)/w2^4 + (-306 + 1115*x^2 - 306*x^4)/w2^2))/
        w1^8 + (4*(61*x^2 + (61*x^2)/w2^4 + (-73 + 528*x^2 - 73*x^4)/w2^2))/
        w1^22 + (4*(61*x^2 + (61*x^2)/w2^4 + (-73 + 528*x^2 - 73*x^4)/w2^2))/
        w1^6 + (24*x^2 + (24*x^2)/w2^4 + (-8 + 686*x^2 - 8*x^4)/w2^2)/w1^24 + 
       (24*x^2 + (24*x^2)/w2^4 + (-8 + 686*x^2 - 8*x^4)/w2^2)/w1^4 + 
       (4*(x^2 + x^2/w2^4 - (1 - 12*x^2 + x^4)/w2^2))/w1^26 + 
       (4*(x^2 + x^2/w2^4 - (1 - 12*x^2 + x^4)/w2^2))/w1^2))/(w1*w2) + 
    (myq1^22*(1 + w1^(-2))^4*x^2*((1 + w1^(-4))*x^2 + 
       ((1 + w1^(-4))*x^2)/w2^8 + (2*(3*x^2 + (3*x^2)/w1^4 + 
          (8*(1 + x^2)^2)/w1^2))/w2^4 - 
       (4*(1 + x^2 + x^4 + (2*(1 + x^2)^2)/w1^2 + (1 + x^2 + x^4)/w1^4))/
        w2^6 - (4*(1 + x^2 + x^4 + (2*(1 + x^2)^2)/w1^2 + 
          (1 + x^2 + x^4)/w1^4))/w2^2))/w1^10 + 
    (4*myq1^21*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(1 + w2^(-4))*x^2 + (2*(1 + w2^(-4))*x^2)/w1^8 + 
       (7*x^2 + (7*x^2)/w2^4 + (2*(1 - 3*x^2 + x^4))/w2^2)/w1^6 + 
       (7*x^2 + (7*x^2)/w2^4 + (2*(1 - 3*x^2 + x^4))/w2^2)/w1^2 + 
       (13*x^2 + (13*x^2)/w2^4 + (4 - 6*x^2 + 4*x^4)/w2^2)/w1^4))/(w1^9*w2) - 
    (2*myq1^3*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((5*x^2)/w2^2 + (5*x^2)/(w1^20*w2^2) - 
       (4*(x^2 + x^2/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^18 - 
       (4*(x^2 + x^2/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^2 + 
       (8*(8*x^2 + (8*x^2)/w2^4 + (19 + 349*x^2 + 19*x^4)/w2^2))/w1^10 - 
       (4*(5*x^2 + (5*x^2)/w2^4 - (20 + 337*x^2 + 20*x^4)/w2^2))/w1^14 - 
       (4*(5*x^2 + (5*x^2)/w2^4 - (20 + 337*x^2 + 20*x^4)/w2^2))/w1^6 + 
       (-20*x^2 - (20*x^2)/w2^4 + (44 + 515*x^2 + 44*x^4)/w2^2)/w1^16 + 
       (-20*x^2 - (20*x^2)/w2^4 + (44 + 515*x^2 + 44*x^4)/w2^2)/w1^4 + 
       (4*(7*x^2 + (7*x^2)/w2^4 + (64 + 642*x^2 + 64*x^4)/w2^2))/w1^12 + 
       (4*(7*x^2 + (7*x^2)/w2^4 + (64 + 642*x^2 + 64*x^4)/w2^2))/w1^8))/
     (w1^5*w2) + (4*myq1^9*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((2 + 2/w2^4 + 3/w2^2)*x^2 + ((2 + 2/w2^4 + 3/w2^2)*x^2)/w1^28 + 
       (2*(5 + 5/w2^4 + 73/w2^2)*x^2)/w1^26 + (2*(5 + 5/w2^4 + 73/w2^2)*x^2)/
        w1^2 + (2896*x^2 + (2896*x^2)/w2^4 + (-6528 + 1331*x^2 - 6528*x^4)/
          w2^2)/w1^16 + (2896*x^2 + (2896*x^2)/w2^4 + 
         (-6528 + 1331*x^2 - 6528*x^4)/w2^2)/w1^12 + 
       (2*(1095*x^2 + (1095*x^2)/w2^4 + (-1976 + 961*x^2 - 1976*x^4)/w2^2))/
        w1^18 + (2*(1095*x^2 + (1095*x^2)/w2^4 + (-1976 + 961*x^2 - 1976*x^4)/
           w2^2))/w1^10 + (1268*x^2 + (1268*x^2)/w2^4 + 
         (-1718 + 1801*x^2 - 1718*x^4)/w2^2)/w1^20 + 
       (1268*x^2 + (1268*x^2)/w2^4 + (-1718 + 1801*x^2 - 1718*x^4)/w2^2)/
        w1^8 + (4*(127*x^2 + (127*x^2)/w2^4 + (-116 + 323*x^2 - 116*x^4)/
           w2^2))/w1^22 + (4*(127*x^2 + (127*x^2)/w2^4 + 
          (-116 + 323*x^2 - 116*x^4)/w2^2))/w1^6 + 
       (126*x^2 + (126*x^2)/w2^4 + (-70 + 545*x^2 - 70*x^4)/w2^2)/w1^24 + 
       (126*x^2 + (126*x^2)/w2^4 + (-70 + 545*x^2 - 70*x^4)/w2^2)/w1^4 + 
       (16*(198*x^2 + (198*x^2)/w2^4 - (5*(94 - 15*x^2 + 94*x^4))/w2^2))/
        w1^14))/(w1*w2) - (4*myq1^19*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(2*(1 + w1^(-2))^2*(4 + 4/w1^12 + 13/w1^10 + 31/w1^8 + 
         30/w1^6 + 31/w1^4 + 13/w1^2)*x^2 + 
       (2*(1 + w1^(-2))^2*(4 + 4/w1^12 + 13/w1^10 + 31/w1^8 + 30/w1^6 + 
          31/w1^4 + 13/w1^2)*x^2)/w2^4 - (4*(2 + x^2 + 2*x^4) + 
         (4*(2 + x^2 + 2*x^4))/w1^16 + (20*(4 + x^2 + 4*x^4))/w1^8 + 
         (42 + 43*x^2 + 42*x^4)/w1^14 + (42 + 43*x^2 + 42*x^4)/w1^2 + 
         (88 + 86*x^2 + 88*x^4)/w1^12 + (88 + 86*x^2 + 88*x^4)/w1^4 + 
         (104 + 77*x^2 + 104*x^4)/w1^10 + (104 + 77*x^2 + 104*x^4)/w1^6)/
        w2^2))/(w1^7*w2) + (2*myq1^17*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(4*(1 + w1^(-2))^2*(10 + 10/w1^16 + 32/w1^14 + 81/w1^12 + 
         98/w1^10 + 136/w1^8 + 98/w1^6 + 81/w1^4 + 32/w1^2)*x^2 + 
       (4*(1 + w1^(-2))^2*(10 + 10/w1^16 + 32/w1^14 + 81/w1^12 + 98/w1^10 + 
          136/w1^8 + 98/w1^6 + 81/w1^4 + 32/w1^2)*x^2)/w2^4 - 
       (8*(3 + 2*x^2 + 3*x^4) + (8*(3 + 2*x^2 + 3*x^4))/w1^20 + 
         (184 + 191*x^2 + 184*x^4)/w1^18 + (184 + 191*x^2 + 184*x^4)/w1^2 + 
         (4*(343 + 214*x^2 + 343*x^4))/w1^14 + (4*(343 + 214*x^2 + 343*x^4))/
          w1^6 + (620 + 506*x^2 + 620*x^4)/w1^16 + (620 + 506*x^2 + 620*x^4)/
          w1^4 + (2024 + 718*x^2 + 2024*x^4)/w1^12 + 
         (2024 + 718*x^2 + 2024*x^4)/w1^8 + (2504 + 946*x^2 + 2504*x^4)/
          w1^10)/w2^2))/(w1^5*w2) - (2*myq1^15*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*(4*(1 + w1^(-2))^2*(10 + 10/w1^20 + 
         32/w1^18 + 113/w1^16 + 194/w1^14 + 327/w1^12 + 308/w1^10 + 
         327/w1^8 + 194/w1^6 + 113/w1^4 + 32/w1^2)*x^2 + 
       (4*(1 + w1^(-2))^2*(10 + 10/w1^20 + 32/w1^18 + 113/w1^16 + 194/w1^14 + 
          327/w1^12 + 308/w1^10 + 327/w1^8 + 194/w1^6 + 113/w1^4 + 32/w1^2)*
         x^2)/w2^4 - (8*(2 + x^2 + 2*x^4) + (8*(2 + x^2 + 2*x^4))/w1^24 + 
         (144 + 77*x^2 + 144*x^4)/w1^22 + (144 + 77*x^2 + 144*x^4)/w1^2 + 
         (4*(157 + 52*x^2 + 157*x^4))/w1^20 + (4*(157 + 52*x^2 + 157*x^4))/
          w1^4 + (8*(576 + 259*x^2 + 576*x^4))/w1^16 + 
         (8*(576 + 259*x^2 + 576*x^4))/w1^8 + (8*(1099 + 540*x^2 + 1099*x^4))/
          w1^12 + (2080 + 937*x^2 + 2080*x^4)/w1^18 + 
         (2080 + 937*x^2 + 2080*x^4)/w1^6 + (7824 + 4234*x^2 + 7824*x^4)/
          w1^14 + (7824 + 4234*x^2 + 7824*x^4)/w1^10)/w2^2))/(w1^3*w2) + 
    (2*myq1^13*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (20*(1 + w2^(-4))*x^2 + (20*(1 + w2^(-4))*x^2)/w1^28 + 
       (4*(344*x^2 + (344*x^2)/w2^4 + (-322 + 89*x^2 - 322*x^4)/w2^2))/
        w1^22 + (4*(344*x^2 + (344*x^2)/w2^4 + (-322 + 89*x^2 - 322*x^4)/
           w2^2))/w1^6 + (102*x^2 + (102*x^2)/w2^4 + (-40 + 23*x^2 - 40*x^4)/
          w2^2)/w1^26 + (102*x^2 + (102*x^2)/w2^4 + (-40 + 23*x^2 - 40*x^4)/
          w2^2)/w1^2 + (2*(231*x^2 + (231*x^2)/w2^4 - 
          (46*(3 - 2*x^2 + 3*x^4))/w2^2))/w1^24 + 
       (2*(231*x^2 + (231*x^2)/w2^4 - (46*(3 - 2*x^2 + 3*x^4))/w2^2))/w1^4 + 
       (4*(2039*x^2 + (2039*x^2)/w2^4 - (10*(371 + 184*x^2 + 371*x^4))/w2^2))/
        w1^16 + (4*(2039*x^2 + (2039*x^2)/w2^4 - 
          (10*(371 + 184*x^2 + 371*x^4))/w2^2))/w1^12 + 
       (2*(1595*x^2 + (1595*x^2)/w2^4 - (2*(981 + 4*x^2 + 981*x^4))/w2^2))/
        w1^20 + (2*(1595*x^2 + (1595*x^2)/w2^4 - (2*(981 + 4*x^2 + 981*x^4))/
           w2^2))/w1^8 + (8*(1160*x^2 + (1160*x^2)/w2^4 - 
          (2258 + 1343*x^2 + 2258*x^4)/w2^2))/w1^14 + 
       (5710*x^2 + (5710*x^2)/w2^4 - (9240 + 3319*x^2 + 9240*x^4)/w2^2)/
        w1^18 + (5710*x^2 + (5710*x^2)/w2^4 - (9240 + 3319*x^2 + 9240*x^4)/
          w2^2)/w1^10))/(w1*w2) - (2*myq1^11*myq2^11*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*((47*x^2)/w2^2 + (47*x^2)/(w1^28*w2^2) + 
       (2*(1772*x^2 + (1772*x^2)/w2^4 + (-2398 + 851*x^2 - 2398*x^4)/w2^2))/
        w1^20 + (2*(1772*x^2 + (1772*x^2)/w2^4 + (-2398 + 851*x^2 - 2398*x^4)/
           w2^2))/w1^8 + (4*(407*x^2 + (407*x^2)/w2^4 + 
          (-367 + 372*x^2 - 367*x^4)/w2^2))/w1^22 + 
       (4*(407*x^2 + (407*x^2)/w2^4 + (-367 + 372*x^2 - 367*x^4)/w2^2))/
        w1^6 + (4*(134*x^2 + (134*x^2)/w2^4 + (-73 + 175*x^2 - 73*x^4)/w2^2))/
        w1^24 + (4*(134*x^2 + (134*x^2)/w2^4 + (-73 + 175*x^2 - 73*x^4)/
           w2^2))/w1^4 + (4*(28*x^2 + (28*x^2)/w2^4 - (5*(1 - 11*x^2 + x^4))/
           w2^2))/w1^26 + (4*(28*x^2 + (28*x^2)/w2^4 - (5*(1 - 11*x^2 + x^4))/
           w2^2))/w1^2 + (8*(1249*x^2 + (1249*x^2)/w2^4 - 
          (2621 + 1026*x^2 + 2621*x^4)/w2^2))/w1^14 + 
       (4*(1564*x^2 + (1564*x^2)/w2^4 - (2691 + 101*x^2 + 2691*x^4)/w2^2))/
        w1^18 + (4*(1564*x^2 + (1564*x^2)/w2^4 - (2691 + 101*x^2 + 2691*x^4)/
           w2^2))/w1^10 + (8912*x^2 + (8912*x^2)/w2^4 - 
         (17928 + 5809*x^2 + 17928*x^4)/w2^2)/w1^16 + 
       (8912*x^2 + (8912*x^2)/w2^4 - (17928 + 5809*x^2 + 17928*x^4)/w2^2)/
        w1^12))/(w1*w2) - (2*myq1^20*myq2^2*
      ((4 + 4/w1^8 + 3/w1^4)*(1 + w1^(-2))^4*x^4 + 
       ((4 + 4/w1^8 + 3/w1^4)*(1 + w1^(-2))^4*x^4)/w2^8 - 
       (x^2*(8 + 7*x^2 + 8*x^4 + (8 + 7*x^2 + 8*x^4)/w1^16 + 
          (44 + 56*x^2 + 44*x^4)/w1^14 + (44 + 56*x^2 + 44*x^4)/w1^2 + 
          (133 + 184*x^2 + 133*x^4)/w1^12 + (133 + 184*x^2 + 133*x^4)/w1^4 + 
          (278 + 368*x^2 + 278*x^4)/w1^10 + (278 + 368*x^2 + 278*x^4)/w1^6 + 
          (382 + 506*x^2 + 382*x^4)/w1^8))/w2^6 - 
       (x^2*(8 + 7*x^2 + 8*x^4 + (8 + 7*x^2 + 8*x^4)/w1^16 + 
          (44 + 56*x^2 + 44*x^4)/w1^14 + (44 + 56*x^2 + 44*x^4)/w1^2 + 
          (133 + 184*x^2 + 133*x^4)/w1^12 + (133 + 184*x^2 + 133*x^4)/w1^4 + 
          (278 + 368*x^2 + 278*x^4)/w1^10 + (278 + 368*x^2 + 278*x^4)/w1^6 + 
          (382 + 506*x^2 + 382*x^4)/w1^8))/w2^2 + 
       (2*(2 + 2*x^2 + 11*x^4 + 2*x^6 + 2*x^8 + (2 + 2*x^2 + 11*x^4 + 2*x^6 + 
            2*x^8)/w1^16 + (4*(5 + 20*x^2 + 54*x^4 + 20*x^6 + 5*x^8))/w1^10 + 
          (4*(5 + 20*x^2 + 54*x^4 + 20*x^6 + 5*x^8))/w1^6 + 
          (2*(6 + 9*x^2 + 34*x^4 + 9*x^6 + 6*x^8))/w1^14 + 
          (2*(6 + 9*x^2 + 34*x^4 + 9*x^6 + 6*x^8))/w1^2 + 
          (2*(6 + 45*x^2 + 112*x^4 + 45*x^6 + 6*x^8))/w1^8 + 
          (24 + 61*x^2 + 181*x^4 + 61*x^6 + 24*x^8)/w1^12 + 
          (24 + 61*x^2 + 181*x^4 + 61*x^6 + 24*x^8)/w1^4))/w2^4))/w1^8 + 
    (2*myq1^2*myq2^20*(3*x^4 + (3*x^4)/w2^4 + (2*x^2*(5 + 67*x^2 + 5*x^4))/
        w2^2 + (3*x^4 + (3*x^4)/w2^4 + (2*x^2*(5 + 67*x^2 + 5*x^4))/w2^2)/
        w1^20 - (5*x^2*(10 - 9*x^2 + 10*x^4) + (5*x^2*(10 - 9*x^2 + 10*x^4))/
          w2^4 + (-40 + 278*x^2 + 182*x^4 + 278*x^6 - 40*x^8)/w2^2)/w1^16 - 
       (5*x^2*(10 - 9*x^2 + 10*x^4) + (5*x^2*(10 - 9*x^2 + 10*x^4))/w2^4 + 
         (-40 + 278*x^2 + 182*x^4 + 278*x^6 - 40*x^8)/w2^2)/w1^4 - 
       (2*(2*(x^2 - 9*x^4 + x^6) + (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
          (2 + 67*x^2 - 70*x^4 + 67*x^6 + 2*x^8)/w2^2))/w1^18 - 
       (2*(2*(x^2 - 9*x^4 + x^6) + (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
          (2 + 67*x^2 - 70*x^4 + 67*x^6 + 2*x^8)/w2^2))/w1^2 - 
       (4*(x^2*(37 + 40*x^2 + 37*x^4) + (x^2*(37 + 40*x^2 + 37*x^4))/w2^4 - 
          (4*(12 - 38*x^2 - 97*x^4 - 38*x^6 + 12*x^8))/w2^2))/w1^14 - 
       (4*(x^2*(37 + 40*x^2 + 37*x^4) + (x^2*(37 + 40*x^2 + 37*x^4))/w2^4 - 
          (4*(12 - 38*x^2 - 97*x^4 - 38*x^6 + 12*x^8))/w2^2))/w1^6 - 
       (2*(x^2*(129 + 326*x^2 + 129*x^4) + (x^2*(129 + 326*x^2 + 129*x^4))/
           w2^4 - (2*(184 + 101*x^2 - 250*x^4 + 101*x^6 + 184*x^8))/w2^2))/
        w1^12 - (2*(x^2*(129 + 326*x^2 + 129*x^4) + 
          (x^2*(129 + 326*x^2 + 129*x^4))/w2^4 - 
          (2*(184 + 101*x^2 - 250*x^4 + 101*x^6 + 184*x^8))/w2^2))/w1^8 - 
       (4*(x^2*(73 + 230*x^2 + 73*x^4) + (x^2*(73 + 230*x^2 + 73*x^4))/w2^4 - 
          (194 + 29*x^2 - 438*x^4 + 29*x^6 + 194*x^8)/w2^2))/w1^10))/
     (w1^6*w2^2) + (2*myq1^18*myq2^4*((11 + 11/w1^12 + 15/w1^8 + 15/w1^4)*
        (1 + w1^(-2))^4*x^4 + ((11 + 11/w1^12 + 15/w1^8 + 15/w1^4)*
         (1 + w1^(-2))^4*x^4)/w2^8 - (2*x^2*(2*(9 + 11*x^2 + 9*x^4) + 
          (2*(9 + 11*x^2 + 9*x^4))/w1^20 + (86 + 115*x^2 + 86*x^4)/w1^18 + 
          (86 + 115*x^2 + 86*x^4)/w1^2 + (217 + 271*x^2 + 217*x^4)/w1^16 + 
          (217 + 271*x^2 + 217*x^4)/w1^4 + (2*(353 + 501*x^2 + 353*x^4))/
           w1^10 + (422 + 508*x^2 + 422*x^4)/w1^14 + 
          (422 + 508*x^2 + 422*x^4)/w1^6 + (671 + 921*x^2 + 671*x^4)/w1^12 + 
          (671 + 921*x^2 + 671*x^4)/w1^8))/w2^6 - 
       (2*x^2*(2*(9 + 11*x^2 + 9*x^4) + (2*(9 + 11*x^2 + 9*x^4))/w1^20 + 
          (86 + 115*x^2 + 86*x^4)/w1^18 + (86 + 115*x^2 + 86*x^4)/w1^2 + 
          (217 + 271*x^2 + 217*x^4)/w1^16 + (217 + 271*x^2 + 217*x^4)/w1^4 + 
          (2*(353 + 501*x^2 + 353*x^4))/w1^10 + (422 + 508*x^2 + 422*x^4)/
           w1^14 + (422 + 508*x^2 + 422*x^4)/w1^6 + (671 + 921*x^2 + 671*x^4)/
           w1^12 + (671 + 921*x^2 + 671*x^4)/w1^8))/w2^2 + 
       (2*(3 + 20*x^2 + 53*x^4 + 20*x^6 + 3*x^8 + 
          (3 + 20*x^2 + 53*x^4 + 20*x^6 + 3*x^8)/w1^20 + 
          (8*(23 + 38*x^2 + 79*x^4 + 38*x^6 + 23*x^8))/w1^14 + 
          (8*(23 + 38*x^2 + 79*x^4 + 38*x^6 + 23*x^8))/w1^6 + 
          (30 + 103*x^2 + 264*x^4 + 103*x^6 + 30*x^8)/w1^18 + 
          (30 + 103*x^2 + 264*x^4 + 103*x^6 + 30*x^8)/w1^2 + 
          (2*(98 - 61*x^2 + 72*x^4 - 61*x^6 + 98*x^8))/w1^10 + 
          (101 + 276*x^2 + 617*x^4 + 276*x^6 + 101*x^8)/w1^16 + 
          (101 + 276*x^2 + 617*x^4 + 276*x^6 + 101*x^8)/w1^4 + 
          (228 + 220*x^2 + 598*x^4 + 220*x^6 + 228*x^8)/w1^12 + 
          (228 + 220*x^2 + 598*x^4 + 220*x^6 + 228*x^8)/w1^8))/w2^4))/w1^6 - 
    (2*myq1^16*myq2^6*(2*(1 + w1^(-2))^4*(9 + 9/w1^16 + 2/w1^14 + 16/w1^12 - 
         2/w1^10 + 20/w1^8 - 2/w1^6 + 16/w1^4 + 2/w1^2)*x^4 + 
       (2*(1 + w1^(-2))^4*(9 + 9/w1^16 + 2/w1^14 + 16/w1^12 - 2/w1^10 + 
          20/w1^8 - 2/w1^6 + 16/w1^4 + 2/w1^2)*x^4)/w2^8 - 
       (x^2*(44 + 58*x^2 + 44*x^4 + (44 + 58*x^2 + 44*x^4)/w1^24 + 
          (240 + 329*x^2 + 240*x^4)/w1^22 + (240 + 329*x^2 + 240*x^4)/w1^2 + 
          (2*(402 + 503*x^2 + 402*x^4))/w1^20 + (2*(402 + 503*x^2 + 402*x^4))/
           w1^4 + (1912 + 2445*x^2 + 1912*x^4)/w1^18 + 
          (1912 + 2445*x^2 + 1912*x^4)/w1^6 + (3304 + 4766*x^2 + 3304*x^4)/
           w1^16 + (3304 + 4766*x^2 + 3304*x^4)/w1^8 + 
          (3872 + 5706*x^2 + 3872*x^4)/w1^14 + (3872 + 5706*x^2 + 3872*x^4)/
           w1^10 + (4464 + 6740*x^2 + 4464*x^4)/w1^12))/w2^6 - 
       (x^2*(44 + 58*x^2 + 44*x^4 + (44 + 58*x^2 + 44*x^4)/w1^24 + 
          (240 + 329*x^2 + 240*x^4)/w1^22 + (240 + 329*x^2 + 240*x^4)/w1^2 + 
          (2*(402 + 503*x^2 + 402*x^4))/w1^20 + (2*(402 + 503*x^2 + 402*x^4))/
           w1^4 + (1912 + 2445*x^2 + 1912*x^4)/w1^18 + 
          (1912 + 2445*x^2 + 1912*x^4)/w1^6 + (3304 + 4766*x^2 + 3304*x^4)/
           w1^16 + (3304 + 4766*x^2 + 3304*x^4)/w1^8 + 
          (3872 + 5706*x^2 + 3872*x^4)/w1^14 + (3872 + 5706*x^2 + 3872*x^4)/
           w1^10 + (4464 + 6740*x^2 + 4464*x^4)/w1^12))/w2^2 + 
       (2*(2*(1 + 13*x^2 + 36*x^4 + 13*x^6 + x^8) + 
          (2*(1 + 13*x^2 + 36*x^4 + 13*x^6 + x^8))/w1^24 + 
          (26 + 123*x^2 + 359*x^4 + 123*x^6 + 26*x^8)/w1^22 + 
          (26 + 123*x^2 + 359*x^4 + 123*x^6 + 26*x^8)/w1^2 + 
          (128 + 487*x^2 + 1104*x^4 + 487*x^6 + 128*x^8)/w1^20 + 
          (128 + 487*x^2 + 1104*x^4 + 487*x^6 + 128*x^8)/w1^4 + 
          (382 + 997*x^2 + 1975*x^4 + 997*x^6 + 382*x^8)/w1^18 + 
          (382 + 997*x^2 + 1975*x^4 + 997*x^6 + 382*x^8)/w1^6 + 
          (2*(391 + 691*x^2 + 1374*x^4 + 691*x^6 + 391*x^8))/w1^16 + 
          (2*(391 + 691*x^2 + 1374*x^4 + 691*x^6 + 391*x^8))/w1^8 + 
          (2*(500 + 60*x^2 + 249*x^4 + 60*x^6 + 500*x^8))/w1^14 + 
          (2*(500 + 60*x^2 + 249*x^4 + 60*x^6 + 500*x^8))/w1^10 + 
          (2*(596 + 105*x^2 + 228*x^4 + 105*x^6 + 596*x^8))/w1^12))/w2^4))/
     w1^4 + (2*myq1^4*myq2^18*
      (-((x^2*(5*x^2 + (5*x^2)/w2^4 + (2*(7 + 93*x^2 + 7*x^4))/w2^2))/w2^2) - 
       ((5*x^4)/w2^6 + (5*x^4)/w2^2 + (2*x^2*(7 + 93*x^2 + 7*x^4))/w2^4)/
        w1^24 + (-60*x^4 - (60*x^4)/w2^8 + (x^2*(492 + 283*x^2 + 492*x^4))/
          w2^6 + (x^2*(492 + 283*x^2 + 492*x^4))/w2^2 + 
         (-272 + 1378*x^2 + 2286*x^4 + 1378*x^6 - 272*x^8)/w2^4)/w1^18 + 
       (-60*x^4 - (60*x^4)/w2^8 + (x^2*(492 + 283*x^2 + 492*x^4))/w2^6 + 
         (x^2*(492 + 283*x^2 + 492*x^4))/w2^2 + (-272 + 1378*x^2 + 2286*x^4 + 
           1378*x^6 - 272*x^8)/w2^4)/w1^6 + (-26*x^4 - (26*x^4)/w2^8 + 
         (x^2*(130 - 241*x^2 + 130*x^4))/w2^6 + 
         (x^2*(130 - 241*x^2 + 130*x^4))/w2^2 + 
         (-28 + 544*x^2 + 246*x^4 + 544*x^6 - 28*x^8)/w2^4)/w1^20 + 
       (-26*x^4 - (26*x^4)/w2^8 + (x^2*(130 - 241*x^2 + 130*x^4))/w2^6 + 
         (x^2*(130 - 241*x^2 + 130*x^4))/w2^2 + 
         (-28 + 544*x^2 + 246*x^4 + 544*x^6 - 28*x^8)/w2^4)/w1^4 + 
       (-4*x^4 - (4*x^4)/w2^8 + (x^2*(4 - 121*x^2 + 4*x^4))/w2^6 + 
         (x^2*(4 - 121*x^2 + 4*x^4))/w2^2 + 
         (2*(4 + 91*x^2 - 113*x^4 + 91*x^6 + 4*x^8))/w2^4)/w1^22 + 
       (-4*x^4 - (4*x^4)/w2^8 + (x^2*(4 - 121*x^2 + 4*x^4))/w2^6 + 
         (x^2*(4 - 121*x^2 + 4*x^4))/w2^2 + 
         (2*(4 + 91*x^2 - 113*x^4 + 91*x^6 + 4*x^8))/w2^4)/w1^2 + 
       (-43*x^4 - (43*x^4)/w2^8 + (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^6 + 
         (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^2 - 
         (4*(340 - 9*x^2 - 456*x^4 - 9*x^6 + 340*x^8))/w2^4)/w1^16 + 
       (-43*x^4 - (43*x^4)/w2^8 + (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^6 + 
         (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^2 - 
         (4*(340 - 9*x^2 - 456*x^4 - 9*x^6 + 340*x^8))/w2^4)/w1^8 + 
       (2*(26*x^4 + (26*x^4)/w2^8 + (x^2*(977 + 2275*x^2 + 977*x^4))/w2^6 + 
          (x^2*(977 + 2275*x^2 + 977*x^4))/w2^2 - 
          (2*(650 + 367*x^2 - 471*x^4 + 367*x^6 + 650*x^8))/w2^4))/w1^14 + 
       (2*(26*x^4 + (26*x^4)/w2^8 + (x^2*(977 + 2275*x^2 + 977*x^4))/w2^6 + 
          (x^2*(977 + 2275*x^2 + 977*x^4))/w2^2 - 
          (2*(650 + 367*x^2 - 471*x^4 + 367*x^6 + 650*x^8))/w2^4))/w1^10 + 
       (2*(57*x^4 + (57*x^4)/w2^8 + (x^2*(1189 + 2861*x^2 + 1189*x^4))/w2^6 + 
          (x^2*(1189 + 2861*x^2 + 1189*x^4))/w2^2 - 
          (2*(898 + 967*x^2 + 110*x^4 + 967*x^6 + 898*x^8))/w2^4))/w1^12))/
     w1^4 + 2*myq1^8*myq2^14*(((1 + w2^(-4) - 26/w2^2)*x^4)/w2^2 + 
      ((1 + w2^(-4) - 26/w2^2)*x^4)/(w1^32*w2^2) - 
      (x^2*(4*x^2 + (4*x^2)/w2^8 + (-22 + 62*x^2 - 22*x^4)/w2^4 + 
         (4 + 99*x^2 + 4*x^4)/w2^6 + (4 + 99*x^2 + 4*x^4)/w2^2))/w1^30 - 
      (x^2*(4*x^2 + (4*x^2)/w2^8 + (-22 + 62*x^2 - 22*x^4)/w2^4 + 
         (4 + 99*x^2 + 4*x^4)/w2^6 + (4 + 99*x^2 + 4*x^4)/w2^2))/w1^2 + 
      (-56*x^4 - (56*x^4)/w2^8 + (66*x^2 - 302*x^4 + 66*x^6)/w2^6 + 
        (66*x^2 - 302*x^4 + 66*x^6)/w2^2 + 
        (4*(1 + 56*x^2 - x^4 + 56*x^6 + x^8))/w2^4)/w1^28 + 
      (-56*x^4 - (56*x^4)/w2^8 + (66*x^2 - 302*x^4 + 66*x^6)/w2^6 + 
        (66*x^2 - 302*x^4 + 66*x^6)/w2^2 + 
        (4*(1 + 56*x^2 - x^4 + 56*x^6 + x^8))/w2^4)/w1^4 - 
      (2*(116*x^4 + (116*x^4)/w2^8 + (-208*x^2 + 87*x^4 - 208*x^6)/w2^6 + 
         (-208*x^2 + 87*x^4 - 208*x^6)/w2^2 + (38 - 396*x^2 - 6*x^4 - 
           396*x^6 + 38*x^8)/w2^4))/w1^26 - 
      (2*(116*x^4 + (116*x^4)/w2^8 + (-208*x^2 + 87*x^4 - 208*x^6)/w2^6 + 
         (-208*x^2 + 87*x^4 - 208*x^6)/w2^2 + (38 - 396*x^2 - 6*x^4 - 
           396*x^6 + 38*x^8)/w2^4))/w1^6 - 
      (2*(242*x^4 + (242*x^4)/w2^8 - (x^2*(938 + 971*x^2 + 938*x^4))/w2^6 - 
         (x^2*(938 + 971*x^2 + 938*x^4))/w2^2 + 
         (280 - 648*x^2 + 50*x^4 - 648*x^6 + 280*x^8)/w2^4))/w1^24 - 
      (2*(242*x^4 + (242*x^4)/w2^8 - (x^2*(938 + 971*x^2 + 938*x^4))/w2^6 - 
         (x^2*(938 + 971*x^2 + 938*x^4))/w2^2 + 
         (280 - 648*x^2 + 50*x^4 - 648*x^6 + 280*x^8)/w2^4))/w1^8 - 
      (4*(136*x^4 + (136*x^4)/w2^8 - (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^6 - 
         (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^2 + 
         (617 + 5*x^2 + 260*x^4 + 5*x^6 + 617*x^8)/w2^4))/w1^22 - 
      (4*(136*x^4 + (136*x^4)/w2^8 - (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^6 - 
         (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^2 + 
         (617 + 5*x^2 + 260*x^4 + 5*x^6 + 617*x^8)/w2^4))/w1^10 - 
      (2*(90*x^4 + (90*x^4)/w2^8 - (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^6 - 
         (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^2 + 
         (3146 + 2676*x^2 + 3098*x^4 + 2676*x^6 + 3146*x^8)/w2^4))/w1^20 - 
      (2*(90*x^4 + (90*x^4)/w2^8 - (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^6 - 
         (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^2 + 
         (3146 + 2676*x^2 + 3098*x^4 + 2676*x^6 + 3146*x^8)/w2^4))/w1^12 + 
      (2*(352*x^4 + (352*x^4)/w2^8 + (x^2*(8136 + 16433*x^2 + 8136*x^4))/
          w2^6 + (x^2*(8136 + 16433*x^2 + 8136*x^4))/w2^2 - 
         (2*(3408 + 4820*x^2 + 4805*x^4 + 4820*x^6 + 3408*x^8))/w2^4))/
       w1^16 + (412*x^4 + (412*x^4)/w2^8 + 
        (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^6 + 
        (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^2 - 
        (2*(5840 + 7413*x^2 + 7423*x^4 + 7413*x^6 + 5840*x^8))/w2^4)/w1^18 + 
      (412*x^4 + (412*x^4)/w2^8 + (x^2*(13652 + 27293*x^2 + 13652*x^4))/
         w2^6 + (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^2 - 
        (2*(5840 + 7413*x^2 + 7423*x^4 + 7413*x^6 + 5840*x^8))/w2^4)/w1^14) + 
    (myq1^14*myq2^8*(x^2*(29*x^2 + (29*x^2)/w2^8 - (4*(13 + 17*x^2 + 13*x^4))/
          w2^6 - (4*(13 + 17*x^2 + 13*x^4))/w2^2 + (2*(32 + 91*x^2 + 32*x^4))/
          w2^4) + (x^2*(29*x^2 + (29*x^2)/w2^8 - (4*(13 + 17*x^2 + 13*x^4))/
           w2^6 - (4*(13 + 17*x^2 + 13*x^4))/w2^2 + 
          (2*(32 + 91*x^2 + 32*x^4))/w2^4))/w1^28 + 
       (2*(62*x^4 + (62*x^4)/w2^8 - (x^2*(148 + 143*x^2 + 148*x^4))/w2^6 - 
          (x^2*(148 + 143*x^2 + 148*x^4))/w2^2 + 
          (2*(10 + 57*x^2 + 195*x^4 + 57*x^6 + 10*x^8))/w2^4))/w1^26 + 
       (2*(62*x^4 + (62*x^4)/w2^8 - (x^2*(148 + 143*x^2 + 148*x^4))/w2^6 - 
          (x^2*(148 + 143*x^2 + 148*x^4))/w2^2 + 
          (2*(10 + 57*x^2 + 195*x^4 + 57*x^6 + 10*x^8))/w2^4))/w1^2 + 
       (8*(78*x^4 + (78*x^4)/w2^8 - (x^2*(513 + 628*x^2 + 513*x^4))/w2^6 - 
          (x^2*(513 + 628*x^2 + 513*x^4))/w2^2 + 
          (2*(75 + 227*x^2 + 538*x^4 + 227*x^6 + 75*x^8))/w2^4))/w1^22 + 
       (8*(78*x^4 + (78*x^4)/w2^8 - (x^2*(513 + 628*x^2 + 513*x^4))/w2^6 - 
          (x^2*(513 + 628*x^2 + 513*x^4))/w2^2 + 
          (2*(75 + 227*x^2 + 538*x^4 + 227*x^6 + 75*x^8))/w2^4))/w1^6 + 
       (311*x^4 + (311*x^4)/w2^8 - (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^6 - 
         (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^2 + 
         (2*(146 + 630*x^2 + 1531*x^4 + 630*x^6 + 146*x^8))/w2^4)/w1^24 + 
       (311*x^4 + (311*x^4)/w2^8 - (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^6 - 
         (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^2 + 
         (2*(146 + 630*x^2 + 1531*x^4 + 630*x^6 + 146*x^8))/w2^4)/w1^4 + 
       (16*(21*x^4 + (21*x^4)/w2^8 - (x^2*(1223 + 2018*x^2 + 1223*x^4))/
           w2^6 - (x^2*(1223 + 2018*x^2 + 1223*x^4))/w2^2 + 
          (818 + 286*x^2 + 258*x^4 + 286*x^6 + 818*x^8)/w2^4))/w1^14 + 
       (955*x^4 + (955*x^4)/w2^8 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/
          w2^6 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/w2^2 + 
         (2*(1870 + 4294*x^2 + 9471*x^4 + 4294*x^6 + 1870*x^8))/w2^4)/w1^20 + 
       (955*x^4 + (955*x^4)/w2^8 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/
          w2^6 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/w2^2 + 
         (2*(1870 + 4294*x^2 + 9471*x^4 + 4294*x^6 + 1870*x^8))/w2^4)/w1^8 + 
       (2*(494*x^4 + (494*x^4)/w2^8 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/
           w2^6 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/w2^2 + 
          (3772 + 4494*x^2 + 8530*x^4 + 4494*x^6 + 3772*x^8)/w2^4))/w1^18 + 
       (2*(494*x^4 + (494*x^4)/w2^8 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/
           w2^6 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/w2^2 + 
          (3772 + 4494*x^2 + 8530*x^4 + 4494*x^6 + 3772*x^8)/w2^4))/w1^10 + 
       (609*x^4 + (609*x^4)/w2^8 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/
          w2^6 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/w2^2 + 
         (2*(5968 + 5572*x^2 + 8443*x^4 + 5572*x^6 + 5968*x^8))/w2^4)/w1^16 + 
       (609*x^4 + (609*x^4)/w2^8 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/
          w2^6 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/w2^2 + 
         (2*(5968 + 5572*x^2 + 8443*x^4 + 5572*x^6 + 5968*x^8))/w2^4)/w1^12))/
     w1^2 - 2*myq1^12*myq2^10*((6 + 6/w2^8 + w2^(-6) + 10/w2^4 + w2^(-2))*
       x^4 + ((6 + 6/w2^8 + w2^(-6) + 10/w2^4 + w2^(-2))*x^4)/w1^32 + 
      (x^2*(28*x^2 + (28*x^2)/w2^8 - (6*(3 - 7*x^2 + 3*x^4))/w2^4 - 
         (3*(8 - 7*x^2 + 8*x^4))/w2^6 - (3*(8 - 7*x^2 + 8*x^4))/w2^2))/
       w1^30 + (x^2*(28*x^2 + (28*x^2)/w2^8 - (6*(3 - 7*x^2 + 3*x^4))/w2^4 - 
         (3*(8 - 7*x^2 + 8*x^4))/w2^6 - (3*(8 - 7*x^2 + 8*x^4))/w2^2))/w1^2 + 
      (101*x^4 + (101*x^4)/w2^8 - (x^2*(279 + 149*x^2 + 279*x^4))/w2^6 - 
        (x^2*(279 + 149*x^2 + 279*x^4))/w2^2 + 
        (4*(8 + 46*x^2 + 155*x^4 + 46*x^6 + 8*x^8))/w2^4)/w1^28 + 
      (101*x^4 + (101*x^4)/w2^8 - (x^2*(279 + 149*x^2 + 279*x^4))/w2^6 - 
        (x^2*(279 + 149*x^2 + 279*x^4))/w2^2 + 
        (4*(8 + 46*x^2 + 155*x^4 + 46*x^6 + 8*x^8))/w2^4)/w1^4 + 
      (2*(138*x^4 + (138*x^4)/w2^8 - (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^6 - 
         (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^2 + 
         (2*(52 + 157*x^2 + 567*x^4 + 157*x^6 + 52*x^8))/w2^4))/w1^26 + 
      (2*(138*x^4 + (138*x^4)/w2^8 - (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^6 - 
         (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^2 + 
         (2*(52 + 157*x^2 + 567*x^4 + 157*x^6 + 52*x^8))/w2^4))/w1^6 + 
      (596*x^4 + (596*x^4)/w2^8 - (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^6 - 
        (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^2 + 
        (16*(182 + 230*x^2 + 501*x^4 + 230*x^6 + 182*x^8))/w2^4)/w1^22 + 
      (596*x^4 + (596*x^4)/w2^8 - (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^6 - 
        (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^2 + 
        (16*(182 + 230*x^2 + 501*x^4 + 230*x^6 + 182*x^8))/w2^4)/w1^10 + 
      (2*(252*x^4 + (252*x^4)/w2^8 - (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^6 - 
         (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^2 + 
         (472 + 872*x^2 + 2582*x^4 + 872*x^6 + 472*x^8)/w2^4))/w1^24 + 
      (2*(252*x^4 + (252*x^4)/w2^8 - (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^6 - 
         (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^2 + 
         (472 + 872*x^2 + 2582*x^4 + 872*x^6 + 472*x^8)/w2^4))/w1^8 + 
      (429*x^4 + (429*x^4)/w2^8 - (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^6 - 
        (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^2 + 
        (4*(1640 + 2141*x^2 + 3752*x^4 + 2141*x^6 + 1640*x^8))/w2^4)/w1^20 + 
      (429*x^4 + (429*x^4)/w2^8 - (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^6 - 
        (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^2 + 
        (4*(1640 + 2141*x^2 + 3752*x^4 + 2141*x^6 + 1640*x^8))/w2^4)/w1^12 + 
      (164*x^4 + (164*x^4)/w2^8 - (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^6 - 
        (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^2 + 
        (6*(1776 + 1833*x^2 + 2479*x^4 + 1833*x^6 + 1776*x^8))/w2^4)/w1^18 + 
      (164*x^4 + (164*x^4)/w2^8 - (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^6 - 
        (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^2 + 
        (6*(1776 + 1833*x^2 + 2479*x^4 + 1833*x^6 + 1776*x^8))/w2^4)/w1^14 + 
      (2*(24*x^4 + (24*x^4)/w2^8 - (x^2*(9058 + 16523*x^2 + 9058*x^4))/w2^6 - 
         (x^2*(9058 + 16523*x^2 + 9058*x^4))/w2^2 + 
         (6240 + 7316*x^2 + 9438*x^4 + 7316*x^6 + 6240*x^8)/w2^4))/w1^16) + 
    2*myq1^10*myq2^12*(((25 + 25/w2^4 - 2/w2^2)*x^4)/w2^2 + 
      ((25 + 25/w2^4 - 2/w2^2)*x^4)/(w1^32*w2^2) + 
      (3*x^2*(8*x^2 + (8*x^2)/w2^8 - (10*(1 - x^2 + x^4))/w2^4 - 
         (3*(2 - 9*x^2 + 2*x^4))/w2^6 - (3*(2 - 9*x^2 + 2*x^4))/w2^2))/
       w1^30 + (3*x^2*(8*x^2 + (8*x^2)/w2^8 - (10*(1 - x^2 + x^4))/w2^4 - 
         (3*(2 - 9*x^2 + 2*x^4))/w2^6 - (3*(2 - 9*x^2 + 2*x^4))/w2^2))/w1^2 + 
      (4*(32*x^4 + (32*x^4)/w2^8 - (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^6 - 
         (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^2 + 
         (4*(1 - 10*x^2 + 19*x^4 - 10*x^6 + x^8))/w2^4))/w1^28 + 
      (4*(32*x^4 + (32*x^4)/w2^8 - (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^6 - 
         (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^2 + 
         (4*(1 - 10*x^2 + 19*x^4 - 10*x^6 + x^8))/w2^4))/w1^4 + 
      (339*x^4 + (339*x^4)/w2^8 - (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^6 - 
        (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^2 + 
        (6*(29 - 14*x^2 + 225*x^4 - 14*x^6 + 29*x^8))/w2^4)/w1^26 + 
      (339*x^4 + (339*x^4)/w2^8 - (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^6 - 
        (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^2 + 
        (6*(29 - 14*x^2 + 225*x^4 - 14*x^6 + 29*x^8))/w2^4)/w1^6 + 
      (564*x^4 + (564*x^4)/w2^8 - (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^6 - 
        (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^2 + 
        (4*(238 + 120*x^2 + 831*x^4 + 120*x^6 + 238*x^8))/w2^4)/w1^24 + 
      (564*x^4 + (564*x^4)/w2^8 - (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^6 - 
        (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^2 + 
        (4*(238 + 120*x^2 + 831*x^4 + 120*x^6 + 238*x^8))/w2^4)/w1^8 + 
      (4*(74*x^4 + (74*x^4)/w2^8 - (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^6 - 
         (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^2 + 
         (4*(494 + 474*x^2 + 621*x^4 + 474*x^6 + 494*x^8))/w2^4))/w1^20 + 
      (4*(74*x^4 + (74*x^4)/w2^8 - (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^6 - 
         (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^2 + 
         (4*(494 + 474*x^2 + 621*x^4 + 474*x^6 + 494*x^8))/w2^4))/w1^12 + 
      (593*x^4 + (593*x^4)/w2^8 - (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^6 - 
        (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^2 + 
        (3154 + 2120*x^2 + 5782*x^4 + 2120*x^6 + 3154*x^8)/w2^4)/w1^22 + 
      (593*x^4 + (593*x^4)/w2^8 - (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^6 - 
        (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^2 + 
        (3154 + 2120*x^2 + 5782*x^4 + 2120*x^6 + 3154*x^8)/w2^4)/w1^10 - 
      (2*(204*x^4 + (204*x^4)/w2^8 + (x^2*(10256 + 20231*x^2 + 10256*x^4))/
          w2^6 + (x^2*(10256 + 20231*x^2 + 10256*x^4))/w2^2 - 
         (2*(4020 + 5596*x^2 + 6995*x^4 + 5596*x^6 + 4020*x^8))/w2^4))/
       w1^16 - (172*x^4 + (172*x^4)/w2^8 + 
        (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^6 + 
        (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^2 - 
        (2*(6512 + 8685*x^2 + 11035*x^4 + 8685*x^6 + 6512*x^8))/w2^4)/w1^18 - 
      (172*x^4 + (172*x^4)/w2^8 + (x^2*(18710 + 35607*x^2 + 18710*x^4))/
         w2^6 + (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^2 - 
        (2*(6512 + 8685*x^2 + 11035*x^4 + 8685*x^6 + 6512*x^8))/w2^4)/
       w1^14) + (myq1^6*myq2^16*
      ((2*x^2*(x^2 + x^2/w2^4 + (6*(1 + 19*x^2 + x^4))/w2^2))/w2^2 + 
       (2*x^2*(x^2 + x^2/w2^4 + (6*(1 + 19*x^2 + x^4))/w2^2))/(w1^28*w2^2) + 
       (4*(33*x^4 + (33*x^4)/w2^8 + (-58*x^2 + 217*x^4 - 58*x^6)/w2^6 + 
          (-58*x^2 + 217*x^4 - 58*x^6)/w2^2 + (1 - 266*x^2 - 76*x^4 - 
            266*x^6 + x^8)/w2^4))/w1^24 + 
       (4*(33*x^4 + (33*x^4)/w2^8 + (-58*x^2 + 217*x^4 - 58*x^6)/w2^6 + 
          (-58*x^2 + 217*x^4 - 58*x^6)/w2^2 + (1 - 266*x^2 - 76*x^4 - 
            266*x^6 + x^8)/w2^4))/w1^4 + 
       (2*(8*x^4 + (8*x^4)/w2^8 + (x^2*(4 + 159*x^2 + 4*x^4))/w2^6 + 
          (x^2*(4 + 159*x^2 + 4*x^4))/w2^2 - 
          (2*(2 + 53*x^2 - 95*x^4 + 53*x^6 + 2*x^8))/w2^4))/w1^26 + 
       (2*(8*x^4 + (8*x^4)/w2^8 + (x^2*(4 + 159*x^2 + 4*x^4))/w2^6 + 
          (x^2*(4 + 159*x^2 + 4*x^4))/w2^2 - 
          (2*(2 + 53*x^2 - 95*x^4 + 53*x^6 + 2*x^8))/w2^4))/w1^2 + 
       (8*(51*x^4 + (51*x^4)/w2^8 - (x^2*(151 + 6*x^2 + 151*x^4))/w2^6 - 
          (x^2*(151 + 6*x^2 + 151*x^4))/w2^2 + (46 - 402*x^2 - 378*x^4 - 
            402*x^6 + 46*x^8)/w2^4))/w1^22 + 
       (8*(51*x^4 + (51*x^4)/w2^8 - (x^2*(151 + 6*x^2 + 151*x^4))/w2^6 - 
          (x^2*(151 + 6*x^2 + 151*x^4))/w2^2 + (46 - 402*x^2 - 378*x^4 - 
            402*x^6 + 46*x^8)/w2^4))/w1^6 - 
       (8*(117*x^4 + (117*x^4)/w2^8 + (8*x^2*(239 + 525*x^2 + 239*x^4))/
           w2^6 + (8*x^2*(239 + 525*x^2 + 239*x^4))/w2^2 - 
          (2*(1058 + 1256*x^2 + 765*x^4 + 1256*x^6 + 1058*x^8))/w2^4))/
        w1^14 + (2*(122*x^4 + (122*x^4)/w2^8 - 
          (5*x^2*(896 + 1691*x^2 + 896*x^4))/w2^6 - 
          (5*x^2*(896 + 1691*x^2 + 896*x^4))/w2^2 + 
          (2*(1802 + 865*x^2 - 137*x^4 + 865*x^6 + 1802*x^8))/w2^4))/w1^18 + 
       (2*(122*x^4 + (122*x^4)/w2^8 - (5*x^2*(896 + 1691*x^2 + 896*x^4))/
           w2^6 - (5*x^2*(896 + 1691*x^2 + 896*x^4))/w2^2 + 
          (2*(1802 + 865*x^2 - 137*x^4 + 865*x^6 + 1802*x^8))/w2^4))/w1^10 + 
       (589*x^4 + (589*x^4)/w2^8 - (4*x^2*(1081 + 1591*x^2 + 1081*x^4))/
          w2^6 - (4*x^2*(1081 + 1591*x^2 + 1081*x^4))/w2^2 + 
         (2348 - 2592*x^2 - 3074*x^4 - 2592*x^6 + 2348*x^8)/w2^4)/w1^20 + 
       (589*x^4 + (589*x^4)/w2^8 - (4*x^2*(1081 + 1591*x^2 + 1081*x^4))/
          w2^6 - (4*x^2*(1081 + 1591*x^2 + 1081*x^4))/w2^2 + 
         (2348 - 2592*x^2 - 3074*x^4 - 2592*x^6 + 2348*x^8)/w2^4)/w1^8 - 
       (521*x^4 + (521*x^4)/w2^8 + (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^6 + 
         (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^2 - 
         (2*(6840 + 7582*x^2 + 4479*x^4 + 7582*x^6 + 6840*x^8))/w2^4)/w1^16 - 
       (521*x^4 + (521*x^4)/w2^8 + (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^6 + 
         (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^2 - 
         (2*(6840 + 7582*x^2 + 4479*x^4 + 7582*x^6 + 6840*x^8))/w2^4)/w1^12))/
     w1^2))/(384*myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) - 
 (w1*w2^4*((2*myq1*myq2^21*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2 + x^2/w1^16 - (2*(2 + 7*x^2 + 2*x^4))/w1^14 - 
       (2*(2 + 7*x^2 + 2*x^4))/w1^2 - (4*(7 + 36*x^2 + 7*x^4))/w1^12 - 
       (4*(7 + 36*x^2 + 7*x^4))/w1^4 - (6*(20 + 91*x^2 + 20*x^4))/w1^8 - 
       (2*(32 + 181*x^2 + 32*x^4))/w1^10 - (2*(32 + 181*x^2 + 32*x^4))/w1^6))/
     (w1^7*w2^3) + (4*myq2^22*(x^2 + 18*x^4 + x^6 - 
       (2*x^2*(9 - 10*x^2 + 9*x^4))/w1^14 - (2*x^2*(9 - 10*x^2 + 9*x^4))/
        w1^2 + (x^2 + 18*x^4 + x^6)/w1^16 + 
       (4*(2 - 7*x^2 - 6*x^4 - 7*x^6 + 2*x^8))/w1^12 + 
       (4*(2 - 7*x^2 - 6*x^4 - 7*x^6 + 2*x^8))/w1^4 + 
       (24 - 62*x^2 - 228*x^4 - 62*x^6 + 24*x^8)/w1^10 + 
       (24 - 62*x^2 - 228*x^4 - 62*x^6 + 24*x^8)/w1^6 + 
       (2*(36 + 27*x^2 - 82*x^4 + 27*x^6 + 36*x^8))/w1^8))/(w1^8*w2^4) - 
    (2*myq1^5*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-4*(6 + 6/w2^4 - 203/w2^2)*x^2)/w1^20 - 
       (4*(6 + 6/w2^4 - 203/w2^2)*x^2)/w1^4 + (13*x^2)/w2^2 + 
       (13*x^2)/(w1^24*w2^2) + (2*(245*x^2 + (245*x^2)/w2^4 + 
          (-500 + 3014*x^2 - 500*x^4)/w2^2))/w1^14 + 
       (2*(245*x^2 + (245*x^2)/w2^4 + (-500 + 3014*x^2 - 500*x^4)/w2^2))/
        w1^10 + (230*x^2 + (230*x^2)/w2^4 + (-356 + 4767*x^2 - 356*x^4)/w2^2)/
        w1^16 + (230*x^2 + (230*x^2)/w2^4 + (-356 + 4767*x^2 - 356*x^4)/w2^2)/
        w1^8 + (8*(76*x^2 + (76*x^2)/w2^4 + (-103 + 905*x^2 - 103*x^4)/w2^2))/
        w1^12 + (4*(6*x^2 + (6*x^2)/w2^4 + (-41 + 573*x^2 - 41*x^4)/w2^2))/
        w1^18 + (4*(6*x^2 + (6*x^2)/w2^4 + (-41 + 573*x^2 - 41*x^4)/w2^2))/
        w1^6 - (4*(x^2 + x^2/w2^4 + (1 - 23*x^2 + x^4)/w2^2))/w1^22 - 
       (4*(x^2 + x^2/w2^4 + (1 - 23*x^2 + x^4)/w2^2))/w1^2))/(w1^3*w2) + 
    (2*myq1^7*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((7*x^2)/w2^2 + (7*x^2)/(w1^28*w2^2) + 
       (2304*x^2 + (2304*x^2)/w2^4 + (-5136 + 8287*x^2 - 5136*x^4)/w2^2)/
        w1^16 + (2304*x^2 + (2304*x^2)/w2^4 + (-5136 + 8287*x^2 - 5136*x^4)/
          w2^2)/w1^12 + (4*(409*x^2 + (409*x^2)/w2^4 + 
          (-843 + 1508*x^2 - 843*x^4)/w2^2))/w1^18 + 
       (4*(409*x^2 + (409*x^2)/w2^4 + (-843 + 1508*x^2 - 843*x^4)/w2^2))/
        w1^10 + (8*(317*x^2 + (317*x^2)/w2^4 + (-815 + 1032*x^2 - 815*x^4)/
           w2^2))/w1^14 + (4*(206*x^2 + (206*x^2)/w2^4 + 
          (-306 + 1115*x^2 - 306*x^4)/w2^2))/w1^20 + 
       (4*(206*x^2 + (206*x^2)/w2^4 + (-306 + 1115*x^2 - 306*x^4)/w2^2))/
        w1^8 + (4*(61*x^2 + (61*x^2)/w2^4 + (-73 + 528*x^2 - 73*x^4)/w2^2))/
        w1^22 + (4*(61*x^2 + (61*x^2)/w2^4 + (-73 + 528*x^2 - 73*x^4)/w2^2))/
        w1^6 + (24*x^2 + (24*x^2)/w2^4 + (-8 + 686*x^2 - 8*x^4)/w2^2)/w1^24 + 
       (24*x^2 + (24*x^2)/w2^4 + (-8 + 686*x^2 - 8*x^4)/w2^2)/w1^4 + 
       (4*(x^2 + x^2/w2^4 - (1 - 12*x^2 + x^4)/w2^2))/w1^26 + 
       (4*(x^2 + x^2/w2^4 - (1 - 12*x^2 + x^4)/w2^2))/w1^2))/(w1*w2) - 
    (myq1^22*(1 + w1^(-2))^4*x^2*((1 + w1^(-4))*x^2 + 
       ((1 + w1^(-4))*x^2)/w2^8 + (2*(3*x^2 + (3*x^2)/w1^4 + 
          (8*(1 + x^2)^2)/w1^2))/w2^4 - 
       (4*(1 + x^2 + x^4 + (2*(1 + x^2)^2)/w1^2 + (1 + x^2 + x^4)/w1^4))/
        w2^6 - (4*(1 + x^2 + x^4 + (2*(1 + x^2)^2)/w1^2 + 
          (1 + x^2 + x^4)/w1^4))/w2^2))/w1^10 - 
    (4*myq1^21*myq2*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(1 + w2^(-4))*x^2 + (2*(1 + w2^(-4))*x^2)/w1^8 + 
       (7*x^2 + (7*x^2)/w2^4 + (2*(1 - 3*x^2 + x^4))/w2^2)/w1^6 + 
       (7*x^2 + (7*x^2)/w2^4 + (2*(1 - 3*x^2 + x^4))/w2^2)/w1^2 + 
       (13*x^2 + (13*x^2)/w2^4 + (4 - 6*x^2 + 4*x^4)/w2^2)/w1^4))/(w1^9*w2) + 
    (2*myq1^3*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((5*x^2)/w2^2 + (5*x^2)/(w1^20*w2^2) - 
       (4*(x^2 + x^2/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^18 - 
       (4*(x^2 + x^2/w2^4 - (1 + 16*x^2 + x^4)/w2^2))/w1^2 + 
       (8*(8*x^2 + (8*x^2)/w2^4 + (19 + 349*x^2 + 19*x^4)/w2^2))/w1^10 - 
       (4*(5*x^2 + (5*x^2)/w2^4 - (20 + 337*x^2 + 20*x^4)/w2^2))/w1^14 - 
       (4*(5*x^2 + (5*x^2)/w2^4 - (20 + 337*x^2 + 20*x^4)/w2^2))/w1^6 + 
       (-20*x^2 - (20*x^2)/w2^4 + (44 + 515*x^2 + 44*x^4)/w2^2)/w1^16 + 
       (-20*x^2 - (20*x^2)/w2^4 + (44 + 515*x^2 + 44*x^4)/w2^2)/w1^4 + 
       (4*(7*x^2 + (7*x^2)/w2^4 + (64 + 642*x^2 + 64*x^4)/w2^2))/w1^12 + 
       (4*(7*x^2 + (7*x^2)/w2^4 + (64 + 642*x^2 + 64*x^4)/w2^2))/w1^8))/
     (w1^5*w2) - (4*myq1^9*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((2 + 2/w2^4 + 3/w2^2)*x^2 + ((2 + 2/w2^4 + 3/w2^2)*x^2)/w1^28 + 
       (2*(5 + 5/w2^4 + 73/w2^2)*x^2)/w1^26 + (2*(5 + 5/w2^4 + 73/w2^2)*x^2)/
        w1^2 + (2896*x^2 + (2896*x^2)/w2^4 + (-6528 + 1331*x^2 - 6528*x^4)/
          w2^2)/w1^16 + (2896*x^2 + (2896*x^2)/w2^4 + 
         (-6528 + 1331*x^2 - 6528*x^4)/w2^2)/w1^12 + 
       (2*(1095*x^2 + (1095*x^2)/w2^4 + (-1976 + 961*x^2 - 1976*x^4)/w2^2))/
        w1^18 + (2*(1095*x^2 + (1095*x^2)/w2^4 + (-1976 + 961*x^2 - 1976*x^4)/
           w2^2))/w1^10 + (1268*x^2 + (1268*x^2)/w2^4 + 
         (-1718 + 1801*x^2 - 1718*x^4)/w2^2)/w1^20 + 
       (1268*x^2 + (1268*x^2)/w2^4 + (-1718 + 1801*x^2 - 1718*x^4)/w2^2)/
        w1^8 + (4*(127*x^2 + (127*x^2)/w2^4 + (-116 + 323*x^2 - 116*x^4)/
           w2^2))/w1^22 + (4*(127*x^2 + (127*x^2)/w2^4 + 
          (-116 + 323*x^2 - 116*x^4)/w2^2))/w1^6 + 
       (126*x^2 + (126*x^2)/w2^4 + (-70 + 545*x^2 - 70*x^4)/w2^2)/w1^24 + 
       (126*x^2 + (126*x^2)/w2^4 + (-70 + 545*x^2 - 70*x^4)/w2^2)/w1^4 + 
       (16*(198*x^2 + (198*x^2)/w2^4 - (5*(94 - 15*x^2 + 94*x^4))/w2^2))/
        w1^14))/(w1*w2) + (4*myq1^19*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(2*(1 + w1^(-2))^2*(4 + 4/w1^12 + 13/w1^10 + 31/w1^8 + 
         30/w1^6 + 31/w1^4 + 13/w1^2)*x^2 + 
       (2*(1 + w1^(-2))^2*(4 + 4/w1^12 + 13/w1^10 + 31/w1^8 + 30/w1^6 + 
          31/w1^4 + 13/w1^2)*x^2)/w2^4 - (4*(2 + x^2 + 2*x^4) + 
         (4*(2 + x^2 + 2*x^4))/w1^16 + (20*(4 + x^2 + 4*x^4))/w1^8 + 
         (42 + 43*x^2 + 42*x^4)/w1^14 + (42 + 43*x^2 + 42*x^4)/w1^2 + 
         (88 + 86*x^2 + 88*x^4)/w1^12 + (88 + 86*x^2 + 88*x^4)/w1^4 + 
         (104 + 77*x^2 + 104*x^4)/w1^10 + (104 + 77*x^2 + 104*x^4)/w1^6)/
        w2^2))/(w1^7*w2) - (2*myq1^17*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(4*(1 + w1^(-2))^2*(10 + 10/w1^16 + 32/w1^14 + 81/w1^12 + 
         98/w1^10 + 136/w1^8 + 98/w1^6 + 81/w1^4 + 32/w1^2)*x^2 + 
       (4*(1 + w1^(-2))^2*(10 + 10/w1^16 + 32/w1^14 + 81/w1^12 + 98/w1^10 + 
          136/w1^8 + 98/w1^6 + 81/w1^4 + 32/w1^2)*x^2)/w2^4 - 
       (8*(3 + 2*x^2 + 3*x^4) + (8*(3 + 2*x^2 + 3*x^4))/w1^20 + 
         (184 + 191*x^2 + 184*x^4)/w1^18 + (184 + 191*x^2 + 184*x^4)/w1^2 + 
         (4*(343 + 214*x^2 + 343*x^4))/w1^14 + (4*(343 + 214*x^2 + 343*x^4))/
          w1^6 + (620 + 506*x^2 + 620*x^4)/w1^16 + (620 + 506*x^2 + 620*x^4)/
          w1^4 + (2024 + 718*x^2 + 2024*x^4)/w1^12 + 
         (2024 + 718*x^2 + 2024*x^4)/w1^8 + (2504 + 946*x^2 + 2504*x^4)/
          w1^10)/w2^2))/(w1^5*w2) + (2*myq1^15*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*(4*(1 + w1^(-2))^2*(10 + 10/w1^20 + 
         32/w1^18 + 113/w1^16 + 194/w1^14 + 327/w1^12 + 308/w1^10 + 
         327/w1^8 + 194/w1^6 + 113/w1^4 + 32/w1^2)*x^2 + 
       (4*(1 + w1^(-2))^2*(10 + 10/w1^20 + 32/w1^18 + 113/w1^16 + 194/w1^14 + 
          327/w1^12 + 308/w1^10 + 327/w1^8 + 194/w1^6 + 113/w1^4 + 32/w1^2)*
         x^2)/w2^4 - (8*(2 + x^2 + 2*x^4) + (8*(2 + x^2 + 2*x^4))/w1^24 + 
         (144 + 77*x^2 + 144*x^4)/w1^22 + (144 + 77*x^2 + 144*x^4)/w1^2 + 
         (4*(157 + 52*x^2 + 157*x^4))/w1^20 + (4*(157 + 52*x^2 + 157*x^4))/
          w1^4 + (8*(576 + 259*x^2 + 576*x^4))/w1^16 + 
         (8*(576 + 259*x^2 + 576*x^4))/w1^8 + (8*(1099 + 540*x^2 + 1099*x^4))/
          w1^12 + (2080 + 937*x^2 + 2080*x^4)/w1^18 + 
         (2080 + 937*x^2 + 2080*x^4)/w1^6 + (7824 + 4234*x^2 + 7824*x^4)/
          w1^14 + (7824 + 4234*x^2 + 7824*x^4)/w1^10)/w2^2))/(w1^3*w2) - 
    (2*myq1^13*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (20*(1 + w2^(-4))*x^2 + (20*(1 + w2^(-4))*x^2)/w1^28 + 
       (4*(344*x^2 + (344*x^2)/w2^4 + (-322 + 89*x^2 - 322*x^4)/w2^2))/
        w1^22 + (4*(344*x^2 + (344*x^2)/w2^4 + (-322 + 89*x^2 - 322*x^4)/
           w2^2))/w1^6 + (102*x^2 + (102*x^2)/w2^4 + (-40 + 23*x^2 - 40*x^4)/
          w2^2)/w1^26 + (102*x^2 + (102*x^2)/w2^4 + (-40 + 23*x^2 - 40*x^4)/
          w2^2)/w1^2 + (2*(231*x^2 + (231*x^2)/w2^4 - 
          (46*(3 - 2*x^2 + 3*x^4))/w2^2))/w1^24 + 
       (2*(231*x^2 + (231*x^2)/w2^4 - (46*(3 - 2*x^2 + 3*x^4))/w2^2))/w1^4 + 
       (4*(2039*x^2 + (2039*x^2)/w2^4 - (10*(371 + 184*x^2 + 371*x^4))/w2^2))/
        w1^16 + (4*(2039*x^2 + (2039*x^2)/w2^4 - 
          (10*(371 + 184*x^2 + 371*x^4))/w2^2))/w1^12 + 
       (2*(1595*x^2 + (1595*x^2)/w2^4 - (2*(981 + 4*x^2 + 981*x^4))/w2^2))/
        w1^20 + (2*(1595*x^2 + (1595*x^2)/w2^4 - (2*(981 + 4*x^2 + 981*x^4))/
           w2^2))/w1^8 + (8*(1160*x^2 + (1160*x^2)/w2^4 - 
          (2258 + 1343*x^2 + 2258*x^4)/w2^2))/w1^14 + 
       (5710*x^2 + (5710*x^2)/w2^4 - (9240 + 3319*x^2 + 9240*x^4)/w2^2)/
        w1^18 + (5710*x^2 + (5710*x^2)/w2^4 - (9240 + 3319*x^2 + 9240*x^4)/
          w2^2)/w1^10))/(w1*w2) + (2*myq1^11*myq2^11*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*((47*x^2)/w2^2 + (47*x^2)/(w1^28*w2^2) + 
       (2*(1772*x^2 + (1772*x^2)/w2^4 + (-2398 + 851*x^2 - 2398*x^4)/w2^2))/
        w1^20 + (2*(1772*x^2 + (1772*x^2)/w2^4 + (-2398 + 851*x^2 - 2398*x^4)/
           w2^2))/w1^8 + (4*(407*x^2 + (407*x^2)/w2^4 + 
          (-367 + 372*x^2 - 367*x^4)/w2^2))/w1^22 + 
       (4*(407*x^2 + (407*x^2)/w2^4 + (-367 + 372*x^2 - 367*x^4)/w2^2))/
        w1^6 + (4*(134*x^2 + (134*x^2)/w2^4 + (-73 + 175*x^2 - 73*x^4)/w2^2))/
        w1^24 + (4*(134*x^2 + (134*x^2)/w2^4 + (-73 + 175*x^2 - 73*x^4)/
           w2^2))/w1^4 + (4*(28*x^2 + (28*x^2)/w2^4 - (5*(1 - 11*x^2 + x^4))/
           w2^2))/w1^26 + (4*(28*x^2 + (28*x^2)/w2^4 - (5*(1 - 11*x^2 + x^4))/
           w2^2))/w1^2 + (8*(1249*x^2 + (1249*x^2)/w2^4 - 
          (2621 + 1026*x^2 + 2621*x^4)/w2^2))/w1^14 + 
       (4*(1564*x^2 + (1564*x^2)/w2^4 - (2691 + 101*x^2 + 2691*x^4)/w2^2))/
        w1^18 + (4*(1564*x^2 + (1564*x^2)/w2^4 - (2691 + 101*x^2 + 2691*x^4)/
           w2^2))/w1^10 + (8912*x^2 + (8912*x^2)/w2^4 - 
         (17928 + 5809*x^2 + 17928*x^4)/w2^2)/w1^16 + 
       (8912*x^2 + (8912*x^2)/w2^4 - (17928 + 5809*x^2 + 17928*x^4)/w2^2)/
        w1^12))/(w1*w2) + (2*myq1^20*myq2^2*
      ((4 + 4/w1^8 + 3/w1^4)*(1 + w1^(-2))^4*x^4 + 
       ((4 + 4/w1^8 + 3/w1^4)*(1 + w1^(-2))^4*x^4)/w2^8 - 
       (x^2*(8 + 7*x^2 + 8*x^4 + (8 + 7*x^2 + 8*x^4)/w1^16 + 
          (44 + 56*x^2 + 44*x^4)/w1^14 + (44 + 56*x^2 + 44*x^4)/w1^2 + 
          (133 + 184*x^2 + 133*x^4)/w1^12 + (133 + 184*x^2 + 133*x^4)/w1^4 + 
          (278 + 368*x^2 + 278*x^4)/w1^10 + (278 + 368*x^2 + 278*x^4)/w1^6 + 
          (382 + 506*x^2 + 382*x^4)/w1^8))/w2^6 - 
       (x^2*(8 + 7*x^2 + 8*x^4 + (8 + 7*x^2 + 8*x^4)/w1^16 + 
          (44 + 56*x^2 + 44*x^4)/w1^14 + (44 + 56*x^2 + 44*x^4)/w1^2 + 
          (133 + 184*x^2 + 133*x^4)/w1^12 + (133 + 184*x^2 + 133*x^4)/w1^4 + 
          (278 + 368*x^2 + 278*x^4)/w1^10 + (278 + 368*x^2 + 278*x^4)/w1^6 + 
          (382 + 506*x^2 + 382*x^4)/w1^8))/w2^2 + 
       (2*(2 + 2*x^2 + 11*x^4 + 2*x^6 + 2*x^8 + (2 + 2*x^2 + 11*x^4 + 2*x^6 + 
            2*x^8)/w1^16 + (4*(5 + 20*x^2 + 54*x^4 + 20*x^6 + 5*x^8))/w1^10 + 
          (4*(5 + 20*x^2 + 54*x^4 + 20*x^6 + 5*x^8))/w1^6 + 
          (2*(6 + 9*x^2 + 34*x^4 + 9*x^6 + 6*x^8))/w1^14 + 
          (2*(6 + 9*x^2 + 34*x^4 + 9*x^6 + 6*x^8))/w1^2 + 
          (2*(6 + 45*x^2 + 112*x^4 + 45*x^6 + 6*x^8))/w1^8 + 
          (24 + 61*x^2 + 181*x^4 + 61*x^6 + 24*x^8)/w1^12 + 
          (24 + 61*x^2 + 181*x^4 + 61*x^6 + 24*x^8)/w1^4))/w2^4))/w1^8 + 
    (2*myq1^2*myq2^20*(-(x^2*(3*x^2 + (3*x^2)/w2^4 + (2*(5 + 67*x^2 + 5*x^4))/
           w2^2)) - (3*x^4 + (3*x^4)/w2^4 + (2*x^2*(5 + 67*x^2 + 5*x^4))/
          w2^2)/w1^20 + (5*x^2*(10 - 9*x^2 + 10*x^4) + 
         (5*x^2*(10 - 9*x^2 + 10*x^4))/w2^4 + (-40 + 278*x^2 + 182*x^4 + 
           278*x^6 - 40*x^8)/w2^2)/w1^16 + (5*x^2*(10 - 9*x^2 + 10*x^4) + 
         (5*x^2*(10 - 9*x^2 + 10*x^4))/w2^4 + (-40 + 278*x^2 + 182*x^4 + 
           278*x^6 - 40*x^8)/w2^2)/w1^4 + 
       (2*(2*(x^2 - 9*x^4 + x^6) + (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
          (2 + 67*x^2 - 70*x^4 + 67*x^6 + 2*x^8)/w2^2))/w1^18 + 
       (2*(2*(x^2 - 9*x^4 + x^6) + (2*(x^2 - 9*x^4 + x^6))/w2^4 + 
          (2 + 67*x^2 - 70*x^4 + 67*x^6 + 2*x^8)/w2^2))/w1^2 + 
       (4*(x^2*(37 + 40*x^2 + 37*x^4) + (x^2*(37 + 40*x^2 + 37*x^4))/w2^4 - 
          (4*(12 - 38*x^2 - 97*x^4 - 38*x^6 + 12*x^8))/w2^2))/w1^14 + 
       (4*(x^2*(37 + 40*x^2 + 37*x^4) + (x^2*(37 + 40*x^2 + 37*x^4))/w2^4 - 
          (4*(12 - 38*x^2 - 97*x^4 - 38*x^6 + 12*x^8))/w2^2))/w1^6 + 
       (2*(x^2*(129 + 326*x^2 + 129*x^4) + (x^2*(129 + 326*x^2 + 129*x^4))/
           w2^4 - (2*(184 + 101*x^2 - 250*x^4 + 101*x^6 + 184*x^8))/w2^2))/
        w1^12 + (2*(x^2*(129 + 326*x^2 + 129*x^4) + 
          (x^2*(129 + 326*x^2 + 129*x^4))/w2^4 - 
          (2*(184 + 101*x^2 - 250*x^4 + 101*x^6 + 184*x^8))/w2^2))/w1^8 + 
       (4*(x^2*(73 + 230*x^2 + 73*x^4) + (x^2*(73 + 230*x^2 + 73*x^4))/w2^4 - 
          (194 + 29*x^2 - 438*x^4 + 29*x^6 + 194*x^8)/w2^2))/w1^10))/
     (w1^6*w2^2) - (2*myq1^18*myq2^4*((11 + 11/w1^12 + 15/w1^8 + 15/w1^4)*
        (1 + w1^(-2))^4*x^4 + ((11 + 11/w1^12 + 15/w1^8 + 15/w1^4)*
         (1 + w1^(-2))^4*x^4)/w2^8 - (2*x^2*(2*(9 + 11*x^2 + 9*x^4) + 
          (2*(9 + 11*x^2 + 9*x^4))/w1^20 + (86 + 115*x^2 + 86*x^4)/w1^18 + 
          (86 + 115*x^2 + 86*x^4)/w1^2 + (217 + 271*x^2 + 217*x^4)/w1^16 + 
          (217 + 271*x^2 + 217*x^4)/w1^4 + (2*(353 + 501*x^2 + 353*x^4))/
           w1^10 + (422 + 508*x^2 + 422*x^4)/w1^14 + 
          (422 + 508*x^2 + 422*x^4)/w1^6 + (671 + 921*x^2 + 671*x^4)/w1^12 + 
          (671 + 921*x^2 + 671*x^4)/w1^8))/w2^6 - 
       (2*x^2*(2*(9 + 11*x^2 + 9*x^4) + (2*(9 + 11*x^2 + 9*x^4))/w1^20 + 
          (86 + 115*x^2 + 86*x^4)/w1^18 + (86 + 115*x^2 + 86*x^4)/w1^2 + 
          (217 + 271*x^2 + 217*x^4)/w1^16 + (217 + 271*x^2 + 217*x^4)/w1^4 + 
          (2*(353 + 501*x^2 + 353*x^4))/w1^10 + (422 + 508*x^2 + 422*x^4)/
           w1^14 + (422 + 508*x^2 + 422*x^4)/w1^6 + (671 + 921*x^2 + 671*x^4)/
           w1^12 + (671 + 921*x^2 + 671*x^4)/w1^8))/w2^2 + 
       (2*(3 + 20*x^2 + 53*x^4 + 20*x^6 + 3*x^8 + 
          (3 + 20*x^2 + 53*x^4 + 20*x^6 + 3*x^8)/w1^20 + 
          (8*(23 + 38*x^2 + 79*x^4 + 38*x^6 + 23*x^8))/w1^14 + 
          (8*(23 + 38*x^2 + 79*x^4 + 38*x^6 + 23*x^8))/w1^6 + 
          (30 + 103*x^2 + 264*x^4 + 103*x^6 + 30*x^8)/w1^18 + 
          (30 + 103*x^2 + 264*x^4 + 103*x^6 + 30*x^8)/w1^2 + 
          (2*(98 - 61*x^2 + 72*x^4 - 61*x^6 + 98*x^8))/w1^10 + 
          (101 + 276*x^2 + 617*x^4 + 276*x^6 + 101*x^8)/w1^16 + 
          (101 + 276*x^2 + 617*x^4 + 276*x^6 + 101*x^8)/w1^4 + 
          (228 + 220*x^2 + 598*x^4 + 220*x^6 + 228*x^8)/w1^12 + 
          (228 + 220*x^2 + 598*x^4 + 220*x^6 + 228*x^8)/w1^8))/w2^4))/w1^6 + 
    (2*myq1^16*myq2^6*(2*(1 + w1^(-2))^4*(9 + 9/w1^16 + 2/w1^14 + 16/w1^12 - 
         2/w1^10 + 20/w1^8 - 2/w1^6 + 16/w1^4 + 2/w1^2)*x^4 + 
       (2*(1 + w1^(-2))^4*(9 + 9/w1^16 + 2/w1^14 + 16/w1^12 - 2/w1^10 + 
          20/w1^8 - 2/w1^6 + 16/w1^4 + 2/w1^2)*x^4)/w2^8 - 
       (x^2*(44 + 58*x^2 + 44*x^4 + (44 + 58*x^2 + 44*x^4)/w1^24 + 
          (240 + 329*x^2 + 240*x^4)/w1^22 + (240 + 329*x^2 + 240*x^4)/w1^2 + 
          (2*(402 + 503*x^2 + 402*x^4))/w1^20 + (2*(402 + 503*x^2 + 402*x^4))/
           w1^4 + (1912 + 2445*x^2 + 1912*x^4)/w1^18 + 
          (1912 + 2445*x^2 + 1912*x^4)/w1^6 + (3304 + 4766*x^2 + 3304*x^4)/
           w1^16 + (3304 + 4766*x^2 + 3304*x^4)/w1^8 + 
          (3872 + 5706*x^2 + 3872*x^4)/w1^14 + (3872 + 5706*x^2 + 3872*x^4)/
           w1^10 + (4464 + 6740*x^2 + 4464*x^4)/w1^12))/w2^6 - 
       (x^2*(44 + 58*x^2 + 44*x^4 + (44 + 58*x^2 + 44*x^4)/w1^24 + 
          (240 + 329*x^2 + 240*x^4)/w1^22 + (240 + 329*x^2 + 240*x^4)/w1^2 + 
          (2*(402 + 503*x^2 + 402*x^4))/w1^20 + (2*(402 + 503*x^2 + 402*x^4))/
           w1^4 + (1912 + 2445*x^2 + 1912*x^4)/w1^18 + 
          (1912 + 2445*x^2 + 1912*x^4)/w1^6 + (3304 + 4766*x^2 + 3304*x^4)/
           w1^16 + (3304 + 4766*x^2 + 3304*x^4)/w1^8 + 
          (3872 + 5706*x^2 + 3872*x^4)/w1^14 + (3872 + 5706*x^2 + 3872*x^4)/
           w1^10 + (4464 + 6740*x^2 + 4464*x^4)/w1^12))/w2^2 + 
       (2*(2*(1 + 13*x^2 + 36*x^4 + 13*x^6 + x^8) + 
          (2*(1 + 13*x^2 + 36*x^4 + 13*x^6 + x^8))/w1^24 + 
          (26 + 123*x^2 + 359*x^4 + 123*x^6 + 26*x^8)/w1^22 + 
          (26 + 123*x^2 + 359*x^4 + 123*x^6 + 26*x^8)/w1^2 + 
          (128 + 487*x^2 + 1104*x^4 + 487*x^6 + 128*x^8)/w1^20 + 
          (128 + 487*x^2 + 1104*x^4 + 487*x^6 + 128*x^8)/w1^4 + 
          (382 + 997*x^2 + 1975*x^4 + 997*x^6 + 382*x^8)/w1^18 + 
          (382 + 997*x^2 + 1975*x^4 + 997*x^6 + 382*x^8)/w1^6 + 
          (2*(391 + 691*x^2 + 1374*x^4 + 691*x^6 + 391*x^8))/w1^16 + 
          (2*(391 + 691*x^2 + 1374*x^4 + 691*x^6 + 391*x^8))/w1^8 + 
          (2*(500 + 60*x^2 + 249*x^4 + 60*x^6 + 500*x^8))/w1^14 + 
          (2*(500 + 60*x^2 + 249*x^4 + 60*x^6 + 500*x^8))/w1^10 + 
          (2*(596 + 105*x^2 + 228*x^4 + 105*x^6 + 596*x^8))/w1^12))/w2^4))/
     w1^4 + (2*myq1^4*myq2^18*((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
       (2*x^2*(7 + 93*x^2 + 7*x^4))/w2^4 + ((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
         (2*x^2*(7 + 93*x^2 + 7*x^4))/w2^4)/w1^24 + 
       (4*x^4 + (4*x^4)/w2^8 + (-4*x^2 + 121*x^4 - 4*x^6)/w2^6 + 
         (-4*x^2 + 121*x^4 - 4*x^6)/w2^2 - 
         (2*(4 + 91*x^2 - 113*x^4 + 91*x^6 + 4*x^8))/w2^4)/w1^22 + 
       (4*x^4 + (4*x^4)/w2^8 + (-4*x^2 + 121*x^4 - 4*x^6)/w2^6 + 
         (-4*x^2 + 121*x^4 - 4*x^6)/w2^2 - 
         (2*(4 + 91*x^2 - 113*x^4 + 91*x^6 + 4*x^8))/w2^4)/w1^2 + 
       (26*x^4 + (26*x^4)/w2^8 + (-130*x^2 + 241*x^4 - 130*x^6)/w2^6 + 
         (-130*x^2 + 241*x^4 - 130*x^6)/w2^2 + (28 - 544*x^2 - 246*x^4 - 
           544*x^6 + 28*x^8)/w2^4)/w1^20 + (26*x^4 + (26*x^4)/w2^8 + 
         (-130*x^2 + 241*x^4 - 130*x^6)/w2^6 + (-130*x^2 + 241*x^4 - 130*x^6)/
          w2^2 + (28 - 544*x^2 - 246*x^4 - 544*x^6 + 28*x^8)/w2^4)/w1^4 + 
       (60*x^4 + (60*x^4)/w2^8 - (x^2*(492 + 283*x^2 + 492*x^4))/w2^6 - 
         (x^2*(492 + 283*x^2 + 492*x^4))/w2^2 + 
         (2*(136 - 689*x^2 - 1143*x^4 - 689*x^6 + 136*x^8))/w2^4)/w1^18 + 
       (60*x^4 + (60*x^4)/w2^8 - (x^2*(492 + 283*x^2 + 492*x^4))/w2^6 - 
         (x^2*(492 + 283*x^2 + 492*x^4))/w2^2 + 
         (2*(136 - 689*x^2 - 1143*x^4 - 689*x^6 + 136*x^8))/w2^4)/w1^6 + 
       (43*x^4 + (43*x^4)/w2^8 - (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^6 - 
         (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^2 + 
         (4*(340 - 9*x^2 - 456*x^4 - 9*x^6 + 340*x^8))/w2^4)/w1^16 + 
       (43*x^4 + (43*x^4)/w2^8 - (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^6 - 
         (33*x^2*(37 + 69*x^2 + 37*x^4))/w2^2 + 
         (4*(340 - 9*x^2 - 456*x^4 - 9*x^6 + 340*x^8))/w2^4)/w1^8 - 
       (2*(26*x^4 + (26*x^4)/w2^8 + (x^2*(977 + 2275*x^2 + 977*x^4))/w2^6 + 
          (x^2*(977 + 2275*x^2 + 977*x^4))/w2^2 - 
          (2*(650 + 367*x^2 - 471*x^4 + 367*x^6 + 650*x^8))/w2^4))/w1^14 - 
       (2*(26*x^4 + (26*x^4)/w2^8 + (x^2*(977 + 2275*x^2 + 977*x^4))/w2^6 + 
          (x^2*(977 + 2275*x^2 + 977*x^4))/w2^2 - 
          (2*(650 + 367*x^2 - 471*x^4 + 367*x^6 + 650*x^8))/w2^4))/w1^10 - 
       (2*(57*x^4 + (57*x^4)/w2^8 + (x^2*(1189 + 2861*x^2 + 1189*x^4))/w2^6 + 
          (x^2*(1189 + 2861*x^2 + 1189*x^4))/w2^2 - 
          (2*(898 + 967*x^2 + 110*x^4 + 967*x^6 + 898*x^8))/w2^4))/w1^12))/
     w1^4 - 2*myq1^8*myq2^14*(((1 + w2^(-4) - 26/w2^2)*x^4)/w2^2 + 
      ((1 + w2^(-4) - 26/w2^2)*x^4)/(w1^32*w2^2) - 
      (x^2*(4*x^2 + (4*x^2)/w2^8 + (-22 + 62*x^2 - 22*x^4)/w2^4 + 
         (4 + 99*x^2 + 4*x^4)/w2^6 + (4 + 99*x^2 + 4*x^4)/w2^2))/w1^30 - 
      (x^2*(4*x^2 + (4*x^2)/w2^8 + (-22 + 62*x^2 - 22*x^4)/w2^4 + 
         (4 + 99*x^2 + 4*x^4)/w2^6 + (4 + 99*x^2 + 4*x^4)/w2^2))/w1^2 + 
      (-56*x^4 - (56*x^4)/w2^8 + (66*x^2 - 302*x^4 + 66*x^6)/w2^6 + 
        (66*x^2 - 302*x^4 + 66*x^6)/w2^2 + 
        (4*(1 + 56*x^2 - x^4 + 56*x^6 + x^8))/w2^4)/w1^28 + 
      (-56*x^4 - (56*x^4)/w2^8 + (66*x^2 - 302*x^4 + 66*x^6)/w2^6 + 
        (66*x^2 - 302*x^4 + 66*x^6)/w2^2 + 
        (4*(1 + 56*x^2 - x^4 + 56*x^6 + x^8))/w2^4)/w1^4 - 
      (2*(116*x^4 + (116*x^4)/w2^8 + (-208*x^2 + 87*x^4 - 208*x^6)/w2^6 + 
         (-208*x^2 + 87*x^4 - 208*x^6)/w2^2 + (38 - 396*x^2 - 6*x^4 - 
           396*x^6 + 38*x^8)/w2^4))/w1^26 - 
      (2*(116*x^4 + (116*x^4)/w2^8 + (-208*x^2 + 87*x^4 - 208*x^6)/w2^6 + 
         (-208*x^2 + 87*x^4 - 208*x^6)/w2^2 + (38 - 396*x^2 - 6*x^4 - 
           396*x^6 + 38*x^8)/w2^4))/w1^6 - 
      (2*(242*x^4 + (242*x^4)/w2^8 - (x^2*(938 + 971*x^2 + 938*x^4))/w2^6 - 
         (x^2*(938 + 971*x^2 + 938*x^4))/w2^2 + 
         (280 - 648*x^2 + 50*x^4 - 648*x^6 + 280*x^8)/w2^4))/w1^24 - 
      (2*(242*x^4 + (242*x^4)/w2^8 - (x^2*(938 + 971*x^2 + 938*x^4))/w2^6 - 
         (x^2*(938 + 971*x^2 + 938*x^4))/w2^2 + 
         (280 - 648*x^2 + 50*x^4 - 648*x^6 + 280*x^8)/w2^4))/w1^8 - 
      (4*(136*x^4 + (136*x^4)/w2^8 - (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^6 - 
         (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^2 + 
         (617 + 5*x^2 + 260*x^4 + 5*x^6 + 617*x^8)/w2^4))/w1^22 - 
      (4*(136*x^4 + (136*x^4)/w2^8 - (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^6 - 
         (3*x^2*(394 + 599*x^2 + 394*x^4))/w2^2 + 
         (617 + 5*x^2 + 260*x^4 + 5*x^6 + 617*x^8)/w2^4))/w1^10 - 
      (2*(90*x^4 + (90*x^4)/w2^8 - (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^6 - 
         (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^2 + 
         (3146 + 2676*x^2 + 3098*x^4 + 2676*x^6 + 3146*x^8)/w2^4))/w1^20 - 
      (2*(90*x^4 + (90*x^4)/w2^8 - (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^6 - 
         (x^2*(4777 + 8907*x^2 + 4777*x^4))/w2^2 + 
         (3146 + 2676*x^2 + 3098*x^4 + 2676*x^6 + 3146*x^8)/w2^4))/w1^12 + 
      (2*(352*x^4 + (352*x^4)/w2^8 + (x^2*(8136 + 16433*x^2 + 8136*x^4))/
          w2^6 + (x^2*(8136 + 16433*x^2 + 8136*x^4))/w2^2 - 
         (2*(3408 + 4820*x^2 + 4805*x^4 + 4820*x^6 + 3408*x^8))/w2^4))/
       w1^16 + (412*x^4 + (412*x^4)/w2^8 + 
        (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^6 + 
        (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^2 - 
        (2*(5840 + 7413*x^2 + 7423*x^4 + 7413*x^6 + 5840*x^8))/w2^4)/w1^18 + 
      (412*x^4 + (412*x^4)/w2^8 + (x^2*(13652 + 27293*x^2 + 13652*x^4))/
         w2^6 + (x^2*(13652 + 27293*x^2 + 13652*x^4))/w2^2 - 
        (2*(5840 + 7413*x^2 + 7423*x^4 + 7413*x^6 + 5840*x^8))/w2^4)/w1^14) - 
    (myq1^14*myq2^8*(x^2*(29*x^2 + (29*x^2)/w2^8 - (4*(13 + 17*x^2 + 13*x^4))/
          w2^6 - (4*(13 + 17*x^2 + 13*x^4))/w2^2 + (2*(32 + 91*x^2 + 32*x^4))/
          w2^4) + (x^2*(29*x^2 + (29*x^2)/w2^8 - (4*(13 + 17*x^2 + 13*x^4))/
           w2^6 - (4*(13 + 17*x^2 + 13*x^4))/w2^2 + 
          (2*(32 + 91*x^2 + 32*x^4))/w2^4))/w1^28 + 
       (2*(62*x^4 + (62*x^4)/w2^8 - (x^2*(148 + 143*x^2 + 148*x^4))/w2^6 - 
          (x^2*(148 + 143*x^2 + 148*x^4))/w2^2 + 
          (2*(10 + 57*x^2 + 195*x^4 + 57*x^6 + 10*x^8))/w2^4))/w1^26 + 
       (2*(62*x^4 + (62*x^4)/w2^8 - (x^2*(148 + 143*x^2 + 148*x^4))/w2^6 - 
          (x^2*(148 + 143*x^2 + 148*x^4))/w2^2 + 
          (2*(10 + 57*x^2 + 195*x^4 + 57*x^6 + 10*x^8))/w2^4))/w1^2 + 
       (8*(78*x^4 + (78*x^4)/w2^8 - (x^2*(513 + 628*x^2 + 513*x^4))/w2^6 - 
          (x^2*(513 + 628*x^2 + 513*x^4))/w2^2 + 
          (2*(75 + 227*x^2 + 538*x^4 + 227*x^6 + 75*x^8))/w2^4))/w1^22 + 
       (8*(78*x^4 + (78*x^4)/w2^8 - (x^2*(513 + 628*x^2 + 513*x^4))/w2^6 - 
          (x^2*(513 + 628*x^2 + 513*x^4))/w2^2 + 
          (2*(75 + 227*x^2 + 538*x^4 + 227*x^6 + 75*x^8))/w2^4))/w1^6 + 
       (311*x^4 + (311*x^4)/w2^8 - (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^6 - 
         (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^2 + 
         (2*(146 + 630*x^2 + 1531*x^4 + 630*x^6 + 146*x^8))/w2^4)/w1^24 + 
       (311*x^4 + (311*x^4)/w2^8 - (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^6 - 
         (2*x^2*(662 + 609*x^2 + 662*x^4))/w2^2 + 
         (2*(146 + 630*x^2 + 1531*x^4 + 630*x^6 + 146*x^8))/w2^4)/w1^4 + 
       (16*(21*x^4 + (21*x^4)/w2^8 - (x^2*(1223 + 2018*x^2 + 1223*x^4))/
           w2^6 - (x^2*(1223 + 2018*x^2 + 1223*x^4))/w2^2 + 
          (818 + 286*x^2 + 258*x^4 + 286*x^6 + 818*x^8)/w2^4))/w1^14 + 
       (955*x^4 + (955*x^4)/w2^8 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/
          w2^6 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/w2^2 + 
         (2*(1870 + 4294*x^2 + 9471*x^4 + 4294*x^6 + 1870*x^8))/w2^4)/w1^20 + 
       (955*x^4 + (955*x^4)/w2^8 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/
          w2^6 - (2*x^2*(4626 + 6925*x^2 + 4626*x^4))/w2^2 + 
         (2*(1870 + 4294*x^2 + 9471*x^4 + 4294*x^6 + 1870*x^8))/w2^4)/w1^8 + 
       (2*(494*x^4 + (494*x^4)/w2^8 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/
           w2^6 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/w2^2 + 
          (3772 + 4494*x^2 + 8530*x^4 + 4494*x^6 + 3772*x^8)/w2^4))/w1^18 + 
       (2*(494*x^4 + (494*x^4)/w2^8 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/
           w2^6 - (x^2*(7188 + 11225*x^2 + 7188*x^4))/w2^2 + 
          (3772 + 4494*x^2 + 8530*x^4 + 4494*x^6 + 3772*x^8)/w2^4))/w1^10 + 
       (609*x^4 + (609*x^4)/w2^8 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/
          w2^6 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/w2^2 + 
         (2*(5968 + 5572*x^2 + 8443*x^4 + 5572*x^6 + 5968*x^8))/w2^4)/w1^16 + 
       (609*x^4 + (609*x^4)/w2^8 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/
          w2^6 - (4*x^2*(4903 + 8032*x^2 + 4903*x^4))/w2^2 + 
         (2*(5968 + 5572*x^2 + 8443*x^4 + 5572*x^6 + 5968*x^8))/w2^4)/w1^12))/
     w1^2 + 2*myq1^12*myq2^10*((6 + 6/w2^8 + w2^(-6) + 10/w2^4 + w2^(-2))*
       x^4 + ((6 + 6/w2^8 + w2^(-6) + 10/w2^4 + w2^(-2))*x^4)/w1^32 + 
      (x^2*(28*x^2 + (28*x^2)/w2^8 - (6*(3 - 7*x^2 + 3*x^4))/w2^4 - 
         (3*(8 - 7*x^2 + 8*x^4))/w2^6 - (3*(8 - 7*x^2 + 8*x^4))/w2^2))/
       w1^30 + (x^2*(28*x^2 + (28*x^2)/w2^8 - (6*(3 - 7*x^2 + 3*x^4))/w2^4 - 
         (3*(8 - 7*x^2 + 8*x^4))/w2^6 - (3*(8 - 7*x^2 + 8*x^4))/w2^2))/w1^2 + 
      (101*x^4 + (101*x^4)/w2^8 - (x^2*(279 + 149*x^2 + 279*x^4))/w2^6 - 
        (x^2*(279 + 149*x^2 + 279*x^4))/w2^2 + 
        (4*(8 + 46*x^2 + 155*x^4 + 46*x^6 + 8*x^8))/w2^4)/w1^28 + 
      (101*x^4 + (101*x^4)/w2^8 - (x^2*(279 + 149*x^2 + 279*x^4))/w2^6 - 
        (x^2*(279 + 149*x^2 + 279*x^4))/w2^2 + 
        (4*(8 + 46*x^2 + 155*x^4 + 46*x^6 + 8*x^8))/w2^4)/w1^4 + 
      (2*(138*x^4 + (138*x^4)/w2^8 - (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^6 - 
         (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^2 + 
         (2*(52 + 157*x^2 + 567*x^4 + 157*x^6 + 52*x^8))/w2^4))/w1^26 + 
      (2*(138*x^4 + (138*x^4)/w2^8 - (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^6 - 
         (3*x^2*(179 + 173*x^2 + 179*x^4))/w2^2 + 
         (2*(52 + 157*x^2 + 567*x^4 + 157*x^6 + 52*x^8))/w2^4))/w1^6 + 
      (596*x^4 + (596*x^4)/w2^8 - (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^6 - 
        (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^2 + 
        (16*(182 + 230*x^2 + 501*x^4 + 230*x^6 + 182*x^8))/w2^4)/w1^22 + 
      (596*x^4 + (596*x^4)/w2^8 - (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^6 - 
        (2*x^2*(3271 + 4710*x^2 + 3271*x^4))/w2^2 + 
        (16*(182 + 230*x^2 + 501*x^4 + 230*x^6 + 182*x^8))/w2^4)/w1^10 + 
      (2*(252*x^4 + (252*x^4)/w2^8 - (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^6 - 
         (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^2 + 
         (472 + 872*x^2 + 2582*x^4 + 872*x^6 + 472*x^8)/w2^4))/w1^24 + 
      (2*(252*x^4 + (252*x^4)/w2^8 - (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^6 - 
         (5*x^2*(308 + 383*x^2 + 308*x^4))/w2^2 + 
         (472 + 872*x^2 + 2582*x^4 + 872*x^6 + 472*x^8)/w2^4))/w1^8 + 
      (429*x^4 + (429*x^4)/w2^8 - (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^6 - 
        (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^2 + 
        (4*(1640 + 2141*x^2 + 3752*x^4 + 2141*x^6 + 1640*x^8))/w2^4)/w1^20 + 
      (429*x^4 + (429*x^4)/w2^8 - (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^6 - 
        (3*x^2*(3981 + 6737*x^2 + 3981*x^4))/w2^2 + 
        (4*(1640 + 2141*x^2 + 3752*x^4 + 2141*x^6 + 1640*x^8))/w2^4)/w1^12 + 
      (164*x^4 + (164*x^4)/w2^8 - (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^6 - 
        (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^2 + 
        (6*(1776 + 1833*x^2 + 2479*x^4 + 1833*x^6 + 1776*x^8))/w2^4)/w1^18 + 
      (164*x^4 + (164*x^4)/w2^8 - (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^6 - 
        (5*x^2*(3092 + 5551*x^2 + 3092*x^4))/w2^2 + 
        (6*(1776 + 1833*x^2 + 2479*x^4 + 1833*x^6 + 1776*x^8))/w2^4)/w1^14 + 
      (2*(24*x^4 + (24*x^4)/w2^8 - (x^2*(9058 + 16523*x^2 + 9058*x^4))/w2^6 - 
         (x^2*(9058 + 16523*x^2 + 9058*x^4))/w2^2 + 
         (6240 + 7316*x^2 + 9438*x^4 + 7316*x^6 + 6240*x^8)/w2^4))/w1^16) - 
    2*myq1^10*myq2^12*(((25 + 25/w2^4 - 2/w2^2)*x^4)/w2^2 + 
      ((25 + 25/w2^4 - 2/w2^2)*x^4)/(w1^32*w2^2) + 
      (3*x^2*(8*x^2 + (8*x^2)/w2^8 - (10*(1 - x^2 + x^4))/w2^4 - 
         (3*(2 - 9*x^2 + 2*x^4))/w2^6 - (3*(2 - 9*x^2 + 2*x^4))/w2^2))/
       w1^30 + (3*x^2*(8*x^2 + (8*x^2)/w2^8 - (10*(1 - x^2 + x^4))/w2^4 - 
         (3*(2 - 9*x^2 + 2*x^4))/w2^6 - (3*(2 - 9*x^2 + 2*x^4))/w2^2))/w1^2 + 
      (4*(32*x^4 + (32*x^4)/w2^8 - (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^6 - 
         (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^2 + 
         (4*(1 - 10*x^2 + 19*x^4 - 10*x^6 + x^8))/w2^4))/w1^28 + 
      (4*(32*x^4 + (32*x^4)/w2^8 - (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^6 - 
         (3*x^2*(13 - 8*x^2 + 13*x^4))/w2^2 + 
         (4*(1 - 10*x^2 + 19*x^4 - 10*x^6 + x^8))/w2^4))/w1^4 + 
      (339*x^4 + (339*x^4)/w2^8 - (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^6 - 
        (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^2 + 
        (6*(29 - 14*x^2 + 225*x^4 - 14*x^6 + 29*x^8))/w2^4)/w1^26 + 
      (339*x^4 + (339*x^4)/w2^8 - (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^6 - 
        (2*x^2*(501 + 362*x^2 + 501*x^4))/w2^2 + 
        (6*(29 - 14*x^2 + 225*x^4 - 14*x^6 + 29*x^8))/w2^4)/w1^6 + 
      (564*x^4 + (564*x^4)/w2^8 - (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^6 - 
        (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^2 + 
        (4*(238 + 120*x^2 + 831*x^4 + 120*x^6 + 238*x^8))/w2^4)/w1^24 + 
      (564*x^4 + (564*x^4)/w2^8 - (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^6 - 
        (2*x^2*(1502 + 1757*x^2 + 1502*x^4))/w2^2 + 
        (4*(238 + 120*x^2 + 831*x^4 + 120*x^6 + 238*x^8))/w2^4)/w1^8 + 
      (4*(74*x^4 + (74*x^4)/w2^8 - (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^6 - 
         (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^2 + 
         (4*(494 + 474*x^2 + 621*x^4 + 474*x^6 + 494*x^8))/w2^4))/w1^20 + 
      (4*(74*x^4 + (74*x^4)/w2^8 - (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^6 - 
         (x^2*(3009 + 5210*x^2 + 3009*x^4))/w2^2 + 
         (4*(494 + 474*x^2 + 621*x^4 + 474*x^6 + 494*x^8))/w2^4))/w1^12 + 
      (593*x^4 + (593*x^4)/w2^8 - (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^6 - 
        (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^2 + 
        (3154 + 2120*x^2 + 5782*x^4 + 2120*x^6 + 3154*x^8)/w2^4)/w1^22 + 
      (593*x^4 + (593*x^4)/w2^8 - (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^6 - 
        (2*x^2*(3491 + 5367*x^2 + 3491*x^4))/w2^2 + 
        (3154 + 2120*x^2 + 5782*x^4 + 2120*x^6 + 3154*x^8)/w2^4)/w1^10 - 
      (2*(204*x^4 + (204*x^4)/w2^8 + (x^2*(10256 + 20231*x^2 + 10256*x^4))/
          w2^6 + (x^2*(10256 + 20231*x^2 + 10256*x^4))/w2^2 - 
         (2*(4020 + 5596*x^2 + 6995*x^4 + 5596*x^6 + 4020*x^8))/w2^4))/
       w1^16 - (172*x^4 + (172*x^4)/w2^8 + 
        (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^6 + 
        (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^2 - 
        (2*(6512 + 8685*x^2 + 11035*x^4 + 8685*x^6 + 6512*x^8))/w2^4)/w1^18 - 
      (172*x^4 + (172*x^4)/w2^8 + (x^2*(18710 + 35607*x^2 + 18710*x^4))/
         w2^6 + (x^2*(18710 + 35607*x^2 + 18710*x^4))/w2^2 - 
        (2*(6512 + 8685*x^2 + 11035*x^4 + 8685*x^6 + 6512*x^8))/w2^4)/
       w1^14) + (myq1^6*myq2^16*
      ((-2*x^2*(x^2 + x^2/w2^4 + (6*(1 + 19*x^2 + x^4))/w2^2))/w2^2 - 
       (2*x^2*(x^2 + x^2/w2^4 + (6*(1 + 19*x^2 + x^4))/w2^2))/(w1^28*w2^2) + 
       (-589*x^4 - (589*x^4)/w2^8 + (4324*x^2 + 6364*x^4 + 4324*x^6)/w2^6 + 
         (4324*x^2 + 6364*x^4 + 4324*x^6)/w2^2 + 
         (-2348 + 2592*x^2 + 3074*x^4 + 2592*x^6 - 2348*x^8)/w2^4)/w1^20 + 
       (-589*x^4 - (589*x^4)/w2^8 + (4324*x^2 + 6364*x^4 + 4324*x^6)/w2^6 + 
         (4324*x^2 + 6364*x^4 + 4324*x^6)/w2^2 + 
         (-2348 + 2592*x^2 + 3074*x^4 + 2592*x^6 - 2348*x^8)/w2^4)/w1^8 - 
       (4*(33*x^4 + (33*x^4)/w2^8 + (-58*x^2 + 217*x^4 - 58*x^6)/w2^6 + 
          (-58*x^2 + 217*x^4 - 58*x^6)/w2^2 + (1 - 266*x^2 - 76*x^4 - 
            266*x^6 + x^8)/w2^4))/w1^24 - 
       (4*(33*x^4 + (33*x^4)/w2^8 + (-58*x^2 + 217*x^4 - 58*x^6)/w2^6 + 
          (-58*x^2 + 217*x^4 - 58*x^6)/w2^2 + (1 - 266*x^2 - 76*x^4 - 
            266*x^6 + x^8)/w2^4))/w1^4 - 
       (2*(8*x^4 + (8*x^4)/w2^8 + (x^2*(4 + 159*x^2 + 4*x^4))/w2^6 + 
          (x^2*(4 + 159*x^2 + 4*x^4))/w2^2 - 
          (2*(2 + 53*x^2 - 95*x^4 + 53*x^6 + 2*x^8))/w2^4))/w1^26 - 
       (2*(8*x^4 + (8*x^4)/w2^8 + (x^2*(4 + 159*x^2 + 4*x^4))/w2^6 + 
          (x^2*(4 + 159*x^2 + 4*x^4))/w2^2 - 
          (2*(2 + 53*x^2 - 95*x^4 + 53*x^6 + 2*x^8))/w2^4))/w1^2 - 
       (8*(51*x^4 + (51*x^4)/w2^8 - (x^2*(151 + 6*x^2 + 151*x^4))/w2^6 - 
          (x^2*(151 + 6*x^2 + 151*x^4))/w2^2 + (46 - 402*x^2 - 378*x^4 - 
            402*x^6 + 46*x^8)/w2^4))/w1^22 - 
       (8*(51*x^4 + (51*x^4)/w2^8 - (x^2*(151 + 6*x^2 + 151*x^4))/w2^6 - 
          (x^2*(151 + 6*x^2 + 151*x^4))/w2^2 + (46 - 402*x^2 - 378*x^4 - 
            402*x^6 + 46*x^8)/w2^4))/w1^6 + 
       (8*(117*x^4 + (117*x^4)/w2^8 + (8*x^2*(239 + 525*x^2 + 239*x^4))/
           w2^6 + (8*x^2*(239 + 525*x^2 + 239*x^4))/w2^2 - 
          (2*(1058 + 1256*x^2 + 765*x^4 + 1256*x^6 + 1058*x^8))/w2^4))/
        w1^14 + (-244*x^4 - (244*x^4)/w2^8 + 
         (10*x^2*(896 + 1691*x^2 + 896*x^4))/w2^6 + 
         (10*x^2*(896 + 1691*x^2 + 896*x^4))/w2^2 - 
         (4*(1802 + 865*x^2 - 137*x^4 + 865*x^6 + 1802*x^8))/w2^4)/w1^18 + 
       (-244*x^4 - (244*x^4)/w2^8 + (10*x^2*(896 + 1691*x^2 + 896*x^4))/
          w2^6 + (10*x^2*(896 + 1691*x^2 + 896*x^4))/w2^2 - 
         (4*(1802 + 865*x^2 - 137*x^4 + 865*x^6 + 1802*x^8))/w2^4)/w1^10 + 
       (521*x^4 + (521*x^4)/w2^8 + (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^6 + 
         (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^2 - 
         (2*(6840 + 7582*x^2 + 4479*x^4 + 7582*x^6 + 6840*x^8))/w2^4)/w1^16 + 
       (521*x^4 + (521*x^4)/w2^8 + (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^6 + 
         (14*x^2*(998 + 2099*x^2 + 998*x^4))/w2^2 - 
         (2*(6840 + 7582*x^2 + 4479*x^4 + 7582*x^6 + 6840*x^8))/w2^4)/w1^12))/
     w1^2))/(192*myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) + 
 (w1^2*w2^3*((864*myq1*myq2^5*(-1 + w1^(-2))*(-881 + 881/w2^6 + 899/w2^4 - 
       899/w2^2)*x*(1 + x^2)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1*w2^5) - 
    (789696*myq2^6*(1 + w2^(-4))*(1 + x^2)^3*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2))/(w1^2*w2^6) - (144*myq1^3*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(9*x^2*(692 + 1381*x^2 + 692*x^4) + 
       (9*x^2*(692 + 1381*x^2 + 692*x^4))/w2^12 + 
       (-9818 + 378*x^2 + 20500*x^4 + 378*x^6 - 9818*x^8)/w2^6 - 
       (6147 + 1909*x^2 - 8422*x^4 + 1909*x^6 + 6147*x^8)/w2^10 - 
       (6147 + 1909*x^2 - 8422*x^4 + 1909*x^6 + 6147*x^8)/w2^2 - 
       (10196 + 4508*x^2 - 11403*x^4 + 4508*x^6 + 10196*x^8)/w2^8 - 
       (10196 + 4508*x^2 - 11403*x^4 + 4508*x^6 + 10196*x^8)/w2^4))/
     (w1*w2^3) + (9*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (3*x^2*(6497 + 12958*x^2 + 6497*x^4) + 
       (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^16 + 
       (-52556 + 22610*x^2 + 151412*x^4 + 22610*x^6 - 52556*x^8)/w2^8 + 
       (-19167 + 21944*x^2 + 81790*x^4 + 21944*x^6 - 19167*x^8)/w2^14 + 
       (-19167 + 21944*x^2 + 81790*x^4 + 21944*x^6 - 19167*x^8)/w2^2 - 
       (2*(29437 + 15686*x^2 - 27286*x^4 + 15686*x^6 + 29437*x^8))/w2^12 - 
       (2*(29437 + 15686*x^2 - 27286*x^4 + 15686*x^6 + 29437*x^8))/w2^4 - 
       (65697 + 21368*x^2 - 89090*x^4 + 21368*x^6 + 65697*x^8)/w2^10 - 
       (65697 + 21368*x^2 - 89090*x^4 + 21368*x^6 + 65697*x^8)/w2^6))/
     (w1*w2) + (2*myq1^6*(1 + x^2)*(12096*x^4 + (12096*x^4)/w2^20 - 
       (x^2*(56059 + 38570*x^2 + 56059*x^4))/w2^18 - 
       (x^2*(56059 + 38570*x^2 + 56059*x^4))/w2^2 + 
       (-240577 + 69894*x^2 + 447710*x^4 + 69894*x^6 - 240577*x^8)/w2^12 + 
       (-240577 + 69894*x^2 + 447710*x^4 + 69894*x^6 - 240577*x^8)/w2^8 + 
       (4*(27035 + 92464*x^2 + 156022*x^4 + 92464*x^6 + 27035*x^8))/w2^14 + 
       (4*(27035 + 92464*x^2 + 156022*x^4 + 92464*x^6 + 27035*x^8))/w2^6 + 
       (42505 - 72486*x^2 - 68846*x^4 - 72486*x^6 + 42505*x^8)/w2^16 + 
       (42505 - 72486*x^2 - 68846*x^4 - 72486*x^6 + 42505*x^8)/w2^4 - 
       (2*(304916 + 311205*x^2 + 186782*x^4 + 311205*x^6 + 304916*x^8))/
        w2^10))/w1^2 + (4*myq1^2*myq2^4*(1 + x^2)*
      (1944*(-1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (1944*(-1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       (-27*x^2*(7653 + 11794*x^2 + 7653*x^4) - 
         (27*x^2*(7653 + 11794*x^2 + 7653*x^4))/w2^12 + 
         (209547 + 1635730*x^2 + 3042014*x^4 + 1635730*x^6 + 209547*x^8)/
          w2^10 + (209547 + 1635730*x^2 + 3042014*x^4 + 1635730*x^6 + 
           209547*x^8)/w2^2 + (2*(515473 + 2448894*x^2 + 3677194*x^4 + 
            2448894*x^6 + 515473*x^8))/w2^6 - (1317292 + 3877993*x^2 + 
           5216226*x^4 + 3877993*x^6 + 1317292*x^8)/w2^8 - 
         (1317292 + 3877993*x^2 + 5216226*x^4 + 3877993*x^6 + 1317292*x^8)/
          w2^4)/w1^2))/w2^4 - (myq1^4*myq2^2*(1 + x^2)*
      (324*(-1 + w2^(-2))^2*(12 + 12/w2^8 + 23/w2^6 + 26/w2^4 + 23/w2^2)*x^2*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (324*(-1 + w2^(-2))^2*(12 + 12/w2^8 + 23/w2^6 + 26/w2^4 + 23/w2^2)*x^2*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 - 
       (27*x^2*(9463 + 11974*x^2 + 9463*x^4) + 
         (27*x^2*(9463 + 11974*x^2 + 9463*x^4))/w2^16 - 
         (258417 + 667184*x^2 + 1592326*x^4 + 667184*x^6 + 258417*x^8)/
          w2^14 - (258417 + 667184*x^2 + 1592326*x^4 + 667184*x^6 + 
           258417*x^8)/w2^2 + (349718 + 441028*x^2 - 613556*x^4 + 
           441028*x^6 + 349718*x^8)/w2^12 + (349718 + 441028*x^2 - 
           613556*x^4 + 441028*x^6 + 349718*x^8)/w2^4 + 
         (904545 - 1489072*x^2 - 4012442*x^4 - 1489072*x^6 + 904545*x^8)/
          w2^10 + (904545 - 1489072*x^2 - 4012442*x^4 - 1489072*x^6 + 
           904545*x^8)/w2^6 + (2746484 + 2919454*x^2 + 2313700*x^4 + 
           2919454*x^6 + 2746484*x^8)/w2^8)/w1^2))/w2^2))/
  (1119744*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*(1 + w2^(-2))^3*x^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1^2*w2^3*((-864*myq1*myq2^5*(-1 + w1^(-2))*(-881 + 881/w2^6 + 899/w2^4 - 
       899/w2^2)*x*(1 + x^2)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1*w2^5) + 
    (789696*myq2^6*(1 + w2^(-4))*(1 + x^2)^3*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2))/(w1^2*w2^6) + (144*myq1^3*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(9*x^2*(692 + 1381*x^2 + 692*x^4) + 
       (9*x^2*(692 + 1381*x^2 + 692*x^4))/w2^12 + 
       (-9818 + 378*x^2 + 20500*x^4 + 378*x^6 - 9818*x^8)/w2^6 - 
       (6147 + 1909*x^2 - 8422*x^4 + 1909*x^6 + 6147*x^8)/w2^10 - 
       (6147 + 1909*x^2 - 8422*x^4 + 1909*x^6 + 6147*x^8)/w2^2 - 
       (10196 + 4508*x^2 - 11403*x^4 + 4508*x^6 + 10196*x^8)/w2^8 - 
       (10196 + 4508*x^2 - 11403*x^4 + 4508*x^6 + 10196*x^8)/w2^4))/
     (w1*w2^3) - (9*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (3*x^2*(6497 + 12958*x^2 + 6497*x^4) + 
       (3*x^2*(6497 + 12958*x^2 + 6497*x^4))/w2^16 + 
       (-52556 + 22610*x^2 + 151412*x^4 + 22610*x^6 - 52556*x^8)/w2^8 + 
       (-19167 + 21944*x^2 + 81790*x^4 + 21944*x^6 - 19167*x^8)/w2^14 + 
       (-19167 + 21944*x^2 + 81790*x^4 + 21944*x^6 - 19167*x^8)/w2^2 - 
       (2*(29437 + 15686*x^2 - 27286*x^4 + 15686*x^6 + 29437*x^8))/w2^12 - 
       (2*(29437 + 15686*x^2 - 27286*x^4 + 15686*x^6 + 29437*x^8))/w2^4 - 
       (65697 + 21368*x^2 - 89090*x^4 + 21368*x^6 + 65697*x^8)/w2^10 - 
       (65697 + 21368*x^2 - 89090*x^4 + 21368*x^6 + 65697*x^8)/w2^6))/
     (w1*w2) - (2*myq1^6*(1 + x^2)*(12096*x^4 + (12096*x^4)/w2^20 - 
       (x^2*(56059 + 38570*x^2 + 56059*x^4))/w2^18 - 
       (x^2*(56059 + 38570*x^2 + 56059*x^4))/w2^2 + 
       (-240577 + 69894*x^2 + 447710*x^4 + 69894*x^6 - 240577*x^8)/w2^12 + 
       (-240577 + 69894*x^2 + 447710*x^4 + 69894*x^6 - 240577*x^8)/w2^8 + 
       (4*(27035 + 92464*x^2 + 156022*x^4 + 92464*x^6 + 27035*x^8))/w2^14 + 
       (4*(27035 + 92464*x^2 + 156022*x^4 + 92464*x^6 + 27035*x^8))/w2^6 + 
       (42505 - 72486*x^2 - 68846*x^4 - 72486*x^6 + 42505*x^8)/w2^16 + 
       (42505 - 72486*x^2 - 68846*x^4 - 72486*x^6 + 42505*x^8)/w2^4 - 
       (2*(304916 + 311205*x^2 + 186782*x^4 + 311205*x^6 + 304916*x^8))/
        w2^10))/w1^2 - (4*myq1^2*myq2^4*(1 + x^2)*
      (1944*(-1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (1944*(-1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       (-27*x^2*(7653 + 11794*x^2 + 7653*x^4) - 
         (27*x^2*(7653 + 11794*x^2 + 7653*x^4))/w2^12 + 
         (209547 + 1635730*x^2 + 3042014*x^4 + 1635730*x^6 + 209547*x^8)/
          w2^10 + (209547 + 1635730*x^2 + 3042014*x^4 + 1635730*x^6 + 
           209547*x^8)/w2^2 + (2*(515473 + 2448894*x^2 + 3677194*x^4 + 
            2448894*x^6 + 515473*x^8))/w2^6 - (1317292 + 3877993*x^2 + 
           5216226*x^4 + 3877993*x^6 + 1317292*x^8)/w2^8 - 
         (1317292 + 3877993*x^2 + 5216226*x^4 + 3877993*x^6 + 1317292*x^8)/
          w2^4)/w1^2))/w2^4 + (myq1^4*myq2^2*(1 + x^2)*
      (324*(-1 + w2^(-2))^2*(12 + 12/w2^8 + 23/w2^6 + 26/w2^4 + 23/w2^2)*x^2*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (324*(-1 + w2^(-2))^2*(12 + 12/w2^8 + 23/w2^6 + 26/w2^4 + 23/w2^2)*x^2*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 - 
       (27*x^2*(9463 + 11974*x^2 + 9463*x^4) + 
         (27*x^2*(9463 + 11974*x^2 + 9463*x^4))/w2^16 - 
         (258417 + 667184*x^2 + 1592326*x^4 + 667184*x^6 + 258417*x^8)/
          w2^14 - (258417 + 667184*x^2 + 1592326*x^4 + 667184*x^6 + 
           258417*x^8)/w2^2 + (349718 + 441028*x^2 - 613556*x^4 + 
           441028*x^6 + 349718*x^8)/w2^12 + (349718 + 441028*x^2 - 
           613556*x^4 + 441028*x^6 + 349718*x^8)/w2^4 + 
         (904545 - 1489072*x^2 - 4012442*x^4 - 1489072*x^6 + 904545*x^8)/
          w2^10 + (904545 - 1489072*x^2 - 4012442*x^4 - 1489072*x^6 + 
           904545*x^8)/w2^6 + (2746484 + 2919454*x^2 + 2313700*x^4 + 
           2919454*x^6 + 2746484*x^8)/w2^8)/w1^2))/w2^2))/
  (1119744*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*(1 + w2^(-2))^3*x^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (w1*w2^3*(1 + x^2)*((-2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*
      (1 + x^2)^3)/(w1^3*w2^2) - (16*myq2^5*(1 + x^2)^2*(1 + x^4)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^2*w2^3) - 
    (2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2*(5 + 2*x^2 + 5*x^4) + (2*x^2*(5 + 2*x^2 + 5*x^4))/w1^4 - 
       (11 + 4*x^2 + 18*x^4 + 4*x^6 + 11*x^8)/w1^2))/(w1*w2^2) + 
    (myq1^4*myq2*(1 + x^2)^2*(x^2*(3 + 2*x^2 + 3*x^4 + (3 + 2*x^2 + 3*x^4)/
          w2^4 - (2*(11 + 2*x^2 + 11*x^4))/w2^2) + 
       (x^2*(3 + 2*x^2 + 3*x^4 + (3 + 2*x^2 + 3*x^4)/w2^4 - 
          (2*(11 + 2*x^2 + 11*x^4))/w2^2))/w1^4 - 
       (2*(x^2*(3 + 2*x^2 + 3*x^4) + (x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
          (2*(4 + 3*x^2 + 10*x^4 + 3*x^6 + 4*x^8))/w2^2))/w1^2))/(w1^2*w2) - 
    (myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (2*(11 + 6*x^2 + 11*x^4))/
          w2^2) + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
          (2*(11 + 6*x^2 + 11*x^4))/w2^2))/w1^4 - 
       (2*((x + x^3)^2 + (x + x^3)^2/w2^4 - 
          (2*(5 + 3*x^2 + 12*x^4 + 3*x^6 + 5*x^8))/w2^2))/w1^2))/w1 + 
    (myq1^2*myq2^3*(-2*(-1 + w2^(-2))^2*x^4*(3 + 2*x^2 + 3*x^4) - 
       (2*(-1 + w2^(-2))^2*x^4*(3 + 2*x^2 + 3*x^4))/w1^8 + 
       ((x + x^3)^2*(5 - 2*x^2 + 5*x^4 + (5 - 2*x^2 + 5*x^4)/w2^4 + 
          (22 + 4*x^2 + 22*x^4)/w2^2))/w1^6 + 
       ((x + x^3)^2*(5 - 2*x^2 + 5*x^4 + (5 - 2*x^2 + 5*x^4)/w2^4 + 
          (22 + 4*x^2 + 22*x^4)/w2^2))/w1^2 - 
       (2*(x^2*(5 + 2*x^2 + 2*x^4 + 2*x^6 + 5*x^8) + 
          (x^2*(5 + 2*x^2 + 2*x^4 + 2*x^6 + 5*x^8))/w2^4 + 
          (2*(8 + 11*x^2 + 22*x^4 + 30*x^6 + 22*x^8 + 11*x^10 + 8*x^12))/
           w2^2))/w1^4))/w2))/(512*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*
   x^4*(-1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1*w2^4*((myq1^13*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-6) - 7/w2^4 + 
       7/w2^2)*(x + x^3)^3)/(w1^7*w2) + 
    (4*myq2^13*(1 + x^2)^2*(3*x^4 + (3*x^4)/w1^12 - (3*(x + x^3)^2)/w1^10 - 
       (3*(x + x^3)^2)/w1^2 + (x^2*(14 + x^2 + 14*x^4))/w1^8 + 
       (x^2*(14 + x^2 + 14*x^4))/w1^4 + (2*(-4 + x^2 - 14*x^4 + x^6 - 4*x^8))/
        w1^6))/(w1^4*w2^4) - (2*myq1*myq2^12*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(7*x^4 + (7*x^4)/w1^12 + (-3*x^2 + 22*x^4 - 3*x^6)/w1^10 + 
       (-3*x^2 + 22*x^4 - 3*x^6)/w1^2 - (4 + 8*x^2 - 41*x^4 + 8*x^6 + 4*x^8)/
        w1^8 - (4 + 8*x^2 - 41*x^4 + 8*x^6 + 4*x^8)/w1^4 - 
       (2*(8 + 21*x^2 - 2*x^4 + 21*x^6 + 8*x^8))/w1^6))/(w1^3*w2^3) - 
    (myq1^12*myq2*(x + x^3)^2*((1 + w2^(-8) - 20/w2^6 + 30/w2^4 - 20/w2^2)*
        x^2 + ((1 + w2^(-8) - 20/w2^6 + 30/w2^4 - 20/w2^2)*x^2)/w1^8 + 
       (6*x^2 + (6*x^2)/w2^8 + (84*x^2)/w2^4 + (8*(1 - 7*x^2 + x^4))/w2^6 + 
         (8*(1 - 7*x^2 + x^4))/w2^2)/w1^4 + 
       (4*(x^2 + x^2/w2^8 - (2*(1 - 7*x^2 + x^4))/w2^4 + 
          (2*(1 - 5*x^2 + x^4))/w2^6 + (2*(1 - 5*x^2 + x^4))/w2^2))/w1^6 + 
       (4*(x^2 + x^2/w2^8 - (2*(1 - 7*x^2 + x^4))/w2^4 + 
          (2*(1 - 5*x^2 + x^4))/w2^6 + (2*(1 - 5*x^2 + x^4))/w2^2))/w1^2))/
     w1^6 + (myq1^3*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((14*x^4)/w2^2 + (14*x^4)/(w1^16*w2^2) + 
       (8*x^4 + (8*x^4)/w2^4 - (22*(x^2 + x^6))/w2^2)/w1^14 + 
       (8*x^4 + (8*x^4)/w2^4 - (22*(x^2 + x^6))/w2^2)/w1^2 - 
       (4*(x^2*(2 - 5*x^2 + 2*x^4) + (x^2*(2 - 5*x^2 + 2*x^4))/w2^4 - 
          (2 + 4*x^2 + 25*x^4 + 4*x^6 + 2*x^8)/w2^2))/w1^12 - 
       (4*(x^2*(2 - 5*x^2 + 2*x^4) + (x^2*(2 - 5*x^2 + 2*x^4))/w2^4 - 
          (2 + 4*x^2 + 25*x^4 + 4*x^6 + 2*x^8)/w2^2))/w1^4 - 
       (x^2*(23 - 26*x^2 + 23*x^4) + (x^2*(23 - 26*x^2 + 23*x^4))/w2^4 + 
         (4*(6 + 22*x^2 - 9*x^4 + 22*x^6 + 6*x^8))/w2^2)/w1^10 - 
       (x^2*(23 - 26*x^2 + 23*x^4) + (x^2*(23 - 26*x^2 + 23*x^4))/w2^4 + 
         (4*(6 + 22*x^2 - 9*x^4 + 22*x^6 + 6*x^8))/w2^2)/w1^6 - 
       (2*(x^2*(15 - 14*x^2 + 15*x^4) + (x^2*(15 - 14*x^2 + 15*x^4))/w2^4 + 
          (8 + 30*x^2 - 66*x^4 + 30*x^6 + 8*x^8)/w2^2))/w1^8))/(w1*w2) - 
    (myq1^11*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2*(1 + 8*x^2 + x^4 - (2*(1 + 3*x^2 + x^4))/w2^2 + 
         (1 + 8*x^2 + x^4)/w2^4) + (2*x^2*(1 + 8*x^2 + x^4 - 
          (2*(1 + 3*x^2 + x^4))/w2^2 + (1 + 8*x^2 + x^4)/w2^4))/w1^8 - 
       (2*x^2*(7 - 22*x^2 + 7*x^4 + (6*(1 + 4*x^2 + x^4))/w2^2 + 
          (7 - 22*x^2 + 7*x^4)/w2^4))/w1^4 - 
       (x^2*(5 - 38*x^2 + 5*x^4) + (x^2*(5 - 38*x^2 + 5*x^4))/w2^4 + 
         (8 + 42*x^2 + 84*x^4 + 42*x^6 + 8*x^8)/w2^2)/w1^6 - 
       (x^2*(5 - 38*x^2 + 5*x^4) + (x^2*(5 - 38*x^2 + 5*x^4))/w2^4 + 
         (8 + 42*x^2 + 84*x^4 + 42*x^6 + 8*x^8)/w2^2)/w1^2))/(w1^5*w2) + 
    (myq1^9*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(1 + 18*x^2 + x^4 + (1 + 18*x^2 + x^4)/w2^4 + 
         (2*(9 + 17*x^2 + 9*x^4))/w2^2) + 
       (x^2*(1 + 18*x^2 + x^4 + (1 + 18*x^2 + x^4)/w2^4 + 
          (2*(9 + 17*x^2 + 9*x^4))/w2^2))/w1^12 + 
       (x^2 + 50*x^4 + x^6 + (x^2 + 50*x^4 + x^6)/w2^4 - 
         (2*(12 + 23*x^2 - 19*x^4 + 23*x^6 + 12*x^8))/w2^2)/w1^8 + 
       (x^2 + 50*x^4 + x^6 + (x^2 + 50*x^4 + x^6)/w2^4 - 
         (2*(12 + 23*x^2 - 19*x^4 + 23*x^6 + 12*x^8))/w2^2)/w1^4 - 
       (2*(4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^4 + 
          (12 + 23*x^2 + 14*x^4 + 23*x^6 + 12*x^8)/w2^2))/w1^10 - 
       (2*(4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^4 + 
          (12 + 23*x^2 + 14*x^4 + 23*x^6 + 12*x^8)/w2^2))/w1^2 + 
       (4*(x^2*(5 + 18*x^2 + 5*x^4) + (x^2*(5 + 18*x^2 + 5*x^4))/w2^4 - 
          (12 + 39*x^2 + 22*x^4 + 39*x^6 + 12*x^8)/w2^2))/w1^6))/(w1^3*w2) - 
    (myq1^7*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(2 + 2/w2^4 + w2^(-2))*x^4 + (2*(2 + 2/w2^4 + w2^(-2))*x^4)/w1^16 - 
       (x^2*(1 + 10*x^2 - (44*x^2)/w2^2 + x^4 + (1 + 10*x^2 + x^4)/w2^4))/
        w1^14 - (x^2*(1 + 10*x^2 - (44*x^2)/w2^2 + x^4 + (1 + 10*x^2 + x^4)/
           w2^4))/w1^2 + (8*(x^2*(3 - x^2 + 3*x^4) + (x^2*(3 - x^2 + 3*x^4))/
           w2^4 + (-1 + x^2 + 21*x^4 + x^6 - x^8)/w2^2))/w1^12 + 
       (8*(x^2*(3 - x^2 + 3*x^4) + (x^2*(3 - x^2 + 3*x^4))/w2^4 + 
          (-1 + x^2 + 21*x^4 + x^6 - x^8)/w2^2))/w1^4 + 
       (x^2*(47 + 6*x^2 + 47*x^4) + (x^2*(47 + 6*x^2 + 47*x^4))/w2^4 - 
         (4*(20 + 33*x^2 - 19*x^4 + 33*x^6 + 20*x^8))/w2^2)/w1^10 + 
       (x^2*(47 + 6*x^2 + 47*x^4) + (x^2*(47 + 6*x^2 + 47*x^4))/w2^4 - 
         (4*(20 + 33*x^2 - 19*x^4 + 33*x^6 + 20*x^8))/w2^2)/w1^6 + 
       (4*(11*(x^2 + x^6) + (11*(x^2 + x^6))/w2^4 - 
          (28 + 38*x^2 - 23*x^4 + 38*x^6 + 28*x^8)/w2^2))/w1^8))/(w1*w2) - 
    (myq1^5*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(2 + 2/w2^4 - 3/w2^2)*x^4 + (4*(2 + 2/w2^4 - 3/w2^2)*x^4)/w1^16 - 
       (8*x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^4 - (2*(1 + x^2 + x^4))/w2^2))/
        w1^14 - (8*x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^4 - 
          (2*(1 + x^2 + x^4))/w2^2))/w1^2 - 
       (2*(x^2*(11 - 18*x^2 + 11*x^4) + (x^2*(11 - 18*x^2 + 11*x^4))/w2^4 + 
          (4 + 34*x^2 + 56*x^4 + 34*x^6 + 4*x^8)/w2^2))/w1^12 - 
       (2*(x^2*(11 - 18*x^2 + 11*x^4) + (x^2*(11 - 18*x^2 + 11*x^4))/w2^4 + 
          (4 + 34*x^2 + 56*x^4 + 34*x^6 + 4*x^8)/w2^2))/w1^4 - 
       (2*(13*x^2*(3 - 2*x^2 + 3*x^4) + (13*x^2*(3 - 2*x^2 + 3*x^4))/w2^4 - 
          (2*(20 + 25*x^2 - 4*x^4 + 25*x^6 + 20*x^8))/w2^2))/w1^8 + 
       (-53*x^2 + 54*x^4 - 53*x^6 + (-53*x^2 + 54*x^4 - 53*x^6)/w2^4 + 
         (48 + 30*x^2 - 52*x^4 + 30*x^6 + 48*x^8)/w2^2)/w1^10 + 
       (-53*x^2 + 54*x^4 - 53*x^6 + (-53*x^2 + 54*x^4 - 53*x^6)/w2^4 + 
         (48 + 30*x^2 - 52*x^4 + 30*x^6 + 48*x^8)/w2^2)/w1^6))/(w1*w2) + 
    (2*myq1^10*myq2^3*(x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - 
         (2*x^2*(6 + 13*x^2 + 6*x^4))/w2^6 - (2*x^2*(6 + 13*x^2 + 6*x^4))/
          w2^2 - (4*(1 - 3*x^2 - 9*x^4 - 3*x^6 + x^8))/w2^4) + 
       (x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - (2*x^2*(6 + 13*x^2 + 6*x^4))/
           w2^6 - (2*x^2*(6 + 13*x^2 + 6*x^4))/w2^2 - 
          (4*(1 - 3*x^2 - 9*x^4 - 3*x^6 + x^8))/w2^4))/w1^12 + 
       (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^4*(4 + 9*x^2 + 4*x^4))/w2^6 - (2*x^4*(4 + 9*x^2 + 4*x^4))/
           w2^2 + (2 + x^2 + 6*x^6 + x^10 + 2*x^12)/w2^4))/w1^10 + 
       (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^4*(4 + 9*x^2 + 4*x^4))/w2^6 - (2*x^4*(4 + 9*x^2 + 4*x^4))/
           w2^2 + (2 + x^2 + 6*x^6 + x^10 + 2*x^12)/w2^4))/w1^2 + 
       (4*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
          (2*(x^2 + 9*x^4 + 15*x^6 + 9*x^8 + x^10))/w2^6 - 
          (2*(x^2 + 9*x^4 + 15*x^6 + 9*x^8 + x^10))/w2^2 - 
          (2 + x^2 - 12*x^4 - 18*x^6 - 12*x^8 + x^10 + 2*x^12)/w2^4))/w1^6 + 
       (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
         (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^6 - 
         (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^2 + 
         (4*(2 + 18*x^2 + 53*x^4 + 73*x^6 + 53*x^8 + 18*x^10 + 2*x^12))/w2^4)/
        w1^8 + (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
         (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^6 - 
         (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^2 + 
         (4*(2 + 18*x^2 + 53*x^4 + 73*x^6 + 53*x^8 + 18*x^10 + 2*x^12))/w2^4)/
        w1^4))/w1^4 - (myq1^8*myq2^5*
      (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^8 + (2*(2 + x^2 + 2*x^4))/w2^6 + 
         (2*(2 + x^2 + 2*x^4))/w2^2 + (2*(5 + 16*x^2 + 5*x^4))/w2^4) + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^8 + (2*(2 + x^2 + 2*x^4))/w2^6 + 
          (2*(2 + x^2 + 2*x^4))/w2^2 + (2*(5 + 16*x^2 + 5*x^4))/w2^4))/
        w1^16 + (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^6 + 
          (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^2 - 
          (2*(5 + 48*x^2 + 82*x^4 + 48*x^6 + 5*x^8))/w2^4))/w1^14 + 
       (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^6 + 
          (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^2 - 
          (2*(5 + 48*x^2 + 82*x^4 + 48*x^6 + 5*x^8))/w2^4))/w1^2 + 
       (2*(5*x^4*(1 + x^2)^2 + (5*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^6 - 
          (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^2 + 
          (2*(8 + 57*x^2 + 101*x^4 + 100*x^6 + 101*x^8 + 57*x^10 + 8*x^12))/
           w2^4))/w1^12 + (2*(5*x^4*(1 + x^2)^2 + (5*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^6 - 
          (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^2 + 
          (2*(8 + 57*x^2 + 101*x^4 + 100*x^6 + 101*x^8 + 57*x^10 + 8*x^12))/
           w2^4))/w1^4 + (2*(10*x^4*(1 + x^2)^2 + (10*x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^6 - 
          (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^2 + 
          (2*(8 + 59*x^2 + 84*x^4 + 62*x^6 + 84*x^8 + 59*x^10 + 8*x^12))/
           w2^4))/w1^10 + (2*(10*x^4*(1 + x^2)^2 + (10*x^4*(1 + x^2)^2)/
           w2^8 - (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^6 - 
          (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^2 + 
          (2*(8 + 59*x^2 + 84*x^4 + 62*x^6 + 84*x^8 + 59*x^10 + 8*x^12))/
           w2^4))/w1^6 + (2*(13*x^4*(1 + x^2)^2 + (13*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^2*(36 + 84*x^2 + 97*x^4 + 84*x^6 + 36*x^8))/w2^6 - 
          (2*x^2*(36 + 84*x^2 + 97*x^4 + 84*x^6 + 36*x^8))/w2^2 + 
          (2*(8 + 82*x^2 + 145*x^4 + 144*x^6 + 145*x^8 + 82*x^10 + 8*x^12))/
           w2^4))/w1^8))/w1^2 + 
    (2*myq1^2*myq2^11*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2 + 
       (x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2)/w1^16 - 
       (2*(1 + x^2)^2*(-11*x^4 - (11*x^4)/w2^4 + 
          (2 + 21*x^2 + 22*x^4 + 21*x^6 + 2*x^8)/w2^2))/w1^12 - 
       (2*(1 + x^2)^2*(-11*x^4 - (11*x^4)/w2^4 + 
          (2 + 21*x^2 + 22*x^4 + 21*x^6 + 2*x^8)/w2^2))/w1^4 - 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
          (2*(5 + 20*x^2 + 28*x^4 + 20*x^6 + 5*x^8))/w2^2))/w1^14 - 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
          (2*(5 + 20*x^2 + 28*x^4 + 20*x^6 + 5*x^8))/w2^2))/w1^2 - 
       (2*(x^2*(20 + 26*x^2 + 13*x^4 + 26*x^6 + 20*x^8) + 
          (x^2*(20 + 26*x^2 + 13*x^4 + 26*x^6 + 20*x^8))/w2^4 - 
          (2*(10 + 25*x^2 + 33*x^4 + 37*x^6 + 33*x^8 + 25*x^10 + 10*x^12))/
           w2^2))/w1^8 + (-(x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8)) - 
         (x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8))/w2^4 + 
         (2*(12 + 21*x^2 + 12*x^4 + 8*x^6 + 12*x^8 + 21*x^10 + 12*x^12))/
          w2^2)/w1^10 + (-(x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8)) - 
         (x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8))/w2^4 + 
         (2*(12 + 21*x^2 + 12*x^4 + 8*x^6 + 12*x^8 + 21*x^10 + 12*x^12))/
          w2^2)/w1^6))/(w1^2*w2^2) - 2*myq1^6*myq2^7*
     (((-1 + w2^(-2))^2*x^6)/w2^2 + ((-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
      (x^4*(15 + 31*x^2 + 15*x^4 - (2*(8 + 17*x^2 + 8*x^4))/w2^2 + 
         (15 + 31*x^2 + 15*x^4)/w2^4))/(w1^18*w2^2) - 
      (x^4*(15 + 31*x^2 + 15*x^4 - (2*(8 + 17*x^2 + 8*x^4))/w2^2 + 
         (15 + 31*x^2 + 15*x^4)/w2^4))/(w1^2*w2^2) + 
      (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^8 + 
         (2*(1 + 20*x^2 + 41*x^4 + 20*x^6 + x^8))/w2^4 + 
         (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^6 + 
         (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^2))/w1^16 + 
      (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^8 + 
         (2*(1 + 20*x^2 + 41*x^4 + 20*x^6 + x^8))/w2^4 + 
         (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^6 + 
         (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^2))/w1^4 - 
      (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^6 - 
         (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^2 + 
         (8 + 40*x^2 - 2*x^4 - 64*x^6 - 2*x^8 + 40*x^10 + 8*x^12)/w2^4))/
       w1^14 - (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^6 - 
         (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^2 + 
         (8 + 40*x^2 - 2*x^4 - 64*x^6 - 2*x^8 + 40*x^10 + 8*x^12)/w2^4))/
       w1^6 - (2*(4*x^4*(1 + x^2)^2 + (4*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(64 + 85*x^2 + 39*x^4 + 85*x^6 + 64*x^8))/w2^6 - 
         (x^2*(64 + 85*x^2 + 39*x^4 + 85*x^6 + 64*x^8))/w2^2 + 
         (2*(16 + 88*x^2 + 114*x^4 + 81*x^6 + 114*x^8 + 88*x^10 + 16*x^12))/
          w2^4))/w1^10 - (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
        (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^6 - 
        (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^2 + 
        (2*(16 + 101*x^2 + 84*x^4 + 84*x^8 + 101*x^10 + 16*x^12))/w2^4)/
       w1^12 - (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
        (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^6 - 
        (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^2 + 
        (2*(16 + 101*x^2 + 84*x^4 + 84*x^8 + 101*x^10 + 16*x^12))/w2^4)/
       w1^8) - myq1^4*myq2^9*((2*(-1 + w2^(-2))^2*x^6)/w2^2 + 
      (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
      (2*x^4*(5 + 9*x^2 + 5*x^4 - (2*(4 + 7*x^2 + 4*x^4))/w2^2 + 
         (5 + 9*x^2 + 5*x^4)/w2^4))/(w1^18*w2^2) - 
      (2*x^4*(5 + 9*x^2 + 5*x^4 - (2*(4 + 7*x^2 + 4*x^4))/w2^2 + 
         (5 + 9*x^2 + 5*x^4)/w2^4))/(w1^2*w2^2) + 
      (2*x^2*(4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8 - 
         (2*(3 + 15*x^2 + 25*x^4 + 15*x^6 + 3*x^8))/w2^2 + 
         (4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8)/w2^4))/(w1^16*w2^2) + 
      (2*x^2*(4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8 - 
         (2*(3 + 15*x^2 + 25*x^4 + 15*x^6 + 3*x^8))/w2^2 + 
         (4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8)/w2^4))/(w1^4*w2^2) + 
      (x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - 
         (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^6 - 
         (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^2 - 
         (2*(32 + 165*x^2 + 274*x^4 + 165*x^6 + 32*x^8))/w2^4))/w1^14 + 
      (x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - 
         (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^6 - 
         (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^2 - 
         (2*(32 + 165*x^2 + 274*x^4 + 165*x^6 + 32*x^8))/w2^4))/w1^6 + 
      (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^6 - 
         (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^2 + 
         (2*(24 + 93*x^2 + 81*x^4 + 26*x^6 + 81*x^8 + 93*x^10 + 24*x^12))/
          w2^4))/w1^12 + (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^6 - 
         (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^2 + 
         (2*(24 + 93*x^2 + 81*x^4 + 26*x^6 + 81*x^8 + 93*x^10 + 24*x^12))/
          w2^4))/w1^8 + (2*(3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^8 - 
         (2*x^2*(58 + 59*x^2 + 7*x^4 + 59*x^6 + 58*x^8))/w2^6 - 
         (2*x^2*(58 + 59*x^2 + 7*x^4 + 59*x^6 + 58*x^8))/w2^2 + 
         (2*(32 + 136*x^2 + 129*x^4 + 60*x^6 + 129*x^8 + 136*x^10 + 32*x^12))/
          w2^4))/w1^10)))/(192*myq2^2*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^3*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (w1*w2^4*(-((myq1^13*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-6) - 7/w2^4 + 
        7/w2^2)*(x + x^3)^3)/(w1^7*w2)) - 
    (4*myq2^13*(1 + x^2)^2*(3*x^4 + (3*x^4)/w1^12 - (3*(x + x^3)^2)/w1^10 - 
       (3*(x + x^3)^2)/w1^2 + (x^2*(14 + x^2 + 14*x^4))/w1^8 + 
       (x^2*(14 + x^2 + 14*x^4))/w1^4 + (2*(-4 + x^2 - 14*x^4 + x^6 - 4*x^8))/
        w1^6))/(w1^4*w2^4) + (2*myq1*myq2^12*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(7*x^4 + (7*x^4)/w1^12 + (-3*x^2 + 22*x^4 - 3*x^6)/w1^10 + 
       (-3*x^2 + 22*x^4 - 3*x^6)/w1^2 - (4 + 8*x^2 - 41*x^4 + 8*x^6 + 4*x^8)/
        w1^8 - (4 + 8*x^2 - 41*x^4 + 8*x^6 + 4*x^8)/w1^4 - 
       (2*(8 + 21*x^2 - 2*x^4 + 21*x^6 + 8*x^8))/w1^6))/(w1^3*w2^3) + 
    (myq1^12*myq2*(x + x^3)^2*((1 + w2^(-8) - 20/w2^6 + 30/w2^4 - 20/w2^2)*
        x^2 + ((1 + w2^(-8) - 20/w2^6 + 30/w2^4 - 20/w2^2)*x^2)/w1^8 + 
       (6*x^2 + (6*x^2)/w2^8 + (84*x^2)/w2^4 + (8*(1 - 7*x^2 + x^4))/w2^6 + 
         (8*(1 - 7*x^2 + x^4))/w2^2)/w1^4 + 
       (4*(x^2 + x^2/w2^8 - (2*(1 - 7*x^2 + x^4))/w2^4 + 
          (2*(1 - 5*x^2 + x^4))/w2^6 + (2*(1 - 5*x^2 + x^4))/w2^2))/w1^6 + 
       (4*(x^2 + x^2/w2^8 - (2*(1 - 7*x^2 + x^4))/w2^4 + 
          (2*(1 - 5*x^2 + x^4))/w2^6 + (2*(1 - 5*x^2 + x^4))/w2^2))/w1^2))/
     w1^6 - (myq1^3*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((14*x^4)/w2^2 + (14*x^4)/(w1^16*w2^2) + 
       (8*x^4 + (8*x^4)/w2^4 - (22*(x^2 + x^6))/w2^2)/w1^14 + 
       (8*x^4 + (8*x^4)/w2^4 - (22*(x^2 + x^6))/w2^2)/w1^2 - 
       (4*(x^2*(2 - 5*x^2 + 2*x^4) + (x^2*(2 - 5*x^2 + 2*x^4))/w2^4 - 
          (2 + 4*x^2 + 25*x^4 + 4*x^6 + 2*x^8)/w2^2))/w1^12 - 
       (4*(x^2*(2 - 5*x^2 + 2*x^4) + (x^2*(2 - 5*x^2 + 2*x^4))/w2^4 - 
          (2 + 4*x^2 + 25*x^4 + 4*x^6 + 2*x^8)/w2^2))/w1^4 - 
       (x^2*(23 - 26*x^2 + 23*x^4) + (x^2*(23 - 26*x^2 + 23*x^4))/w2^4 + 
         (4*(6 + 22*x^2 - 9*x^4 + 22*x^6 + 6*x^8))/w2^2)/w1^10 - 
       (x^2*(23 - 26*x^2 + 23*x^4) + (x^2*(23 - 26*x^2 + 23*x^4))/w2^4 + 
         (4*(6 + 22*x^2 - 9*x^4 + 22*x^6 + 6*x^8))/w2^2)/w1^6 - 
       (2*(x^2*(15 - 14*x^2 + 15*x^4) + (x^2*(15 - 14*x^2 + 15*x^4))/w2^4 + 
          (8 + 30*x^2 - 66*x^4 + 30*x^6 + 8*x^8)/w2^2))/w1^8))/(w1*w2) + 
    (myq1^11*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2*(1 + 8*x^2 + x^4 - (2*(1 + 3*x^2 + x^4))/w2^2 + 
         (1 + 8*x^2 + x^4)/w2^4) + (2*x^2*(1 + 8*x^2 + x^4 - 
          (2*(1 + 3*x^2 + x^4))/w2^2 + (1 + 8*x^2 + x^4)/w2^4))/w1^8 - 
       (2*x^2*(7 - 22*x^2 + 7*x^4 + (6*(1 + 4*x^2 + x^4))/w2^2 + 
          (7 - 22*x^2 + 7*x^4)/w2^4))/w1^4 - 
       (x^2*(5 - 38*x^2 + 5*x^4) + (x^2*(5 - 38*x^2 + 5*x^4))/w2^4 + 
         (8 + 42*x^2 + 84*x^4 + 42*x^6 + 8*x^8)/w2^2)/w1^6 - 
       (x^2*(5 - 38*x^2 + 5*x^4) + (x^2*(5 - 38*x^2 + 5*x^4))/w2^4 + 
         (8 + 42*x^2 + 84*x^4 + 42*x^6 + 8*x^8)/w2^2)/w1^2))/(w1^5*w2) - 
    (myq1^9*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(1 + 18*x^2 + x^4 + (1 + 18*x^2 + x^4)/w2^4 + 
         (2*(9 + 17*x^2 + 9*x^4))/w2^2) + 
       (x^2*(1 + 18*x^2 + x^4 + (1 + 18*x^2 + x^4)/w2^4 + 
          (2*(9 + 17*x^2 + 9*x^4))/w2^2))/w1^12 + 
       (x^2 + 50*x^4 + x^6 + (x^2 + 50*x^4 + x^6)/w2^4 - 
         (2*(12 + 23*x^2 - 19*x^4 + 23*x^6 + 12*x^8))/w2^2)/w1^8 + 
       (x^2 + 50*x^4 + x^6 + (x^2 + 50*x^4 + x^6)/w2^4 - 
         (2*(12 + 23*x^2 - 19*x^4 + 23*x^6 + 12*x^8))/w2^2)/w1^4 - 
       (2*(4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^4 + 
          (12 + 23*x^2 + 14*x^4 + 23*x^6 + 12*x^8)/w2^2))/w1^10 - 
       (2*(4*(x^2 - 4*x^4 + x^6) + (4*(x^2 - 4*x^4 + x^6))/w2^4 + 
          (12 + 23*x^2 + 14*x^4 + 23*x^6 + 12*x^8)/w2^2))/w1^2 + 
       (4*(x^2*(5 + 18*x^2 + 5*x^4) + (x^2*(5 + 18*x^2 + 5*x^4))/w2^4 - 
          (12 + 39*x^2 + 22*x^4 + 39*x^6 + 12*x^8)/w2^2))/w1^6))/(w1^3*w2) + 
    (myq1^7*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(2 + 2/w2^4 + w2^(-2))*x^4 + (2*(2 + 2/w2^4 + w2^(-2))*x^4)/w1^16 - 
       (x^2*(1 + 10*x^2 - (44*x^2)/w2^2 + x^4 + (1 + 10*x^2 + x^4)/w2^4))/
        w1^14 - (x^2*(1 + 10*x^2 - (44*x^2)/w2^2 + x^4 + (1 + 10*x^2 + x^4)/
           w2^4))/w1^2 + (8*(x^2*(3 - x^2 + 3*x^4) + (x^2*(3 - x^2 + 3*x^4))/
           w2^4 + (-1 + x^2 + 21*x^4 + x^6 - x^8)/w2^2))/w1^12 + 
       (8*(x^2*(3 - x^2 + 3*x^4) + (x^2*(3 - x^2 + 3*x^4))/w2^4 + 
          (-1 + x^2 + 21*x^4 + x^6 - x^8)/w2^2))/w1^4 + 
       (x^2*(47 + 6*x^2 + 47*x^4) + (x^2*(47 + 6*x^2 + 47*x^4))/w2^4 - 
         (4*(20 + 33*x^2 - 19*x^4 + 33*x^6 + 20*x^8))/w2^2)/w1^10 + 
       (x^2*(47 + 6*x^2 + 47*x^4) + (x^2*(47 + 6*x^2 + 47*x^4))/w2^4 - 
         (4*(20 + 33*x^2 - 19*x^4 + 33*x^6 + 20*x^8))/w2^2)/w1^6 + 
       (4*(11*(x^2 + x^6) + (11*(x^2 + x^6))/w2^4 - 
          (28 + 38*x^2 - 23*x^4 + 38*x^6 + 28*x^8)/w2^2))/w1^8))/(w1*w2) + 
    (myq1^5*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(2 + 2/w2^4 - 3/w2^2)*x^4 + (4*(2 + 2/w2^4 - 3/w2^2)*x^4)/w1^16 - 
       (8*x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^4 - (2*(1 + x^2 + x^4))/w2^2))/
        w1^14 - (8*x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^4 - 
          (2*(1 + x^2 + x^4))/w2^2))/w1^2 - 
       (2*(x^2*(11 - 18*x^2 + 11*x^4) + (x^2*(11 - 18*x^2 + 11*x^4))/w2^4 + 
          (4 + 34*x^2 + 56*x^4 + 34*x^6 + 4*x^8)/w2^2))/w1^12 - 
       (2*(x^2*(11 - 18*x^2 + 11*x^4) + (x^2*(11 - 18*x^2 + 11*x^4))/w2^4 + 
          (4 + 34*x^2 + 56*x^4 + 34*x^6 + 4*x^8)/w2^2))/w1^4 - 
       (2*(13*x^2*(3 - 2*x^2 + 3*x^4) + (13*x^2*(3 - 2*x^2 + 3*x^4))/w2^4 - 
          (2*(20 + 25*x^2 - 4*x^4 + 25*x^6 + 20*x^8))/w2^2))/w1^8 + 
       (-53*x^2 + 54*x^4 - 53*x^6 + (-53*x^2 + 54*x^4 - 53*x^6)/w2^4 + 
         (48 + 30*x^2 - 52*x^4 + 30*x^6 + 48*x^8)/w2^2)/w1^10 + 
       (-53*x^2 + 54*x^4 - 53*x^6 + (-53*x^2 + 54*x^4 - 53*x^6)/w2^4 + 
         (48 + 30*x^2 - 52*x^4 + 30*x^6 + 48*x^8)/w2^2)/w1^6))/(w1*w2) - 
    (2*myq1^10*myq2^3*(x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - 
         (2*x^2*(6 + 13*x^2 + 6*x^4))/w2^6 - (2*x^2*(6 + 13*x^2 + 6*x^4))/
          w2^2 - (4*(1 - 3*x^2 - 9*x^4 - 3*x^6 + x^8))/w2^4) + 
       (x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - (2*x^2*(6 + 13*x^2 + 6*x^4))/
           w2^6 - (2*x^2*(6 + 13*x^2 + 6*x^4))/w2^2 - 
          (4*(1 - 3*x^2 - 9*x^4 - 3*x^6 + x^8))/w2^4))/w1^12 + 
       (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^4*(4 + 9*x^2 + 4*x^4))/w2^6 - (2*x^4*(4 + 9*x^2 + 4*x^4))/
           w2^2 + (2 + x^2 + 6*x^6 + x^10 + 2*x^12)/w2^4))/w1^10 + 
       (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^4*(4 + 9*x^2 + 4*x^4))/w2^6 - (2*x^4*(4 + 9*x^2 + 4*x^4))/
           w2^2 + (2 + x^2 + 6*x^6 + x^10 + 2*x^12)/w2^4))/w1^2 + 
       (4*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
          (2*(x^2 + 9*x^4 + 15*x^6 + 9*x^8 + x^10))/w2^6 - 
          (2*(x^2 + 9*x^4 + 15*x^6 + 9*x^8 + x^10))/w2^2 - 
          (2 + x^2 - 12*x^4 - 18*x^6 - 12*x^8 + x^10 + 2*x^12)/w2^4))/w1^6 + 
       (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
         (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^6 - 
         (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^2 + 
         (4*(2 + 18*x^2 + 53*x^4 + 73*x^6 + 53*x^8 + 18*x^10 + 2*x^12))/w2^4)/
        w1^8 + (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
         (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^6 - 
         (2*x^2*(7 + 40*x^2 + 65*x^4 + 40*x^6 + 7*x^8))/w2^2 + 
         (4*(2 + 18*x^2 + 53*x^4 + 73*x^6 + 53*x^8 + 18*x^10 + 2*x^12))/w2^4)/
        w1^4))/w1^4 + (myq1^8*myq2^5*
      (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^8 + (2*(2 + x^2 + 2*x^4))/w2^6 + 
         (2*(2 + x^2 + 2*x^4))/w2^2 + (2*(5 + 16*x^2 + 5*x^4))/w2^4) + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^8 + (2*(2 + x^2 + 2*x^4))/w2^6 + 
          (2*(2 + x^2 + 2*x^4))/w2^2 + (2*(5 + 16*x^2 + 5*x^4))/w2^4))/
        w1^16 + (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^6 + 
          (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^2 - 
          (2*(5 + 48*x^2 + 82*x^4 + 48*x^6 + 5*x^8))/w2^4))/w1^14 + 
       (2*x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^6 + 
          (-8 + 11*x^2 + 34*x^4 + 11*x^6 - 8*x^8)/w2^2 - 
          (2*(5 + 48*x^2 + 82*x^4 + 48*x^6 + 5*x^8))/w2^4))/w1^2 + 
       (2*(5*x^4*(1 + x^2)^2 + (5*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^6 - 
          (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^2 + 
          (2*(8 + 57*x^2 + 101*x^4 + 100*x^6 + 101*x^8 + 57*x^10 + 8*x^12))/
           w2^4))/w1^12 + (2*(5*x^4*(1 + x^2)^2 + (5*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^6 - 
          (2*x^2*(20 + 43*x^2 + 44*x^4 + 43*x^6 + 20*x^8))/w2^2 + 
          (2*(8 + 57*x^2 + 101*x^4 + 100*x^6 + 101*x^8 + 57*x^10 + 8*x^12))/
           w2^4))/w1^4 + (2*(10*x^4*(1 + x^2)^2 + (10*x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^6 - 
          (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^2 + 
          (2*(8 + 59*x^2 + 84*x^4 + 62*x^6 + 84*x^8 + 59*x^10 + 8*x^12))/
           w2^4))/w1^10 + (2*(10*x^4*(1 + x^2)^2 + (10*x^4*(1 + x^2)^2)/
           w2^8 - (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^6 - 
          (x^2*(48 + 99*x^2 + 98*x^4 + 99*x^6 + 48*x^8))/w2^2 + 
          (2*(8 + 59*x^2 + 84*x^4 + 62*x^6 + 84*x^8 + 59*x^10 + 8*x^12))/
           w2^4))/w1^6 + (2*(13*x^4*(1 + x^2)^2 + (13*x^4*(1 + x^2)^2)/w2^8 - 
          (2*x^2*(36 + 84*x^2 + 97*x^4 + 84*x^6 + 36*x^8))/w2^6 - 
          (2*x^2*(36 + 84*x^2 + 97*x^4 + 84*x^6 + 36*x^8))/w2^2 + 
          (2*(8 + 82*x^2 + 145*x^4 + 144*x^6 + 145*x^8 + 82*x^10 + 8*x^12))/
           w2^4))/w1^8))/w1^2 - 
    (2*myq1^2*myq2^11*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2 + 
       (x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2)/w1^16 - 
       (2*(1 + x^2)^2*(-11*x^4 - (11*x^4)/w2^4 + 
          (2 + 21*x^2 + 22*x^4 + 21*x^6 + 2*x^8)/w2^2))/w1^12 - 
       (2*(1 + x^2)^2*(-11*x^4 - (11*x^4)/w2^4 + 
          (2 + 21*x^2 + 22*x^4 + 21*x^6 + 2*x^8)/w2^2))/w1^4 - 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
          (2*(5 + 20*x^2 + 28*x^4 + 20*x^6 + 5*x^8))/w2^2))/w1^14 - 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^4 - 
          (2*(5 + 20*x^2 + 28*x^4 + 20*x^6 + 5*x^8))/w2^2))/w1^2 - 
       (2*(x^2*(20 + 26*x^2 + 13*x^4 + 26*x^6 + 20*x^8) + 
          (x^2*(20 + 26*x^2 + 13*x^4 + 26*x^6 + 20*x^8))/w2^4 - 
          (2*(10 + 25*x^2 + 33*x^4 + 37*x^6 + 33*x^8 + 25*x^10 + 10*x^12))/
           w2^2))/w1^8 + (-(x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8)) - 
         (x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8))/w2^4 + 
         (2*(12 + 21*x^2 + 12*x^4 + 8*x^6 + 12*x^8 + 21*x^10 + 12*x^12))/
          w2^2)/w1^10 + (-(x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8)) - 
         (x^2*(22 + 11*x^2 - 20*x^4 + 11*x^6 + 22*x^8))/w2^4 + 
         (2*(12 + 21*x^2 + 12*x^4 + 8*x^6 + 12*x^8 + 21*x^10 + 12*x^12))/
          w2^2)/w1^6))/(w1^2*w2^2) + 2*myq1^6*myq2^7*
     (((-1 + w2^(-2))^2*x^6)/w2^2 + ((-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
      (x^4*(15 + 31*x^2 + 15*x^4 - (2*(8 + 17*x^2 + 8*x^4))/w2^2 + 
         (15 + 31*x^2 + 15*x^4)/w2^4))/(w1^18*w2^2) - 
      (x^4*(15 + 31*x^2 + 15*x^4 - (2*(8 + 17*x^2 + 8*x^4))/w2^2 + 
         (15 + 31*x^2 + 15*x^4)/w2^4))/(w1^2*w2^2) + 
      (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^8 + 
         (2*(1 + 20*x^2 + 41*x^4 + 20*x^6 + x^8))/w2^4 + 
         (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^6 + 
         (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^2))/w1^16 + 
      (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^8 + 
         (2*(1 + 20*x^2 + 41*x^4 + 20*x^6 + x^8))/w2^4 + 
         (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^6 + 
         (14 + 11*x^2 - 9*x^4 + 11*x^6 + 14*x^8)/w2^2))/w1^4 - 
      (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^6 - 
         (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^2 + 
         (8 + 40*x^2 - 2*x^4 - 64*x^6 - 2*x^8 + 40*x^10 + 8*x^12)/w2^4))/
       w1^14 - (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^6 - 
         (x^2*(20 + x^2 - 36*x^4 + x^6 + 20*x^8))/w2^2 + 
         (8 + 40*x^2 - 2*x^4 - 64*x^6 - 2*x^8 + 40*x^10 + 8*x^12)/w2^4))/
       w1^6 - (2*(4*x^4*(1 + x^2)^2 + (4*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(64 + 85*x^2 + 39*x^4 + 85*x^6 + 64*x^8))/w2^6 - 
         (x^2*(64 + 85*x^2 + 39*x^4 + 85*x^6 + 64*x^8))/w2^2 + 
         (2*(16 + 88*x^2 + 114*x^4 + 81*x^6 + 114*x^8 + 88*x^10 + 16*x^12))/
          w2^4))/w1^10 - (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
        (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^6 - 
        (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^2 + 
        (2*(16 + 101*x^2 + 84*x^4 + 84*x^8 + 101*x^10 + 16*x^12))/w2^4)/
       w1^12 - (7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^8 - 
        (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^6 - 
        (x^2*(110 + 141*x^2 + 64*x^4 + 141*x^6 + 110*x^8))/w2^2 + 
        (2*(16 + 101*x^2 + 84*x^4 + 84*x^8 + 101*x^10 + 16*x^12))/w2^4)/
       w1^8) + myq1^4*myq2^9*((2*(-1 + w2^(-2))^2*x^6)/w2^2 + 
      (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
      (2*x^4*(5 + 9*x^2 + 5*x^4 - (2*(4 + 7*x^2 + 4*x^4))/w2^2 + 
         (5 + 9*x^2 + 5*x^4)/w2^4))/(w1^18*w2^2) - 
      (2*x^4*(5 + 9*x^2 + 5*x^4 - (2*(4 + 7*x^2 + 4*x^4))/w2^2 + 
         (5 + 9*x^2 + 5*x^4)/w2^4))/(w1^2*w2^2) + 
      (2*x^2*(4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8 - 
         (2*(3 + 15*x^2 + 25*x^4 + 15*x^6 + 3*x^8))/w2^2 + 
         (4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8)/w2^4))/(w1^16*w2^2) + 
      (2*x^2*(4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8 - 
         (2*(3 + 15*x^2 + 25*x^4 + 15*x^6 + 3*x^8))/w2^2 + 
         (4 + 37*x^2 + 67*x^4 + 37*x^6 + 4*x^8)/w2^4))/(w1^4*w2^2) + 
      (x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - 
         (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^6 - 
         (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^2 - 
         (2*(32 + 165*x^2 + 274*x^4 + 165*x^6 + 32*x^8))/w2^4))/w1^14 + 
      (x^2*((x + x^3)^2 + (x + x^3)^2/w2^8 - 
         (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^6 - 
         (8*(7 + x^2 - 13*x^4 + x^6 + 7*x^8))/w2^2 - 
         (2*(32 + 165*x^2 + 274*x^4 + 165*x^6 + 32*x^8))/w2^4))/w1^6 + 
      (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^6 - 
         (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^2 + 
         (2*(24 + 93*x^2 + 81*x^4 + 26*x^6 + 81*x^8 + 93*x^10 + 24*x^12))/
          w2^4))/w1^12 + (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^8 - 
         (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^6 - 
         (x^2*(80 + 65*x^2 - 28*x^4 + 65*x^6 + 80*x^8))/w2^2 + 
         (2*(24 + 93*x^2 + 81*x^4 + 26*x^6 + 81*x^8 + 93*x^10 + 24*x^12))/
          w2^4))/w1^8 + (2*(3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^8 - 
         (2*x^2*(58 + 59*x^2 + 7*x^4 + 59*x^6 + 58*x^8))/w2^6 - 
         (2*x^2*(58 + 59*x^2 + 7*x^4 + 59*x^6 + 58*x^8))/w2^2 + 
         (2*(32 + 136*x^2 + 129*x^4 + 60*x^6 + 129*x^8 + 136*x^10 + 32*x^12))/
          w2^4))/w1^10)))/(384*myq2^2*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^3*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1*w2^3*((4*myq1^16*(-1 + w2^(-2))^4*x^4*(1 + x^2)^2)/(w1^10*w2^3) + 
    (4*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)*
      (2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w2^4 - (2*(3 + 5*x^2 + 3*x^4))/
        w2^2))/(w1^9*w2^2) - (2*myq1*myq2^15*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
      x*(1 + x^2)*(7*x^4 + (7*x^4)/w1^8 + (2*x^2*(8 + x^2 + 8*x^4))/w1^6 + 
       (2*x^2*(8 + x^2 + 8*x^4))/w1^2 + 
       (2*(1 - 14*x^2 - 3*x^4 - 14*x^6 + x^8))/w1^4))/(w1^3*w2^6) + 
    (4*myq2^16*(-1 + w1^(-2))^4*x^2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w1^4 + 
       (1 - 5*x^2 - 8*x^4 - 5*x^6 + x^8)/w1^2))/(w1^4*w2^7) + 
    (2*myq1^3*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((7*x^4)/w2^2 + (7*x^4)/(w1^16*w2^2) + 
       (2*(x^4 + x^4/w2^4 + (4*(x^2 - 4*x^4 + x^6))/w2^2))/w1^14 + 
       (2*(x^4 + x^4/w2^4 + (4*(x^2 - 4*x^4 + x^6))/w2^2))/w1^2 - 
       (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8 + (-18 + 66*x^2 + 356*x^4 + 
            66*x^6 - 18*x^8)/w2^2 + (2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8)/
           w2^4))/w1^10 - (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8 + 
          (-18 + 66*x^2 + 356*x^4 + 66*x^6 - 18*x^8)/w2^2 + 
          (2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8)/w2^4))/w1^6 - 
       (x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^4 + 
         (4 - 38*x^2 - 268*x^4 - 38*x^6 + 4*x^8)/w2^2)/w1^12 - 
       (x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^4 + 
         (4 - 38*x^2 - 268*x^4 - 38*x^6 + 4*x^8)/w2^2)/w1^4 + 
       (2*(4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8 + 
          (-32 + 90*x^2 + 477*x^4 + 90*x^6 - 32*x^8)/w2^2 + 
          (4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8)/w2^4))/w1^8))/(w1*w2^4) + 
    (4*myq1^13*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(-1 + w1^(-2))^2*x^4 + (2*(-1 + w1^(-2))^2*x^4)/w2^12 + 
       (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w1^4 - (7*(2 + x^2 + 2*x^4))/
           w1^2))/w2^10 + (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w1^4 - 
          (7*(2 + x^2 + 2*x^4))/w1^2))/w2^2 + 
       (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 
           3*x^8)/w1^4 + (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/w1^2)/w2^8 + 
       (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 
           3*x^8)/w1^4 + (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/w1^2)/w2^4 + 
       (5 - 16*x^2 - 50*x^4 - 16*x^6 + 5*x^8 + (5 - 16*x^2 - 50*x^4 - 
           16*x^6 + 5*x^8)/w1^4 - (2*(5 + 26*x^2 + 19*x^4 + 26*x^6 + 5*x^8))/
          w1^2)/w2^6))/w1^7 - (2*myq1^11*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x*(1 + x^2)*(4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4 + 
       (4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/w2^12 + 
       (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/w1^8 - 
          (2*(4 + 65*x^2 + 4*x^4))/w1^4 - (4*(9 - 5*x^2 + 9*x^4))/w1^6 - 
          (4*(9 - 5*x^2 + 9*x^4))/w1^2))/w2^10 + 
       (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/w1^8 - 
          (2*(4 + 65*x^2 + 4*x^4))/w1^4 - (4*(9 - 5*x^2 + 9*x^4))/w1^6 - 
          (4*(9 - 5*x^2 + 9*x^4))/w1^2))/w2^2 - 
       (2*(6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8 + 
          (6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8)/w1^8 - 
          (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w1^6 - 
          (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w1^2 + 
          (64 + 282*x^2 + 550*x^4 + 282*x^6 + 64*x^8)/w1^4))/w2^6 + 
       (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
          w1^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^6 - 
         (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^2 + 
         (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w1^4)/w2^8 + 
       (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
          w1^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^6 - 
         (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^2 + 
         (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w1^4)/w2^4))/w1^5 - 
    (2*myq1^5*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((2*(-1 + w2^(-2))^2*x^4)/w2^2 + (2*(-1 + w2^(-2))^2*x^4)/
        (w1^16*w2^2) + (x^2 - 28*x^4 + x^6 + (x^2 - 28*x^4 + x^6)/w2^4 + 
         (2*(1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8))/w2^2)/(w1^14*w2^2) + 
       (x^2 - 28*x^4 + x^6 + (x^2 - 28*x^4 + x^6)/w2^4 + 
         (2*(1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8))/w2^2)/(w1^2*w2^2) - 
       (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
          (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^6 - 
          (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^2 + 
          (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^4))/w1^12 - 
       (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
          (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^6 - 
          (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^2 + 
          (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^4))/w1^4 - 
       (2*(x^2*(10 + 47*x^2 + 10*x^4) + (x^2*(10 + 47*x^2 + 10*x^4))/w2^8 - 
          (2*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^6 - 
          (2*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^2 + 
          (2*(71 + 404*x^2 + 849*x^4 + 404*x^6 + 71*x^8))/w2^4))/w1^8 + 
       (16*(x^2 + 4*x^4 + x^6) + (16*(x^2 + 4*x^4 + x^6))/w2^8 - 
         (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6 - 
         (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^2 + 
         (2*(88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8))/w2^4)/w1^10 + 
       (16*(x^2 + 4*x^4 + x^6) + (16*(x^2 + 4*x^4 + x^6))/w2^8 - 
         (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6 - 
         (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^2 + 
         (2*(88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8))/w2^4)/w1^6))/
     (w1*w2^2) - (2*myq1^9*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/w1^2 + 
       (4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/(w1^2*w2^12) + 
       (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w1^12 - 
          (4*(9 + 32*x^2 + 9*x^4))/w1^10 - (4*(9 + 32*x^2 + 9*x^4))/w1^2 + 
          (4*(10 - 29*x^2 + 10*x^4))/w1^6 + (32 + 201*x^2 + 32*x^4)/w1^8 + 
          (32 + 201*x^2 + 32*x^4)/w1^4))/w2^10 + 
       (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w1^12 - 
          (4*(9 + 32*x^2 + 9*x^4))/w1^10 - (4*(9 + 32*x^2 + 9*x^4))/w1^2 + 
          (4*(10 - 29*x^2 + 10*x^4))/w1^6 + (32 + 201*x^2 + 32*x^4)/w1^8 + 
          (32 + 201*x^2 + 32*x^4)/w1^4))/w2^2 + 
       (-2 + 6*x^2 + 21*x^4 + 6*x^6 - 2*x^8 + (-2 + 6*x^2 + 21*x^4 + 6*x^6 - 
           2*x^8)/w1^12 + (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 5*x^8))/w1^10 + 
         (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 5*x^8))/w1^2 + 
         (4*(27 + 276*x^2 + 358*x^4 + 276*x^6 + 27*x^8))/w1^6 - 
         (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w1^8 - 
         (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w1^4)/w2^6 + 
       (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
           15*x^6 + 2*x^8)/w1^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
            12*x^8))/w1^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
          w1^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w1^6 + 
         (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^8 + 
         (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^4)/w2^8 + 
       (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
           15*x^6 + 2*x^8)/w1^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
            12*x^8))/w1^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
          w1^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w1^6 + 
         (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^8 + 
         (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^4)/w2^4))/w1^3 - 
    (2*myq1^7*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (((3 + 3/w2^4 + w2^(-2))*x^4)/w2^4 + ((3 + 3/w2^4 + w2^(-2))*x^4)/
        (w1^16*w2^4) + (2*(x^2*(2 + 7*x^2 + 2*x^4) + 
          (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - (x^2*(16 + 53*x^2 + 16*x^4))/
           w2^6 - (x^2*(16 + 53*x^2 + 16*x^4))/w2^2 - 
          (2*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^4))/(w1^14*w2^2) + 
       (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
          (x^2*(16 + 53*x^2 + 16*x^4))/w2^6 - (x^2*(16 + 53*x^2 + 16*x^4))/
           w2^2 - (2*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^4))/
        (w1^2*w2^2) + (-3*x^2*(4 + 21*x^2 + 4*x^4) - 
         (3*x^2*(4 + 21*x^2 + 4*x^4))/w2^8 + (2*x^2*(69 + 229*x^2 + 69*x^4))/
          w2^6 + (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^2 + 
         (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^4)/(w1^12*w2^2) + 
       (-3*x^2*(4 + 21*x^2 + 4*x^4) - (3*x^2*(4 + 21*x^2 + 4*x^4))/w2^8 + 
         (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^6 + 
         (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^2 + 
         (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^4)/(w1^4*w2^2) - 
       (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(24 + 103*x^2 + 24*x^4))/w2^10 - 
          (x^2*(24 + 103*x^2 + 24*x^4))/w2^2 + (x^2*(50 + 333*x^2 + 50*x^4))/
           w2^8 + (x^2*(50 + 333*x^2 + 50*x^4))/w2^4 + 
          (98 + 484*x^2 + 506*x^4 + 484*x^6 + 98*x^8)/w2^6))/w1^10 - 
       (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(24 + 103*x^2 + 24*x^4))/w2^10 - 
          (x^2*(24 + 103*x^2 + 24*x^4))/w2^2 + (x^2*(50 + 333*x^2 + 50*x^4))/
           w2^8 + (x^2*(50 + 333*x^2 + 50*x^4))/w2^4 + 
          (98 + 484*x^2 + 506*x^4 + 484*x^6 + 98*x^8)/w2^6))/w1^6 + 
       (2*(4*x^4 + (4*x^4)/w2^12 - (2*x^2*(25 + 86*x^2 + 25*x^4))/w2^10 - 
          (2*x^2*(25 + 86*x^2 + 25*x^4))/w2^2 + (x^2*(64 + 431*x^2 + 64*x^4))/
           w2^8 + (x^2*(64 + 431*x^2 + 64*x^4))/w2^4 + 
          (152 + 676*x^2 + 715*x^4 + 676*x^6 + 152*x^8)/w2^6))/w1^8))/w1 + 
    (myq1^2*myq2^14*(-1 + w1^(-2))^2*
      (2*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2) + 
       (2*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2))/w1^12 + 
       (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w2^2 + 
          (28 + 45*x^2 + 28*x^4)/w2^4))/w1^10 + 
       (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w2^2 + 
          (28 + 45*x^2 + 28*x^4)/w2^4))/w1^2 + 
       (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
          (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w2^4 - 
          (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w2^2))/w1^8 + 
       (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
          (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w2^4 - 
          (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w2^2))/w1^4 + 
       (2*(1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12 + 
          (-2 + 68*x^2 + 46*x^4 - 30*x^6 + 46*x^8 + 68*x^10 - 2*x^12)/w2^2 + 
          (1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12)/w2^4))/
        w1^6))/(w1^2*w2^5) - (myq1^14*myq2^2*(-1 + w2^(-2))^2*
      ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4) + 
       ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4))/w2^8 + 
       (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + (-4 + 8*x^2 + 22*x^4 + 8*x^6 - 
            4*x^8)/w1^2 + (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w1^4))/w2^6 + 
       (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + (-4 + 8*x^2 + 22*x^4 + 8*x^6 - 
            4*x^8)/w1^2 + (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w1^4))/w2^2 - 
       (2*(1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12 - 
          (2*(1 + 10*x^2 + 15*x^4 + 7*x^6 + 15*x^8 + 10*x^10 + x^12))/w1^2 + 
          (1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12)/w1^4))/
        w2^4))/(w1^8*w2) + 
    (myq1^12*myq2^4*(4*(-1 + w1^(-2))^2*x^4*(2*(1 + x^2)^2 + 
         (2*(1 + x^2)^2)/w1^4 + (12 + 23*x^2 + 12*x^4)/w1^2) + 
       (4*(-1 + w1^(-2))^2*x^4*(2*(1 + x^2)^2 + (2*(1 + x^2)^2)/w1^4 + 
          (12 + 23*x^2 + 12*x^4)/w1^2))/w2^12 + 
       (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
          (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^6 - 
          (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^2 + 
          (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w1^8 + 
          (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w1^4))/w2^10 + 
       (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
          (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^6 - 
          (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^2 + 
          (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w1^8 + 
          (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w1^4))/w2^2 + 
       (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
          (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
           w1^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
            7*x^12)/w1^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
            29*x^10 + x^12)/w1^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 
             181*x^8 - 29*x^10 + 6*x^12))/w1^4))/w2^8 + 
       (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
          (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
           w1^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
            7*x^12)/w1^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
            29*x^10 + x^12)/w1^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 
             181*x^8 - 29*x^10 + 6*x^12))/w1^4))/w2^4 - 
       (2*(4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12 + 
          (4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12)/
           w1^8 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 39*x^10 + 
             7*x^12))/w1^6 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 
             39*x^10 + 7*x^12))/w1^2 + (2*(24 - 72*x^2 - 529*x^4 - 796*x^6 - 
             529*x^8 - 72*x^10 + 24*x^12))/w1^4))/w2^6))/(w1^6*w2) + 
    (myq1^4*myq2^12*((-2*(-1 + w2^(-2))^2*x^6)/w2^2 - 
       (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
       (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
          (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^6 - 
          (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^2 + 
          (28 + 358*x^2 + 618*x^4 + 358*x^6 + 28*x^8)/w2^4))/w1^16 - 
       (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
          (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^6 - 
          (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^2 + 
          (28 + 358*x^2 + 618*x^4 + 358*x^6 + 28*x^8)/w2^4))/w1^4 - 
       (4*((x^4*(5 + 6*x^2 + 5*x^4))/w2^6 + (x^4*(5 + 6*x^2 + 5*x^4))/w2^2 - 
          (x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10)/w2^4))/w1^18 - 
       (4*((x^4*(5 + 6*x^2 + 5*x^4))/w2^6 + (x^4*(5 + 6*x^2 + 5*x^4))/w2^2 - 
          (x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10)/w2^4))/w1^2 + 
       (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
         (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^8 + 
         (-8 + 480*x^2 + 3834*x^4 + 6352*x^6 + 3834*x^8 + 480*x^10 - 8*x^12)/
          w2^4 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 39*x^10 + 
            x^12))/w2^6 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 
            39*x^10 + x^12))/w2^2)/w1^14 + 
       (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
         (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^8 + 
         (-8 + 480*x^2 + 3834*x^4 + 6352*x^6 + 3834*x^8 + 480*x^10 - 8*x^12)/
          w2^4 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 39*x^10 + 
            x^12))/w2^6 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 
            39*x^10 + x^12))/w2^2)/w1^6 - 
       (2*(x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 14*x^8) + 
          (x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 14*x^8))/w2^8 - 
          (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 67*x^10 + 6*x^12))/
           w2^6 - (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 67*x^10 + 
             6*x^12))/w2^2 + (2*(24 - 442*x^2 - 3229*x^4 - 5328*x^6 - 
             3229*x^8 - 442*x^10 + 24*x^12))/w2^4))/w1^10 + 
       (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8) + 
          (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^8 + 
          (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 206*x^10 - 
            14*x^12)/w2^6 + (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 
            206*x^10 - 14*x^12)/w2^2 + (28 - 656*x^2 - 4830*x^4 - 7960*x^6 - 
            4830*x^8 - 656*x^10 + 28*x^12)/w2^4))/w1^12 + 
       (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8) + 
          (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^8 + 
          (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 206*x^10 - 
            14*x^12)/w2^6 + (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 
            206*x^10 - 14*x^12)/w2^2 + (28 - 656*x^2 - 4830*x^4 - 7960*x^6 - 
            4830*x^8 - 656*x^10 + 28*x^12)/w2^4))/w1^8))/w2^3 + 
    (myq1^10*myq2^6*((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + 
         (4*(4 + 7*x^2 + 4*x^4))/w1^4 + (16 + 31*x^2 + 16*x^4)/w1^8 - 
         (2*(32 + 61*x^2 + 32*x^4))/w1^6 - (2*(32 + 61*x^2 + 32*x^4))/w1^2) + 
       ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + (4*(4 + 7*x^2 + 4*x^4))/
           w1^4 + (16 + 31*x^2 + 16*x^4)/w1^8 - (2*(32 + 61*x^2 + 32*x^4))/
           w1^6 - (2*(32 + 61*x^2 + 32*x^4))/w1^2))/w2^12 + 
       (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
          (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w1^12 - 
          (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^10 - 
          (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^2 - 
          (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w1^6 + 
          (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^8 + 
          (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^4))/w2^10 + 
       (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
          (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w1^12 - 
          (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^10 - 
          (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^2 - 
          (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w1^6 + 
          (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^8 + 
          (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^4))/w2^2 + 
       (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + x^12 + 
          (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 14*x^12)/
           w1^10 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 
            14*x^12)/w1^2 + (1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + 
            x^12)/w1^12 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/
           w1^8 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w1^4 - 
          (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 49*x^12))/
           w1^6))/w2^8 + (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + 
          x^12 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 
            14*x^12)/w1^10 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 
            84*x^10 - 14*x^12)/w1^2 + (1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 
            8*x^10 + x^12)/w1^12 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 
             31*x^12))/w1^8 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/
           w1^4 - (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 
             49*x^12))/w1^6))/w2^4 - (2*(2 + 4*x^2 + 32*x^4 + 35*x^6 + 
          32*x^8 + 4*x^10 + 2*x^12 + (-28 + 28*x^2 + 156*x^4 + 362*x^6 + 
            156*x^8 + 28*x^10 - 28*x^12)/w1^10 + (-28 + 28*x^2 + 156*x^4 + 
            362*x^6 + 156*x^8 + 28*x^10 - 28*x^12)/w1^2 + 
          (2 + 4*x^2 + 32*x^4 + 35*x^6 + 32*x^8 + 4*x^10 + 2*x^12)/w1^12 - 
          (4*(49 + 164*x^2 + 351*x^4 + 335*x^6 + 351*x^8 + 164*x^10 + 
             49*x^12))/w1^6 + (124 + 296*x^2 + 634*x^4 + 513*x^6 + 634*x^8 + 
            296*x^10 + 124*x^12)/w1^8 + (124 + 296*x^2 + 634*x^4 + 513*x^6 + 
            634*x^8 + 296*x^10 + 124*x^12)/w1^4))/w2^6))/(w1^4*w2) + 
    (myq1^6*myq2^10*(-(((-1 + w2^(-2))^2*x^6)/w2^4) - ((-1 + w2^(-2))^2*x^6)/
        (w1^20*w2^4) + (2*x^2*((4*x^2*(5 + 4*x^2 + 5*x^4))/w2^4 + 
          x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
          (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^6 - 
          (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^2))/(w1^18*w2^2) + 
       (2*x^2*((4*x^2*(5 + 4*x^2 + 5*x^4))/w2^4 + x^2*(7 + 12*x^2 + 7*x^4) + 
          (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
          (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^6 - 
          (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^2))/(w1^2*w2^2) + 
       (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10) + 
         (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10))/w2^8 - 
         (2*(2 + 28*x^2 + 402*x^4 + 625*x^6 + 402*x^8 + 28*x^10 + 2*x^12))/
          w2^4 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
           2*x^12)/w2^6 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 
           56*x^10 + 2*x^12)/w2^2)/(w1^16*w2^2) + 
       (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10) + 
         (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10))/w2^8 - 
         (2*(2 + 28*x^2 + 402*x^4 + 625*x^6 + 402*x^8 + 28*x^10 + 2*x^12))/
          w2^4 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
           2*x^12)/w2^6 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 
           56*x^10 + 2*x^12)/w2^2)/(w1^4*w2^2) - 
       (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
          (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^10 - 
          (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^2 - 
          (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*x^8 + 40*x^10 + 7*x^12))/
           w2^6 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 160*x^10 + 
            14*x^12)/w2^8 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 
            160*x^10 + 14*x^12)/w2^4))/w1^14 - 
       (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
          (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^10 - 
          (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^2 - 
          (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*x^8 + 40*x^10 + 7*x^12))/
           w2^6 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 160*x^10 + 
            14*x^12)/w2^8 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 
            160*x^10 + 14*x^12)/w2^4))/w1^6 - 
       (2*(x^4*(48 + 91*x^2 + 48*x^4) + (x^4*(48 + 91*x^2 + 48*x^4))/w2^12 - 
          (2*x^2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/w2^10 - 
          (2*x^2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/w2^2 - 
          (4*(49 + 290*x^2 + 1557*x^4 + 2389*x^6 + 1557*x^8 + 290*x^10 + 
             49*x^12))/w2^6 + (98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 
            5510*x^8 + 984*x^10 + 98*x^12)/w2^8 + 
          (98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 5510*x^8 + 984*x^10 + 
            98*x^12)/w2^4))/w1^10 + (x^4*(64 + 121*x^2 + 64*x^4) + 
         (x^4*(64 + 121*x^2 + 64*x^4))/w2^12 - 
         (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^10 - 
         (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^2 - 
         (4*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*x^8 + 356*x^10 + 
            62*x^12))/w2^6 + (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
           7780*x^8 + 1252*x^10 + 124*x^12)/w2^8 + 
         (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
           124*x^12)/w2^4)/w1^12 + (x^4*(64 + 121*x^2 + 64*x^4) + 
         (x^4*(64 + 121*x^2 + 64*x^4))/w2^12 - 
         (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^10 - 
         (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^2 - 
         (4*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*x^8 + 356*x^10 + 
            62*x^12))/w2^6 + (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
           7780*x^8 + 1252*x^10 + 124*x^12)/w2^8 + 
         (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
           124*x^12)/w2^4)/w1^8))/w2 + 
    (myq1^8*myq2^8*((x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8 + 
          (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - (8*(x^2 + x^4 + x^6))/w2^6 - 
          (8*(x^2 + x^4 + x^6))/w2^2 + (2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8)/
           w2^8))/w2^2 + (x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8 + 
          (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - (8*(x^2 + x^4 + x^6))/w2^6 - 
          (8*(x^2 + x^4 + x^6))/w2^2 + (2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8)/
           w2^8))/(w1^16*w2^2) + (2*(x^4*(8 + 15*x^2 + 8*x^4) + 
          (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
          (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^10 - 
          (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
          (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^12))/w2^6 - 
          (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/w2^8 - 
          (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/w2^4))/
        w1^14 + (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/
           w2^12 - (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^10 - 
          (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
          (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^12))/w2^6 - 
          (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/w2^8 - 
          (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/w2^4))/
        w1^2 + (2*(-4*x^4*(9 + 17*x^2 + 9*x^4) - (4*x^4*(9 + 17*x^2 + 9*x^4))/
           w2^12 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^10 + 
          (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^2 + 
          (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*x^12))/
           w2^8 + (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 
             3*x^12))/w2^4 - (2*(24 + 363*x^2 + 782*x^4 + 1084*x^6 + 
             782*x^8 + 363*x^10 + 24*x^12))/w2^6))/w1^12 + 
       (2*(-4*x^4*(9 + 17*x^2 + 9*x^4) - (4*x^4*(9 + 17*x^2 + 9*x^4))/w2^12 + 
          (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^10 + 
          (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^2 + 
          (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*x^12))/
           w2^8 + (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 
             3*x^12))/w2^4 - (2*(24 + 363*x^2 + 782*x^4 + 1084*x^6 + 
             782*x^8 + 363*x^10 + 24*x^12))/w2^6))/w1^4 + 
       (2*(x^4*(88 + 167*x^2 + 88*x^4) + (x^4*(88 + 167*x^2 + 88*x^4))/
           w2^12 + (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^10 + 
          (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^2 + 
          (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*x^8 + 626*x^10 + 
             49*x^12))/w2^6 - (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 
            3342*x^8 + 1430*x^10 + 98*x^12)/w2^8 - 
          (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
            98*x^12)/w2^4))/w1^10 + (2*(x^4*(88 + 167*x^2 + 88*x^4) + 
          (x^4*(88 + 167*x^2 + 88*x^4))/w2^12 + 
          (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^10 + 
          (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^2 + 
          (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*x^8 + 626*x^10 + 
             49*x^12))/w2^6 - (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 
            3342*x^8 + 1430*x^10 + 98*x^12)/w2^8 - 
          (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
            98*x^12)/w2^4))/w1^6 - (2*(12*x^4*(10 + 19*x^2 + 10*x^4) + 
          (12*x^4*(10 + 19*x^2 + 10*x^4))/w2^12 + 
          (x^2*(150 - 273*x^2 - 740*x^4 - 273*x^6 + 150*x^8))/w2^10 + 
          (x^2*(150 - 273*x^2 - 740*x^4 - 273*x^6 + 150*x^8))/w2^2 - 
          (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 1378*x^8 + 548*x^10 + 
             38*x^12))/w2^8 - (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 
             1378*x^8 + 548*x^10 + 38*x^12))/w2^4 + 
          (2*(152 + 1882*x^2 + 5155*x^4 + 7336*x^6 + 5155*x^8 + 1882*x^10 + 
             152*x^12))/w2^6))/w1^8))/(w1^2*w2)))/
  (256*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
   (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
 (w1*w2^4*((2*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2*(101 + 56*x^2 + 101*x^4) + (2*x^2*(101 + 56*x^2 + 101*x^4))/
        w1^16 + (-193 + 828*x^2 + 3162*x^4 + 828*x^6 - 193*x^8)/w1^14 + 
       (-193 + 828*x^2 + 3162*x^4 + 828*x^6 - 193*x^8)/w1^2 + 
       (4*(349 - 2853*x^2 + 4362*x^4 - 2853*x^6 + 349*x^8))/w1^8 - 
       (2*(443 + 1896*x^2 - 2906*x^4 + 1896*x^6 + 443*x^8))/w1^12 - 
       (2*(443 + 1896*x^2 - 2906*x^4 + 1896*x^6 + 443*x^8))/w1^4 + 
       (545 - 7964*x^2 + 14726*x^4 - 7964*x^6 + 545*x^8)/w1^10 + 
       (545 - 7964*x^2 + 14726*x^4 - 7964*x^6 + 545*x^8)/w1^6))/(w1*w2^3) + 
    (8*myq2^6*(266*x^6 + (266*x^6)/w1^20 + 
       (x^2*(55 - 386*x^2 + 678*x^4 - 386*x^6 + 55*x^8))/w1^18 + 
       (x^2*(55 - 386*x^2 + 678*x^4 - 386*x^6 + 55*x^8))/w1^2 + 
       (-119 - 888*x^2 + 1407*x^4 + 2932*x^6 + 1407*x^8 - 888*x^10 - 
         119*x^12)/w1^12 + (-119 - 888*x^2 + 1407*x^4 + 2932*x^6 + 1407*x^8 - 
         888*x^10 - 119*x^12)/w1^8 + (-55 + 452*x^2 + 351*x^4 + 3146*x^6 + 
         351*x^8 + 452*x^10 - 55*x^12)/w1^16 + 
       (-55 + 452*x^2 + 351*x^4 + 3146*x^6 + 351*x^8 + 452*x^10 - 55*x^12)/
        w1^4 - (2*(112 + 1201*x^2 + 258*x^4 + 442*x^6 + 258*x^8 + 1201*x^10 + 
          112*x^12))/w1^10 - (2*(166 + 455*x^2 + 824*x^4 - 354*x^6 + 
          824*x^8 + 455*x^10 + 166*x^12))/w1^14 - 
       (2*(166 + 455*x^2 + 824*x^4 - 354*x^6 + 824*x^8 + 455*x^10 + 
          166*x^12))/w1^6))/w2^4 + 
    (18*myq1^6*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (-((1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (2*(2 + 3*x^2 + 2*x^4))/
           w2^2)) - ((1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - 
          (2*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^12 - 
       (2*(x^4 + x^4/w2^8 - (4*x^2*(4 + 7*x^2 + 4*x^4))/w2^6 - 
          (4*x^2*(4 + 7*x^2 + 4*x^4))/w2^2 + (2*(4 - 5*x^4 + 4*x^8))/w2^4))/
        w1^10 - (2*(x^4 + x^4/w2^8 - (4*x^2*(4 + 7*x^2 + 4*x^4))/w2^6 - 
          (4*x^2*(4 + 7*x^2 + 4*x^4))/w2^2 + (2*(4 - 5*x^4 + 4*x^8))/w2^4))/
        w1^2 + (4*(x^4 + x^4/w2^8 + (4*x^2*(2 + 5*x^2 + 2*x^4))/w2^6 + 
          (4*x^2*(2 + 5*x^2 + 2*x^4))/w2^2 - 
          (2*(4 + 12*x^2 + 13*x^4 + 12*x^6 + 4*x^8))/w2^4))/w1^6 + 
       (x^4 + x^4/w2^8 + (44*x^2 + 92*x^4 + 44*x^6)/w2^6 + 
         (44*x^2 + 92*x^4 + 44*x^6)/w2^2 - 
         (6*(12 + 36*x^2 + 47*x^4 + 36*x^6 + 12*x^8))/w2^4)/w1^8 + 
       (x^4 + x^4/w2^8 + (44*x^2 + 92*x^4 + 44*x^6)/w2^6 + 
         (44*x^2 + 92*x^4 + 44*x^6)/w2^2 - 
         (6*(12 + 36*x^2 + 47*x^4 + 36*x^6 + 12*x^8))/w2^4)/w1^4))/w1^2 + 
    (2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(35 + 35/w2^4 + 88/w2^2)*x^4 + (2*(35 + 35/w2^4 + 88/w2^2)*x^4)/
        w1^16 - (4*(x^2*(395 - 417*x^2 + 395*x^4) + 
          (x^2*(395 - 417*x^2 + 395*x^4))/w2^4 + (-465 + 258*x^2 - 1346*x^4 + 
            258*x^6 - 465*x^8)/w2^2))/w1^8 - 
       (2*(x^2*(219 - 488*x^2 + 219*x^4) + (x^2*(219 - 488*x^2 + 219*x^4))/
           w2^4 + (-113 + 682*x^2 - 586*x^4 + 682*x^6 - 113*x^8)/w2^2))/
        w1^12 - (2*(x^2*(219 - 488*x^2 + 219*x^4) + 
          (x^2*(219 - 488*x^2 + 219*x^4))/w2^4 + (-113 + 682*x^2 - 586*x^4 + 
            682*x^6 - 113*x^8)/w2^2))/w1^4 - (x^2*(79 - 366*x^2 + 79*x^4) + 
         (x^2*(79 - 366*x^2 + 79*x^4))/w2^4 + (9 + 438*x^2 - 406*x^4 + 
           438*x^6 + 9*x^8)/w2^2)/w1^14 - (x^2*(79 - 366*x^2 + 79*x^4) + 
         (x^2*(79 - 366*x^2 + 79*x^4))/w2^4 + (9 + 438*x^2 - 406*x^4 + 
           438*x^6 + 9*x^8)/w2^2)/w1^2 + (-1149*x^2 + 1514*x^4 - 1149*x^6 + 
         (-1149*x^2 + 1514*x^4 - 1149*x^6)/w2^4 + 
         (985 - 2162*x^2 + 2554*x^4 - 2162*x^6 + 985*x^8)/w2^2)/w1^10 + 
       (-1149*x^2 + 1514*x^4 - 1149*x^6 + (-1149*x^2 + 1514*x^4 - 1149*x^6)/
          w2^4 + (985 - 2162*x^2 + 2554*x^4 - 2162*x^6 + 985*x^8)/w2^2)/
        w1^6))/(w1*w2) - (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(x^2*(9 + 48*x^2 + 9*x^4 + (9 + 48*x^2 + 9*x^4)/w2^4 + 
         (386 + 760*x^2 + 386*x^4)/w2^2) + 
       (x^2*(9 + 48*x^2 + 9*x^4 + (9 + 48*x^2 + 9*x^4)/w2^4 + 
          (386 + 760*x^2 + 386*x^4)/w2^2))/w1^16 - 
       (4*(x^2*(719 - 956*x^2 + 719*x^4) + (x^2*(719 - 956*x^2 + 719*x^4))/
           w2^4 + (-765 + 4774*x^2 - 8242*x^4 + 4774*x^6 - 765*x^8)/w2^2))/
        w1^10 - (4*(x^2*(719 - 956*x^2 + 719*x^4) + 
          (x^2*(719 - 956*x^2 + 719*x^4))/w2^4 + 
          (-765 + 4774*x^2 - 8242*x^4 + 4774*x^6 - 765*x^8)/w2^2))/w1^6 - 
       (4*(x^2*(209 - 614*x^2 + 209*x^4) + (x^2*(209 - 614*x^2 + 209*x^4))/
           w2^4 + (6*(55 + 433*x^2 - 540*x^4 + 433*x^6 + 55*x^8))/w2^2))/
        w1^12 - (4*(x^2*(209 - 614*x^2 + 209*x^4) + 
          (x^2*(209 - 614*x^2 + 209*x^4))/w2^4 + 
          (6*(55 + 433*x^2 - 540*x^4 + 433*x^6 + 55*x^8))/w2^2))/w1^4 - 
       (4*(x^2*(3 - 200*x^2 + 3*x^4) + (x^2*(3 - 200*x^2 + 3*x^4))/w2^4 + 
          (101 - 122*x^2 - 1750*x^4 - 122*x^6 + 101*x^8)/w2^2))/w1^14 - 
       (4*(x^2*(3 - 200*x^2 + 3*x^4) + (x^2*(3 - 200*x^2 + 3*x^4))/w2^4 + 
          (101 - 122*x^2 - 1750*x^4 - 122*x^6 + 101*x^8)/w2^2))/w1^2 + 
       (-4122*x^2 + 4240*x^4 - 4122*x^6 + (-4122*x^2 + 4240*x^4 - 4122*x^6)/
          w2^4 + (4*(1628 - 5741*x^2 + 10964*x^4 - 5741*x^6 + 1628*x^8))/
          w2^2)/w1^8))/(w1*w2) + myq1^4*myq2^2*
     (4*(9 + 9/w2^8 + 124/w2^6 + 266/w2^4 + 124/w2^2)*x^6 + 
      (4*(9 + 9/w2^8 + 124/w2^6 + 266/w2^4 + 124/w2^2)*x^6)/w1^20 + 
      (x^2*(-18*(x^2 - 11*x^4 + x^6) - (18*(x^2 - 11*x^4 + x^6))/w2^8 + 
         (27 - 544*x^2 + 1978*x^4 - 544*x^6 + 27*x^8)/w2^6 + 
         (27 - 544*x^2 + 1978*x^4 - 544*x^6 + 27*x^8)/w2^2 + 
         (386 - 2540*x^2 + 496*x^4 - 2540*x^6 + 386*x^8)/w2^4))/w1^18 + 
      (x^2*(-18*(x^2 - 11*x^4 + x^6) - (18*(x^2 - 11*x^4 + x^6))/w2^8 + 
         (27 - 544*x^2 + 1978*x^4 - 544*x^6 + 27*x^8)/w2^6 + 
         (27 - 544*x^2 + 1978*x^4 - 544*x^6 + 27*x^8)/w2^2 + 
         (386 - 2540*x^2 + 496*x^4 - 2540*x^6 + 386*x^8)/w2^4))/w1^2 - 
      (2*(9*(x^4 - 32*x^6 + x^8) + (9*(x^4 - 32*x^6 + x^8))/w2^8 - 
         (2*x^2*(30 - 595*x^2 + 578*x^4 - 595*x^6 + 30*x^8))/w2^6 - 
         (2*x^2*(30 - 595*x^2 + 578*x^4 - 595*x^6 + 30*x^8))/w2^2 + 
         (220 - 2264*x^2 - 2938*x^4 - 7968*x^6 - 2938*x^8 - 2264*x^10 + 
           220*x^12)/w2^4))/w1^16 - 
      (2*(9*(x^4 - 32*x^6 + x^8) + (9*(x^4 - 32*x^6 + x^8))/w2^8 - 
         (2*x^2*(30 - 595*x^2 + 578*x^4 - 595*x^6 + 30*x^8))/w2^6 - 
         (2*x^2*(30 - 595*x^2 + 578*x^4 - 595*x^6 + 30*x^8))/w2^2 + 
         (220 - 2264*x^2 - 2938*x^4 - 7968*x^6 - 2938*x^8 - 2264*x^10 + 
           220*x^12)/w2^4))/w1^4 + (4*(9*x^4*(7 + 36*x^2 + 7*x^4) + 
         (9*x^4*(7 + 36*x^2 + 7*x^4))/w2^8 - 
         (2*x^2*(6 + 629*x^2 + 462*x^4 + 629*x^6 + 6*x^8))/w2^6 - 
         (2*x^2*(6 + 629*x^2 + 462*x^4 + 629*x^6 + 6*x^8))/w2^2 - 
         (2*(404 + 286*x^2 - 555*x^4 - 2244*x^6 - 555*x^8 + 286*x^10 + 
            404*x^12))/w2^4))/w1^14 + 
      (4*(9*x^4*(7 + 36*x^2 + 7*x^4) + (9*x^4*(7 + 36*x^2 + 7*x^4))/w2^8 - 
         (2*x^2*(6 + 629*x^2 + 462*x^4 + 629*x^6 + 6*x^8))/w2^6 - 
         (2*x^2*(6 + 629*x^2 + 462*x^4 + 629*x^6 + 6*x^8))/w2^2 - 
         (2*(404 + 286*x^2 - 555*x^4 - 2244*x^6 - 555*x^8 + 286*x^10 + 
            404*x^12))/w2^4))/w1^6 + 
      (2*(126*x^4*(5 + 11*x^2 + 5*x^4) + (126*x^4*(5 + 11*x^2 + 5*x^4))/
          w2^8 + (x^2*(309 - 184*x^2 - 5770*x^4 - 184*x^6 + 309*x^8))/w2^6 + 
         (x^2*(309 - 184*x^2 - 5770*x^4 - 184*x^6 + 309*x^8))/w2^2 - 
         (2*(736 + 4105*x^2 - 1114*x^4 - 3768*x^6 - 1114*x^8 + 4105*x^10 + 
            736*x^12))/w2^4))/w1^10 + 
      (2*(63*x^4*(7 + 18*x^2 + 7*x^4) + (63*x^4*(7 + 18*x^2 + 7*x^4))/w2^8 + 
         (2*x^2*(42 - 845*x^2 - 2574*x^4 - 845*x^6 + 42*x^8))/w2^6 + 
         (2*x^2*(42 - 845*x^2 - 2574*x^4 - 845*x^6 + 42*x^8))/w2^2 - 
         (2*(886 + 2580*x^2 - 2263*x^4 - 5846*x^6 - 2263*x^8 + 2580*x^10 + 
            886*x^12))/w2^4))/w1^12 + 
      (2*(63*x^4*(7 + 18*x^2 + 7*x^4) + (63*x^4*(7 + 18*x^2 + 7*x^4))/w2^8 + 
         (2*x^2*(42 - 845*x^2 - 2574*x^4 - 845*x^6 + 42*x^8))/w2^6 + 
         (2*x^2*(42 - 845*x^2 - 2574*x^4 - 845*x^6 + 42*x^8))/w2^2 - 
         (2*(886 + 2580*x^2 - 2263*x^4 - 5846*x^6 - 2263*x^8 + 2580*x^10 + 
            886*x^12))/w2^4))/w1^8) + 
    (myq1^2*myq2^4*(4*x^4*(23 - 132*x^2 + 23*x^4 + (23 - 132*x^2 + 23*x^4)/
          w2^4 - (2*(23 + 400*x^2 + 23*x^4))/w2^2) + 
       (4*x^4*(23 - 132*x^2 + 23*x^4 + (23 - 132*x^2 + 23*x^4)/w2^4 - 
          (2*(23 + 400*x^2 + 23*x^4))/w2^2))/w1^20 - 
       (x^2*(101 - 804*x^2 + 2022*x^4 - 804*x^6 + 101*x^8 + 
          (101 - 804*x^2 + 2022*x^4 - 804*x^6 + 101*x^8)/w2^4 + 
          (678 - 4856*x^2 + 6516*x^4 - 4856*x^6 + 678*x^8)/w2^2))/w1^18 - 
       (x^2*(101 - 804*x^2 + 2022*x^4 - 804*x^6 + 101*x^8 + 
          (101 - 804*x^2 + 2022*x^4 - 804*x^6 + 101*x^8)/w2^4 + 
          (678 - 4856*x^2 + 6516*x^4 - 4856*x^6 + 678*x^8)/w2^2))/w1^2 - 
       (4*(x^2*(105 - 50*x^2 + 1708*x^4 - 50*x^6 + 105*x^8) + 
          (x^2*(105 - 50*x^2 + 1708*x^4 - 50*x^6 + 105*x^8))/w2^4 + 
          (2*(-110 + 871*x^2 + 644*x^4 + 4368*x^6 + 644*x^8 + 871*x^10 - 
             110*x^12))/w2^2))/w1^16 - 
       (4*(x^2*(105 - 50*x^2 + 1708*x^4 - 50*x^6 + 105*x^8) + 
          (x^2*(105 - 50*x^2 + 1708*x^4 - 50*x^6 + 105*x^8))/w2^4 + 
          (2*(-110 + 871*x^2 + 644*x^4 + 4368*x^6 + 644*x^8 + 871*x^10 - 
             110*x^12))/w2^2))/w1^4 + 
       (8*(x^2*(133 + 467*x^2 - 256*x^4 + 467*x^6 + 133*x^8) + 
          (x^2*(133 + 467*x^2 - 256*x^4 + 467*x^6 + 133*x^8))/w2^4 + 
          (2*(350 + 624*x^2 + 929*x^4 - 686*x^6 + 929*x^8 + 624*x^10 + 
             350*x^12))/w2^2))/w1^14 + 
       (8*(x^2*(133 + 467*x^2 - 256*x^4 + 467*x^6 + 133*x^8) + 
          (x^2*(133 + 467*x^2 - 256*x^4 + 467*x^6 + 133*x^8))/w2^4 + 
          (2*(350 + 624*x^2 + 929*x^4 - 686*x^6 + 929*x^8 + 624*x^10 + 
             350*x^12))/w2^2))/w1^6 + 
       (4*(x^2*(249 + 503*x^2 + 400*x^4 + 503*x^6 + 249*x^8) + 
          (x^2*(249 + 503*x^2 + 400*x^4 + 503*x^6 + 249*x^8))/w2^4 + 
          (2*(400 + 1707*x^2 - 2867*x^4 - 5256*x^6 - 2867*x^8 + 1707*x^10 + 
             400*x^12))/w2^2))/w1^12 + 
       (4*(x^2*(249 + 503*x^2 + 400*x^4 + 503*x^6 + 249*x^8) + 
          (x^2*(249 + 503*x^2 + 400*x^4 + 503*x^6 + 249*x^8))/w2^4 + 
          (2*(400 + 1707*x^2 - 2867*x^4 - 5256*x^6 - 2867*x^8 + 1707*x^10 + 
             400*x^12))/w2^2))/w1^8 - 
       (2*(x^2*(387 + 2236*x^2 + 1690*x^4 + 2236*x^6 + 387*x^8) + 
          (x^2*(387 + 2236*x^2 + 1690*x^4 + 2236*x^6 + 387*x^8))/w2^4 - 
          (2*(1040 + 9491*x^2 + 3004*x^4 + 4650*x^6 + 3004*x^8 + 9491*x^10 + 
             1040*x^12))/w2^2))/w1^10))/w2^2))/
  (2304*myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^7*x^4*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1*w2^4*((864*myq1^6*(1 + w1^(-4))*(1 + x^2)^4*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2))/(w1^4*w2^4) + (54*myq1^5*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)^3*(1 - 38*x^2 + x^4 + 
       (1 - 38*x^2 + x^4)/w1^8 + (8*(5 - 6*x^2 + 5*x^4))/w1^6 + 
       (8*(5 - 6*x^2 + 5*x^4))/w1^2 + (46 - 84*x^2 + 46*x^4)/w1^4))/
     (w1^3*w2^3) - (2*myq1*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2*(303 - 506*x^2 + 303*x^4) + (2*x^2*(303 - 506*x^2 + 303*x^4))/
        w1^8 + (-579 + 5700*x^2 + 3806*x^4 + 5700*x^6 - 579*x^8)/w1^6 + 
       (-579 + 5700*x^2 + 3806*x^4 + 5700*x^6 - 579*x^8)/w1^2 - 
       (2*(2263 + 1714*x^2 + 5430*x^4 + 1714*x^6 + 2263*x^8))/w1^4))/
     (w1*w2^3) - (8*myq2^6*(x^2*(165 - 452*x^2 - 1306*x^4 - 452*x^6 + 
         165*x^8) + (x^2*(165 - 452*x^2 - 1306*x^4 - 452*x^6 + 165*x^8))/
        w1^12 + (-165 + 1348*x^2 + 4797*x^4 + 6424*x^6 + 4797*x^8 + 
         1348*x^10 - 165*x^12)/w1^10 + (-165 + 1348*x^2 + 4797*x^4 + 
         6424*x^6 + 4797*x^8 + 1348*x^10 - 165*x^12)/w1^2 - 
       (896 + 5397*x^2 + 12412*x^4 + 15750*x^6 + 12412*x^8 + 5397*x^10 + 
         896*x^12)/w1^8 - (896 + 5397*x^2 + 12412*x^4 + 15750*x^6 + 
         12412*x^8 + 5397*x^10 + 896*x^12)/w1^4 + 
       (2*(953 + 3668*x^2 + 8175*x^4 + 11064*x^6 + 8175*x^8 + 3668*x^10 + 
          953*x^12))/w1^6))/(w1^2*w2^4) + 
    (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(27 - 1274*x^2 + 27*x^4 + (27 - 1274*x^2 + 27*x^4)/w2^4 + 
         (2*(579 + 262*x^2 + 579*x^4))/w2^2) + 
       (x^2*(27 - 1274*x^2 + 27*x^4 + (27 - 1274*x^2 + 27*x^4)/w2^4 + 
          (2*(579 + 262*x^2 + 579*x^4))/w2^2))/w1^12 + 
       (2*(x^2*(691 + 90*x^2 + 691*x^4) + (x^2*(691 + 90*x^2 + 691*x^4))/
           w2^4 + (-606 + 4078*x^2 + 7648*x^4 + 4078*x^6 - 606*x^8)/w2^2))/
        w1^10 + (2*(x^2*(691 + 90*x^2 + 691*x^4) + 
          (x^2*(691 + 90*x^2 + 691*x^4))/w2^4 + (-606 + 4078*x^2 + 7648*x^4 + 
            4078*x^6 - 606*x^8)/w2^2))/w1^2 - 
       (4*(x^2*(655 + 18*x^2 + 655*x^4) + (x^2*(655 + 18*x^2 + 655*x^4))/
           w2^4 - (2*(1663 + 5165*x^2 + 7864*x^4 + 5165*x^6 + 1663*x^8))/
           w2^2))/w1^6 - (x^2*(99 - 1130*x^2 + 99*x^4) + 
         (x^2*(99 - 1130*x^2 + 99*x^4))/w2^4 + 
         (8896 + 29974*x^2 + 40364*x^4 + 29974*x^6 + 8896*x^8)/w2^2)/w1^8 - 
       (x^2*(99 - 1130*x^2 + 99*x^4) + (x^2*(99 - 1130*x^2 + 99*x^4))/w2^4 + 
         (8896 + 29974*x^2 + 40364*x^4 + 29974*x^6 + 8896*x^8)/w2^2)/w1^4))/
     (w1*w2) + (myq1^4*myq2^2*(x^2*(36*x^4 + (36*x^4)/w2^8 + 
         (-81 + 3196*x^2 + 6698*x^4 + 3196*x^6 - 81*x^8)/w2^6 + 
         (-81 + 3196*x^2 + 6698*x^4 + 3196*x^6 - 81*x^8)/w2^2 - 
         (2*(579 + 1388*x^2 + 1510*x^4 + 1388*x^6 + 579*x^8))/w2^4) + 
       (x^2*(36*x^4 + (36*x^4)/w2^8 + (-81 + 3196*x^2 + 6698*x^4 + 3196*x^6 - 
            81*x^8)/w2^6 + (-81 + 3196*x^2 + 6698*x^4 + 3196*x^6 - 81*x^8)/
           w2^2 - (2*(579 + 1388*x^2 + 1510*x^4 + 1388*x^6 + 579*x^8))/w2^4))/
        w1^12 - (2*(18*(x^4 + x^8) + (18*(x^4 + x^8))/w2^8 + 
          (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^6 + 
          (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^2 + 
          (-660 + 2682*x^2 + 14632*x^4 + 22364*x^6 + 14632*x^8 + 2682*x^10 - 
            660*x^12)/w2^4))/w1^10 - 
       (2*(18*(x^4 + x^8) + (18*(x^4 + x^8))/w2^8 + 
          (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^6 + 
          (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^2 + 
          (-660 + 2682*x^2 + 14632*x^4 + 22364*x^6 + 14632*x^8 + 2682*x^10 - 
            660*x^12)/w2^4))/w1^2 + 
       (4*(18*(x^4 + x^8) + (18*(x^4 + x^8))/w2^8 + 
          (x^2*(1499 + 2836*x^2 + 2530*x^4 + 2836*x^6 + 1499*x^8))/w2^6 + 
          (x^2*(1499 + 2836*x^2 + 2530*x^4 + 2836*x^6 + 1499*x^8))/w2^2 - 
          (2*(1906 + 9267*x^2 + 20932*x^4 + 27250*x^6 + 20932*x^8 + 
             9267*x^10 + 1906*x^12))/w2^4))/w1^6 + 
       (-36*x^6 - (36*x^6)/w2^8 + (x^2*(657 - 892*x^2 - 3242*x^4 - 892*x^6 + 
            657*x^8))/w2^6 + (x^2*(657 - 892*x^2 - 3242*x^4 - 892*x^6 + 
            657*x^8))/w2^2 + (2*(4448 + 24387*x^2 + 56588*x^4 + 73190*x^6 + 
            56588*x^8 + 24387*x^10 + 4448*x^12))/w2^4)/w1^8 + 
       (-36*x^6 - (36*x^6)/w2^8 + (x^2*(657 - 892*x^2 - 3242*x^4 - 892*x^6 + 
            657*x^8))/w2^6 + (x^2*(657 - 892*x^2 - 3242*x^4 - 892*x^6 + 
            657*x^8))/w2^2 + (2*(4448 + 24387*x^2 + 56588*x^4 + 73190*x^6 + 
            56588*x^8 + 24387*x^10 + 4448*x^12))/w2^4)/w1^4))/w1^2 - 
    (myq1^2*myq2^4*(276*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2 + 
       (276*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^16 + 
       (x^2*(-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8 + 
          (-2034 + 1192*x^2 + 7028*x^4 + 1192*x^6 - 2034*x^8)/w2^2 + 
          (-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8)/w2^4))/w1^14 + 
       (x^2*(-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8 + 
          (-2034 + 1192*x^2 + 7028*x^4 + 1192*x^6 - 2034*x^8)/w2^2 + 
          (-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8)/w2^4))/w1^2 - 
       (2*(x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8) + 
          (x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8))/w2^4 + 
          (-1320 + 7374*x^2 + 24928*x^4 + 31892*x^6 + 24928*x^8 + 7374*x^10 - 
            1320*x^12)/w2^2))/w1^12 - 
       (2*(x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8) + 
          (x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8))/w2^4 + 
          (-1320 + 7374*x^2 + 24928*x^4 + 31892*x^6 + 24928*x^8 + 7374*x^10 - 
            1320*x^12)/w2^2))/w1^4 + 
       (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8) + 
         (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8))/w2^4 + 
         (2*(7600 + 37721*x^2 + 77820*x^4 + 95110*x^6 + 77820*x^8 + 
            37721*x^10 + 7600*x^12))/w2^2)/w1^10 + 
       (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8) + 
         (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8))/w2^4 + 
         (2*(7600 + 37721*x^2 + 77820*x^4 + 95110*x^6 + 77820*x^8 + 
            37721*x^10 + 7600*x^12))/w2^2)/w1^6 - 
       (4*(x^2*(1519 + 6310*x^2 + 9870*x^4 + 6310*x^6 + 1519*x^8) + 
          (x^2*(1519 + 6310*x^2 + 9870*x^4 + 6310*x^6 + 1519*x^8))/w2^4 + 
          (7624 + 26738*x^2 + 54508*x^4 + 71364*x^6 + 54508*x^8 + 
            26738*x^10 + 7624*x^12)/w2^2))/w1^8))/w2^2))/
  (20736*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + w1^(-2))^3*x^4*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (w1*w2^4*((-864*myq1^6*(1 + w1^(-4))*(1 + x^2)^4*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2))/(w1^4*w2^4) - (54*myq1^5*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)^3*(1 - 38*x^2 + x^4 + 
       (1 - 38*x^2 + x^4)/w1^8 + (8*(5 - 6*x^2 + 5*x^4))/w1^6 + 
       (8*(5 - 6*x^2 + 5*x^4))/w1^2 + (46 - 84*x^2 + 46*x^4)/w1^4))/
     (w1^3*w2^3) + (2*myq1*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^2*(303 - 506*x^2 + 303*x^4) + (2*x^2*(303 - 506*x^2 + 303*x^4))/
        w1^8 + (-579 + 5700*x^2 + 3806*x^4 + 5700*x^6 - 579*x^8)/w1^6 + 
       (-579 + 5700*x^2 + 3806*x^4 + 5700*x^6 - 579*x^8)/w1^2 - 
       (2*(2263 + 1714*x^2 + 5430*x^4 + 1714*x^6 + 2263*x^8))/w1^4))/
     (w1*w2^3) + (8*myq2^6*(x^2*(165 - 452*x^2 - 1306*x^4 - 452*x^6 + 
         165*x^8) + (x^2*(165 - 452*x^2 - 1306*x^4 - 452*x^6 + 165*x^8))/
        w1^12 + (-165 + 1348*x^2 + 4797*x^4 + 6424*x^6 + 4797*x^8 + 
         1348*x^10 - 165*x^12)/w1^10 + (-165 + 1348*x^2 + 4797*x^4 + 
         6424*x^6 + 4797*x^8 + 1348*x^10 - 165*x^12)/w1^2 - 
       (896 + 5397*x^2 + 12412*x^4 + 15750*x^6 + 12412*x^8 + 5397*x^10 + 
         896*x^12)/w1^8 - (896 + 5397*x^2 + 12412*x^4 + 15750*x^6 + 
         12412*x^8 + 5397*x^10 + 896*x^12)/w1^4 + 
       (2*(953 + 3668*x^2 + 8175*x^4 + 11064*x^6 + 8175*x^8 + 3668*x^10 + 
          953*x^12))/w1^6))/(w1^2*w2^4) - 
    (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(27 - 1274*x^2 + 27*x^4 + (27 - 1274*x^2 + 27*x^4)/w2^4 + 
         (2*(579 + 262*x^2 + 579*x^4))/w2^2) + 
       (x^2*(27 - 1274*x^2 + 27*x^4 + (27 - 1274*x^2 + 27*x^4)/w2^4 + 
          (2*(579 + 262*x^2 + 579*x^4))/w2^2))/w1^12 + 
       (2*(x^2*(691 + 90*x^2 + 691*x^4) + (x^2*(691 + 90*x^2 + 691*x^4))/
           w2^4 + (-606 + 4078*x^2 + 7648*x^4 + 4078*x^6 - 606*x^8)/w2^2))/
        w1^10 + (2*(x^2*(691 + 90*x^2 + 691*x^4) + 
          (x^2*(691 + 90*x^2 + 691*x^4))/w2^4 + (-606 + 4078*x^2 + 7648*x^4 + 
            4078*x^6 - 606*x^8)/w2^2))/w1^2 - 
       (4*(x^2*(655 + 18*x^2 + 655*x^4) + (x^2*(655 + 18*x^2 + 655*x^4))/
           w2^4 - (2*(1663 + 5165*x^2 + 7864*x^4 + 5165*x^6 + 1663*x^8))/
           w2^2))/w1^6 - (x^2*(99 - 1130*x^2 + 99*x^4) + 
         (x^2*(99 - 1130*x^2 + 99*x^4))/w2^4 + 
         (8896 + 29974*x^2 + 40364*x^4 + 29974*x^6 + 8896*x^8)/w2^2)/w1^8 - 
       (x^2*(99 - 1130*x^2 + 99*x^4) + (x^2*(99 - 1130*x^2 + 99*x^4))/w2^4 + 
         (8896 + 29974*x^2 + 40364*x^4 + 29974*x^6 + 8896*x^8)/w2^2)/w1^4))/
     (w1*w2) + (myq1^4*myq2^2*(x^2*(-36*x^4 - (36*x^4)/w2^8 + 
         (81 - 3196*x^2 - 6698*x^4 - 3196*x^6 + 81*x^8)/w2^6 + 
         (81 - 3196*x^2 - 6698*x^4 - 3196*x^6 + 81*x^8)/w2^2 + 
         (2*(579 + 1388*x^2 + 1510*x^4 + 1388*x^6 + 579*x^8))/w2^4) + 
       (x^2*(-36*x^4 - (36*x^4)/w2^8 + (81 - 3196*x^2 - 6698*x^4 - 3196*x^6 + 
            81*x^8)/w2^6 + (81 - 3196*x^2 - 6698*x^4 - 3196*x^6 + 81*x^8)/
           w2^2 + (2*(579 + 1388*x^2 + 1510*x^4 + 1388*x^6 + 579*x^8))/w2^4))/
        w1^12 + (2*(18*(x^4 + x^8) + (18*(x^4 + x^8))/w2^8 + 
          (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^6 + 
          (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^2 + 
          (-660 + 2682*x^2 + 14632*x^4 + 22364*x^6 + 14632*x^8 + 2682*x^10 - 
            660*x^12)/w2^4))/w1^10 + 
       (2*(18*(x^4 + x^8) + (18*(x^4 + x^8))/w2^8 + 
          (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^6 + 
          (x^2*(1787 + 3988*x^2 + 4258*x^4 + 3988*x^6 + 1787*x^8))/w2^2 + 
          (-660 + 2682*x^2 + 14632*x^4 + 22364*x^6 + 14632*x^8 + 2682*x^10 - 
            660*x^12)/w2^4))/w1^2 - 
       (4*(18*(x^4 + x^8) + (18*(x^4 + x^8))/w2^8 + 
          (x^2*(1499 + 2836*x^2 + 2530*x^4 + 2836*x^6 + 1499*x^8))/w2^6 + 
          (x^2*(1499 + 2836*x^2 + 2530*x^4 + 2836*x^6 + 1499*x^8))/w2^2 - 
          (2*(1906 + 9267*x^2 + 20932*x^4 + 27250*x^6 + 20932*x^8 + 
             9267*x^10 + 1906*x^12))/w2^4))/w1^6 + 
       (36*x^6 + (36*x^6)/w2^8 + (x^2*(-657 + 892*x^2 + 3242*x^4 + 892*x^6 - 
            657*x^8))/w2^6 + (x^2*(-657 + 892*x^2 + 3242*x^4 + 892*x^6 - 
            657*x^8))/w2^2 - (2*(4448 + 24387*x^2 + 56588*x^4 + 73190*x^6 + 
            56588*x^8 + 24387*x^10 + 4448*x^12))/w2^4)/w1^8 + 
       (36*x^6 + (36*x^6)/w2^8 + (x^2*(-657 + 892*x^2 + 3242*x^4 + 892*x^6 - 
            657*x^8))/w2^6 + (x^2*(-657 + 892*x^2 + 3242*x^4 + 892*x^6 - 
            657*x^8))/w2^2 - (2*(4448 + 24387*x^2 + 56588*x^4 + 73190*x^6 + 
            56588*x^8 + 24387*x^10 + 4448*x^12))/w2^4)/w1^4))/w1^2 + 
    (myq1^2*myq2^4*(276*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2 + 
       (276*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^16 + 
       (x^2*(-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8 + 
          (-2034 + 1192*x^2 + 7028*x^4 + 1192*x^6 - 2034*x^8)/w2^2 + 
          (-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8)/w2^4))/w1^14 + 
       (x^2*(-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8 + 
          (-2034 + 1192*x^2 + 7028*x^4 + 1192*x^6 - 2034*x^8)/w2^2 + 
          (-303 + 3020*x^2 + 6934*x^4 + 3020*x^6 - 303*x^8)/w2^4))/w1^2 - 
       (2*(x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8) + 
          (x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8))/w2^4 + 
          (-1320 + 7374*x^2 + 24928*x^4 + 31892*x^6 + 24928*x^8 + 7374*x^10 - 
            1320*x^12)/w2^2))/w1^12 - 
       (2*(x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8) + 
          (x^2*(1921 + 7588*x^2 + 11046*x^4 + 7588*x^6 + 1921*x^8))/w2^4 + 
          (-1320 + 7374*x^2 + 24928*x^4 + 31892*x^6 + 24928*x^8 + 7374*x^10 - 
            1320*x^12)/w2^2))/w1^4 + 
       (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8) + 
         (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8))/w2^4 + 
         (2*(7600 + 37721*x^2 + 77820*x^4 + 95110*x^6 + 77820*x^8 + 
            37721*x^10 + 7600*x^12))/w2^2)/w1^10 + 
       (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8) + 
         (x^2*(7183 + 24500*x^2 + 34346*x^4 + 24500*x^6 + 7183*x^8))/w2^4 + 
         (2*(7600 + 37721*x^2 + 77820*x^4 + 95110*x^6 + 77820*x^8 + 
            37721*x^10 + 7600*x^12))/w2^2)/w1^6 - 
       (4*(x^2*(1519 + 6310*x^2 + 9870*x^4 + 6310*x^6 + 1519*x^8) + 
          (x^2*(1519 + 6310*x^2 + 9870*x^4 + 6310*x^6 + 1519*x^8))/w2^4 + 
          (7624 + 26738*x^2 + 54508*x^4 + 71364*x^6 + 54508*x^8 + 
            26738*x^10 + 7624*x^12)/w2^2))/w1^8))/w2^2))/
  (10368*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + w1^(-2))^3*x^4*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^2*w2^4*((-4*myq1*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (-(((1 + x^2)^2*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8))/w2^2) + 
       2*(x^2 - 3*x^4 - 4*x^6 - 3*x^8 + x^10) + 
       (2*(x^2 - 3*x^4 - 4*x^6 - 3*x^8 + x^10))/w2^4))/(w1*w2^5) - 
    (2*myq1^3*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^8 - 
       (3*x^2*(-1 + x^4)^2)/w2^6 - (3*x^2*(-1 + x^4)^2)/w2^2 + 
       (2*(1 - 5*x^2 - 4*x^6 - 5*x^10 + x^12))/w2^4))/(w1*w2^3) + 
    (myq2^4*(x^4*(9 - 72*x^2 - 110*x^4 - 72*x^6 + 9*x^8) + 
       (x^4*(9 - 72*x^2 - 110*x^4 - 72*x^6 + 9*x^8))/w2^8 + 
       (x^2*(-11 + 106*x^2 + 223*x^4 + 308*x^6 + 223*x^8 + 106*x^10 - 
          11*x^12))/w2^6 + (x^2*(-11 + 106*x^2 + 223*x^4 + 308*x^6 + 
          223*x^8 + 106*x^10 - 11*x^12))/w2^2 + 
       (4 - 42*x^2 - 86*x^4 - 366*x^6 - 436*x^8 - 366*x^10 - 86*x^12 - 
         42*x^14 + 4*x^16)/w2^4))/(w1^2*w2^4) + 
    (myq1^4*(x^8 + x^8/w2^16 + (4*x^4*(5 + x^2 + x^6 + 5*x^8))/w2^12 + 
       (4*x^4*(5 + x^2 + x^6 + 5*x^8))/w2^4 - (8*(x^6 + x^8 + x^10))/w2^14 - 
       (8*(x^6 + x^8 + x^10))/w2^2 - (x^2*(15 - 30*x^2 + 5*x^4 + 12*x^6 + 
          5*x^8 - 30*x^10 + 15*x^12))/w2^10 - 
       (x^2*(15 - 30*x^2 + 5*x^4 + 12*x^6 + 5*x^8 - 30*x^10 + 15*x^12))/
        w2^6 + (4 - 34*x^2 + 44*x^4 - 46*x^6 - 2*x^8 - 46*x^10 + 44*x^12 - 
         34*x^14 + 4*x^16)/w2^8))/w1^2 + 
    (myq1^2*myq2^2*(((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*(x^2 + x^2/w2^4 + 
          (1 + 4*x^2 + x^4)/w2^2))/w2^2 + ((-1 + w2^(-2))^2*x^2*(1 + x^4)^2*
         (x^2 + x^2/w2^4 + (1 + 4*x^2 + x^4)/w2^2))/(w1^4*w2^2) + 
       (2*(x^6*(9 + 14*x^2 + 9*x^4) + (x^6*(9 + 14*x^2 + 9*x^4))/w2^12 + 
          (x^4*(-17 + 2*x^2 + 6*x^4 + 2*x^6 - 17*x^8))/w2^10 + 
          (x^4*(-17 + 2*x^2 + 6*x^4 + 2*x^6 - 17*x^8))/w2^2 + 
          (x^2*(12 - 64*x^2 - 29*x^4 - 62*x^6 - 29*x^8 - 64*x^10 + 12*x^12))/
           w2^8 + (x^2*(12 - 64*x^2 - 29*x^4 - 62*x^6 - 29*x^8 - 64*x^10 + 
             12*x^12))/w2^4 + (2*(-2 + 20*x^2 + 9*x^4 + 50*x^6 + 62*x^8 + 
             50*x^10 + 9*x^12 + 20*x^14 - 2*x^16))/w2^6))/w1^2))/w2^2))/
  (256*myq1*(myq1^2 - myq2^2)^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1*w2^4*((8*myq2^5*(-1 + w1^(-2))*(3 - 3*x^2 - 5*x^4 - 11*x^6 - 11*x^8 - 
       5*x^10 - 3*x^12 + 3*x^14)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
     (w1^2*w2^4) + (2*myq1*myq2^4*(-1 + w2^(-2))*x*
      (2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 8*x^6 + 7*x^8) + 
       (2*x^2*(-1 + x^2)^2*(7 + 8*x^2 + 10*x^4 + 8*x^6 + 7*x^8))/w1^8 - 
       ((1 + x^2)^2*(15 - 26*x^2 + 17*x^4 - 44*x^6 + 17*x^8 - 26*x^10 + 
          15*x^12))/w1^6 - ((1 + x^2)^2*(15 - 26*x^2 + 17*x^4 - 44*x^6 + 
          17*x^8 - 26*x^10 + 15*x^12))/w1^2 + 
       (2*(11 - 10*x^2 - 8*x^4 - 38*x^6 - 38*x^8 - 38*x^10 - 8*x^12 - 
          10*x^14 + 11*x^16))/w1^4))/(w1*w2^3) + 
    (2*myq1^5*(-1 + w2^(-2))*x*(1 + x^2)^2*
      ((-1 + w1^(-2))^2*x^2*(-1 + x^2)^4 + 
       ((-1 + w1^(-2))^2*x^2*(-1 + x^2)^4)/w2^4 + 
       (1 + 23*x^4 - 16*x^6 + 23*x^8 + x^12 + (1 + 23*x^4 - 16*x^6 + 23*x^8 + 
           x^12)/w1^4 - (2*(5 - 8*x^2 + 35*x^4 - 32*x^6 + 35*x^8 - 8*x^10 + 
            5*x^12))/w1^2)/w2^2))/(w1^3*w2) + 
    (myq1^3*myq2^2*(-1 + w2^(-2))*x*
      ((-2*(1 + x^2)^2*(x^2*(5 - 12*x^2 + 38*x^4 - 12*x^6 + 5*x^8) + 
          (x^2*(5 - 12*x^2 + 38*x^4 - 12*x^6 + 5*x^8))/w2^4 - 
          (2*(7 - 9*x^2 - 11*x^4 + 18*x^6 - 11*x^8 - 9*x^10 + 7*x^12))/w2^2))/
        w1^6 - (2*(1 + x^2)^2*(x^2*(5 - 12*x^2 + 38*x^4 - 12*x^6 + 5*x^8) + 
          (x^2*(5 - 12*x^2 + 38*x^4 - 12*x^6 + 5*x^8))/w2^4 - 
          (2*(7 - 9*x^2 - 11*x^4 + 18*x^6 - 11*x^8 - 9*x^10 + 7*x^12))/w2^2))/
        w1^2 + x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12 + 
         (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/w2^4 - 
         (2*(15 - 10*x^2 + x^4 + 36*x^6 + x^8 - 10*x^10 + 15*x^12))/w2^2) + 
       (x^2*(1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12 + 
          (1 + 2*x^2 - x^4 + 44*x^6 - x^8 + 2*x^10 + x^12)/w2^4 - 
          (2*(15 - 10*x^2 + x^4 + 36*x^6 + x^8 - 10*x^10 + 15*x^12))/w2^2))/
        w1^8 + (2*(3*x^2*(3 - 2*x^2 + 13*x^4 + 20*x^6 + 13*x^8 - 2*x^10 + 
            3*x^12) + (3*x^2*(3 - 2*x^2 + 13*x^4 + 20*x^6 + 13*x^8 - 2*x^10 + 
             3*x^12))/w2^4 - (2*(6 - 5*x^2 - 34*x^4 - 27*x^6 + 8*x^8 - 
             27*x^10 - 34*x^12 - 5*x^14 + 6*x^16))/w2^2))/w1^4))/(w1*w2) - 
    (myq1^4*myq2*(-1 + w1^(-2))*(1 + x^2)*
      (x^2*(2*x^2*(-1 + x^4)^2 + (2*x^2*(-1 + x^4)^2)/w2^8 + 
         ((1 + x^2)^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^6 + 
         ((1 + x^2)^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
         (2*(15 - 12*x^2 + 33*x^4 - 8*x^6 + 33*x^8 - 12*x^10 + 15*x^12))/
          w2^4) + (x^2*(2*x^2*(-1 + x^4)^2 + (2*x^2*(-1 + x^4)^2)/w2^8 + 
          ((1 + x^2)^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^6 + 
          ((1 + x^2)^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
          (2*(15 - 12*x^2 + 33*x^4 - 8*x^6 + 33*x^8 - 12*x^10 + 15*x^12))/
           w2^4))/w1^4 - (2*(2*x^4*(-1 + x^4)^2 + (2*x^4*(-1 + x^4)^2)/w2^8 + 
          (x^2*(19 - 22*x^2 + 77*x^4 - 20*x^6 + 77*x^8 - 22*x^10 + 19*x^12))/
           w2^6 + (x^2*(19 - 22*x^2 + 77*x^4 - 20*x^6 + 77*x^8 - 22*x^10 + 
             19*x^12))/w2^2 - (2*(6 + 7*x^2 - 12*x^4 + 41*x^6 - 20*x^8 + 
             41*x^10 - 12*x^12 + 7*x^14 + 6*x^16))/w2^4))/w1^2))/w1^2 + 
    (myq1^2*myq2^3*(-1 + w1^(-2))*(1 + x^2)*
      (8*(-1 + w2^(-2))^2*x^4*(1 - 3*x^2 + 5*x^4 - 3*x^6 + x^8) + 
       (8*(-1 + w2^(-2))^2*x^4*(1 - 3*x^2 + 5*x^4 - 3*x^6 + x^8))/w1^8 + 
       (x^2*(-7 + 46*x^2 - 33*x^4 + 84*x^6 - 33*x^8 + 46*x^10 - 7*x^12 - 
          (2*(1 + x^2)^2*(17 - 36*x^2 + 30*x^4 - 36*x^6 + 17*x^8))/w2^2 + 
          (-7 + 46*x^2 - 33*x^4 + 84*x^6 - 33*x^8 + 46*x^10 - 7*x^12)/w2^4))/
        w1^6 + (x^2*(-7 + 46*x^2 - 33*x^4 + 84*x^6 - 33*x^8 + 46*x^10 - 
          7*x^12 - (2*(1 + x^2)^2*(17 - 36*x^2 + 30*x^4 - 36*x^6 + 17*x^8))/
           w2^2 + (-7 + 46*x^2 - 33*x^4 + 84*x^6 - 33*x^8 + 46*x^10 - 7*x^12)/
           w2^4))/w1^2 - (2*(x^2*(9 + 22*x^2 - 9*x^4 + 60*x^6 - 9*x^8 + 
            22*x^10 + 9*x^12) + (x^2*(9 + 22*x^2 - 9*x^4 + 60*x^6 - 9*x^8 + 
             22*x^10 + 9*x^12))/w2^4 - (2*(12 - 15*x^2 + 38*x^4 - 81*x^6 + 
             68*x^8 - 81*x^10 + 38*x^12 - 15*x^14 + 12*x^16))/w2^2))/w1^4))/
     w2^2))/(512*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*(-1 + x^2)^3*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (w1^3*w2^4*((32*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^4)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)^2)/(w1*w2^5) - 
    (16*myq1*myq2^7*(-1 + w1^(-2))*x^2*(1 + x^2)*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2)*((x^2*(1 + x^4))/w2^2 + (x^2*(1 + x^4))/(w1^8*w2^2) - 
       ((1 + x^2)^2*(1 + x^4))/(w1^6*w2^2) - ((1 + x^2)^2*(1 + x^4))/
        (w1^2*w2^2) - (2*((x + x^3)^2 + (x + x^3)^2/w2^4 - 
          (1 + 3*x^2 + 6*x^4 + 3*x^6 + x^8)/w2^2))/w1^4))/w2^4 + 
    (myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (6*x^4*(-1 + x^2)^2 + (6*x^4*(-1 + x^2)^2)/w2^4 - 
       (4*(x^2 + 3*x^4 - 16*x^6 + 3*x^8 + x^10))/w2^2 + 
       (2*(3*x^4*(-1 + x^2)^2 + (3*x^4*(-1 + x^2)^2)/w2^4 - 
          (2*(x^2 + 3*x^4 - 16*x^6 + 3*x^8 + x^10))/w2^2))/w1^4 + 
       (-(x^2*(-1 + x^2)^2*(5 + 2*x^2 + 5*x^4)) - 
         (x^2*(-1 + x^2)^2*(5 + 2*x^2 + 5*x^4))/w2^4 + 
         (2*(2 + 3*x^2 - 18*x^4 - 6*x^6 - 18*x^8 + 3*x^10 + 2*x^12))/w2^2)/
        w1^2))/(w1^3*w2^3) + (4*myq1^3*myq2^5*(-1 + w1^(-2))*x^2*(1 + x^2)*
      ((4*(1 + w2^(-4))*x^4*(1 + x^4))/w2^2 + (4*(1 + w2^(-4))*x^4*(1 + x^4))/
        (w1^12*w2^2) - (2*x^2*(4 + 3*x^2 + 3*x^6 + 4*x^8 - 
          (2*(x^2 - 4*x^4 + x^6))/w2^2 + (4 + 3*x^2 + 3*x^6 + 4*x^8)/w2^4))/
        (w1^10*w2^2) - (2*x^2*(4 + 3*x^2 + 3*x^6 + 4*x^8 - 
          (2*(x^2 - 4*x^4 + x^6))/w2^2 + (4 + 3*x^2 + 3*x^6 + 4*x^8)/w2^4))/
        (w1^2*w2^2) + (2*(2*x^6 + (2*x^6)/w2^8 + 
          (2*x^2*(5 + 6*x^2 + 40*x^4 + 6*x^6 + 5*x^8))/w2^4 + 
          (2 + x^2 - 2*x^4 - 38*x^6 - 2*x^8 + x^10 + 2*x^12)/w2^6 + 
          (2 + x^2 - 2*x^4 - 38*x^6 - 2*x^8 + x^10 + 2*x^12)/w2^2))/w1^8 + 
       (2*(2*x^6 + (2*x^6)/w2^8 + (2*x^2*(5 + 6*x^2 + 40*x^4 + 6*x^6 + 
             5*x^8))/w2^4 + (2 + x^2 - 2*x^4 - 38*x^6 - 2*x^8 + x^10 + 
            2*x^12)/w2^6 + (2 + x^2 - 2*x^4 - 38*x^6 - 2*x^8 + x^10 + 2*x^12)/
           w2^2))/w1^4 - (8*(x^4 - x^6 + x^8) + (8*(x^4 - x^6 + x^8))/w2^8 + 
         (-3 + 2*x^2 - 97*x^4 + 12*x^6 - 97*x^8 + 2*x^10 - 3*x^12)/w2^6 + 
         (-3 + 2*x^2 - 97*x^4 + 12*x^6 - 97*x^8 + 2*x^10 - 3*x^12)/w2^2 + 
         (2*(11 + 6*x^2 + 105*x^4 - 4*x^6 + 105*x^8 + 6*x^10 + 11*x^12))/
          w2^4)/w1^6))/w2^2 - (4*myq1^2*myq2^6*(-1 + w2^(-2))*x^3*
      (8*(1 + w2^(-4))*x^4*(1 + x^4) + (8*(1 + w2^(-4))*x^4*(1 + x^4))/
        w1^12 - (4*x^2*(4 + 5*x^2 + 4*x^4 + 5*x^6 + 4*x^8 - 
          (2*(1 + 5*x^2 + 2*x^4 + 5*x^6 + x^8))/w2^2 + 
          (4 + 5*x^2 + 4*x^4 + 5*x^6 + 4*x^8)/w2^4))/w1^10 - 
       (4*x^2*(4 + 5*x^2 + 4*x^4 + 5*x^6 + 4*x^8 - 
          (2*(1 + 5*x^2 + 2*x^4 + 5*x^6 + x^8))/w2^2 + 
          (4 + 5*x^2 + 4*x^4 + 5*x^6 + 4*x^8)/w2^4))/w1^2 + 
       (2*(1 + x^2)^2*(4 + 7*x^2 + 7*x^6 + 4*x^8) + 
         (2*(1 + x^2)^2*(4 + 7*x^2 + 7*x^6 + 4*x^8))/w2^4 - 
         (4*(2 + 11*x^2 + 24*x^4 + 22*x^6 + 24*x^8 + 11*x^10 + 2*x^12))/w2^2)/
        w1^8 + (2*(1 + x^2)^2*(4 + 7*x^2 + 7*x^6 + 4*x^8) + 
         (2*(1 + x^2)^2*(4 + 7*x^2 + 7*x^6 + 4*x^8))/w2^4 - 
         (4*(2 + 11*x^2 + 24*x^4 + 22*x^6 + 24*x^8 + 11*x^10 + 2*x^12))/w2^2)/
        w1^4 - (11 + 34*x^2 + 37*x^4 + 44*x^6 + 37*x^8 + 34*x^10 + 11*x^12 - 
         (2*(3 + 42*x^2 + 45*x^4 + 92*x^6 + 45*x^8 + 42*x^10 + 3*x^12))/
          w2^2 + (11 + 34*x^2 + 37*x^4 + 44*x^6 + 37*x^8 + 34*x^10 + 11*x^12)/
          w2^4)/w1^6))/(w1*w2^3) - myq1^5*myq2^3*(-1 + w1^(-2))*(1 + x^2)*
     (4*(w2^(-5) + w2^(-1))^2*x^6*(1 + x^4) + 
      (4*(w2^(-5) + w2^(-1))^2*x^6*(1 + x^4))/w1^12 - 
      (4*x^4*(2 + x^2 - 8*x^4 + x^6 + 2*x^8 + (4*(x^2 + 9*x^4 + x^6))/w2^6 + 
         (4*(x^2 + 9*x^4 + x^6))/w2^2 + (2*(2 - 9*x^2 - 36*x^4 - 9*x^6 + 
            2*x^8))/w2^4 + (2 + x^2 - 8*x^4 + x^6 + 2*x^8)/w2^8))/
       (w1^10*w2^2) - (4*x^4*(2 + x^2 - 8*x^4 + x^6 + 2*x^8 + 
         (4*(x^2 + 9*x^4 + x^6))/w2^6 + (4*(x^2 + 9*x^4 + x^6))/w2^2 + 
         (2*(2 - 9*x^2 - 36*x^4 - 9*x^6 + 2*x^8))/w2^4 + 
         (2 + x^2 - 8*x^4 + x^6 + 2*x^8)/w2^8))/(w1^2*w2^2) + 
      (x^2*(4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^12 - 
         (2*x^2*(59 + 156*x^2 - 74*x^4 + 156*x^6 + 59*x^8))/w2^6 + 
         (4*(1 + 17*x^2 + 26*x^4 - 52*x^6 + 26*x^8 + 17*x^10 + x^12))/w2^8 + 
         (4*(1 + 17*x^2 + 26*x^4 - 52*x^6 + 26*x^8 + 17*x^10 + x^12))/w2^4 + 
         (4 - 9*x^2 - 32*x^4 + 14*x^6 - 32*x^8 - 9*x^10 + 4*x^12)/w2^10 + 
         (4 - 9*x^2 - 32*x^4 + 14*x^6 - 32*x^8 - 9*x^10 + 4*x^12)/w2^2))/
       w1^8 + (x^2*(4*x^4*(-1 + x^2)^2 + (4*x^4*(-1 + x^2)^2)/w2^12 - 
         (2*x^2*(59 + 156*x^2 - 74*x^4 + 156*x^6 + 59*x^8))/w2^6 + 
         (4*(1 + 17*x^2 + 26*x^4 - 52*x^6 + 26*x^8 + 17*x^10 + x^12))/w2^8 + 
         (4*(1 + 17*x^2 + 26*x^4 - 52*x^6 + 26*x^8 + 17*x^10 + x^12))/w2^4 + 
         (4 - 9*x^2 - 32*x^4 + 14*x^6 - 32*x^8 - 9*x^10 + 4*x^12)/w2^10 + 
         (4 - 9*x^2 - 32*x^4 + 14*x^6 - 32*x^8 - 9*x^10 + 4*x^12)/w2^2))/
       w1^4 + (-(x^4*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4)) - 
        (x^4*(-1 + x^2)^2*(3 - 2*x^2 + 3*x^4))/w2^12 + 
        (2*x^2*(5 - 8*x^2 + 9*x^4 + 32*x^6 + 9*x^8 - 8*x^10 + 5*x^12))/
         w2^10 + (2*x^2*(5 - 8*x^2 + 9*x^4 + 32*x^6 + 9*x^8 - 8*x^10 + 
           5*x^12))/w2^2 + (-4 - 40*x^2 + 75*x^4 + 16*x^6 - 30*x^8 + 
          16*x^10 + 75*x^12 - 40*x^14 - 4*x^16)/w2^8 + 
        (-4 - 40*x^2 + 75*x^4 + 16*x^6 - 30*x^8 + 16*x^10 + 75*x^12 - 
          40*x^14 - 4*x^16)/w2^4 + (4*(2 + 7*x^2 - 12*x^4 + 35*x^6 + 84*x^8 + 
           35*x^10 - 12*x^12 + 7*x^14 + 2*x^16))/w2^6)/w1^6) - 
    (myq1^7*myq2*(-1 + w1^(-2))*(1 + x^2)*
      (x^4*(4*x^2*(-1 + x^2)^2 + (4*x^2*(-1 + x^2)^2)/w2^8 + 
         (1 - 16*x^2 + 98*x^4 - 16*x^6 + x^8)/w2^6 + 
         (1 - 16*x^2 + 98*x^4 - 16*x^6 + x^8)/w2^2 - 
         (2*(1 + 4*x^2 + 122*x^4 + 4*x^6 + x^8))/w2^4) + 
       (x^4*(4*x^2*(-1 + x^2)^2 + (4*x^2*(-1 + x^2)^2)/w2^8 + 
          (1 - 16*x^2 + 98*x^4 - 16*x^6 + x^8)/w2^6 + 
          (1 - 16*x^2 + 98*x^4 - 16*x^6 + x^8)/w2^2 - 
          (2*(1 + 4*x^2 + 122*x^4 + 4*x^6 + x^8))/w2^4))/w1^8 - 
       (x^2*(-3*x^2*(-1 + x^4)^2 - (3*x^2*(-1 + x^4)^2)/w2^8 + 
          (9 + 30*x^2 + 11*x^4 + 44*x^6 + 11*x^8 + 30*x^10 + 9*x^12)/w2^6 + 
          (9 + 30*x^2 + 11*x^4 + 44*x^6 + 11*x^8 + 30*x^10 + 9*x^12)/w2^2 - 
          (2*(9 + 43*x^2 + 75*x^4 + 146*x^6 + 75*x^8 + 43*x^10 + 9*x^12))/
           w2^4))/w1^6 - (x^2*(-3*x^2*(-1 + x^4)^2 - (3*x^2*(-1 + x^4)^2)/
           w2^8 + (9 + 30*x^2 + 11*x^4 + 44*x^6 + 11*x^8 + 30*x^10 + 9*x^12)/
           w2^6 + (9 + 30*x^2 + 11*x^4 + 44*x^6 + 11*x^8 + 30*x^10 + 9*x^12)/
           w2^2 - (2*(9 + 43*x^2 + 75*x^4 + 146*x^6 + 75*x^8 + 43*x^10 + 
             9*x^12))/w2^4))/w1^2 + 
       (-(x^2*(-1 + x^2)^2*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8)) - 
         (x^2*(-1 + x^2)^2*(5 + 6*x^2 + 10*x^4 + 6*x^6 + 5*x^8))/w2^8 - 
         (2*(8 + 21*x^2 + 14*x^4 + 139*x^6 + 172*x^8 + 139*x^10 + 14*x^12 + 
            21*x^14 + 8*x^16))/w2^4 + (8 + 26*x^2 - 22*x^4 + 46*x^6 + 
           36*x^8 + 46*x^10 - 22*x^12 + 26*x^14 + 8*x^16)/w2^6 + 
         (8 + 26*x^2 - 22*x^4 + 46*x^6 + 36*x^8 + 46*x^10 - 22*x^12 + 
           26*x^14 + 8*x^16)/w2^2)/w1^4))/(w1^2*w2^2) + 
    (myq1^6*myq2^2*(-1 + w2^(-2))*x*
      ((4*x^4*(2 + x^2 + 16*x^4 + x^6 + 2*x^8 - (2*(x^2 + 4*x^4 + x^6))/
           w2^2 + (2 + x^2 + 16*x^4 + x^6 + 2*x^8)/w2^4))/w2^2 + 
       (4*x^4*(2 + x^2 + 16*x^4 + x^6 + 2*x^8 - (2*(x^2 + 4*x^4 + x^6))/
           w2^2 + (2 + x^2 + 16*x^4 + x^6 + 2*x^8)/w2^4))/(w1^12*w2^2) - 
       (x^2*(-4*x^2*(-1 + x^4)^2 - (4*x^2*(-1 + x^4)^2)/w2^8 - 
          (2*(5 + 8*x^2 - 129*x^4 - 224*x^6 - 129*x^8 + 8*x^10 + 5*x^12))/
           w2^4 + (19 + 60*x^2 + 25*x^4 + 104*x^6 + 25*x^8 + 60*x^10 + 
            19*x^12)/w2^6 + (19 + 60*x^2 + 25*x^4 + 104*x^6 + 25*x^8 + 
            60*x^10 + 19*x^12)/w2^2))/w1^10 - 
       (x^2*(-4*x^2*(-1 + x^4)^2 - (4*x^2*(-1 + x^4)^2)/w2^8 - 
          (2*(5 + 8*x^2 - 129*x^4 - 224*x^6 - 129*x^8 + 8*x^10 + 5*x^12))/
           w2^4 + (19 + 60*x^2 + 25*x^4 + 104*x^6 + 25*x^8 + 60*x^10 + 
            19*x^12)/w2^6 + (19 + 60*x^2 + 25*x^4 + 104*x^6 + 25*x^8 + 
            60*x^10 + 19*x^12)/w2^2))/w1^2 + (x^2*(-1 + x^2)^2*(1 + x^2)^4 + 
         (x^2*(-1 + x^2)^2*(1 + x^2)^4)/w2^8 - 
         (2*(2 + 29*x^2 + 262*x^4 + 667*x^6 + 944*x^8 + 667*x^10 + 262*x^12 + 
            29*x^14 + 2*x^16))/w2^4 - (2*(5 + 32*x^2 + 22*x^4 + 92*x^6 + 
            58*x^8 + 92*x^10 + 22*x^12 + 32*x^14 + 5*x^16))/w2^6 - 
         (2*(5 + 32*x^2 + 22*x^4 + 92*x^6 + 58*x^8 + 92*x^10 + 22*x^12 + 
            32*x^14 + 5*x^16))/w2^2)/w1^6 + (-3*x^2*(-1 + x^4)^2*(1 + x^4) - 
         (3*x^2*(-1 + x^4)^2*(1 + x^4))/w2^8 + 
         (2*(-5 + 12*x^2 + 158*x^4 + 464*x^6 + 654*x^8 + 464*x^10 + 
            158*x^12 + 12*x^14 - 5*x^16))/w2^4 + 
         (11 + 51*x^2 + 34*x^4 + 113*x^6 + 166*x^8 + 113*x^10 + 34*x^12 + 
           51*x^14 + 11*x^16)/w2^6 + (11 + 51*x^2 + 34*x^4 + 113*x^6 + 
           166*x^8 + 113*x^10 + 34*x^12 + 51*x^14 + 11*x^16)/w2^2)/w1^8 + 
       (-3*x^2*(-1 + x^4)^2*(1 + x^4) - (3*x^2*(-1 + x^4)^2*(1 + x^4))/w2^8 + 
         (2*(-5 + 12*x^2 + 158*x^4 + 464*x^6 + 654*x^8 + 464*x^10 + 
            158*x^12 + 12*x^14 - 5*x^16))/w2^4 + 
         (11 + 51*x^2 + 34*x^4 + 113*x^6 + 166*x^8 + 113*x^10 + 34*x^12 + 
           51*x^14 + 11*x^16)/w2^6 + (11 + 51*x^2 + 34*x^4 + 113*x^6 + 
           166*x^8 + 113*x^10 + 34*x^12 + 51*x^14 + 11*x^16)/w2^2)/w1^4))/
     (w1*w2) + (myq1^4*myq2^4*(-1 + w2^(-2))*x*
      (8*x^4*(x^2 + x^6 + (x^2 + x^6)/w2^8 - 
         (2*(1 - x^2 + 6*x^4 - x^6 + x^8))/w2^4) + 
       (8*x^4*(x^2 + x^6 + (x^2 + x^6)/w2^8 - 
          (2*(1 - x^2 + 6*x^4 - x^6 + x^8))/w2^4))/w1^12 - 
       (4*((40*x^8)/w2^6 + (40*x^8)/w2^2 + x^4*(4 + 7*x^2 - 4*x^4 + 7*x^6 + 
            4*x^8) + (x^4*(4 + 7*x^2 - 4*x^4 + 7*x^6 + 4*x^8))/w2^8 - 
          (2*x^2*(4 + 13*x^2 + 49*x^4 + 118*x^6 + 49*x^8 + 13*x^10 + 4*x^12))/
           w2^4))/w1^10 - (4*((40*x^8)/w2^6 + (40*x^8)/w2^2 + 
          x^4*(4 + 7*x^2 - 4*x^4 + 7*x^6 + 4*x^8) + 
          (x^4*(4 + 7*x^2 - 4*x^4 + 7*x^6 + 4*x^8))/w2^8 - 
          (2*x^2*(4 + 13*x^2 + 49*x^4 + 118*x^6 + 49*x^8 + 13*x^10 + 4*x^12))/
           w2^4))/w1^2 + (2*(x^2*(4 + 21*x^2 + 12*x^4 + 2*x^6 + 12*x^8 + 
            21*x^10 + 4*x^12) + (x^2*(4 + 21*x^2 + 12*x^4 + 2*x^6 + 12*x^8 + 
             21*x^10 + 4*x^12))/w2^8 + (2*(x^2 + 6*x^4 + 19*x^6 + 36*x^8 + 
             19*x^10 + 6*x^12 + x^14))/w2^6 + 
          (2*(x^2 + 6*x^4 + 19*x^6 + 36*x^8 + 19*x^10 + 6*x^12 + x^14))/
           w2^2 - (2*(4 + 39*x^2 + 143*x^4 + 377*x^6 + 518*x^8 + 377*x^10 + 
             143*x^12 + 39*x^14 + 4*x^16))/w2^4))/w1^8 + 
       (2*(x^2*(4 + 21*x^2 + 12*x^4 + 2*x^6 + 12*x^8 + 21*x^10 + 4*x^12) + 
          (x^2*(4 + 21*x^2 + 12*x^4 + 2*x^6 + 12*x^8 + 21*x^10 + 4*x^12))/
           w2^8 + (2*(x^2 + 6*x^4 + 19*x^6 + 36*x^8 + 19*x^10 + 6*x^12 + 
             x^14))/w2^6 + (2*(x^2 + 6*x^4 + 19*x^6 + 36*x^8 + 19*x^10 + 
             6*x^12 + x^14))/w2^2 - (2*(4 + 39*x^2 + 143*x^4 + 377*x^6 + 
             518*x^8 + 377*x^10 + 143*x^12 + 39*x^14 + 4*x^16))/w2^4))/w1^4 - 
       (x^2*(17 + 50*x^2 + 15*x^4 + 28*x^6 + 15*x^8 + 50*x^10 + 17*x^12) + 
         (x^2*(17 + 50*x^2 + 15*x^4 + 28*x^6 + 15*x^8 + 50*x^10 + 17*x^12))/
          w2^8 + (4*(1 - x^2 - 6*x^4 + 49*x^6 + 10*x^8 + 49*x^10 - 6*x^12 - 
            x^14 + x^16))/w2^6 + (4*(1 - x^2 - 6*x^4 + 49*x^6 + 10*x^8 + 
            49*x^10 - 6*x^12 - x^14 + x^16))/w2^2 - 
         (2*(20 + 113*x^2 + 410*x^4 + 1151*x^6 + 1284*x^8 + 1151*x^10 + 
            410*x^12 + 113*x^14 + 20*x^16))/w2^4)/w1^6))/(w1*w2)))/
  (256*myq1*myq2^2*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^2*w2^3*((4*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (12*x^6 + (12*x^6)/w2^8 + (2*(x^2 - 13*x^4 - 13*x^8 + x^10))/w2^6 + 
       (2*(x^2 - 13*x^4 - 13*x^8 + x^10))/w2^2 + 
       (-1 + 12*x^2 + x^4 + 48*x^6 + x^8 + 12*x^10 - x^12)/w2^4))/
     (w1^5*w2^2) + (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*x^6 + (4*x^6)/w2^12 - (x^4*(7 + 6*x^2 + 7*x^4))/w2^10 - 
       (x^4*(7 + 6*x^2 + 7*x^4))/w2^2 + 
       (x^2*(3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8))/w2^8 + 
       (x^2*(3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8))/w2^4 + 
       (2*(1 - 7*x^2 - 6*x^4 - 20*x^6 - 6*x^8 - 7*x^10 + x^12))/w2^6))/w1^5 + 
    (myq2^12*(-9*x^4*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8) - 
       (9*x^4*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^8 + 
       (x^2*(11 - 50*x^2 - 111*x^4 - 132*x^6 - 111*x^8 - 50*x^10 + 11*x^12))/
        w2^6 + (x^2*(11 - 50*x^2 - 111*x^4 - 132*x^6 - 111*x^8 - 50*x^10 + 
          11*x^12))/w2^2 + (-4 + 22*x^2 + 30*x^4 + 170*x^6 + 212*x^8 + 
         170*x^10 + 30*x^12 + 22*x^14 - 4*x^16)/w2^4))/(w1^6*w2^3) + 
    (myq1^12*(-8*x^6*(1 + x^2)^2 - (8*x^6*(1 + x^2)^2)/w2^12 + 
       (x^4*(21 + 68*x^2 + 90*x^4 + 68*x^6 + 21*x^8))/w2^10 + 
       (x^4*(21 + 68*x^2 + 90*x^4 + 68*x^6 + 21*x^8))/w2^2 - 
       (x^2*(19 + 94*x^2 + 169*x^4 + 220*x^6 + 169*x^8 + 94*x^10 + 19*x^12))/
        w2^8 - (x^2*(19 + 94*x^2 + 169*x^4 + 220*x^6 + 169*x^8 + 94*x^10 + 
          19*x^12))/w2^4 + (4 + 50*x^2 + 90*x^4 + 270*x^6 + 268*x^8 + 
         270*x^10 + 90*x^12 + 50*x^14 + 4*x^16)/w2^6))/(w1^6*w2) + 
    (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((8*(1 + w1^(-4))*x^6)/w1^2 + (8*(1 + w1^(-4))*x^6)/(w1^2*w2^12) + 
       (x^4*(5*x^2 + (5*x^2)/w1^8 + (-17 + x^2 - 17*x^4)/w1^6 + 
          (-17 + x^2 - 17*x^4)/w1^2 - (24*(1 + x^2 + x^4))/w1^4))/w2^10 + 
       (x^4*(5*x^2 + (5*x^2)/w1^8 + (-17 + x^2 - 17*x^4)/w1^6 + 
          (-17 + x^2 - 17*x^4)/w1^2 - (24*(1 + x^2 + x^4))/w1^4))/w2^2 + 
       (x^2*(2*(1 - 6*x^2 - 6*x^6 + x^8) + (2*(1 - 6*x^2 - 6*x^6 + x^8))/
           w1^8 + (8*(7 + 5*x^2 + 12*x^4 + 5*x^6 + 7*x^8))/w1^4 + 
          (9 - 6*x^2 + 38*x^4 - 6*x^6 + 9*x^8)/w1^6 + 
          (9 - 6*x^2 + 38*x^4 - 6*x^6 + 9*x^8)/w1^2))/w2^8 + 
       (x^2*(2*(1 - 6*x^2 - 6*x^6 + x^8) + (2*(1 - 6*x^2 - 6*x^6 + x^8))/
           w1^8 + (8*(7 + 5*x^2 + 12*x^4 + 5*x^6 + 7*x^8))/w1^4 + 
          (9 - 6*x^2 + 38*x^4 - 6*x^6 + 9*x^8)/w1^6 + 
          (9 - 6*x^2 + 38*x^4 - 6*x^6 + 9*x^8)/w1^2))/w2^4 - 
       (1 - 5*x^2 - x^4 - 20*x^6 - x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 - x^4 - 20*x^6 - x^8 - 5*x^10 + x^12)/w1^8 + 
         (2 - 9*x^2 + 36*x^4 - 20*x^6 + 36*x^8 - 9*x^10 + 2*x^12)/w1^6 + 
         (2 - 9*x^2 + 36*x^4 - 20*x^6 + 36*x^8 - 9*x^10 + 2*x^12)/w1^2 + 
         (4*(7 + 6*x^2 + 29*x^4 + 24*x^6 + 29*x^8 + 6*x^10 + 7*x^12))/w1^4)/
        w2^6))/w1 - (2*myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*((12*x^6)/w1^2 + (12*x^6)/(w1^2*w2^12) + 
       (34*x^6 + (34*x^6)/w1^4 - (x^4*(41 + 30*x^2 + 41*x^4))/w1^2)/w2^10 + 
       (34*x^6 + (34*x^6)/w1^4 - (x^4*(41 + 30*x^2 + 41*x^4))/w1^2)/w2^2 + 
       (x^2*(8 - 76*x^2 - 76*x^6 + 8*x^8 + (8 - 76*x^2 - 76*x^6 + 8*x^8)/
           w1^4 + (45 + 56*x^2 + 122*x^4 + 56*x^6 + 45*x^8)/w1^2))/w2^8 + 
       (x^2*(8 - 76*x^2 - 76*x^6 + 8*x^8 + (8 - 76*x^2 - 76*x^6 + 8*x^8)/
           w1^4 + (45 + 56*x^2 + 122*x^4 + 56*x^6 + 45*x^8)/w1^2))/w2^4 - 
       (2*(2 - 17*x^2 - 2*x^4 - 68*x^6 - 2*x^8 - 17*x^10 + 2*x^12 + 
          (2 - 17*x^2 - 2*x^4 - 68*x^6 - 2*x^8 - 17*x^10 + 2*x^12)/w1^4 + 
          (9 + 11*x^2 + 66*x^4 + 52*x^6 + 66*x^8 + 11*x^10 + 9*x^12)/w1^2))/
        w2^6))/w1^3 - (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(x^4*(9 + 13*x^2 + 9*x^4 - (2*(4 + 9*x^2 + 4*x^4))/w1^2 + 
         (9 + 13*x^2 + 9*x^4)/w1^4) + 
       (x^4*(9 + 13*x^2 + 9*x^4 - (2*(4 + 9*x^2 + 4*x^4))/w1^2 + 
          (9 + 13*x^2 + 9*x^4)/w1^4))/w2^8 - 
       (x^2*(17 + 22*x^2 + 30*x^4 + 22*x^6 + 17*x^8 - 
          (2*(7 + 19*x^2 + 16*x^4 + 19*x^6 + 7*x^8))/w1^2 + 
          (17 + 22*x^2 + 30*x^4 + 22*x^6 + 17*x^8)/w1^4))/w2^6 - 
       (x^2*(17 + 22*x^2 + 30*x^4 + 22*x^6 + 17*x^8 - 
          (2*(7 + 19*x^2 + 16*x^4 + 19*x^6 + 7*x^8))/w1^2 + 
          (17 + 22*x^2 + 30*x^4 + 22*x^6 + 17*x^8)/w1^4))/w2^2 + 
       (10 + 5*x^2 + 44*x^4 + 36*x^6 + 44*x^8 + 5*x^10 + 10*x^12 - 
         (7 + 18*x^2 + 41*x^4 + 72*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w1^2 + 
         (10 + 5*x^2 + 44*x^4 + 36*x^6 + 44*x^8 + 5*x^10 + 10*x^12)/w1^4)/
        w2^4))/(w1^3*w2^2) - (2*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (1 + x^2)*(4*(1 + w1^(-8) + 4/w1^4)*x^6 + 
       (4*(1 + w1^(-8) + 4/w1^4)*x^6)/w2^12 - 
       (x^4*(9*(1 + x^4) + (9*(1 + x^4))/w1^8 + (2*(8 + 9*x^2 + 8*x^4))/
           w1^6 + (2*(8 + 9*x^2 + 8*x^4))/w1^2 + (4*(13 + 6*x^2 + 13*x^4))/
           w1^4))/w2^10 - (x^4*(9*(1 + x^4) + (9*(1 + x^4))/w1^8 + 
          (2*(8 + 9*x^2 + 8*x^4))/w1^6 + (2*(8 + 9*x^2 + 8*x^4))/w1^2 + 
          (4*(13 + 6*x^2 + 13*x^4))/w1^4))/w2^2 + 
       (x^2*(5 - 4*x^2 + 18*x^4 - 4*x^6 + 5*x^8 + 
          (5 - 4*x^2 + 18*x^4 - 4*x^6 + 5*x^8)/w1^8 + 
          (4*(10 + 7*x^2 + 16*x^4 + 7*x^6 + 10*x^8))/w1^6 + 
          (4*(10 + 7*x^2 + 16*x^4 + 7*x^6 + 10*x^8))/w1^2 + 
          (4*(13 + 8*x^2 + 34*x^4 + 8*x^6 + 13*x^8))/w1^4))/w2^8 + 
       (x^2*(5 - 4*x^2 + 18*x^4 - 4*x^6 + 5*x^8 + 
          (5 - 4*x^2 + 18*x^4 - 4*x^6 + 5*x^8)/w1^8 + 
          (4*(10 + 7*x^2 + 16*x^4 + 7*x^6 + 10*x^8))/w1^6 + 
          (4*(10 + 7*x^2 + 16*x^4 + 7*x^6 + 10*x^8))/w1^2 + 
          (4*(13 + 8*x^2 + 34*x^4 + 8*x^6 + 13*x^8))/w1^4))/w2^4 - 
       (2*(1 - 4*x^2 + 10*x^4 - 8*x^6 + 10*x^8 - 4*x^10 + x^12 + 
          (1 - 4*x^2 + 10*x^4 - 8*x^6 + 10*x^8 - 4*x^10 + x^12)/w1^8 + 
          (4*(3 - x^2 + 20*x^4 + 4*x^6 + 20*x^8 - x^10 + 3*x^12))/w1^4 + 
          (10 + 9*x^2 + 38*x^4 + 36*x^6 + 38*x^8 + 9*x^10 + 10*x^12)/w1^6 + 
          (10 + 9*x^2 + 38*x^4 + 36*x^6 + 38*x^8 + 9*x^10 + 10*x^12)/w1^2))/
        w2^6))/w1 - (myq1^2*myq2^10*
      (3*(x^8 + x^8/w1^4 + (x^6*(4 + 6*x^2 + 4*x^4))/w1^2) + 
       (3*(x^8 + x^8/w1^4 + (x^6*(4 + 6*x^2 + 4*x^4))/w1^2))/w2^12 - 
       (x^4*(17 - 90*x^2 - 152*x^4 - 90*x^6 + 17*x^8 + 
          (2*(9 + 26*x^2 + 48*x^4 + 26*x^6 + 9*x^8))/w1^2 + 
          (17 - 90*x^2 - 152*x^4 - 90*x^6 + 17*x^8)/w1^4))/w2^10 - 
       (x^4*(17 - 90*x^2 - 152*x^4 - 90*x^6 + 17*x^8 + 
          (2*(9 + 26*x^2 + 48*x^4 + 26*x^6 + 9*x^8))/w1^2 + 
          (17 - 90*x^2 - 152*x^4 - 90*x^6 + 17*x^8)/w1^4))/w2^2 + 
       (x^2*(23 - 143*x^2 - 303*x^4 - 341*x^6 - 303*x^8 - 143*x^10 + 
          23*x^12 + (2*(3 + 11*x^2 + 83*x^4 + 57*x^6 + 83*x^8 + 11*x^10 + 
             3*x^12))/w1^2 + (23 - 143*x^2 - 303*x^4 - 341*x^6 - 303*x^8 - 
            143*x^10 + 23*x^12)/w1^4))/w2^8 + 
       (x^2*(23 - 143*x^2 - 303*x^4 - 341*x^6 - 303*x^8 - 143*x^10 + 
          23*x^12 + (2*(3 + 11*x^2 + 83*x^4 + 57*x^6 + 83*x^8 + 11*x^10 + 
             3*x^12))/w1^2 + (23 - 143*x^2 - 303*x^4 - 341*x^6 - 303*x^8 - 
            143*x^10 + 23*x^12)/w1^4))/w2^4 + 
       (-8 + 66*x^2 + 96*x^4 + 442*x^6 + 580*x^8 + 442*x^10 + 96*x^12 + 
         66*x^14 - 8*x^16 - (4*(x^2 + 14*x^4 + 33*x^6 + 58*x^8 + 33*x^10 + 
            14*x^12 + x^14))/w1^2 + (-8 + 66*x^2 + 96*x^4 + 442*x^6 + 
           580*x^8 + 442*x^10 + 96*x^12 + 66*x^14 - 8*x^16)/w1^4)/w2^6))/
     (w1^4*w2) - (myq1^10*myq2^2*
      (x^6*(8 + 11*x^2 + 8*x^4 + (8 + 11*x^2 + 8*x^4)/w1^4 - 
         (2*(18 + 31*x^2 + 18*x^4))/w1^2) + 
       (x^6*(8 + 11*x^2 + 8*x^4 + (8 + 11*x^2 + 8*x^4)/w1^4 - 
          (2*(18 + 31*x^2 + 18*x^4))/w1^2))/w2^12 - 
       (x^4*(29 + 38*x^2 + 32*x^4 + 38*x^6 + 29*x^8 + 
          (29 + 38*x^2 + 32*x^4 + 38*x^6 + 29*x^8)/w1^4 - 
          (2*(63 + 166*x^2 + 208*x^4 + 166*x^6 + 63*x^8))/w1^2))/w2^10 - 
       (x^4*(29 + 38*x^2 + 32*x^4 + 38*x^6 + 29*x^8 + 
          (29 + 38*x^2 + 32*x^4 + 38*x^6 + 29*x^8)/w1^4 - 
          (2*(63 + 166*x^2 + 208*x^4 + 166*x^6 + 63*x^8))/w1^2))/w2^2 + 
       (x^2*(35 + 33*x^2 + 93*x^4 + 131*x^6 + 93*x^8 + 33*x^10 + 35*x^12 + 
          (35 + 33*x^2 + 93*x^4 + 131*x^6 + 93*x^8 + 33*x^10 + 35*x^12)/
           w1^4 - (2*(69 + 253*x^2 + 429*x^4 + 591*x^6 + 429*x^8 + 253*x^10 + 
             69*x^12))/w1^2))/w2^8 + (x^2*(35 + 33*x^2 + 93*x^4 + 131*x^6 + 
          93*x^8 + 33*x^10 + 35*x^12 + (35 + 33*x^2 + 93*x^4 + 131*x^6 + 
            93*x^8 + 33*x^10 + 35*x^12)/w1^4 - 
          (2*(69 + 253*x^2 + 429*x^4 + 591*x^6 + 429*x^8 + 253*x^10 + 
             69*x^12))/w1^2))/w2^4 - (2*(8 - 5*x^2 + 68*x^4 + 39*x^6 + 
          94*x^8 + 39*x^10 + 68*x^12 - 5*x^14 + 8*x^16 + 
          (8 - 5*x^2 + 68*x^4 + 39*x^6 + 94*x^8 + 39*x^10 + 68*x^12 - 
            5*x^14 + 8*x^16)/w1^4 - (2*(12 + 55*x^2 + 162*x^4 + 327*x^6 + 
             382*x^8 + 327*x^10 + 162*x^12 + 55*x^14 + 12*x^16))/w1^2))/
        w2^6))/(w1^4*w2) + 
    (myq1^4*myq2^8*(2*x^6*(x^2 + x^2/w1^8 + (2*(2 + 5*x^2 + 2*x^4))/w1^4 + 
         (2*(4 + 7*x^2 + 4*x^4))/w1^6 + (2*(4 + 7*x^2 + 4*x^4))/w1^2) + 
       (2*x^6*(x^2 + x^2/w1^8 + (2*(2 + 5*x^2 + 2*x^4))/w1^4 + 
          (2*(4 + 7*x^2 + 4*x^4))/w1^6 + (2*(4 + 7*x^2 + 4*x^4))/w1^2))/
        w2^12 - (x^4*(7 - 56*x^2 - 102*x^4 - 56*x^6 + 7*x^8 - 
          (5 + 188*x^2 + 242*x^4 + 188*x^6 + 5*x^8)/w1^4 + 
          (7 - 56*x^2 - 102*x^4 - 56*x^6 + 7*x^8)/w1^8 + 
          (4*(11 + 10*x^2 + 8*x^4 + 10*x^6 + 11*x^8))/w1^6 + 
          (4*(11 + 10*x^2 + 8*x^4 + 10*x^6 + 11*x^8))/w1^2))/w2^10 - 
       (x^4*(7 - 56*x^2 - 102*x^4 - 56*x^6 + 7*x^8 - 
          (5 + 188*x^2 + 242*x^4 + 188*x^6 + 5*x^8)/w1^4 + 
          (7 - 56*x^2 - 102*x^4 - 56*x^6 + 7*x^8)/w1^8 + 
          (4*(11 + 10*x^2 + 8*x^4 + 10*x^6 + 11*x^8))/w1^6 + 
          (4*(11 + 10*x^2 + 8*x^4 + 10*x^6 + 11*x^8))/w1^2))/w2^2 + 
       (x^2*(13 - 92*x^2 - 193*x^4 - 210*x^6 - 193*x^8 - 92*x^10 + 13*x^12 + 
          (13 - 92*x^2 - 193*x^4 - 210*x^6 - 193*x^8 - 92*x^10 + 13*x^12)/
           w1^8 - (51 + 346*x^2 + 585*x^4 + 744*x^6 + 585*x^8 + 346*x^10 + 
            51*x^12)/w1^4 + (52 - 60*x^2 + 76*x^4 - 4*x^6 + 76*x^8 - 
            60*x^10 + 52*x^12)/w1^6 + (52 - 60*x^2 + 76*x^4 - 4*x^6 + 
            76*x^8 - 60*x^10 + 52*x^12)/w1^2))/w2^8 + 
       (x^2*(13 - 92*x^2 - 193*x^4 - 210*x^6 - 193*x^8 - 92*x^10 + 13*x^12 + 
          (13 - 92*x^2 - 193*x^4 - 210*x^6 - 193*x^8 - 92*x^10 + 13*x^12)/
           w1^8 - (51 + 346*x^2 + 585*x^4 + 744*x^6 + 585*x^8 + 346*x^10 + 
            51*x^12)/w1^4 + (52 - 60*x^2 + 76*x^4 - 4*x^6 + 76*x^8 - 
            60*x^10 + 52*x^12)/w1^6 + (52 - 60*x^2 + 76*x^4 - 4*x^6 + 
            76*x^8 - 60*x^10 + 52*x^12)/w1^2))/w2^4 + 
       (2*(-2 + 21*x^2 + 31*x^4 + 135*x^6 + 182*x^8 + 135*x^10 + 31*x^12 + 
          21*x^14 - 2*x^16 + (-2 + 21*x^2 + 31*x^4 + 135*x^6 + 182*x^8 + 
            135*x^10 + 31*x^12 + 21*x^14 - 2*x^16)/w1^8 - 
          (4*(3 - 5*x^2 + 6*x^4 - x^6 - 8*x^8 - x^10 + 6*x^12 - 5*x^14 + 
             3*x^16))/w1^6 - (4*(3 - 5*x^2 + 6*x^4 - x^6 - 8*x^8 - x^10 + 
             6*x^12 - 5*x^14 + 3*x^16))/w1^2 + (18 + 89*x^2 + 153*x^4 + 
            511*x^6 + 502*x^8 + 511*x^10 + 153*x^12 + 89*x^14 + 18*x^16)/
           w1^4))/w2^6))/(w1^2*w2) + 
    (myq1^6*myq2^6*((-1 + w2^(-2))^2*x^2*(x^6 + x^6/w2^8 - 
         ((x + x^3)^2*(1 + x^4))/w2^6 - ((x + x^3)^2*(1 + x^4))/w2^2 - 
         (1 + 3*x^2 + 3*x^4 + 4*x^6 + 3*x^8 + 3*x^10 + x^12)/w2^4) + 
       ((-1 + w2^(-2))^2*x^2*(x^6 + x^6/w2^8 - ((x + x^3)^2*(1 + x^4))/w2^6 - 
          ((x + x^3)^2*(1 + x^4))/w2^2 - (1 + 3*x^2 + 3*x^4 + 4*x^6 + 3*x^8 + 
            3*x^10 + x^12)/w2^4))/w1^12 - 
       (2*(x^6*(10 + 21*x^2 + 10*x^4) + (x^6*(10 + 21*x^2 + 10*x^4))/w2^12 - 
          (x^4*(21 + 10*x^2 - 16*x^4 + 10*x^6 + 21*x^8))/w2^10 - 
          (x^4*(21 + 10*x^2 - 16*x^4 + 10*x^6 + 21*x^8))/w2^2 + 
          (x^2*(15 - 57*x^2 - 45*x^4 - 43*x^6 - 45*x^8 - 57*x^10 + 15*x^12))/
           w2^8 + (x^2*(15 - 57*x^2 - 45*x^4 - 43*x^6 - 45*x^8 - 57*x^10 + 
             15*x^12))/w2^4 + (-4 + 38*x^2 + 20*x^4 + 86*x^6 + 164*x^8 + 
            86*x^10 + 20*x^12 + 38*x^14 - 4*x^16)/w2^6))/w1^10 - 
       (2*(x^6*(10 + 21*x^2 + 10*x^4) + (x^6*(10 + 21*x^2 + 10*x^4))/w2^12 - 
          (x^4*(21 + 10*x^2 - 16*x^4 + 10*x^6 + 21*x^8))/w2^10 - 
          (x^4*(21 + 10*x^2 - 16*x^4 + 10*x^6 + 21*x^8))/w2^2 + 
          (x^2*(15 - 57*x^2 - 45*x^4 - 43*x^6 - 45*x^8 - 57*x^10 + 15*x^12))/
           w2^8 + (x^2*(15 - 57*x^2 - 45*x^4 - 43*x^6 - 45*x^8 - 57*x^10 + 
             15*x^12))/w2^4 + (-4 + 38*x^2 + 20*x^4 + 86*x^6 + 164*x^8 + 
            86*x^10 + 20*x^12 + 38*x^14 - 4*x^16)/w2^6))/w1^2 + 
       (8*(x^6*(6 + 11*x^2 + 6*x^4) + (x^6*(6 + 11*x^2 + 6*x^4))/w2^12 - 
          (x^4*(27 + 110*x^2 + 160*x^4 + 110*x^6 + 27*x^8))/w2^10 - 
          (x^4*(27 + 110*x^2 + 160*x^4 + 110*x^6 + 27*x^8))/w2^2 + 
          (x^2*(33 + 201*x^2 + 333*x^4 + 427*x^6 + 333*x^8 + 201*x^10 + 
             33*x^12))/w2^8 + (x^2*(33 + 201*x^2 + 333*x^4 + 427*x^6 + 
             333*x^8 + 201*x^10 + 33*x^12))/w2^4 - 
          (2*(6 + 47*x^2 + 114*x^4 + 247*x^6 + 322*x^8 + 247*x^10 + 
             114*x^12 + 47*x^14 + 6*x^16))/w2^6))/w1^6 + 
       (-(x^6*(24 + 43*x^2 + 24*x^4)) - (x^6*(24 + 43*x^2 + 24*x^4))/w2^12 + 
         (x^4*(91 + 262*x^2 + 412*x^4 + 262*x^6 + 91*x^8))/w2^10 + 
         (x^4*(91 + 262*x^2 + 412*x^4 + 262*x^6 + 91*x^8))/w2^2 - 
         (x^2*(109 + 437*x^2 + 875*x^4 + 971*x^6 + 875*x^8 + 437*x^10 + 
            109*x^12))/w2^8 - (x^2*(109 + 437*x^2 + 875*x^4 + 971*x^6 + 
            875*x^8 + 437*x^10 + 109*x^12))/w2^4 + 
         (2*(20 + 93*x^2 + 330*x^4 + 525*x^6 + 850*x^8 + 525*x^10 + 
            330*x^12 + 93*x^14 + 20*x^16))/w2^6)/w1^8 + 
       (-(x^6*(24 + 43*x^2 + 24*x^4)) - (x^6*(24 + 43*x^2 + 24*x^4))/w2^12 + 
         (x^4*(91 + 262*x^2 + 412*x^4 + 262*x^6 + 91*x^8))/w2^10 + 
         (x^4*(91 + 262*x^2 + 412*x^4 + 262*x^6 + 91*x^8))/w2^2 - 
         (x^2*(109 + 437*x^2 + 875*x^4 + 971*x^6 + 875*x^8 + 437*x^10 + 
            109*x^12))/w2^8 - (x^2*(109 + 437*x^2 + 875*x^4 + 971*x^6 + 
            875*x^8 + 437*x^10 + 109*x^12))/w2^4 + 
         (2*(20 + 93*x^2 + 330*x^4 + 525*x^6 + 850*x^8 + 525*x^10 + 
            330*x^12 + 93*x^14 + 20*x^16))/w2^6)/w1^4))/w2 + 
    (myq1^8*myq2^4*(2*(-1 + w1^(-2))^2*x^6*(16 + 29*x^2 + 16*x^4 + 
         (16*(1 + x^2)^2)/w1^2 + (16 + 29*x^2 + 16*x^4)/w1^4) + 
       (2*(-1 + w1^(-2))^2*x^6*(16 + 29*x^2 + 16*x^4 + (16*(1 + x^2)^2)/
           w1^2 + (16 + 29*x^2 + 16*x^4)/w1^4))/w2^12 + 
       (x^4*(-65 - 136*x^2 - 150*x^4 - 136*x^6 - 65*x^8 + 
          (4*(9 + 22*x^2 + 24*x^4 + 22*x^6 + 9*x^8))/w1^6 + 
          (4*(9 + 22*x^2 + 24*x^4 + 22*x^6 + 9*x^8))/w1^2 - 
          (65 + 136*x^2 + 150*x^4 + 136*x^6 + 65*x^8)/w1^8 + 
          (111 + 476*x^2 + 670*x^4 + 476*x^6 + 111*x^8)/w1^4))/w2^10 + 
       (x^4*(-65 - 136*x^2 - 150*x^4 - 136*x^6 - 65*x^8 + 
          (4*(9 + 22*x^2 + 24*x^4 + 22*x^6 + 9*x^8))/w1^6 + 
          (4*(9 + 22*x^2 + 24*x^4 + 22*x^6 + 9*x^8))/w1^2 - 
          (65 + 136*x^2 + 150*x^4 + 136*x^6 + 65*x^8)/w1^8 + 
          (111 + 476*x^2 + 670*x^4 + 476*x^6 + 111*x^8)/w1^4))/w2^2 + 
       (x^2*(39 + 96*x^2 + 261*x^4 + 382*x^6 + 261*x^8 + 96*x^10 + 39*x^12 + 
          (4*(9 - 19*x^2 - 13*x^4 - 69*x^6 - 13*x^8 - 19*x^10 + 9*x^12))/
           w1^6 + (4*(9 - 19*x^2 - 13*x^4 - 69*x^6 - 13*x^8 - 19*x^10 + 
             9*x^12))/w1^2 + (39 + 96*x^2 + 261*x^4 + 382*x^6 + 261*x^8 + 
            96*x^10 + 39*x^12)/w1^8 - (221 + 910*x^2 + 1527*x^4 + 1824*x^6 + 
            1527*x^8 + 910*x^10 + 221*x^12)/w1^4))/w2^8 + 
       (x^2*(39 + 96*x^2 + 261*x^4 + 382*x^6 + 261*x^8 + 96*x^10 + 39*x^12 + 
          (4*(9 - 19*x^2 - 13*x^4 - 69*x^6 - 13*x^8 - 19*x^10 + 9*x^12))/
           w1^6 + (4*(9 - 19*x^2 - 13*x^4 - 69*x^6 - 13*x^8 - 19*x^10 + 
             9*x^12))/w1^2 + (39 + 96*x^2 + 261*x^4 + 382*x^6 + 261*x^8 + 
            96*x^10 + 39*x^12)/w1^8 - (221 + 910*x^2 + 1527*x^4 + 1824*x^6 + 
            1527*x^8 + 910*x^10 + 221*x^12)/w1^4))/w2^4 - 
       (2*(2 + 5*x^2 + 99*x^4 + 159*x^6 + 214*x^8 + 159*x^10 + 99*x^12 + 
          5*x^14 + 2*x^16 + (2 + 5*x^2 + 99*x^4 + 159*x^6 + 214*x^8 + 
            159*x^10 + 99*x^12 + 5*x^14 + 2*x^16)/w1^8 + 
          (4*(5 - x^2 - 2*x^4 - 21*x^6 - 20*x^8 - 21*x^10 - 2*x^12 - x^14 + 
             5*x^16))/w1^6 + (4*(5 - x^2 - 2*x^4 - 21*x^6 - 20*x^8 - 
             21*x^10 - 2*x^12 - x^14 + 5*x^16))/w1^2 - 
          (54 + 243*x^2 + 499*x^4 + 1189*x^6 + 1338*x^8 + 1189*x^10 + 
            499*x^12 + 243*x^14 + 54*x^16)/w1^4))/w2^6))/(w1^2*w2)))/
  (256*myq1*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + 
     myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (myq1*w1*(-1 + w2^(-2))*w2^4*
   ((myq1^8*(1 + w2^(-4) - 6/w2^2)*(-1 + w2^(-2))^4*x^5*(-1 + x^2)^4*
      (1 + x^2)^2)/(w1^7*w2) - (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
      x^4*(-1 + x^2)^2*(1 + x^2)*((x + x^3)^2 + (x + x^3)^2/w2^8 + 
       (-12 + 22*x^2 + 36*x^4 + 22*x^6 - 12*x^8)/w2^4 + 
       (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^6 + 
       (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2))/w1^6 + 
    (4*myq2^8*(-1 + w1^(-2))^2*x*(-1 + x^2)^2*
      (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8) + 
       (x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8))/w1^8 + 
       (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^6 + 
       (x^2*(-2 + 3*x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 3*x^10 - 2*x^12))/w1^2 + 
       (1 - 12*x^6 - 2*x^8 - 12*x^10 + x^16)/w1^4))/(w1*w2^7) + 
    (myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      (x^6*(1 - 4*x^2 + x^4)^2 + (x^6*(1 - 4*x^2 + x^4)^2)/w1^12 - 
       (x^4*(5 - 28*x^2 + 15*x^4 + 40*x^6 + 15*x^8 - 28*x^10 + 5*x^12))/
        w1^10 - (x^4*(5 - 28*x^2 + 15*x^4 + 40*x^6 + 15*x^8 - 28*x^10 + 
          5*x^12))/w1^2 + (x^2*(6 - 28*x^2 - 25*x^4 + 84*x^6 - 14*x^8 + 
          84*x^10 - 25*x^12 - 28*x^14 + 6*x^16))/w1^8 + 
       (x^2*(6 - 28*x^2 - 25*x^4 + 84*x^6 - 14*x^8 + 84*x^10 - 25*x^12 - 
          28*x^14 + 6*x^16))/w1^4 - (2*(1 - 16*x^4 - 28*x^6 + 107*x^8 - 
          88*x^10 + 107*x^12 - 28*x^14 - 16*x^16 + x^20))/w1^6))/w2^6 + 
    (myq1^6*myq2^2*(-1 + w2^(-2))^2*x^3*
      (x^2*(2*(1 - 2*x^2 - x^4 - x^8 - 2*x^10 + x^12) + 
         (2*(1 - 2*x^2 - x^4 - x^8 - 2*x^10 + x^12))/w1^4 + 
         (1 - 2*x^2 + 7*x^4 + 4*x^6 + 7*x^8 - 2*x^10 + x^12)/w1^2) + 
       (x^2*(2*(1 - 2*x^2 - x^4 - x^8 - 2*x^10 + x^12) + 
          (2*(1 - 2*x^2 - x^4 - x^8 - 2*x^10 + x^12))/w1^4 + 
          (1 - 2*x^2 + 7*x^4 + 4*x^6 + 7*x^8 - 2*x^10 + x^12)/w1^2))/w2^8 + 
       (1 - 18*x^2 + 8*x^4 + 34*x^6 - 18*x^8 + 34*x^10 + 8*x^12 - 18*x^14 + 
         x^16 + (-6 + 24*x^2 + 8*x^4 - 24*x^6 - 68*x^8 - 24*x^10 + 8*x^12 + 
           24*x^14 - 6*x^16)/w1^2 + (1 - 18*x^2 + 8*x^4 + 34*x^6 - 18*x^8 + 
           34*x^10 + 8*x^12 - 18*x^14 + x^16)/w1^4)/w2^6 + 
       (1 - 18*x^2 + 8*x^4 + 34*x^6 - 18*x^8 + 34*x^10 + 8*x^12 - 18*x^14 + 
         x^16 + (-6 + 24*x^2 + 8*x^4 - 24*x^6 - 68*x^8 - 24*x^10 + 8*x^12 + 
           24*x^14 - 6*x^16)/w1^2 + (1 - 18*x^2 + 8*x^4 + 34*x^6 - 18*x^8 + 
           34*x^10 + 8*x^12 - 18*x^14 + x^16)/w1^4)/w2^2 - 
       (2*(3 - 12*x^2 - 12*x^4 + 28*x^6 + 10*x^8 + 28*x^10 - 12*x^12 - 
          12*x^14 + 3*x^16 + (-10 + 17*x^2 + 38*x^4 - 9*x^6 - 120*x^8 - 
            9*x^10 + 38*x^12 + 17*x^14 - 10*x^16)/w1^2 + 
          (3 - 12*x^2 - 12*x^4 + 28*x^6 + 10*x^8 + 28*x^10 - 12*x^12 - 
            12*x^14 + 3*x^16)/w1^4))/w2^4))/(w1^5*w2) - 
    (myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      (x^4*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 - 
         (2*(1 - 7*x^2 + 11*x^4 - 2*x^6 + 11*x^8 - 7*x^10 + x^12))/w2^2 + 
         (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4) + 
       (x^4*(1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12 - 
          (2*(1 - 7*x^2 + 11*x^4 - 2*x^6 + 11*x^8 - 7*x^10 + x^12))/w2^2 + 
          (1 - 3*x^2 + 19*x^4 - 26*x^6 + 19*x^8 - 3*x^10 + x^12)/w2^4))/
        w1^8 - (x^2*(1 + 12*x^4 - 40*x^6 + 86*x^8 - 40*x^10 + 12*x^12 + 
          x^16 + (1 + 12*x^4 - 40*x^6 + 86*x^8 - 40*x^10 + 12*x^12 + x^16)/
           w2^4 - (2*(3 - 16*x^2 + 28*x^4 - 88*x^6 + 178*x^8 - 88*x^10 + 
             28*x^12 - 16*x^14 + 3*x^16))/w2^2))/w1^6 - 
       (x^2*(1 + 12*x^4 - 40*x^6 + 86*x^8 - 40*x^10 + 12*x^12 + x^16 + 
          (1 + 12*x^4 - 40*x^6 + 86*x^8 - 40*x^10 + 12*x^12 + x^16)/w2^4 - 
          (2*(3 - 16*x^2 + 28*x^4 - 88*x^6 + 178*x^8 - 88*x^10 + 28*x^12 - 
             16*x^14 + 3*x^16))/w2^2))/w1^2 - 
       (2*(x^2 - 19*x^4 + 25*x^6 + 47*x^8 - 132*x^10 + 47*x^12 + 25*x^14 - 
          19*x^16 + x^18 + (x^2 - 19*x^4 + 25*x^6 + 47*x^8 - 132*x^10 + 
            47*x^12 + 25*x^14 - 19*x^16 + x^18)/w2^4 + 
          (2*(1 - 5*x^2 + 20*x^4 - 37*x^6 - 41*x^8 + 148*x^10 - 41*x^12 - 
             37*x^14 + 20*x^16 - 5*x^18 + x^20))/w2^2))/w1^4))/(w1^2*w2^4) - 
    (myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      (x^2*(x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + x^14 + 
         (x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + x^14)/w2^8 - 
         (2*(x^2 - 8*x^4 - 17*x^6 + 40*x^8 - 17*x^10 - 8*x^12 + x^14))/w2^6 - 
         (2*(x^2 - 8*x^4 - 17*x^6 + 40*x^8 - 17*x^10 - 8*x^12 + x^14))/w2^2 - 
         (2*(1 - x^2 + 7*x^4 + 25*x^6 - 52*x^8 + 25*x^10 + 7*x^12 - x^14 + 
            x^16))/w2^4) + (x^2*(x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 
          9*x^12 + x^14 + (x^2 - 9*x^4 + 7*x^6 - 2*x^8 + 7*x^10 - 9*x^12 + 
            x^14)/w2^8 - (2*(x^2 - 8*x^4 - 17*x^6 + 40*x^8 - 17*x^10 - 
             8*x^12 + x^14))/w2^6 - (2*(x^2 - 8*x^4 - 17*x^6 + 40*x^8 - 
             17*x^10 - 8*x^12 + x^14))/w2^2 - 
          (2*(1 - x^2 + 7*x^4 + 25*x^6 - 52*x^8 + 25*x^10 + 7*x^12 - x^14 + 
             x^16))/w2^4))/w1^4 + 
       (x^4*(5 - 4*x^2 + 31*x^4 - 56*x^6 + 31*x^8 - 4*x^10 + 5*x^12) + 
         (x^4*(5 - 4*x^2 + 31*x^4 - 56*x^6 + 31*x^8 - 4*x^10 + 5*x^12))/
          w2^8 - (8*(x^2 + x^4 - 3*x^6 + 17*x^8 - 28*x^10 + 17*x^12 - 
            3*x^14 + x^16 + x^18))/w2^6 - (8*(x^2 + x^4 - 3*x^6 + 17*x^8 - 
            28*x^10 + 17*x^12 - 3*x^14 + x^16 + x^18))/w2^2 + 
         (2*(1 + 4*x^2 + 20*x^4 - 52*x^6 + 119*x^8 - 160*x^10 + 119*x^12 - 
            52*x^14 + 20*x^16 + 4*x^18 + x^20))/w2^4)/w1^2))/(w1^4*w2^2) - 
    (myq1^2*myq2^6*(-1 + w1^(-2))^2*x*
      (2*x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12 + 
         (4*(x^2 - 4*x^6 + x^10))/w2^2 + (1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 
           6*x^10 + x^12)/w2^4) + (2*x^4*(1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 
          6*x^10 + x^12 + (4*(x^2 - 4*x^6 + x^10))/w2^2 + 
          (1 - 6*x^2 + 3*x^4 + 8*x^6 + 3*x^8 - 6*x^10 + x^12)/w2^4))/w1^8 - 
       (x^2*(6 - 27*x^2 + 6*x^4 + 3*x^6 + 56*x^8 + 3*x^10 + 6*x^12 - 
          27*x^14 + 6*x^16 + (2*x^2*(7 + 18*x^2 - 47*x^4 + 12*x^6 - 47*x^8 + 
             18*x^10 + 7*x^12))/w2^2 + (6 - 27*x^2 + 6*x^4 + 3*x^6 + 56*x^8 + 
            3*x^10 + 6*x^12 - 27*x^14 + 6*x^16)/w2^4))/w1^6 - 
       (x^2*(6 - 27*x^2 + 6*x^4 + 3*x^6 + 56*x^8 + 3*x^10 + 6*x^12 - 
          27*x^14 + 6*x^16 + (2*x^2*(7 + 18*x^2 - 47*x^4 + 12*x^6 - 47*x^8 + 
             18*x^10 + 7*x^12))/w2^2 + (6 - 27*x^2 + 6*x^4 + 3*x^6 + 56*x^8 + 
            3*x^10 + 6*x^12 - 27*x^14 + 6*x^16)/w2^4))/w1^2 + 
       (2*(2 - 8*x^2 - 23*x^4 + 34*x^6 + 53*x^8 - 92*x^10 + 53*x^12 + 
          34*x^14 - 23*x^16 - 8*x^18 + 2*x^20 + 
          (2*x^2*(2 + 35*x^2 - 66*x^4 - 11*x^6 + 56*x^8 - 11*x^10 - 66*x^12 + 
             35*x^14 + 2*x^16))/w2^2 + (2 - 8*x^2 - 23*x^4 + 34*x^6 + 
            53*x^8 - 92*x^10 + 53*x^12 + 34*x^14 - 23*x^16 - 8*x^18 + 2*x^20)/
           w2^4))/w1^4))/(w1*w2^5) - 
    (myq1^4*myq2^4*x*(8*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + 
       (8*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/w2^8 + 
       (x^4*(-9 - 30*x^2 + 9*x^4 + 124*x^6 + 9*x^8 - 30*x^10 - 9*x^12))/
        w2^6 + (x^4*(-9 - 30*x^2 + 9*x^4 + 124*x^6 + 9*x^8 - 30*x^10 - 
          9*x^12))/w2^2 + (2*x^2*(2 + 3*x^2 + 34*x^4 - 19*x^6 - 88*x^8 - 
          19*x^10 + 34*x^12 + 3*x^14 + 2*x^16))/w2^4 + 
       (8*x^6*(1 - 2*x^2 - 2*x^6 + x^8) + (8*x^6*(1 - 2*x^2 - 2*x^6 + x^8))/
          w2^8 + (x^4*(-9 - 30*x^2 + 9*x^4 + 124*x^6 + 9*x^8 - 30*x^10 - 
            9*x^12))/w2^6 + (x^4*(-9 - 30*x^2 + 9*x^4 + 124*x^6 + 9*x^8 - 
            30*x^10 - 9*x^12))/w2^2 + (2*x^2*(2 + 3*x^2 + 34*x^4 - 19*x^6 - 
            88*x^8 - 19*x^10 + 34*x^12 + 3*x^14 + 2*x^16))/w2^4)/w1^8 + 
       (x^2 - 6*x^4 - 32*x^6 + 6*x^8 + 126*x^10 + 6*x^12 - 32*x^14 - 6*x^16 + 
         x^18 + (4*x^2*(5 + 3*x^2 + 46*x^4 - 3*x^6 - 166*x^8 - 3*x^10 + 
            46*x^12 + 3*x^14 + 5*x^16))/w2^6 + 
         (4*x^2*(5 + 3*x^2 + 46*x^4 - 3*x^6 - 166*x^8 - 3*x^10 + 46*x^12 + 
            3*x^14 + 5*x^16))/w2^2 + (x^2 - 6*x^4 - 32*x^6 + 6*x^8 + 
           126*x^10 + 6*x^12 - 32*x^14 - 6*x^16 + x^18)/w2^8 - 
         (2*(2 + 17*x^2 + 16*x^4 + 136*x^6 - 18*x^8 - 498*x^10 - 18*x^12 + 
            136*x^14 + 16*x^16 + 17*x^18 + 2*x^20))/w2^4)/w1^6 + 
       (x^2 - 6*x^4 - 32*x^6 + 6*x^8 + 126*x^10 + 6*x^12 - 32*x^14 - 6*x^16 + 
         x^18 + (4*x^2*(5 + 3*x^2 + 46*x^4 - 3*x^6 - 166*x^8 - 3*x^10 + 
            46*x^12 + 3*x^14 + 5*x^16))/w2^6 + 
         (4*x^2*(5 + 3*x^2 + 46*x^4 - 3*x^6 - 166*x^8 - 3*x^10 + 46*x^12 + 
            3*x^14 + 5*x^16))/w2^2 + (x^2 - 6*x^4 - 32*x^6 + 6*x^8 + 
           126*x^10 + 6*x^12 - 32*x^14 - 6*x^16 + x^18)/w2^8 - 
         (2*(2 + 17*x^2 + 16*x^4 + 136*x^6 - 18*x^8 - 498*x^10 - 18*x^12 + 
            136*x^14 + 16*x^16 + 17*x^18 + 2*x^20))/w2^4)/w1^2 + 
       (2*(x^2 - 8*x^4 + 52*x^6 - 8*x^8 - 122*x^10 - 8*x^12 + 52*x^14 - 
          8*x^16 + x^18 + (x^2*(-28 + 53*x^2 - 266*x^4 + 75*x^6 + 524*x^8 + 
             75*x^10 - 266*x^12 + 53*x^14 - 28*x^16))/w2^6 + 
          (x^2*(-28 + 53*x^2 - 266*x^4 + 75*x^6 + 524*x^8 + 75*x^10 - 
             266*x^12 + 53*x^14 - 28*x^16))/w2^2 + 
          (x^2 - 8*x^4 + 52*x^6 - 8*x^8 - 122*x^10 - 8*x^12 + 52*x^14 - 
            8*x^16 + x^18)/w2^8 + (2*(2 + 21*x^2 - 29*x^4 + 186*x^6 - 
             53*x^8 - 398*x^10 - 53*x^12 + 186*x^14 - 29*x^16 + 21*x^18 + 
             2*x^20))/w2^4))/w1^4))/(w1^3*w2^3)))/
  (256*myq2^2*(myq1^2 - myq2^2)^2*x^4*(-1 + x^2)^3*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (13*w1^2*w2^3*((32*myq2^6*(-1 + w1^(-2))^2*x^2*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/w2^6 - 
    (16*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1*w2^5) + 
    (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (3*x^2*(-1 + x^2)^2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8) + 
       (3*x^2*(-1 + x^2)^2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^12 - 
       (1 + 2*x^2 - 108*x^4 + 54*x^6 - 26*x^8 + 54*x^10 - 108*x^12 + 2*x^14 + 
         x^16)/w2^10 - (1 + 2*x^2 - 108*x^4 + 54*x^6 - 26*x^8 + 54*x^10 - 
         108*x^12 + 2*x^14 + x^16)/w2^2 + (4 - 83*x^2 - 142*x^4 - 57*x^6 + 
         44*x^8 - 57*x^10 - 142*x^12 - 83*x^14 + 4*x^16)/w2^8 + 
       (4 - 83*x^2 - 142*x^4 - 57*x^6 + 44*x^8 - 57*x^10 - 142*x^12 - 
         83*x^14 + 4*x^16)/w2^4 + (2*(13 + 18*x^2 + 180*x^4 - 90*x^6 + 
          142*x^8 - 90*x^10 + 180*x^12 + 18*x^14 + 13*x^16))/w2^6))/
     (w1*w2^3) + (2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^4*(2 + x^4 + 2*x^8) + (2*x^4*(2 + x^4 + 2*x^8))/w2^16 - 
       (x^2*(7 + 12*x^2 + 15*x^4 + 12*x^6 + 15*x^8 + 12*x^10 + 7*x^12))/
        w2^14 - (x^2*(7 + 12*x^2 + 15*x^4 + 12*x^6 + 15*x^8 + 12*x^10 + 
          7*x^12))/w2^2 + (4*(1 + 5*x^2 + 7*x^4 + 12*x^6 + 12*x^8 + 12*x^10 + 
          7*x^12 + 5*x^14 + x^16))/w2^12 + 
       (4*(1 + 5*x^2 + 7*x^4 + 12*x^6 + 12*x^8 + 12*x^10 + 7*x^12 + 5*x^14 + 
          x^16))/w2^4 + (4*(4 + 2*x^2 + 24*x^4 + 12*x^6 + 43*x^8 + 12*x^10 + 
          24*x^12 + 2*x^14 + 4*x^16))/w2^8 - 
       (16 + x^2 + 100*x^4 + 9*x^6 + 180*x^8 + 9*x^10 + 100*x^12 + x^14 + 
         16*x^16)/w2^10 - (16 + x^2 + 100*x^4 + 9*x^6 + 180*x^8 + 9*x^10 + 
         100*x^12 + x^14 + 16*x^16)/w2^6))/(w1*w2) + 
    (myq1^6*(-1 + w2^(-2))^4*(2*x^6*(5 - 2*x^4 + 5*x^8) + 
       (2*x^6*(5 - 2*x^4 + 5*x^8))/w2^12 - 
       (x^4*(31 - 26*x^2 + 33*x^4 + 20*x^6 + 33*x^8 - 26*x^10 + 31*x^12))/
        w2^10 - (x^4*(31 - 26*x^2 + 33*x^4 + 20*x^6 + 33*x^8 - 26*x^10 + 
          31*x^12))/w2^2 + (2*x^2*(15 - 28*x^2 + 65*x^4 - 12*x^6 + 40*x^8 - 
          12*x^10 + 65*x^12 - 28*x^14 + 15*x^16))/w2^8 + 
       (2*x^2*(15 - 28*x^2 + 65*x^4 - 12*x^6 + 40*x^8 - 12*x^10 + 65*x^12 - 
          28*x^14 + 15*x^16))/w2^4 - (2*(5 - 18*x^2 + 70*x^4 - 66*x^6 + 
          101*x^8 - 24*x^10 + 101*x^12 - 66*x^14 + 70*x^16 - 18*x^18 + 
          5*x^20))/w2^6))/w1^2 - 
    (myq1^4*myq2^2*x^2*((5*x^2)/w1^2 - 10*x^4 - (10*x^4)/w1^4 + 
       (34*x^4)/w1^2 + (3*x^6)/w1^2 - 20*x^8 - (20*x^8)/w1^4 - (4*x^8)/w1^2 + 
       (3*x^10)/w1^2 - 10*x^12 - (10*x^12)/w1^4 + (34*x^12)/w1^2 + 
       (5*x^14)/w1^2 + (-10*x^4*(1 + x^4)^2 - (10*x^4*(1 + x^4)^2)/w1^4 + 
         (x^2*(5 + 34*x^2 + 3*x^4 - 4*x^6 + 3*x^8 + 34*x^10 + 5*x^12))/w1^2)/
        w2^16 + ((1 + x^4)^2*(1 + 18*x^2 + 10*x^4 + 18*x^6 + x^8) + 
         ((1 + x^4)^2*(1 + 18*x^2 + 10*x^4 + 18*x^6 + x^8))/w1^4 - 
         (5 + 112*x^2 + 52*x^4 + 96*x^6 - 146*x^8 + 96*x^10 + 52*x^12 + 
           112*x^14 + 5*x^16)/w1^2)/w2^14 + 
       ((1 + x^4)^2*(1 + 18*x^2 + 10*x^4 + 18*x^6 + x^8) + 
         ((1 + x^4)^2*(1 + 18*x^2 + 10*x^4 + 18*x^6 + x^8))/w1^4 - 
         (5 + 112*x^2 + 52*x^4 + 96*x^6 - 146*x^8 + 96*x^10 + 52*x^12 + 
           112*x^14 + 5*x^16)/w1^2)/w2^2 - 
       (2*((1 + x^4)^2*(7 + 6*x^2 + 34*x^4 + 6*x^6 + 7*x^8) + 
          ((1 + x^4)^2*(7 + 6*x^2 + 34*x^4 + 6*x^6 + 7*x^8))/w1^4 - 
          (35 + 142*x^2 + 88*x^4 + 18*x^6 - 86*x^8 + 18*x^10 + 88*x^12 + 
            142*x^14 + 35*x^16)/w1^2))/w2^12 - 
       (2*((1 + x^4)^2*(7 + 6*x^2 + 34*x^4 + 6*x^6 + 7*x^8) + 
          ((1 + x^4)^2*(7 + 6*x^2 + 34*x^4 + 6*x^6 + 7*x^8))/w1^4 - 
          (35 + 142*x^2 + 88*x^4 + 18*x^6 - 86*x^8 + 18*x^10 + 88*x^12 + 
            142*x^14 + 35*x^16)/w1^2))/w2^4 - 
       (2*(2*(1 + x^4)^2*(9 + 10*x^2 + 25*x^4 + 10*x^6 + 9*x^8) + 
          (2*(1 + x^4)^2*(9 + 10*x^2 + 25*x^4 + 10*x^6 + 9*x^8))/w1^4 - 
          (138 + 287*x^2 + 110*x^4 + 153*x^6 - 368*x^8 + 153*x^10 + 
            110*x^12 + 287*x^14 + 138*x^16)/w1^2))/w2^8 + 
       ((1 + x^4)^2*(15 + 78*x^2 + 22*x^4 + 78*x^6 + 15*x^8) + 
         ((1 + x^4)^2*(15 + 78*x^2 + 22*x^4 + 78*x^6 + 15*x^8))/w1^4 - 
         (171 + 592*x^2 + 12*x^4 + 480*x^6 - 846*x^8 + 480*x^10 + 12*x^12 + 
           592*x^14 + 171*x^16)/w1^2)/w2^10 + 
       ((1 + x^4)^2*(15 + 78*x^2 + 22*x^4 + 78*x^6 + 15*x^8) + 
         ((1 + x^4)^2*(15 + 78*x^2 + 22*x^4 + 78*x^6 + 15*x^8))/w1^4 - 
         (171 + 592*x^2 + 12*x^4 + 480*x^6 - 846*x^8 + 480*x^10 + 12*x^12 + 
           592*x^14 + 171*x^16)/w1^2)/w2^6))/w2^2 + 
    (myq1^2*myq2^4*(-32*(1 + w2^(-4))*x^2*(1 + x^4)^2*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2 - 
       (32*(1 + w2^(-4))*x^2*(1 + x^4)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/
        w1^4 + (x^2*(-3 + 24*x^2 + 16*x^4 + 24*x^6 + 134*x^8 + 24*x^10 + 
           16*x^12 + 24*x^14 - 3*x^16) + (x^2*(-3 + 24*x^2 + 16*x^4 + 
            24*x^6 + 134*x^8 + 24*x^10 + 16*x^12 + 24*x^14 - 3*x^16))/w2^12 + 
         (-8 + 115*x^2 + 32*x^4 + 176*x^6 + 184*x^8 + 794*x^10 + 184*x^12 + 
           176*x^14 + 32*x^16 + 115*x^18 - 8*x^20)/w2^8 + 
         (-8 + 115*x^2 + 32*x^4 + 176*x^6 + 184*x^8 + 794*x^10 + 184*x^12 + 
           176*x^14 + 32*x^16 + 115*x^18 - 8*x^20)/w2^4 + 
         (2*(1 - 3*x^2 - 95*x^4 + 88*x^6 - 242*x^8 - 10*x^10 - 242*x^12 + 
            88*x^14 - 95*x^16 - 3*x^18 + x^20))/w2^10 + 
         (2*(1 - 3*x^2 - 95*x^4 + 88*x^6 - 242*x^8 - 10*x^10 - 242*x^12 + 
            88*x^14 - 95*x^16 - 3*x^18 + x^20))/w2^2 + 
         (4*(3 - 21*x^2 - 61*x^4 + 72*x^6 - 246*x^8 - 6*x^10 - 246*x^12 + 
            72*x^14 - 61*x^16 - 21*x^18 + 3*x^20))/w2^6)/w1^2))/w2^4))/
  (3072*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^3*(-1 + x^2)^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^2*w2^3*((-32*myq2^6*(-1 + w1^(-2))^2*x^2*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/w2^6 + 
    (16*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1*w2^5) - 
    (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (3*x^2*(-1 + x^2)^2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8) + 
       (3*x^2*(-1 + x^2)^2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^12 - 
       (1 + 2*x^2 - 108*x^4 + 54*x^6 - 26*x^8 + 54*x^10 - 108*x^12 + 2*x^14 + 
         x^16)/w2^10 - (1 + 2*x^2 - 108*x^4 + 54*x^6 - 26*x^8 + 54*x^10 - 
         108*x^12 + 2*x^14 + x^16)/w2^2 + (4 - 83*x^2 - 142*x^4 - 57*x^6 + 
         44*x^8 - 57*x^10 - 142*x^12 - 83*x^14 + 4*x^16)/w2^8 + 
       (4 - 83*x^2 - 142*x^4 - 57*x^6 + 44*x^8 - 57*x^10 - 142*x^12 - 
         83*x^14 + 4*x^16)/w2^4 + (2*(13 + 18*x^2 + 180*x^4 - 90*x^6 + 
          142*x^8 - 90*x^10 + 180*x^12 + 18*x^14 + 13*x^16))/w2^6))/
     (w1*w2^3) - (2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^4*(2 + x^4 + 2*x^8) + (2*x^4*(2 + x^4 + 2*x^8))/w2^16 - 
       (x^2*(7 + 12*x^2 + 15*x^4 + 12*x^6 + 15*x^8 + 12*x^10 + 7*x^12))/
        w2^14 - (x^2*(7 + 12*x^2 + 15*x^4 + 12*x^6 + 15*x^8 + 12*x^10 + 
          7*x^12))/w2^2 + (4*(1 + 5*x^2 + 7*x^4 + 12*x^6 + 12*x^8 + 12*x^10 + 
          7*x^12 + 5*x^14 + x^16))/w2^12 + 
       (4*(1 + 5*x^2 + 7*x^4 + 12*x^6 + 12*x^8 + 12*x^10 + 7*x^12 + 5*x^14 + 
          x^16))/w2^4 + (4*(4 + 2*x^2 + 24*x^4 + 12*x^6 + 43*x^8 + 12*x^10 + 
          24*x^12 + 2*x^14 + 4*x^16))/w2^8 - 
       (16 + x^2 + 100*x^4 + 9*x^6 + 180*x^8 + 9*x^10 + 100*x^12 + x^14 + 
         16*x^16)/w2^10 - (16 + x^2 + 100*x^4 + 9*x^6 + 180*x^8 + 9*x^10 + 
         100*x^12 + x^14 + 16*x^16)/w2^6))/(w1*w2) - 
    (myq1^6*(-1 + w2^(-2))^4*(2*x^6*(5 - 2*x^4 + 5*x^8) + 
       (2*x^6*(5 - 2*x^4 + 5*x^8))/w2^12 - 
       (x^4*(31 - 26*x^2 + 33*x^4 + 20*x^6 + 33*x^8 - 26*x^10 + 31*x^12))/
        w2^10 - (x^4*(31 - 26*x^2 + 33*x^4 + 20*x^6 + 33*x^8 - 26*x^10 + 
          31*x^12))/w2^2 + (2*x^2*(15 - 28*x^2 + 65*x^4 - 12*x^6 + 40*x^8 - 
          12*x^10 + 65*x^12 - 28*x^14 + 15*x^16))/w2^8 + 
       (2*x^2*(15 - 28*x^2 + 65*x^4 - 12*x^6 + 40*x^8 - 12*x^10 + 65*x^12 - 
          28*x^14 + 15*x^16))/w2^4 - (2*(5 - 18*x^2 + 70*x^4 - 66*x^6 + 
          101*x^8 - 24*x^10 + 101*x^12 - 66*x^14 + 70*x^16 - 18*x^18 + 
          5*x^20))/w2^6))/w1^2 + 
    (myq1^4*myq2^2*x^2*((5*x^2)/w1^2 - 10*x^4 - (10*x^4)/w1^4 + 
       (34*x^4)/w1^2 + (3*x^6)/w1^2 - 20*x^8 - (20*x^8)/w1^4 - (4*x^8)/w1^2 + 
       (3*x^10)/w1^2 - 10*x^12 - (10*x^12)/w1^4 + (34*x^12)/w1^2 + 
       (5*x^14)/w1^2 + (-10*x^4*(1 + x^4)^2 - (10*x^4*(1 + x^4)^2)/w1^4 + 
         (x^2*(5 + 34*x^2 + 3*x^4 - 4*x^6 + 3*x^8 + 34*x^10 + 5*x^12))/w1^2)/
        w2^16 + ((1 + x^4)^2*(1 + 18*x^2 + 10*x^4 + 18*x^6 + x^8) + 
         ((1 + x^4)^2*(1 + 18*x^2 + 10*x^4 + 18*x^6 + x^8))/w1^4 - 
         (5 + 112*x^2 + 52*x^4 + 96*x^6 - 146*x^8 + 96*x^10 + 52*x^12 + 
           112*x^14 + 5*x^16)/w1^2)/w2^14 + 
       ((1 + x^4)^2*(1 + 18*x^2 + 10*x^4 + 18*x^6 + x^8) + 
         ((1 + x^4)^2*(1 + 18*x^2 + 10*x^4 + 18*x^6 + x^8))/w1^4 - 
         (5 + 112*x^2 + 52*x^4 + 96*x^6 - 146*x^8 + 96*x^10 + 52*x^12 + 
           112*x^14 + 5*x^16)/w1^2)/w2^2 - 
       (2*((1 + x^4)^2*(7 + 6*x^2 + 34*x^4 + 6*x^6 + 7*x^8) + 
          ((1 + x^4)^2*(7 + 6*x^2 + 34*x^4 + 6*x^6 + 7*x^8))/w1^4 - 
          (35 + 142*x^2 + 88*x^4 + 18*x^6 - 86*x^8 + 18*x^10 + 88*x^12 + 
            142*x^14 + 35*x^16)/w1^2))/w2^12 - 
       (2*((1 + x^4)^2*(7 + 6*x^2 + 34*x^4 + 6*x^6 + 7*x^8) + 
          ((1 + x^4)^2*(7 + 6*x^2 + 34*x^4 + 6*x^6 + 7*x^8))/w1^4 - 
          (35 + 142*x^2 + 88*x^4 + 18*x^6 - 86*x^8 + 18*x^10 + 88*x^12 + 
            142*x^14 + 35*x^16)/w1^2))/w2^4 - 
       (2*(2*(1 + x^4)^2*(9 + 10*x^2 + 25*x^4 + 10*x^6 + 9*x^8) + 
          (2*(1 + x^4)^2*(9 + 10*x^2 + 25*x^4 + 10*x^6 + 9*x^8))/w1^4 - 
          (138 + 287*x^2 + 110*x^4 + 153*x^6 - 368*x^8 + 153*x^10 + 
            110*x^12 + 287*x^14 + 138*x^16)/w1^2))/w2^8 + 
       ((1 + x^4)^2*(15 + 78*x^2 + 22*x^4 + 78*x^6 + 15*x^8) + 
         ((1 + x^4)^2*(15 + 78*x^2 + 22*x^4 + 78*x^6 + 15*x^8))/w1^4 - 
         (171 + 592*x^2 + 12*x^4 + 480*x^6 - 846*x^8 + 480*x^10 + 12*x^12 + 
           592*x^14 + 171*x^16)/w1^2)/w2^10 + 
       ((1 + x^4)^2*(15 + 78*x^2 + 22*x^4 + 78*x^6 + 15*x^8) + 
         ((1 + x^4)^2*(15 + 78*x^2 + 22*x^4 + 78*x^6 + 15*x^8))/w1^4 - 
         (171 + 592*x^2 + 12*x^4 + 480*x^6 - 846*x^8 + 480*x^10 + 12*x^12 + 
           592*x^14 + 171*x^16)/w1^2)/w2^6))/w2^2 + 
    (myq1^2*myq2^4*(32*(1 + w2^(-4))*x^2*(1 + x^4)^2*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2 + 
       (32*(1 + w2^(-4))*x^2*(1 + x^4)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/
        w1^4 + (x^2*(3 - 24*x^2 - 16*x^4 - 24*x^6 - 134*x^8 - 24*x^10 - 
           16*x^12 - 24*x^14 + 3*x^16) + (x^2*(3 - 24*x^2 - 16*x^4 - 24*x^6 - 
            134*x^8 - 24*x^10 - 16*x^12 - 24*x^14 + 3*x^16))/w2^12 - 
         (2*(1 - 3*x^2 - 95*x^4 + 88*x^6 - 242*x^8 - 10*x^10 - 242*x^12 + 
            88*x^14 - 95*x^16 - 3*x^18 + x^20))/w2^10 - 
         (2*(1 - 3*x^2 - 95*x^4 + 88*x^6 - 242*x^8 - 10*x^10 - 242*x^12 + 
            88*x^14 - 95*x^16 - 3*x^18 + x^20))/w2^2 - 
         (4*(3 - 21*x^2 - 61*x^4 + 72*x^6 - 246*x^8 - 6*x^10 - 246*x^12 + 
            72*x^14 - 61*x^16 - 21*x^18 + 3*x^20))/w2^6 + 
         (8 - 115*x^2 - 32*x^4 - 176*x^6 - 184*x^8 - 794*x^10 - 184*x^12 - 
           176*x^14 - 32*x^16 - 115*x^18 + 8*x^20)/w2^8 + 
         (8 - 115*x^2 - 32*x^4 - 176*x^6 - 184*x^8 - 794*x^10 - 184*x^12 - 
           176*x^14 - 32*x^16 - 115*x^18 + 8*x^20)/w2^4)/w1^2))/w2^4))/
  (3072*myq1^3*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^3*(-1 + x^2)^3*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (w1^2*w2^4*((32*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(-1 + x^2)^2*
      (1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1^2*w2^5) + 
    (myq1^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(4*x^6*(1 + x^2)^4 + 
       (4*x^6*(1 + x^2)^4)/w2^12 - (x^4*(1 + x^2)^2*(5 + 20*x^2 + 46*x^4 + 
          20*x^6 + 5*x^8))/w2^10 - (x^4*(1 + x^2)^2*(5 + 20*x^2 + 46*x^4 + 
          20*x^6 + 5*x^8))/w2^2 + (2*x^2*(-1 + 4*x^2 + 60*x^4 + 108*x^6 + 
          138*x^8 + 108*x^10 + 60*x^12 + 4*x^14 - x^16))/w2^8 + 
       (2*x^2*(-1 + 4*x^2 + 60*x^4 + 108*x^6 + 138*x^8 + 108*x^10 + 60*x^12 + 
          4*x^14 - x^16))/w2^4 + (2*(1 + 6*x^2 - 34*x^4 - 38*x^6 - 175*x^8 - 
          160*x^10 - 175*x^12 - 38*x^14 - 34*x^16 + 6*x^18 + x^20))/w2^6))/
     (w1^2*w2^3) - (16*myq1*myq2^7*(-1 + w1^(-2))*(1 + x^2)*
      (x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*
      ((1 + x^4)*(x^2 + x^2/w2^4 + (1 - 4*x^2 + x^4)/w2^2) + 
       ((1 + x^4)*(x^2 + x^2/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/w1^4 + 
       (1 - 6*x^2 - 2*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 2*x^4 - 6*x^6 + x^8)/
          w2^4 - (4*(1 - 4*x^2 - 4*x^6 + x^8))/w2^2)/w1^2))/(w1*w2^4) - 
    (myq1^5*myq2^3*(-1 + w1^(-2))*x^2*(1 + x^2)*
      (4*x^6*(1 + x^4 + (-3 + 2*x^2 - 3*x^4)/w1^2 + (1 + x^4)/w1^4) + 
       (4*x^6*(1 + x^4 + (-3 + 2*x^2 - 3*x^4)/w1^2 + (1 + x^4)/w1^4))/w2^20 - 
       (x^4*((-33 + 12*x^2 - 22*x^4 + 12*x^6 - 33*x^8)/w1^2 + 
          4*(1 + 3*x^2 + 3*x^6 + x^8) + (4*(1 + 3*x^2 + 3*x^6 + x^8))/w1^4))/
        w2^18 - (x^4*((-33 + 12*x^2 - 22*x^4 + 12*x^6 - 33*x^8)/w1^2 + 
          4*(1 + 3*x^2 + 3*x^6 + x^8) + (4*(1 + 3*x^2 + 3*x^6 + x^8))/w1^4))/
        w2^2 - (x^2*(4 - 19*x^2 + 12*x^4 + 34*x^6 + 12*x^8 - 19*x^10 + 
          4*x^12 + (4 - 19*x^2 + 12*x^4 + 34*x^6 + 12*x^8 - 19*x^10 + 4*x^12)/
           w1^4 + (33 + 32*x^2 + 23*x^4 - 104*x^6 + 23*x^8 + 32*x^10 + 
            33*x^12)/w1^2))/w2^16 - (x^2*(4 - 19*x^2 + 12*x^4 + 34*x^6 + 
          12*x^8 - 19*x^10 + 4*x^12 + (4 - 19*x^2 + 12*x^4 + 34*x^6 + 
            12*x^8 - 19*x^10 + 4*x^12)/w1^4 + (33 + 32*x^2 + 23*x^4 - 
            104*x^6 + 23*x^8 + 32*x^10 + 33*x^12)/w1^2))/w2^4 + 
       (3 - 3*x^2 + 207*x^6 + 250*x^8 + 207*x^10 - 3*x^14 + 3*x^16 + 
         (3 - 3*x^2 + 207*x^6 + 250*x^8 + 207*x^10 - 3*x^14 + 3*x^16)/w1^4 + 
         (2*(5 + 50*x^2 + 30*x^4 - 114*x^6 - 222*x^8 - 114*x^10 + 30*x^12 + 
            50*x^14 + 5*x^16))/w1^2)/w2^14 + (3 - 3*x^2 + 207*x^6 + 250*x^8 + 
         207*x^10 - 3*x^14 + 3*x^16 + (3 - 3*x^2 + 207*x^6 + 250*x^8 + 
           207*x^10 - 3*x^14 + 3*x^16)/w1^4 + 
         (2*(5 + 50*x^2 + 30*x^4 - 114*x^6 - 222*x^8 - 114*x^10 + 30*x^12 + 
            50*x^14 + 5*x^16))/w1^2)/w2^6 - 
       (2*(9 - 55*x^2 - 92*x^4 - 377*x^6 - 450*x^8 - 377*x^10 - 92*x^12 - 
          55*x^14 + 9*x^16 + (-42 - 36*x^2 + 125*x^4 + 376*x^6 + 834*x^8 + 
            376*x^10 + 125*x^12 - 36*x^14 - 42*x^16)/w1^2 + 
          (9 - 55*x^2 - 92*x^4 - 377*x^6 - 450*x^8 - 377*x^10 - 92*x^12 - 
            55*x^14 + 9*x^16)/w1^4))/w2^10 - 
       (2 - 32*x^2 + 299*x^4 + 388*x^6 + 778*x^8 + 388*x^10 + 299*x^12 - 
         32*x^14 + 2*x^16 + (2 - 32*x^2 + 299*x^4 + 388*x^6 + 778*x^8 + 
           388*x^10 + 299*x^12 - 32*x^14 + 2*x^16)/w1^4 + 
         (36 + 263*x^2 - 448*x^4 - 299*x^6 - 1368*x^8 - 299*x^10 - 448*x^12 + 
           263*x^14 + 36*x^16)/w1^2)/w2^12 - 
       (2 - 32*x^2 + 299*x^4 + 388*x^6 + 778*x^8 + 388*x^10 + 299*x^12 - 
         32*x^14 + 2*x^16 + (2 - 32*x^2 + 299*x^4 + 388*x^6 + 778*x^8 + 
           388*x^10 + 299*x^12 - 32*x^14 + 2*x^16)/w1^4 + 
         (36 + 263*x^2 - 448*x^4 - 299*x^6 - 1368*x^8 - 299*x^10 - 448*x^12 + 
           263*x^14 + 36*x^16)/w1^2)/w2^8))/w1 + 
    (myq1^3*myq2^5*(-1 + w1^(-2))*(1 + x^2)*
      (16*(x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*(x^2 + x^6 + (x^2 + x^6)/w2^8 + 
         (-1 + 6*x^2 + 2*x^4 + 6*x^6 - x^8)/w2^4 + 
         (1 - 4*x^2 + 2*x^4 - 4*x^6 + x^8)/w2^6 + 
         (1 - 4*x^2 + 2*x^4 - 4*x^6 + x^8)/w2^2) + 
       (16*(x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*(x^2 + x^6 + 
          (x^2 + x^6)/w2^8 + (-1 + 6*x^2 + 2*x^4 + 6*x^6 - x^8)/w2^4 + 
          (1 - 4*x^2 + 2*x^4 - 4*x^6 + x^8)/w2^6 + 
          (1 - 4*x^2 + 2*x^4 - 4*x^6 + x^8)/w2^2))/w1^4 + 
       (x^6*(7 - 68*x^2 + 54*x^4 - 68*x^6 + 7*x^8) + 
         (x^6*(7 - 68*x^2 + 54*x^4 - 68*x^6 + 7*x^8))/w2^16 - 
         (x^4*(7 - 122*x^2 + 21*x^4 + 28*x^6 + 21*x^8 - 122*x^10 + 7*x^12))/
          w2^14 - (x^4*(7 - 122*x^2 + 21*x^4 + 28*x^6 + 21*x^8 - 122*x^10 + 
            7*x^12))/w2^2 + (x^2 - 94*x^4 - 72*x^6 + 134*x^8 + 206*x^10 + 
           134*x^12 - 72*x^14 - 94*x^16 + x^18)/w2^12 + 
         (x^2 - 94*x^4 - 72*x^6 + 134*x^8 + 206*x^10 + 134*x^12 - 72*x^14 - 
           94*x^16 + x^18)/w2^4 + (2 + 20*x^2 + 201*x^4 - 202*x^6 + 81*x^8 - 
           1132*x^10 + 81*x^12 - 202*x^14 + 201*x^16 + 20*x^18 + 2*x^20)/
          w2^10 + (2 + 20*x^2 + 201*x^4 - 202*x^6 + 81*x^8 - 1132*x^10 + 
           81*x^12 - 202*x^14 + 201*x^16 + 20*x^18 + 2*x^20)/w2^6 - 
         (2*(2 + 37*x^2 + 36*x^4 + 47*x^6 - 322*x^8 - 292*x^10 - 322*x^12 + 
            47*x^14 + 36*x^16 + 37*x^18 + 2*x^20))/w2^8)/w1^2))/(w1*w2^2) - 
    (myq1^7*myq2*(-1 + w1^(-2))*(1 + x^2)*
      (x^2*(4*x^6*(3 + 2*x^2 + 3*x^4) + (4*x^6*(3 + 2*x^2 + 3*x^4))/w2^16 - 
         (x^4*(21 + 44*x^2 + 62*x^4 + 44*x^6 + 21*x^8))/w2^14 - 
         (x^4*(21 + 44*x^2 + 62*x^4 + 44*x^6 + 21*x^8))/w2^2 + 
         (2*x^2*(3 + 35*x^2 + 27*x^4 + 62*x^6 + 27*x^8 + 35*x^10 + 3*x^12))/
          w2^12 + (2*x^2*(3 + 35*x^2 + 27*x^4 + 62*x^6 + 27*x^8 + 35*x^10 + 
            3*x^12))/w2^4 + (1 - 36*x^2 + 29*x^4 - 144*x^6 - 20*x^8 - 
           144*x^10 + 29*x^12 - 36*x^14 + x^16)/w2^10 + 
         (1 - 36*x^2 + 29*x^4 - 144*x^6 - 20*x^8 - 144*x^10 + 29*x^12 - 
           36*x^14 + x^16)/w2^6 + (2*(7 - 34*x^2 + 82*x^4 - 70*x^6 + 
            126*x^8 - 70*x^10 + 82*x^12 - 34*x^14 + 7*x^16))/w2^8) + 
       (x^2*(4*x^6*(3 + 2*x^2 + 3*x^4) + (4*x^6*(3 + 2*x^2 + 3*x^4))/w2^16 - 
          (x^4*(21 + 44*x^2 + 62*x^4 + 44*x^6 + 21*x^8))/w2^14 - 
          (x^4*(21 + 44*x^2 + 62*x^4 + 44*x^6 + 21*x^8))/w2^2 + 
          (2*x^2*(3 + 35*x^2 + 27*x^4 + 62*x^6 + 27*x^8 + 35*x^10 + 3*x^12))/
           w2^12 + (2*x^2*(3 + 35*x^2 + 27*x^4 + 62*x^6 + 27*x^8 + 35*x^10 + 
             3*x^12))/w2^4 + (1 - 36*x^2 + 29*x^4 - 144*x^6 - 20*x^8 - 
            144*x^10 + 29*x^12 - 36*x^14 + x^16)/w2^10 + 
          (1 - 36*x^2 + 29*x^4 - 144*x^6 - 20*x^8 - 144*x^10 + 29*x^12 - 
            36*x^14 + x^16)/w2^6 + (2*(7 - 34*x^2 + 82*x^4 - 70*x^6 + 
             126*x^8 - 70*x^10 + 82*x^12 - 34*x^14 + 7*x^16))/w2^8))/w1^4 + 
       (-16*(x^8 + x^12) - (16*(x^8 + x^12))/w2^16 + 
         (x^4*(7 + 36*x^2 + 17*x^4 + 8*x^6 + 17*x^8 + 36*x^10 + 7*x^12))/
          w2^14 + (x^4*(7 + 36*x^2 + 17*x^4 + 8*x^6 + 17*x^8 + 36*x^10 + 
            7*x^12))/w2^2 - (2*x^2*(7 + 21*x^2 + 34*x^4 - 65*x^6 - 58*x^8 - 
            65*x^10 + 34*x^12 + 21*x^14 + 7*x^16))/w2^12 - 
         (2*x^2*(7 + 21*x^2 + 34*x^4 - 65*x^6 - 58*x^8 - 65*x^10 + 34*x^12 + 
            21*x^14 + 7*x^16))/w2^4 - (4*(3 + 24*x^2 - 38*x^4 + 54*x^6 - 
            249*x^8 - 52*x^10 - 249*x^12 + 54*x^14 - 38*x^16 + 24*x^18 + 
            3*x^20))/w2^8 + (6 + 46*x^2 + 87*x^4 - 180*x^6 - 245*x^8 - 
           580*x^10 - 245*x^12 - 180*x^14 + 87*x^16 + 46*x^18 + 6*x^20)/
          w2^10 + (6 + 46*x^2 + 87*x^4 - 180*x^6 - 245*x^8 - 580*x^10 - 
           245*x^12 - 180*x^14 + 87*x^16 + 46*x^18 + 6*x^20)/w2^6)/w1^2))/
     (w1*w2^2) + (myq1^6*myq2^2*(-1 + w2^(-2))*x*
      (x^2*((-4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^14 - 
         (4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^2 + 8*(x^6 + x^10) + 
         (8*(x^6 + x^10))/w2^16 + (2*x^2*(4 - 3*x^2 + 16*x^4 - 14*x^6 + 
            16*x^8 - 3*x^10 + 4*x^12))/w2^12 + 
         (2*x^2*(4 - 3*x^2 + 16*x^4 - 14*x^6 + 16*x^8 - 3*x^10 + 4*x^12))/
          w2^4 - (1 - 2*x^2 + 28*x^4 - 50*x^6 + 30*x^8 - 50*x^10 + 28*x^12 - 
           2*x^14 + x^16)/w2^10 - (1 - 2*x^2 + 28*x^4 - 50*x^6 + 30*x^8 - 
           50*x^10 + 28*x^12 - 2*x^14 + x^16)/w2^6 + 
         (2*(1 + 6*x^2 - 14*x^4 + 18*x^6 - 46*x^8 + 18*x^10 - 14*x^12 + 
            6*x^14 + x^16))/w2^8) + 
       (x^2*((-4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^14 - 
          (4*x^4*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^2 + 8*(x^6 + x^10) + 
          (8*(x^6 + x^10))/w2^16 + (2*x^2*(4 - 3*x^2 + 16*x^4 - 14*x^6 + 
             16*x^8 - 3*x^10 + 4*x^12))/w2^12 + 
          (2*x^2*(4 - 3*x^2 + 16*x^4 - 14*x^6 + 16*x^8 - 3*x^10 + 4*x^12))/
           w2^4 - (1 - 2*x^2 + 28*x^4 - 50*x^6 + 30*x^8 - 50*x^10 + 28*x^12 - 
            2*x^14 + x^16)/w2^10 - (1 - 2*x^2 + 28*x^4 - 50*x^6 + 30*x^8 - 
            50*x^10 + 28*x^12 - 2*x^14 + x^16)/w2^6 + 
          (2*(1 + 6*x^2 - 14*x^4 + 18*x^6 - 46*x^8 + 18*x^10 - 14*x^12 + 
             6*x^14 + x^16))/w2^8))/w1^8 + 
       (-4*x^6*(3 - 4*x^2 + 10*x^4 - 4*x^6 + 3*x^8) - 
         (4*x^6*(3 - 4*x^2 + 10*x^4 - 4*x^6 + 3*x^8))/w2^16 + 
         (x^4*(13 + 10*x^2 + 203*x^4 + 28*x^6 + 203*x^8 + 10*x^10 + 13*x^12))/
          w2^14 + (x^4*(13 + 10*x^2 + 203*x^4 + 28*x^6 + 203*x^8 + 10*x^10 + 
            13*x^12))/w2^2 + (2*x^2*(5 - 50*x^2 - 96*x^4 + 10*x^6 - 130*x^8 + 
            10*x^10 - 96*x^12 - 50*x^14 + 5*x^16))/w2^12 + 
         (2*x^2*(5 - 50*x^2 - 96*x^4 + 10*x^6 - 130*x^8 + 10*x^10 - 96*x^12 - 
            50*x^14 + 5*x^16))/w2^4 + (4*(-12 + 31*x^2 + 14*x^6 + 196*x^8 + 
            46*x^10 + 196*x^12 + 14*x^14 + 31*x^18 - 12*x^20))/w2^8 - 
         (8 - 112*x^2 + 105*x^4 + 58*x^6 + 151*x^8 + 252*x^10 + 151*x^12 + 
           58*x^14 + 105*x^16 - 112*x^18 + 8*x^20)/w2^10 - 
         (8 - 112*x^2 + 105*x^4 + 58*x^6 + 151*x^8 + 252*x^10 + 151*x^12 + 
           58*x^14 + 105*x^16 - 112*x^18 + 8*x^20)/w2^6)/w1^4 + 
       (4*x^6*(-1 + x^2)^4 + (4*x^6*(-1 + x^2)^4)/w2^16 + 
         (x^4*(3 + 24*x^2 - 115*x^4 - 16*x^6 - 115*x^8 + 24*x^10 + 3*x^12))/
          w2^14 + (x^4*(3 + 24*x^2 - 115*x^4 - 16*x^6 - 115*x^8 + 24*x^10 + 
            3*x^12))/w2^2 + (x^2*(-18 + 3*x^2 + 82*x^4 - 11*x^6 + 240*x^8 - 
            11*x^10 + 82*x^12 + 3*x^14 - 18*x^16))/w2^12 + 
         (x^2*(-18 + 3*x^2 + 82*x^4 - 11*x^6 + 240*x^8 - 11*x^10 + 82*x^12 + 
            3*x^14 - 18*x^16))/w2^4 + (2*(7 - 59*x^2 - 36*x^4 - 42*x^6 - 
            139*x^8 + 58*x^10 - 139*x^12 - 42*x^14 - 36*x^16 - 59*x^18 + 
            7*x^20))/w2^8 + (9 - 15*x^2 + 110*x^4 + 108*x^6 - 71*x^8 + 
           38*x^10 - 71*x^12 + 108*x^14 + 110*x^16 - 15*x^18 + 9*x^20)/
          w2^10 + (9 - 15*x^2 + 110*x^4 + 108*x^6 - 71*x^8 + 38*x^10 - 
           71*x^12 + 108*x^14 + 110*x^16 - 15*x^18 + 9*x^20)/w2^6)/w1^6 + 
       (4*x^6*(-1 + x^2)^4 + (4*x^6*(-1 + x^2)^4)/w2^16 + 
         (x^4*(3 + 24*x^2 - 115*x^4 - 16*x^6 - 115*x^8 + 24*x^10 + 3*x^12))/
          w2^14 + (x^4*(3 + 24*x^2 - 115*x^4 - 16*x^6 - 115*x^8 + 24*x^10 + 
            3*x^12))/w2^2 + (x^2*(-18 + 3*x^2 + 82*x^4 - 11*x^6 + 240*x^8 - 
            11*x^10 + 82*x^12 + 3*x^14 - 18*x^16))/w2^12 + 
         (x^2*(-18 + 3*x^2 + 82*x^4 - 11*x^6 + 240*x^8 - 11*x^10 + 82*x^12 + 
            3*x^14 - 18*x^16))/w2^4 + (2*(7 - 59*x^2 - 36*x^4 - 42*x^6 - 
            139*x^8 + 58*x^10 - 139*x^12 - 42*x^14 - 36*x^16 - 59*x^18 + 
            7*x^20))/w2^8 + (9 - 15*x^2 + 110*x^4 + 108*x^6 - 71*x^8 + 
           38*x^10 - 71*x^12 + 108*x^14 + 110*x^16 - 15*x^18 + 9*x^20)/
          w2^10 + (9 - 15*x^2 + 110*x^4 + 108*x^6 - 71*x^8 + 38*x^10 - 
           71*x^12 + 108*x^14 + 110*x^16 - 15*x^18 + 9*x^20)/w2^6)/w1^2))/
     w2 - (myq1^2*myq2^6*(-1 + w2^(-2))*x*
      ((-32*x^4*(1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/w2^2 - 
       (32*x^4*(1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1^8*w2^2) + 
       (16*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
         (2*x^2*(-1 + x^2)^2*(1 + x^4) + (2*x^2*(-1 + x^2)^2*(1 + x^4))/
           w2^4 + (-1 + 2*x^2 + 17*x^4 + 12*x^6 + 17*x^8 + 2*x^10 - x^12)/
           w2^2))/w1^6 + (16*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
         (2*x^2*(-1 + x^2)^2*(1 + x^4) + (2*x^2*(-1 + x^2)^2*(1 + x^4))/
           w2^4 + (-1 + 2*x^2 + 17*x^4 + 12*x^6 + 17*x^8 + 2*x^10 - x^12)/
           w2^2))/w1^2 + (4*x^4*(-1 + x^2)^2*(1 - 14*x^2 + 2*x^4 - 14*x^6 + 
           x^8) + (4*x^4*(-1 + x^2)^2*(1 - 14*x^2 + 2*x^4 - 14*x^6 + x^8))/
          w2^12 - (x^2*(5 - 136*x^2 + 288*x^4 + 120*x^6 + 854*x^8 + 
            120*x^10 + 288*x^12 - 136*x^14 + 5*x^16))/w2^10 - 
         (x^2*(5 - 136*x^2 + 288*x^4 + 120*x^6 + 854*x^8 + 120*x^10 + 
            288*x^12 - 136*x^14 + 5*x^16))/w2^2 + 
         (2*(1 - 54*x^2 + 143*x^4 + 200*x^6 + 848*x^8 + 540*x^10 + 848*x^12 + 
            200*x^14 + 143*x^16 - 54*x^18 + x^20))/w2^8 + 
         (2*(1 - 54*x^2 + 143*x^4 + 200*x^6 + 848*x^8 + 540*x^10 + 848*x^12 + 
            200*x^14 + 143*x^16 - 54*x^18 + x^20))/w2^4 + 
         (2*(14 - 47*x^2 - 58*x^4 - 560*x^6 - 804*x^8 - 1314*x^10 - 
            804*x^12 - 560*x^14 - 58*x^16 - 47*x^18 + 14*x^20))/w2^6)/w1^4))/
     w2^3 - (myq1^4*myq2^4*(-1 + w2^(-2))*x*
      ((32*(1 + w2^(-4))*x^4*(1 + x^4)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/
        w2^2 + (32*(1 + w2^(-4))*x^4*(1 + x^4)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1^8*w2^2) + 
       (2*x^6*(3 - 2*x^2 + 3*x^4)^2 + (2*x^6*(3 - 2*x^2 + 3*x^4)^2)/w2^16 - 
         (x^4*(47 - 90*x^2 + 33*x^4 + 36*x^6 + 33*x^8 - 90*x^10 + 47*x^12))/
          w2^14 - (x^4*(47 - 90*x^2 + 33*x^4 + 36*x^6 + 33*x^8 - 90*x^10 + 
            47*x^12))/w2^2 + (x^2*(37 - 198*x^2 + 104*x^4 + 694*x^6 + 
            998*x^8 + 694*x^10 + 104*x^12 - 198*x^14 + 37*x^16))/w2^12 + 
         (x^2*(37 - 198*x^2 + 104*x^4 + 694*x^6 + 998*x^8 + 694*x^10 + 
            104*x^12 - 198*x^14 + 37*x^16))/w2^4 + 
         (2*(-38 + 53*x^2 + 112*x^4 + 678*x^6 + 1726*x^8 + 2106*x^10 + 
            1726*x^12 + 678*x^14 + 112*x^16 + 53*x^18 - 38*x^20))/w2^8 - 
         (12 - 214*x^2 + 173*x^4 + 1226*x^6 + 1879*x^8 + 3304*x^10 + 
           1879*x^12 + 1226*x^14 + 173*x^16 - 214*x^18 + 12*x^20)/w2^10 - 
         (12 - 214*x^2 + 173*x^4 + 1226*x^6 + 1879*x^8 + 3304*x^10 + 
           1879*x^12 + 1226*x^14 + 173*x^16 - 214*x^18 + 12*x^20)/w2^6)/
        w1^4 + (-4*x^6*(2 - 3*x^2 + 6*x^4 - 3*x^6 + 2*x^8) - 
         (4*x^6*(2 - 3*x^2 + 6*x^4 - 3*x^6 + 2*x^8))/w2^16 + 
         (x^4*(23 - 40*x^2 - 27*x^4 + 32*x^6 - 27*x^8 - 40*x^10 + 23*x^12))/
          w2^14 + (x^4*(23 - 40*x^2 - 27*x^4 + 32*x^6 - 27*x^8 - 40*x^10 + 
            23*x^12))/w2^2 - (2*x^2*(9 - 38*x^2 - 22*x^4 + 190*x^6 + 
            162*x^8 + 190*x^10 - 22*x^12 - 38*x^14 + 9*x^16))/w2^12 - 
         (2*x^2*(9 - 38*x^2 - 22*x^4 + 190*x^6 + 162*x^8 + 190*x^10 - 
            22*x^12 - 38*x^14 + 9*x^16))/w2^4 + 
         (6 - 97*x^2 + 87*x^4 + 568*x^6 + 791*x^8 + 1570*x^10 + 791*x^12 + 
           568*x^14 + 87*x^16 - 97*x^18 + 6*x^20)/w2^10 + 
         (6 - 97*x^2 + 87*x^4 + 568*x^6 + 791*x^8 + 1570*x^10 + 791*x^12 + 
           568*x^14 + 87*x^16 - 97*x^18 + 6*x^20)/w2^6 + 
         (2*(19 - 37*x^2 - 65*x^4 - 268*x^6 - 862*x^8 - 902*x^10 - 862*x^12 - 
            268*x^14 - 65*x^16 - 37*x^18 + 19*x^20))/w2^8)/w1^6 + 
       (-4*x^6*(2 - 3*x^2 + 6*x^4 - 3*x^6 + 2*x^8) - 
         (4*x^6*(2 - 3*x^2 + 6*x^4 - 3*x^6 + 2*x^8))/w2^16 + 
         (x^4*(23 - 40*x^2 - 27*x^4 + 32*x^6 - 27*x^8 - 40*x^10 + 23*x^12))/
          w2^14 + (x^4*(23 - 40*x^2 - 27*x^4 + 32*x^6 - 27*x^8 - 40*x^10 + 
            23*x^12))/w2^2 - (2*x^2*(9 - 38*x^2 - 22*x^4 + 190*x^6 + 
            162*x^8 + 190*x^10 - 22*x^12 - 38*x^14 + 9*x^16))/w2^12 - 
         (2*x^2*(9 - 38*x^2 - 22*x^4 + 190*x^6 + 162*x^8 + 190*x^10 - 
            22*x^12 - 38*x^14 + 9*x^16))/w2^4 + 
         (6 - 97*x^2 + 87*x^4 + 568*x^6 + 791*x^8 + 1570*x^10 + 791*x^12 + 
           568*x^14 + 87*x^16 - 97*x^18 + 6*x^20)/w2^10 + 
         (6 - 97*x^2 + 87*x^4 + 568*x^6 + 791*x^8 + 1570*x^10 + 791*x^12 + 
           568*x^14 + 87*x^16 - 97*x^18 + 6*x^20)/w2^6 + 
         (2*(19 - 37*x^2 - 65*x^4 - 268*x^6 - 862*x^8 - 902*x^10 - 862*x^12 - 
            268*x^14 - 65*x^16 - 37*x^18 + 19*x^20))/w2^8)/w1^2))/w2))/
  (256*myq1^3*(myq1^2 - myq2^2)^2*x^3*(-1 + x^2)^3*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^2*w2^5*((144*myq2^8*(-1 + x^2)^4*(1 + x^4)^2*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2))/(w1^2*w2^8) - (144*myq1*myq2^7*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(-1 + x^2)^2*(3 - 5*x^2 - 2*x^4 - 2*x^6 - 5*x^8 + 
       3*x^10)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1*w2^7) + 
    (3*myq1^8*(-1 + x^2)^4*(3*x^6 + (3*x^6)/w2^20 + 
       (38*x^4 + 82*x^6 + 38*x^8)/w2^18 + (38*x^4 + 82*x^6 + 38*x^8)/w2^2 + 
       (x^2*(43 + 124*x^2 + 153*x^4 + 124*x^6 + 43*x^8))/w2^16 + 
       (x^2*(43 + 124*x^2 + 153*x^4 + 124*x^6 + 43*x^8))/w2^4 - 
       (20*(24 + 121*x^2 + 295*x^4 + 375*x^6 + 295*x^8 + 121*x^10 + 24*x^12))/
        w2^10 - (2*(36 + 259*x^2 + 740*x^4 + 1046*x^6 + 740*x^8 + 259*x^10 + 
          36*x^12))/w2^14 - (2*(36 + 259*x^2 + 740*x^4 + 1046*x^6 + 740*x^8 + 
          259*x^10 + 36*x^12))/w2^6 + (288 + 1733*x^2 + 4196*x^4 + 5700*x^6 + 
         4196*x^8 + 1733*x^10 + 288*x^12)/w2^12 + 
       (288 + 1733*x^2 + 4196*x^4 + 5700*x^6 + 4196*x^8 + 1733*x^10 + 
         288*x^12)/w2^8))/w1^2 + (8*myq1^3*myq2^5*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)*
      (x^2*(845 - 108*x^2 - 1186*x^4 - 108*x^6 + 845*x^8) + 
       (x^2*(845 - 108*x^2 - 1186*x^4 - 108*x^6 + 845*x^8))/w2^8 + 
       (-845 - 1420*x^2 + 125*x^4 + 2912*x^6 + 125*x^8 - 1420*x^10 - 
         845*x^12)/w2^6 + (-845 - 1420*x^2 + 125*x^4 + 2912*x^6 + 125*x^8 - 
         1420*x^10 - 845*x^12)/w2^2 + (2*(764 + 953*x^2 - 692*x^4 - 970*x^6 - 
          692*x^8 + 953*x^10 + 764*x^12))/w2^4))/(w1*w2^5) + 
    (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)*
      (18*x^4*(3 - 10*x^2 + 3*x^4) + (18*x^4*(3 - 10*x^2 + 3*x^4))/w2^16 + 
       (x^2*(1177 + 504*x^2 - 2174*x^4 + 504*x^6 + 1177*x^8))/w2^14 + 
       (x^2*(1177 + 504*x^2 - 2174*x^4 + 504*x^6 + 1177*x^8))/w2^2 + 
       (-1267 + 576*x^2 + 583*x^4 - 2016*x^6 + 583*x^8 + 576*x^10 - 
         1267*x^12)/w2^12 + (-1267 + 576*x^2 + 583*x^4 - 2016*x^6 + 583*x^8 + 
         576*x^10 - 1267*x^12)/w2^4 - (828 + 2113*x^2 + 684*x^4 - 6062*x^6 + 
         684*x^8 + 2113*x^10 + 828*x^12)/w2^10 - 
       (828 + 2113*x^2 + 684*x^4 - 6062*x^6 + 684*x^8 + 2113*x^10 + 828*x^12)/
        w2^6 + (3758 + 2736*x^2 - 4514*x^4 + 648*x^6 - 4514*x^8 + 2736*x^10 + 
         3758*x^12)/w2^8))/(w1*w2) - (myq1^5*myq2^3*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)*
      (x^2*(1627 + 72*x^2 - 3074*x^4 + 72*x^6 + 1627*x^8) + 
       (x^2*(1627 + 72*x^2 - 3074*x^4 + 72*x^6 + 1627*x^8))/w2^12 + 
       (-1627 + 5932*x^2 + 1735*x^4 - 8264*x^6 + 1735*x^8 + 5932*x^10 - 
         1627*x^12)/w2^10 + (-1627 + 5932*x^2 + 1735*x^4 - 8264*x^6 + 
         1735*x^8 + 5932*x^10 - 1627*x^12)/w2^2 - 
       (6148 + 12339*x^2 + 1844*x^4 - 20754*x^6 + 1844*x^8 + 12339*x^10 + 
         6148*x^12)/w2^8 - (6148 + 12339*x^2 + 1844*x^4 - 20754*x^6 + 
         1844*x^8 + 12339*x^10 + 6148*x^12)/w2^4 + 
       (2*(7127 + 7804*x^2 - 5363*x^4 - 3368*x^6 - 5363*x^8 + 7804*x^10 + 
          7127*x^12))/w2^6))/(w1*w2^3) + 
    (144*myq1^2*myq2^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      ((-1 + w2^(-2))^2*x^2*(3 - 12*x^2 + 17*x^4 + 8*x^6 + 17*x^8 - 12*x^10 + 
         3*x^12) + ((-1 + w2^(-2))^2*x^2*(3 - 12*x^2 + 17*x^4 + 8*x^6 + 
          17*x^8 - 12*x^10 + 3*x^12))/w1^4 - 
       (2*(1 - 2*x^2 + 2*x^4 - 6*x^6 + 34*x^8 - 6*x^10 + 2*x^12 - 2*x^14 + 
          x^16 - (4*(x^2 - 3*x^4 + 3*x^6 + 10*x^8 + 3*x^10 - 3*x^12 + x^14))/
           w2^2 + (1 - 2*x^2 + 2*x^4 - 6*x^6 + 34*x^8 - 6*x^10 + 2*x^12 - 
            2*x^14 + x^16)/w2^4))/w1^2))/w2^6 - 
    (myq1^6*myq2^2*(2*(-1 + w2^(-2))^2*x^2*
        (x^2*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 427*x^8 - 575*x^10 + 
           337*x^12) + (x^2*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 427*x^8 - 
            575*x^10 + 337*x^12))/w2^12 + (-337 + 593*x^2 + 162*x^4 - 
           1025*x^6 + 998*x^8 - 1025*x^10 + 162*x^12 + 593*x^14 - 337*x^16)/
          w2^10 + (-337 + 593*x^2 + 162*x^4 - 1025*x^6 + 998*x^8 - 
           1025*x^10 + 162*x^12 + 593*x^14 - 337*x^16)/w2^2 - 
         (18 + 661*x^2 - 1655*x^4 + 257*x^6 + 1330*x^8 + 257*x^10 - 
           1655*x^12 + 661*x^14 + 18*x^16)/w2^8 - 
         (18 + 661*x^2 - 1655*x^4 + 257*x^6 + 1330*x^8 + 257*x^10 - 
           1655*x^12 + 661*x^14 + 18*x^16)/w2^4 + 
         (2*(463 - 917*x^2 + 342*x^4 + 341*x^6 - 242*x^8 + 341*x^10 + 
            342*x^12 - 917*x^14 + 463*x^16))/w2^6) + 
       (2*(-1 + w2^(-2))^2*x^2*(x^2*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 
            427*x^8 - 575*x^10 + 337*x^12) + 
          (x^2*(337 - 575*x^2 - 427*x^4 + 1222*x^6 - 427*x^8 - 575*x^10 + 
             337*x^12))/w2^12 + (-337 + 593*x^2 + 162*x^4 - 1025*x^6 + 
            998*x^8 - 1025*x^10 + 162*x^12 + 593*x^14 - 337*x^16)/w2^10 + 
          (-337 + 593*x^2 + 162*x^4 - 1025*x^6 + 998*x^8 - 1025*x^10 + 
            162*x^12 + 593*x^14 - 337*x^16)/w2^2 - 
          (18 + 661*x^2 - 1655*x^4 + 257*x^6 + 1330*x^8 + 257*x^10 - 
            1655*x^12 + 661*x^14 + 18*x^16)/w2^8 - 
          (18 + 661*x^2 - 1655*x^4 + 257*x^6 + 1330*x^8 + 257*x^10 - 
            1655*x^12 + 661*x^14 + 18*x^16)/w2^4 + 
          (2*(463 - 917*x^2 + 342*x^4 + 341*x^6 - 242*x^8 + 341*x^10 + 
             342*x^12 - 917*x^14 + 463*x^16))/w2^6))/w1^4 + 
       (x^4*(-2239 + 4226*x^2 + 2095*x^4 - 7732*x^6 + 2095*x^8 + 4226*x^10 - 
           2239*x^12) + (x^4*(-2239 + 4226*x^2 + 2095*x^4 - 7732*x^6 + 
            2095*x^8 + 4226*x^10 - 2239*x^12))/w2^16 + 
         (x^2*(-1 + x^2)^2*(2347 + 5438*x^2 - 1339*x^4 - 8716*x^6 - 
            1339*x^8 + 5438*x^10 + 2347*x^12))/w2^14 + 
         (x^2*(-1 + x^2)^2*(2347 + 5438*x^2 - 1339*x^4 - 8716*x^6 - 
            1339*x^8 + 5438*x^10 + 2347*x^12))/w2^2 + 
         ((-1 + x^2)^2*(288 + 773*x^2 - 1502*x^4 + 523*x^6 - 4340*x^8 + 
            523*x^10 - 1502*x^12 + 773*x^14 + 288*x^16))/w2^10 + 
         ((-1 + x^2)^2*(288 + 773*x^2 - 1502*x^4 + 523*x^6 - 4340*x^8 + 
            523*x^10 - 1502*x^12 + 773*x^14 + 288*x^16))/w2^6 + 
         (-864 + 8164*x^2 - 15066*x^4 + 8636*x^6 + 5274*x^8 - 9696*x^10 + 
           5274*x^12 + 8636*x^14 - 15066*x^16 + 8164*x^18 - 864*x^20)/w2^8 - 
         (2*(72 + 2449*x^2 - 3446*x^4 - 3120*x^6 + 5246*x^8 - 1538*x^10 + 
            5246*x^12 - 3120*x^14 - 3446*x^16 + 2449*x^18 + 72*x^20))/w2^12 - 
         (2*(72 + 2449*x^2 - 3446*x^4 - 3120*x^6 + 5246*x^8 - 1538*x^10 + 
            5246*x^12 - 3120*x^14 - 3446*x^16 + 2449*x^18 + 72*x^20))/w2^4)/
        w1^2))/w2^2 + (4*myq1^4*myq2^4*((-1 + w2^(-2))^2*x^2*
        (x^2*(683 - 1114*x^2 - 1043*x^4 + 2516*x^6 - 1043*x^8 - 1114*x^10 + 
           683*x^12) + (x^2*(683 - 1114*x^2 - 1043*x^4 + 2516*x^6 - 
            1043*x^8 - 1114*x^10 + 683*x^12))/w2^8 - 
         ((-1 + x^2)^2*(683 + 1834*x^2 - 467*x^4 - 2228*x^6 - 467*x^8 + 
            1834*x^10 + 683*x^12))/w2^6 - 
         ((-1 + x^2)^2*(683 + 1834*x^2 - 467*x^4 - 2228*x^6 - 467*x^8 + 
            1834*x^10 + 683*x^12))/w2^2 + 
         (2*(791 - 863*x^2 - 754*x^4 + 215*x^6 + 1654*x^8 + 215*x^10 - 
            754*x^12 - 863*x^14 + 791*x^16))/w2^4) + 
       ((-1 + w2^(-2))^2*x^2*(x^2*(683 - 1114*x^2 - 1043*x^4 + 2516*x^6 - 
            1043*x^8 - 1114*x^10 + 683*x^12) + 
          (x^2*(683 - 1114*x^2 - 1043*x^4 + 2516*x^6 - 1043*x^8 - 1114*x^10 + 
             683*x^12))/w2^8 - ((-1 + x^2)^2*(683 + 1834*x^2 - 467*x^4 - 
             2228*x^6 - 467*x^8 + 1834*x^10 + 683*x^12))/w2^6 - 
          ((-1 + x^2)^2*(683 + 1834*x^2 - 467*x^4 - 2228*x^6 - 467*x^8 + 
             1834*x^10 + 683*x^12))/w2^2 + (2*(791 - 863*x^2 - 754*x^4 + 
             215*x^6 + 1654*x^8 + 215*x^10 - 754*x^12 - 863*x^14 + 791*x^16))/
           w2^4))/w1^4 + (x^2*(18 - 2419*x^2 + 4586*x^4 + 1987*x^6 - 
           7480*x^8 + 1987*x^10 + 4586*x^12 - 2419*x^14 + 18*x^16) + 
         (x^2*(18 - 2419*x^2 + 4586*x^4 + 1987*x^6 - 7480*x^8 + 1987*x^10 + 
            4586*x^12 - 2419*x^14 + 18*x^16))/w2^12 + 
         (-18 + 2455*x^2 + 4928*x^4 - 17768*x^6 - 6062*x^8 + 31202*x^10 - 
           6062*x^12 - 17768*x^14 + 4928*x^16 + 2455*x^18 - 18*x^20)/w2^10 + 
         (-18 + 2455*x^2 + 4928*x^4 - 17768*x^6 - 6062*x^8 + 31202*x^10 - 
           6062*x^12 - 17768*x^14 + 4928*x^16 + 2455*x^18 - 18*x^20)/w2^2 - 
         (2*(18 - 7365*x^2 + 4532*x^4 + 16616*x^6 - 2246*x^8 - 24838*x^10 - 
            2246*x^12 + 16616*x^14 + 4532*x^16 - 7365*x^18 + 18*x^20))/w2^6 - 
         (72 + 9190*x^2 - 187*x^4 - 33254*x^6 + 3139*x^8 + 42944*x^10 + 
           3139*x^12 - 33254*x^14 - 187*x^16 + 9190*x^18 + 72*x^20)/w2^8 - 
         (72 + 9190*x^2 - 187*x^4 - 33254*x^6 + 3139*x^8 + 42944*x^10 + 
           3139*x^12 - 33254*x^14 - 187*x^16 + 9190*x^18 + 72*x^20)/w2^4)/
        w1^2))/w2^4))/(4608*myq1^5*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^3*
   (-1 + x^2)^5*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 (13*w1^3*w2^4*((8*myq2^5*(-1 + x^2)^2*(1 + x^2)*
      (2*x^4*(62 + 27*x^2 + 38*x^4 + 27*x^6 + 62*x^8) + 
       (2*x^4*(62 + 27*x^2 + 38*x^4 + 27*x^6 + 62*x^8))/w1^8 - 
       ((x + x^3)^2*(97 + 126*x^2 + 22*x^4 + 126*x^6 + 97*x^8))/w1^6 - 
       ((x + x^3)^2*(97 + 126*x^2 + 22*x^4 + 126*x^6 + 97*x^8))/w1^2 + 
       (-27 + 266*x^2 + 392*x^4 + 562*x^6 + 494*x^8 + 562*x^10 + 392*x^12 + 
         266*x^14 - 27*x^16)/w1^4))/(w1^2*w2^4) + 
    (2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((18*x^2*(1 + x^2)^4*(5 - 20*x^2 + 42*x^4 - 20*x^6 + 5*x^8))/w1^6 + 
       (18*x^2*(1 + x^2)^4*(5 - 20*x^2 + 42*x^4 - 20*x^6 + 5*x^8))/w1^2 + 
       2*x^4*(-1 + x^2)^2*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8) + 
       (2*x^4*(-1 + x^2)^2*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8))/
        w1^8 - (311 - 262*x^2 - 401*x^4 + 1640*x^6 + 1530*x^8 + 1276*x^10 + 
         1530*x^12 + 1640*x^14 - 401*x^16 - 262*x^18 + 311*x^20)/w1^4))/
     (w1*w2^3) + (2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4) + 
       (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w2^4 + 
       (x^2*(230 - 478*x^2 + 634*x^4 + 92*x^6 + 634*x^8 - 478*x^10 + 
          230*x^12))/w2^2 + (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4) + 
         (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w2^4 + 
         (x^2*(230 - 478*x^2 + 634*x^4 + 92*x^6 + 634*x^8 - 478*x^10 + 
            230*x^12))/w2^2)/w1^4 - 
       (9*x^2*(-1 + x^2)^2*(3 - 14*x^2 + 6*x^4 - 14*x^6 + 3*x^8) + 
         (9*x^2*(-1 + x^2)^2*(3 - 14*x^2 + 6*x^4 - 14*x^6 + 3*x^8))/w2^4 + 
         (239 - 514*x^2 + 900*x^4 - 350*x^6 + 1178*x^8 - 350*x^10 + 
           900*x^12 - 514*x^14 + 239*x^16)/w2^2)/w1^2))/(w1^3*w2) - 
    (myq1^4*myq2*(1 + x^2)*(2*x^4*(9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
         (9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
         (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 97*x^12)/
          w2^6 + (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 
           97*x^12)/w2^2 - (6*(115 - 215*x^2 + 233*x^4 + 22*x^6 + 233*x^8 - 
            215*x^10 + 115*x^12))/w2^4) + 
       (2*x^4*(9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
          (9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
          (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 97*x^12)/
           w2^6 + (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 
            97*x^12)/w2^2 - (6*(115 - 215*x^2 + 233*x^4 + 22*x^6 + 233*x^8 - 
             215*x^10 + 115*x^12))/w2^4))/w1^8 - 
       ((x + x^3)^2*(18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
          (18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 - 
          (6*(203 - 292*x^2 + 205*x^4 + 344*x^6 + 205*x^8 - 292*x^10 + 
             203*x^12))/w2^4 + (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 
            1435*x^8 - 658*x^10 + 221*x^12)/w2^6 + 
          (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 1435*x^8 - 658*x^10 + 
            221*x^12)/w2^2))/w1^6 - 
       ((x + x^3)^2*(18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
          (18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 - 
          (6*(203 - 292*x^2 + 205*x^4 + 344*x^6 + 205*x^8 - 292*x^10 + 
             203*x^12))/w2^4 + (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 
            1435*x^8 - 658*x^10 + 221*x^12)/w2^6 + 
          (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 1435*x^8 - 658*x^10 + 
            221*x^12)/w2^2))/w1^2 + 
       (2*(18*x^4*(-1 + x^2)^2*(3 - 7*x^2 - 4*x^4 - 7*x^6 + 3*x^8) + 
          (18*x^4*(-1 + x^2)^2*(3 - 7*x^2 - 4*x^4 - 7*x^6 + 3*x^8))/w2^8 + 
          (x^2*(221 - 410*x^2 + 908*x^4 + 626*x^6 + 2494*x^8 + 626*x^10 + 
             908*x^12 - 410*x^14 + 221*x^16))/w2^6 + 
          (x^2*(221 - 410*x^2 + 908*x^4 + 626*x^6 + 2494*x^8 + 626*x^10 + 
             908*x^12 - 410*x^14 + 221*x^16))/w2^2 + 
          (6*(18 - 287*x^2 + 230*x^4 - 254*x^6 - 128*x^8 - 886*x^10 - 
             128*x^12 - 254*x^14 + 230*x^16 - 287*x^18 + 18*x^20))/w2^4))/
        w1^4))/w1^2 + (myq1^2*myq2^3*(1 + x^2)*
      (-18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2 - 
       (18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2)/w1^12 + 
       (8*x^4*(31 + 10*x^2 - 175*x^4 + 484*x^6 - 175*x^8 + 10*x^10 + 
          31*x^12 + (-310 + 368*x^2 + 166*x^4 - 880*x^6 + 166*x^8 + 
            368*x^10 - 310*x^12)/w2^2 + (31 + 10*x^2 - 175*x^4 + 484*x^6 - 
            175*x^8 + 10*x^10 + 31*x^12)/w2^4))/w1^10 + 
       (8*x^4*(31 + 10*x^2 - 175*x^4 + 484*x^6 - 175*x^8 + 10*x^10 + 
          31*x^12 + (-310 + 368*x^2 + 166*x^4 - 880*x^6 + 166*x^8 + 
            368*x^10 - 310*x^12)/w2^2 + (31 + 10*x^2 - 175*x^4 + 484*x^6 - 
            175*x^8 + 10*x^10 + 31*x^12)/w2^4))/w1^2 - 
       ((x + x^3)^2*(239 + 98*x^2 - 1553*x^4 + 4160*x^6 - 1553*x^8 + 
          98*x^10 + 239*x^12 + (-2030 + 892*x^2 + 5234*x^4 - 11648*x^6 + 
            5234*x^8 + 892*x^10 - 2030*x^12)/w2^2 + 
          (239 + 98*x^2 - 1553*x^4 + 4160*x^6 - 1553*x^8 + 98*x^10 + 
            239*x^12)/w2^4))/w1^8 - ((x + x^3)^2*(239 + 98*x^2 - 1553*x^4 + 
          4160*x^6 - 1553*x^8 + 98*x^10 + 239*x^12 + 
          (-2030 + 892*x^2 + 5234*x^4 - 11648*x^6 + 5234*x^8 + 892*x^10 - 
            2030*x^12)/w2^2 + (239 + 98*x^2 - 1553*x^4 + 4160*x^6 - 
            1553*x^8 + 98*x^10 + 239*x^12)/w2^4))/w1^4 + 
       (2*(x^2*(239 + 328*x^2 - 1180*x^4 + 2552*x^6 + 1306*x^8 + 2552*x^10 - 
            1180*x^12 + 328*x^14 + 239*x^16) + 
          (x^2*(239 + 328*x^2 - 1180*x^4 + 2552*x^6 + 1306*x^8 + 2552*x^10 - 
             1180*x^12 + 328*x^14 + 239*x^16))/w2^4 + 
          (216 - 3038*x^2 + 680*x^4 + 2008*x^6 - 3200*x^8 - 3700*x^10 - 
            3200*x^12 + 2008*x^14 + 680*x^16 - 3038*x^18 + 216*x^20)/w2^2))/
        w1^6))/w2^2 - (myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12) + 
         (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12))/w2^4 + 
         (212 - 370*x^2 + 76*x^4 + 596*x^6 + 76*x^8 - 370*x^10 + 212*x^12)/
          w2^2) + (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + 
            x^12) + (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + 
             x^12))/w2^4 + (212 - 370*x^2 + 76*x^4 + 596*x^6 + 76*x^8 - 
            370*x^10 + 212*x^12)/w2^2))/w1^8 - 
       ((x + x^3)^2*(9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
            x^12) + (9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
             x^12))/w2^4 - (2*(329 - 478*x^2 + 31*x^4 + 1532*x^6 + 31*x^8 - 
             478*x^10 + 329*x^12))/w2^2))/w1^6 - 
       ((x + x^3)^2*(9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
            x^12) + (9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
             x^12))/w2^4 - (2*(329 - 478*x^2 + 31*x^4 + 1532*x^6 + 31*x^8 - 
             478*x^10 + 329*x^12))/w2^2))/w1^2 + 
       (4*(9*(x^2 + 9*x^4 - 17*x^6 - 9*x^8 - 40*x^10 - 9*x^12 - 17*x^14 + 
            9*x^16 + x^18) + (9*(x^2 + 9*x^4 - 17*x^6 - 9*x^8 - 40*x^10 - 
             9*x^12 - 17*x^14 + 9*x^16 + x^18))/w2^4 - 
          (275 - 104*x^2 - 109*x^4 + 982*x^6 + 1418*x^8 + 692*x^10 + 
            1418*x^12 + 982*x^14 - 109*x^16 - 104*x^18 + 275*x^20)/w2^2))/
        w1^4))/(w1*w2)))/(55296*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*
   x^4*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 (w1^3*w2^4*((-8*myq2^5*(-1 + x^2)^2*(1 + x^2)*
      (2*x^4*(62 + 27*x^2 + 38*x^4 + 27*x^6 + 62*x^8) + 
       (2*x^4*(62 + 27*x^2 + 38*x^4 + 27*x^6 + 62*x^8))/w1^8 - 
       ((x + x^3)^2*(97 + 126*x^2 + 22*x^4 + 126*x^6 + 97*x^8))/w1^6 - 
       ((x + x^3)^2*(97 + 126*x^2 + 22*x^4 + 126*x^6 + 97*x^8))/w1^2 + 
       (-27 + 266*x^2 + 392*x^4 + 562*x^6 + 494*x^8 + 562*x^10 + 392*x^12 + 
         266*x^14 - 27*x^16)/w1^4))/(w1^2*w2^4) - 
    (2*myq1*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((18*x^2*(1 + x^2)^4*(5 - 20*x^2 + 42*x^4 - 20*x^6 + 5*x^8))/w1^6 + 
       (18*x^2*(1 + x^2)^4*(5 - 20*x^2 + 42*x^4 - 20*x^6 + 5*x^8))/w1^2 + 
       2*x^4*(-1 + x^2)^2*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8) + 
       (2*x^4*(-1 + x^2)^2*(115 + 90*x^2 - 122*x^4 + 90*x^6 + 115*x^8))/
        w1^8 - (311 - 262*x^2 - 401*x^4 + 1640*x^6 + 1530*x^8 + 1276*x^10 + 
         1530*x^12 + 1640*x^14 - 401*x^16 - 262*x^18 + 311*x^20)/w1^4))/
     (w1*w2^3) - (2*myq1^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4) + 
       (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w2^4 + 
       (x^2*(230 - 478*x^2 + 634*x^4 + 92*x^6 + 634*x^8 - 478*x^10 + 
          230*x^12))/w2^2 + (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4) + 
         (9*x^4*(-1 + x^2)^2*(3 - 14*x^2 + 3*x^4))/w2^4 + 
         (x^2*(230 - 478*x^2 + 634*x^4 + 92*x^6 + 634*x^8 - 478*x^10 + 
            230*x^12))/w2^2)/w1^4 - 
       (9*x^2*(-1 + x^2)^2*(3 - 14*x^2 + 6*x^4 - 14*x^6 + 3*x^8) + 
         (9*x^2*(-1 + x^2)^2*(3 - 14*x^2 + 6*x^4 - 14*x^6 + 3*x^8))/w2^4 + 
         (239 - 514*x^2 + 900*x^4 - 350*x^6 + 1178*x^8 - 350*x^10 + 
           900*x^12 - 514*x^14 + 239*x^16)/w2^2)/w1^2))/(w1^3*w2) + 
    (myq1^4*myq2*(1 + x^2)*(2*x^4*(9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
         (9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
         (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 97*x^12)/
          w2^6 + (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 
           97*x^12)/w2^2 - (6*(115 - 215*x^2 + 233*x^4 + 22*x^6 + 233*x^8 - 
            215*x^10 + 115*x^12))/w2^4) + 
       (2*x^4*(9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
          (9*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
          (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 97*x^12)/
           w2^6 + (97 - 284*x^2 + 659*x^4 - 80*x^6 + 659*x^8 - 284*x^10 + 
            97*x^12)/w2^2 - (6*(115 - 215*x^2 + 233*x^4 + 22*x^6 + 233*x^8 - 
             215*x^10 + 115*x^12))/w2^4))/w1^8 - 
       ((x + x^3)^2*(18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
          (18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 - 
          (6*(203 - 292*x^2 + 205*x^4 + 344*x^6 + 205*x^8 - 292*x^10 + 
             203*x^12))/w2^4 + (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 
            1435*x^8 - 658*x^10 + 221*x^12)/w2^6 + 
          (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 1435*x^8 - 658*x^10 + 
            221*x^12)/w2^2))/w1^6 - 
       ((x + x^3)^2*(18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4) + 
          (18*x^2*(-1 + x^2)^2*(3 - 10*x^2 + 3*x^4))/w2^8 - 
          (6*(203 - 292*x^2 + 205*x^4 + 344*x^6 + 205*x^8 - 292*x^10 + 
             203*x^12))/w2^4 + (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 
            1435*x^8 - 658*x^10 + 221*x^12)/w2^6 + 
          (221 - 658*x^2 + 1435*x^4 - 268*x^6 + 1435*x^8 - 658*x^10 + 
            221*x^12)/w2^2))/w1^2 + 
       (2*(18*x^4*(-1 + x^2)^2*(3 - 7*x^2 - 4*x^4 - 7*x^6 + 3*x^8) + 
          (18*x^4*(-1 + x^2)^2*(3 - 7*x^2 - 4*x^4 - 7*x^6 + 3*x^8))/w2^8 + 
          (x^2*(221 - 410*x^2 + 908*x^4 + 626*x^6 + 2494*x^8 + 626*x^10 + 
             908*x^12 - 410*x^14 + 221*x^16))/w2^6 + 
          (x^2*(221 - 410*x^2 + 908*x^4 + 626*x^6 + 2494*x^8 + 626*x^10 + 
             908*x^12 - 410*x^14 + 221*x^16))/w2^2 + 
          (6*(18 - 287*x^2 + 230*x^4 - 254*x^6 - 128*x^8 - 886*x^10 - 
             128*x^12 - 254*x^14 + 230*x^16 - 287*x^18 + 18*x^20))/w2^4))/
        w1^4))/w1^2 - (myq1^2*myq2^3*(1 + x^2)*
      (-18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2 - 
       (18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2)/w1^12 + 
       (8*x^4*(31 + 10*x^2 - 175*x^4 + 484*x^6 - 175*x^8 + 10*x^10 + 
          31*x^12 + (-310 + 368*x^2 + 166*x^4 - 880*x^6 + 166*x^8 + 
            368*x^10 - 310*x^12)/w2^2 + (31 + 10*x^2 - 175*x^4 + 484*x^6 - 
            175*x^8 + 10*x^10 + 31*x^12)/w2^4))/w1^10 + 
       (8*x^4*(31 + 10*x^2 - 175*x^4 + 484*x^6 - 175*x^8 + 10*x^10 + 
          31*x^12 + (-310 + 368*x^2 + 166*x^4 - 880*x^6 + 166*x^8 + 
            368*x^10 - 310*x^12)/w2^2 + (31 + 10*x^2 - 175*x^4 + 484*x^6 - 
            175*x^8 + 10*x^10 + 31*x^12)/w2^4))/w1^2 - 
       ((x + x^3)^2*(239 + 98*x^2 - 1553*x^4 + 4160*x^6 - 1553*x^8 + 
          98*x^10 + 239*x^12 + (-2030 + 892*x^2 + 5234*x^4 - 11648*x^6 + 
            5234*x^8 + 892*x^10 - 2030*x^12)/w2^2 + 
          (239 + 98*x^2 - 1553*x^4 + 4160*x^6 - 1553*x^8 + 98*x^10 + 
            239*x^12)/w2^4))/w1^8 - ((x + x^3)^2*(239 + 98*x^2 - 1553*x^4 + 
          4160*x^6 - 1553*x^8 + 98*x^10 + 239*x^12 + 
          (-2030 + 892*x^2 + 5234*x^4 - 11648*x^6 + 5234*x^8 + 892*x^10 - 
            2030*x^12)/w2^2 + (239 + 98*x^2 - 1553*x^4 + 4160*x^6 - 
            1553*x^8 + 98*x^10 + 239*x^12)/w2^4))/w1^4 + 
       (2*(x^2*(239 + 328*x^2 - 1180*x^4 + 2552*x^6 + 1306*x^8 + 2552*x^10 - 
            1180*x^12 + 328*x^14 + 239*x^16) + 
          (x^2*(239 + 328*x^2 - 1180*x^4 + 2552*x^6 + 1306*x^8 + 2552*x^10 - 
             1180*x^12 + 328*x^14 + 239*x^16))/w2^4 + 
          (216 - 3038*x^2 + 680*x^4 + 2008*x^6 - 3200*x^8 - 3700*x^10 - 
            3200*x^12 + 2008*x^14 + 680*x^16 - 3038*x^18 + 216*x^20)/w2^2))/
        w1^6))/w2^2 + (myq1^3*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12) + 
         (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + x^12))/w2^4 + 
         (212 - 370*x^2 + 76*x^4 + 596*x^6 + 76*x^8 - 370*x^10 + 212*x^12)/
          w2^2) + (2*x^4*(9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + 
            x^12) + (9*(1 + 5*x^2 - 25*x^4 + 14*x^6 - 25*x^8 + 5*x^10 + 
             x^12))/w2^4 + (212 - 370*x^2 + 76*x^4 + 596*x^6 + 76*x^8 - 
            370*x^10 + 212*x^12)/w2^2))/w1^8 - 
       ((x + x^3)^2*(9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
            x^12) + (9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
             x^12))/w2^4 - (2*(329 - 478*x^2 + 31*x^4 + 1532*x^6 + 31*x^8 - 
             478*x^10 + 329*x^12))/w2^2))/w1^6 - 
       ((x + x^3)^2*(9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
            x^12) + (9*(1 + 14*x^2 - 41*x^4 + 4*x^6 - 41*x^8 + 14*x^10 + 
             x^12))/w2^4 - (2*(329 - 478*x^2 + 31*x^4 + 1532*x^6 + 31*x^8 - 
             478*x^10 + 329*x^12))/w2^2))/w1^2 + 
       (4*(9*(x^2 + 9*x^4 - 17*x^6 - 9*x^8 - 40*x^10 - 9*x^12 - 17*x^14 + 
            9*x^16 + x^18) + (9*(x^2 + 9*x^4 - 17*x^6 - 9*x^8 - 40*x^10 - 
             9*x^12 - 17*x^14 + 9*x^16 + x^18))/w2^4 - 
          (275 - 104*x^2 - 109*x^4 + 982*x^6 + 1418*x^8 + 692*x^10 + 
            1418*x^12 + 982*x^14 - 109*x^16 - 104*x^18 + 275*x^20)/w2^2))/
        w1^4))/(w1*w2)))/(55296*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))*
   x^4*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (19*w1^3*w2^4*((72*myq1^6*(-1 + w1^(-2))*(-1 + x^2)^2*(1 + x^2)^3*
      (1 - 4*x^2 + 2*x^4 - 4*x^6 + x^8)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/
     (w1^4*w2^4) + (8*myq2^6*(-1 + w1^(-2))*(-1 + x^2)^2*(1 + x^2)*
      (2*x^4*(62 - 9*x^2 - 178*x^4 - 9*x^6 + 62*x^8) + 
       (2*x^4*(62 - 9*x^2 - 178*x^4 - 9*x^6 + 62*x^8))/w1^8 + 
       (x^2*(-97 - 284*x^2 + 277*x^4 + 640*x^6 + 277*x^8 - 284*x^10 - 
          97*x^12))/w1^6 + (x^2*(-97 - 284*x^2 + 277*x^4 + 640*x^6 + 
          277*x^8 - 284*x^10 - 97*x^12))/w1^2 + 
       (-27 + 302*x^2 + 176*x^4 - 338*x^6 - 802*x^8 - 338*x^10 + 176*x^12 + 
         302*x^14 - 27*x^16)/w1^4))/(w1^2*w2^4) + 
    (2*myq1*myq2^5*(-1 + w2^(-2))*x*(2*x^4*(-1 + x^2)^2*
        (115 - 54*x^2 - 410*x^4 - 54*x^6 + 115*x^8) + 
       (2*x^4*(-1 + x^2)^2*(115 - 54*x^2 - 410*x^4 - 54*x^6 + 115*x^8))/
        w1^12 + (2*x^2*(45 - 266*x^2 + 1216*x^4 + 554*x^6 - 1370*x^8 + 
          554*x^10 + 1216*x^12 - 266*x^14 + 45*x^16))/w1^10 + 
       (2*x^2*(45 - 266*x^2 + 1216*x^4 + 554*x^6 - 1370*x^8 + 554*x^10 + 
          1216*x^12 - 266*x^14 + 45*x^16))/w1^2 + 
       (2*(275 - 496*x^2 + 787*x^4 + 3080*x^6 + 1818*x^8 - 560*x^10 + 
          1818*x^12 + 3080*x^14 + 787*x^16 - 496*x^18 + 275*x^20))/w1^6 - 
       (311 - 478*x^2 + 521*x^4 + 4944*x^6 + 2480*x^8 - 1732*x^10 + 
         2480*x^12 + 4944*x^14 + 521*x^16 - 478*x^18 + 311*x^20)/w1^8 - 
       (311 - 478*x^2 + 521*x^4 + 4944*x^6 + 2480*x^8 - 1732*x^10 + 
         2480*x^12 + 4944*x^14 + 521*x^16 - 478*x^18 + 311*x^20)/w1^4))/
     (w1*w2^3) - (2*myq1^5*myq2*(-1 + w2^(-2))*x*(1 + x^2)^2*
      (9*x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
       (9*x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
       (2*x^2*(97 - 5*x^2 - 169*x^4 + 586*x^6 - 169*x^8 - 5*x^10 + 97*x^12))/
        w2^2 + (9*x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4) + 
         (9*x^4*(-1 + x^2)^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
         (2*x^2*(97 - 5*x^2 - 169*x^4 + 586*x^6 - 169*x^8 - 5*x^10 + 
            97*x^12))/w2^2)/w1^8 + 
       (2*(9*x^2*(-1 + x^2)^2*(2 + 9*x^2 + 2*x^4 + 9*x^6 + 2*x^8) + 
          (9*x^2*(-1 + x^2)^2*(2 + 9*x^2 + 2*x^4 + 9*x^6 + 2*x^8))/w2^4 - 
          (167 + 166*x^2 + 62*x^4 + 266*x^6 + 1270*x^8 + 266*x^10 + 62*x^12 + 
            166*x^14 + 167*x^16)/w2^2))/w1^4 + 
       (-18*x^2*(-1 + x^2)^2*(1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8) - 
         (18*x^2*(-1 + x^2)^2*(1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8))/w2^4 + 
         (203 + 216*x^2 + 340*x^4 - 504*x^6 + 2946*x^8 - 504*x^10 + 
           340*x^12 + 216*x^14 + 203*x^16)/w2^2)/w1^6 + 
       (-18*x^2*(-1 + x^2)^2*(1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8) - 
         (18*x^2*(-1 + x^2)^2*(1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8))/w2^4 + 
         (203 + 216*x^2 + 340*x^4 - 504*x^6 + 2946*x^8 - 504*x^10 + 
           340*x^12 + 216*x^14 + 203*x^16)/w2^2)/w1^2))/(w1^3*w2) - 
    (myq1^4*myq2^2*(-1 + w1^(-2))*(1 + x^2)*
      (2*x^4*(-9*x^2*(-1 + x^4)^2 - (9*x^2*(-1 + x^4)^2)/w2^8 + 
         (2*(44 + 47*x^2 + 100*x^4 + 50*x^6 + 100*x^8 + 47*x^10 + 44*x^12))/
          w2^6 + (2*(44 + 47*x^2 + 100*x^4 + 50*x^6 + 100*x^8 + 47*x^10 + 
            44*x^12))/w2^2 - (6*(112 - 149*x^2 - 64*x^4 + 490*x^6 - 64*x^8 - 
            149*x^10 + 112*x^12))/w2^4) + 
       (2*x^4*(-9*x^2*(-1 + x^4)^2 - (9*x^2*(-1 + x^4)^2)/w2^8 + 
          (2*(44 + 47*x^2 + 100*x^4 + 50*x^6 + 100*x^8 + 47*x^10 + 44*x^12))/
           w2^6 + (2*(44 + 47*x^2 + 100*x^4 + 50*x^6 + 100*x^8 + 47*x^10 + 
             44*x^12))/w2^2 - (6*(112 - 149*x^2 - 64*x^4 + 490*x^6 - 64*x^8 - 
             149*x^10 + 112*x^12))/w2^4))/w1^8 + 
       (x^2*(72*x^4*(-1 + x^4)^2 + (72*x^4*(-1 + x^4)^2)/w2^8 - 
          (203 + 2212*x^4 - 576*x^6 + 3234*x^8 - 576*x^10 + 2212*x^12 + 
            203*x^16)/w2^6 - (203 + 2212*x^4 - 576*x^6 + 3234*x^8 - 
            576*x^10 + 2212*x^12 + 203*x^16)/w2^2 + 
          (6*(221 + 24*x^2 - 284*x^4 + 168*x^6 + 2046*x^8 + 168*x^10 - 
             284*x^12 + 24*x^14 + 221*x^16))/w2^4))/w1^6 + 
       (x^2*(72*x^4*(-1 + x^4)^2 + (72*x^4*(-1 + x^4)^2)/w2^8 - 
          (203 + 2212*x^4 - 576*x^6 + 3234*x^8 - 576*x^10 + 2212*x^12 + 
            203*x^16)/w2^6 - (203 + 2212*x^4 - 576*x^6 + 3234*x^8 - 
            576*x^10 + 2212*x^12 + 203*x^16)/w2^2 + 
          (6*(221 + 24*x^2 - 284*x^4 + 168*x^6 + 2046*x^8 + 168*x^10 - 
             284*x^12 + 24*x^14 + 221*x^16))/w2^4))/w1^2 - 
       (2*(54*x^6*(-1 + x^4)^2 + (54*x^6*(-1 + x^4)^2)/w2^8 - 
          (x^2*(59 + 400*x^2 + 872*x^4 + 752*x^6 + 1018*x^8 + 752*x^10 + 
             872*x^12 + 400*x^14 + 59*x^16))/w2^6 - 
          (x^2*(59 + 400*x^2 + 872*x^4 + 752*x^6 + 1018*x^8 + 752*x^10 + 
             872*x^12 + 400*x^14 + 59*x^16))/w2^2 - 
          (6*(6 - 209*x^2 + 158*x^4 - 14*x^6 - 260*x^8 - 1090*x^10 - 
             260*x^12 - 14*x^14 + 158*x^16 - 209*x^18 + 6*x^20))/w2^4))/
        w1^4))/w1^2 - (myq1^2*myq2^4*(-1 + w1^(-2))*(1 + x^2)*
      (18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2 + 
       (18*(-1 + w2^(-2))^2*x^6*(-1 + x^4)^2)/w1^12 - 
       (8*x^4*(31 - 26*x^2 + 149*x^4 - 92*x^6 + 149*x^8 - 26*x^10 + 31*x^12 + 
          (-310 + 584*x^2 + 94*x^4 - 1168*x^6 + 94*x^8 + 584*x^10 - 310*x^12)/
           w2^2 + (31 - 26*x^2 + 149*x^4 - 92*x^6 + 149*x^8 - 26*x^10 + 
            31*x^12)/w2^4))/w1^10 - (8*x^4*(31 - 26*x^2 + 149*x^4 - 92*x^6 + 
          149*x^8 - 26*x^10 + 31*x^12 + (-310 + 584*x^2 + 94*x^4 - 1168*x^6 + 
            94*x^8 + 584*x^10 - 310*x^12)/w2^2 + (31 - 26*x^2 + 149*x^4 - 
            92*x^6 + 149*x^8 - 26*x^10 + 31*x^12)/w2^4))/w1^2 + 
       (x^2*(239 + 1186*x^4 + 1728*x^6 + 606*x^8 + 1728*x^10 + 1186*x^12 + 
          239*x^16 + (239 + 1186*x^4 + 1728*x^6 + 606*x^8 + 1728*x^10 + 
            1186*x^12 + 239*x^16)/w2^4 - (2*(1051 + 576*x^2 - 4798*x^4 + 
             3456*x^6 + 6342*x^8 + 3456*x^10 - 4798*x^12 + 576*x^14 + 
             1051*x^16))/w2^2))/w1^8 + 
       (x^2*(239 + 1186*x^4 + 1728*x^6 + 606*x^8 + 1728*x^10 + 1186*x^12 + 
          239*x^16 + (239 + 1186*x^4 + 1728*x^6 + 606*x^8 + 1728*x^10 + 
            1186*x^12 + 239*x^16)/w2^4 - (2*(1051 + 576*x^2 - 4798*x^4 + 
             3456*x^6 + 6342*x^8 + 3456*x^10 - 4798*x^12 + 576*x^14 + 
             1051*x^16))/w2^2))/w1^4 - 
       (2*(x^2*(95 + 328*x^2 + 260*x^4 + 2264*x^6 - 710*x^8 + 2264*x^10 + 
            260*x^12 + 328*x^14 + 95*x^16) + 
          (x^2*(95 + 328*x^2 + 260*x^4 + 2264*x^6 - 710*x^8 + 2264*x^10 + 
             260*x^12 + 328*x^14 + 95*x^16))/w2^4 + 
          (2*(90 - 1447*x^2 + 1474*x^4 + 1292*x^6 - 2428*x^8 - 3146*x^10 - 
             2428*x^12 + 1292*x^14 + 1474*x^16 - 1447*x^18 + 90*x^20))/w2^2))/
        w1^6))/w2^2 - (myq1^3*myq2^3*(-1 + w2^(-2))*x*
      (2*x^4*(9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12) + 
         (9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12))/w2^4 + 
         (2*(106 - 221*x^2 - 34*x^4 + 514*x^6 - 34*x^8 - 221*x^10 + 
            106*x^12))/w2^2) + 
       (2*x^4*(9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12) + 
          (9*(1 - 7*x^2 - 17*x^4 + 22*x^6 - 17*x^8 - 7*x^10 + x^12))/w2^4 + 
          (2*(106 - 221*x^2 - 34*x^4 + 514*x^6 - 34*x^8 - 221*x^10 + 
             106*x^12))/w2^2))/w1^12 + 
       (x^2*(-9*(1 + 16*x^2 - 112*x^4 - 80*x^6 + 62*x^8 - 80*x^10 - 
            112*x^12 + 16*x^14 + x^16) - (9*(1 + 16*x^2 - 112*x^4 - 80*x^6 + 
             62*x^8 - 80*x^10 - 112*x^12 + 16*x^14 + x^16))/w2^4 + 
          (2*(293 - 64*x^2 + 1224*x^4 + 928*x^6 - 442*x^8 + 928*x^10 + 
             1224*x^12 - 64*x^14 + 293*x^16))/w2^2))/w1^10 + 
       (x^2*(-9*(1 + 16*x^2 - 112*x^4 - 80*x^6 + 62*x^8 - 80*x^10 - 
            112*x^12 + 16*x^14 + x^16) - (9*(1 + 16*x^2 - 112*x^4 - 80*x^6 + 
             62*x^8 - 80*x^10 - 112*x^12 + 16*x^14 + x^16))/w2^4 + 
          (2*(293 - 64*x^2 + 1224*x^4 + 928*x^6 - 442*x^8 + 928*x^10 + 
             1224*x^12 - 64*x^14 + 293*x^16))/w2^2))/w1^2 + 
       (2*(9*x^2*(10 - x^2 - 121*x^4 - 79*x^6 + 22*x^8 - 79*x^10 - 121*x^12 - 
            x^14 + 10*x^16) + (9*x^2*(10 - x^2 - 121*x^4 - 79*x^6 + 22*x^8 - 
             79*x^10 - 121*x^12 - x^14 + 10*x^16))/w2^4 - 
          (2*(257 + 144*x^2 + 631*x^4 + 1579*x^6 + 1776*x^8 + 1810*x^10 + 
             1776*x^12 + 1579*x^14 + 631*x^16 + 144*x^18 + 257*x^20))/w2^2))/
        w1^8 + (2*(9*x^2*(10 - x^2 - 121*x^4 - 79*x^6 + 22*x^8 - 79*x^10 - 
            121*x^12 - x^14 + 10*x^16) + (9*x^2*(10 - x^2 - 121*x^4 - 
             79*x^6 + 22*x^8 - 79*x^10 - 121*x^12 - x^14 + 10*x^16))/w2^4 - 
          (2*(257 + 144*x^2 + 631*x^4 + 1579*x^6 + 1776*x^8 + 1810*x^10 + 
             1776*x^12 + 1579*x^14 + 631*x^16 + 144*x^18 + 257*x^20))/w2^2))/
        w1^4 + (2*(-9*x^2*(19 - 16*x^2 - 144*x^4 - 112*x^6 + 26*x^8 - 
            112*x^10 - 144*x^12 - 16*x^14 + 19*x^16) - 
          (9*x^2*(19 - 16*x^2 - 144*x^4 - 112*x^6 + 26*x^8 - 112*x^10 - 
             144*x^12 - 16*x^14 + 19*x^16))/w2^4 + 
          (884 + 278*x^2 + 2084*x^4 + 4752*x^6 + 5672*x^8 + 5492*x^10 + 
            5672*x^12 + 4752*x^14 + 2084*x^16 + 278*x^18 + 884*x^20)/w2^2))/
        w1^6))/(w1*w2)))/(110592*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
   x^4*(-1 + x^2)^5*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 (w1^2*(-1 + w2^(-2))*w2^3*((myq2^8*(-1 + w1^(-2))^4*x^3*(-1 + x^2)^4*
      (x^2*(-3 + 4*x^2 + 2*x^4 + 4*x^6 - 3*x^8) + 
       (x^2*(-3 + 4*x^2 + 2*x^4 + 4*x^6 - 3*x^8))/w2^4 + 
       (2*(1 - x^2 - x^4 - 2*x^6 - x^8 - x^10 + x^12))/w2^2))/(w1^2*w2^8) + 
    (myq1^8*(-1 + w2^(-2))^4*x^3*(2*x^6*(3 + 2*x^4 + 3*x^8) + 
       (2*x^6*(3 + 2*x^4 + 3*x^8))/w2^12 + 
       (x^4*(-21 + 14*x^2 - 43*x^4 + 4*x^6 - 43*x^8 + 14*x^10 - 21*x^12))/
        w2^10 + (x^4*(-21 + 14*x^2 - 43*x^4 + 4*x^6 - 43*x^8 + 14*x^10 - 
          21*x^12))/w2^2 + (2*x^2*(12 - 16*x^2 + 55*x^4 - 24*x^6 + 66*x^8 - 
          24*x^10 + 55*x^12 - 16*x^14 + 12*x^16))/w2^8 + 
       (2*x^2*(12 - 16*x^2 + 55*x^4 - 24*x^6 + 66*x^8 - 24*x^10 + 55*x^12 - 
          16*x^14 + 12*x^16))/w2^4 - (2*(5 - 12*x^2 + 56*x^4 - 54*x^6 + 
          115*x^8 - 60*x^10 + 115*x^12 - 54*x^14 + 56*x^16 - 12*x^18 + 
          5*x^20))/w2^6))/w1^6 - (2*myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (1 + x^2)*((-3*x^6*(5 - 4*x^2 + 9*x^4 - 4*x^6 + 9*x^8 - 4*x^10 + 
          5*x^12))/w2^14 - (3*x^6*(5 - 4*x^2 + 9*x^4 - 4*x^6 + 9*x^8 - 
          4*x^10 + 5*x^12))/w2^2 + 3*(x^8 + x^16) + (3*(x^8 + x^16))/w2^16 + 
       (3*x^4*(7 - 4*x^2 + 20*x^4 - 8*x^6 + 26*x^8 - 8*x^10 + 20*x^12 - 
          4*x^14 + 7*x^16))/w2^12 + (3*x^4*(7 - 4*x^2 + 20*x^4 - 8*x^6 + 
          26*x^8 - 8*x^10 + 20*x^12 - 4*x^14 + 7*x^16))/w2^4 - 
       (3*x^2*(4 + 23*x^4 - 12*x^6 + 55*x^8 - 28*x^10 + 55*x^12 - 12*x^14 + 
          23*x^16 + 4*x^20))/w2^10 - (3*x^2*(4 + 23*x^4 - 12*x^6 + 55*x^8 - 
          28*x^10 + 55*x^12 - 12*x^14 + 23*x^16 + 4*x^20))/w2^6 + 
       (1 + 16*x^2 - 12*x^4 + 120*x^6 - 95*x^8 + 256*x^10 - 152*x^12 + 
         256*x^14 - 95*x^16 + 120*x^18 - 12*x^20 + 16*x^22 + x^24)/w2^8))/
     (w1^5*w2) + (myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^2*
      (-1 + x^2)^2*(1 + x^2)*
      (-(x^2*(x^2*(-3 + 4*x^2 + 2*x^4 + 4*x^6 - 3*x^8) + 
          (x^2*(-3 + 4*x^2 + 2*x^4 + 4*x^6 - 3*x^8))/w2^4 + 
          (1 - 5*x^4 - 5*x^8 + x^12)/w2^2)) - 
       (x^2*(x^2*(-3 + 4*x^2 + 2*x^4 + 4*x^6 - 3*x^8) + 
          (x^2*(-3 + 4*x^2 + 2*x^4 + 4*x^6 - 3*x^8))/w2^4 + 
          (1 - 5*x^4 - 5*x^8 + x^12)/w2^2))/w1^4 + 
       (2*(x^2*(3 - 13*x^2 + 13*x^4 - 2*x^6 + 13*x^8 - 13*x^10 + 3*x^12) + 
          (x^2*(3 - 13*x^2 + 13*x^4 - 2*x^6 + 13*x^8 - 13*x^10 + 3*x^12))/
           w2^4 - (2 - 7*x^2 + 4*x^4 + 3*x^6 + 4*x^8 + 3*x^10 + 4*x^12 - 
            7*x^14 + 2*x^16)/w2^2))/w1^2))/(w1*w2^7) - 
    (myq1^4*myq2^4*x*(-1 + x^2)^2*(x^2*(2*x^4*(1 + x^2)^2*(1 + x^2 + x^4) + 
         (2*x^4*(1 + x^2)^2*(1 + x^2 + x^4))/w2^12 + 
         (-8 - 4*x^2 + 46*x^4 + 20*x^6 + 84*x^8 + 20*x^10 + 46*x^12 - 
           4*x^14 - 8*x^16)/w2^6 + (1 - 3*x^4 - 4*x^6 - 20*x^8 - 4*x^10 - 
           3*x^12 + x^16)/w2^10 + (1 - 3*x^4 - 4*x^6 - 20*x^8 - 4*x^10 - 
           3*x^12 + x^16)/w2^2 + (2*(2 - 4*x^2 - x^4 - 9*x^6 - 20*x^8 - 
            9*x^10 - x^12 - 4*x^14 + 2*x^16))/w2^8 + 
         (2*(2 - 4*x^2 - x^4 - 9*x^6 - 20*x^8 - 9*x^10 - x^12 - 4*x^14 + 
            2*x^16))/w2^4) + (x^2*(2*x^4*(1 + x^2)^2*(1 + x^2 + x^4) + 
          (2*x^4*(1 + x^2)^2*(1 + x^2 + x^4))/w2^12 + 
          (-8 - 4*x^2 + 46*x^4 + 20*x^6 + 84*x^8 + 20*x^10 + 46*x^12 - 
            4*x^14 - 8*x^16)/w2^6 + (1 - 3*x^4 - 4*x^6 - 20*x^8 - 4*x^10 - 
            3*x^12 + x^16)/w2^10 + (1 - 3*x^4 - 4*x^6 - 20*x^8 - 4*x^10 - 
            3*x^12 + x^16)/w2^2 + (2*(2 - 4*x^2 - x^4 - 9*x^6 - 20*x^8 - 
             9*x^10 - x^12 - 4*x^14 + 2*x^16))/w2^8 + 
          (2*(2 - 4*x^2 - x^4 - 9*x^6 - 20*x^8 - 9*x^10 - x^12 - 4*x^14 + 
             2*x^16))/w2^4))/w1^8 - 
       (x^4*(15 + 14*x^2 + 33*x^4 + 20*x^6 + 33*x^8 + 14*x^10 + 15*x^12) + 
         (x^4*(15 + 14*x^2 + 33*x^4 + 20*x^6 + 33*x^8 + 14*x^10 + 15*x^12))/
          w2^12 + (x^2*(-56 + 369*x^2 + 626*x^4 + 919*x^6 + 1132*x^8 + 
            919*x^10 + 626*x^12 + 369*x^14 - 56*x^16))/w2^8 + 
         (x^2*(-56 + 369*x^2 + 626*x^4 + 919*x^6 + 1132*x^8 + 919*x^10 + 
            626*x^12 + 369*x^14 - 56*x^16))/w2^4 - 
         (2*x^2*(5 + 21*x^2 + 177*x^4 + 75*x^6 + 212*x^8 + 75*x^10 + 
            177*x^12 + 21*x^14 + 5*x^16))/w2^10 - 
         (2*x^2*(5 + 21*x^2 + 177*x^4 + 75*x^6 + 212*x^8 + 75*x^10 + 
            177*x^12 + 21*x^14 + 5*x^16))/w2^2 + 
         (4*(4 + 6*x^2 - 73*x^4 - 331*x^6 - 199*x^8 - 542*x^10 - 199*x^12 - 
            331*x^14 - 73*x^16 + 6*x^18 + 4*x^20))/w2^6)/w1^4 + 
       (3*x^4*(3 + 5*x^4 + 5*x^8 + 3*x^12) + 
         (3*x^4*(3 + 5*x^4 + 5*x^8 + 3*x^12))/w2^12 + 
         (x^2*(-28 + 191*x^2 + 288*x^4 + 505*x^6 + 600*x^8 + 505*x^10 + 
            288*x^12 + 191*x^14 - 28*x^16))/w2^8 + 
         (x^2*(-28 + 191*x^2 + 288*x^4 + 505*x^6 + 600*x^8 + 505*x^10 + 
            288*x^12 + 191*x^14 - 28*x^16))/w2^4 - 
         (x^2*(7 + 24*x^2 + 156*x^4 + 88*x^6 + 186*x^8 + 88*x^10 + 156*x^12 + 
            24*x^14 + 7*x^16))/w2^10 - (x^2*(7 + 24*x^2 + 156*x^4 + 88*x^6 + 
            186*x^8 + 88*x^10 + 156*x^12 + 24*x^14 + 7*x^16))/w2^2 + 
         (2*(4 + 7*x^2 - 68*x^4 - 340*x^6 - 224*x^8 - 582*x^10 - 224*x^12 - 
            340*x^14 - 68*x^16 + 7*x^18 + 4*x^20))/w2^6)/w1^6 + 
       (3*x^4*(3 + 5*x^4 + 5*x^8 + 3*x^12) + 
         (3*x^4*(3 + 5*x^4 + 5*x^8 + 3*x^12))/w2^12 + 
         (x^2*(-28 + 191*x^2 + 288*x^4 + 505*x^6 + 600*x^8 + 505*x^10 + 
            288*x^12 + 191*x^14 - 28*x^16))/w2^8 + 
         (x^2*(-28 + 191*x^2 + 288*x^4 + 505*x^6 + 600*x^8 + 505*x^10 + 
            288*x^12 + 191*x^14 - 28*x^16))/w2^4 - 
         (x^2*(7 + 24*x^2 + 156*x^4 + 88*x^6 + 186*x^8 + 88*x^10 + 156*x^12 + 
            24*x^14 + 7*x^16))/w2^10 - (x^2*(7 + 24*x^2 + 156*x^4 + 88*x^6 + 
            186*x^8 + 88*x^10 + 156*x^12 + 24*x^14 + 7*x^16))/w2^2 + 
         (2*(4 + 7*x^2 - 68*x^4 - 340*x^6 - 224*x^8 - 582*x^10 - 224*x^12 - 
            340*x^14 - 68*x^16 + 7*x^18 + 4*x^20))/w2^6)/w1^2))/(w1^2*w2^4) - 
    (myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      (-2*x^4*(-(x^4*(1 + 4*x^4 + x^8)) - (x^4 + 4*x^8 + x^12)/w2^8 - 
         (2*x^2*(5 - 5*x^2 + 13*x^4 - 8*x^6 + 13*x^8 - 5*x^10 + 5*x^12))/
          w2^4 + (1 + 6*x^4 + 2*x^6 + 6*x^8 + 2*x^10 + 6*x^12 + x^16)/w2^6 + 
         (1 + 6*x^4 + 2*x^6 + 6*x^8 + 2*x^10 + 6*x^12 + x^16)/w2^2) - 
       (2*x^4*(-(x^4*(1 + 4*x^4 + x^8)) - (x^4 + 4*x^8 + x^12)/w2^8 - 
          (2*x^2*(5 - 5*x^2 + 13*x^4 - 8*x^6 + 13*x^8 - 5*x^10 + 5*x^12))/
           w2^4 + (1 + 6*x^4 + 2*x^6 + 6*x^8 + 2*x^10 + 6*x^12 + x^16)/w2^6 + 
          (1 + 6*x^4 + 2*x^6 + 6*x^8 + 2*x^10 + 6*x^12 + x^16)/w2^2))/w1^8 + 
       (x^2*(-(x^2*(3 + 4*x^2 - 8*x^4 + 20*x^6 + 10*x^8 + 20*x^10 - 8*x^12 + 
             4*x^14 + 3*x^16)) - (x^2*(3 + 4*x^2 - 8*x^4 + 20*x^6 + 10*x^8 + 
             20*x^10 - 8*x^12 + 4*x^14 + 3*x^16))/w2^8 + 
          (2*(1 - 19*x^2 - 27*x^4 + 64*x^6 - 158*x^8 + 134*x^10 - 158*x^12 + 
             64*x^14 - 27*x^16 - 19*x^18 + x^20))/w2^4 + 
          (1 + 10*x^2 + 57*x^4 - 88*x^6 + 150*x^8 - 68*x^10 + 150*x^12 - 
            88*x^14 + 57*x^16 + 10*x^18 + x^20)/w2^6 + 
          (1 + 10*x^2 + 57*x^4 - 88*x^6 + 150*x^8 - 68*x^10 + 150*x^12 - 
            88*x^14 + 57*x^16 + 10*x^18 + x^20)/w2^2))/w1^6 + 
       (x^2*(-(x^2*(3 + 4*x^2 - 8*x^4 + 20*x^6 + 10*x^8 + 20*x^10 - 8*x^12 + 
             4*x^14 + 3*x^16)) - (x^2*(3 + 4*x^2 - 8*x^4 + 20*x^6 + 10*x^8 + 
             20*x^10 - 8*x^12 + 4*x^14 + 3*x^16))/w2^8 + 
          (2*(1 - 19*x^2 - 27*x^4 + 64*x^6 - 158*x^8 + 134*x^10 - 158*x^12 + 
             64*x^14 - 27*x^16 - 19*x^18 + x^20))/w2^4 + 
          (1 + 10*x^2 + 57*x^4 - 88*x^6 + 150*x^8 - 68*x^10 + 150*x^12 - 
            88*x^14 + 57*x^16 + 10*x^18 + x^20)/w2^6 + 
          (1 + 10*x^2 + 57*x^4 - 88*x^6 + 150*x^8 - 68*x^10 + 150*x^12 - 
            88*x^14 + 57*x^16 + 10*x^18 + x^20)/w2^2))/w1^2 + 
       (2*(x^4*(1 + 16*x^2 - 34*x^4 + 40*x^6 - 10*x^8 + 40*x^10 - 34*x^12 + 
            16*x^14 + x^16) + (x^4*(1 + 16*x^2 - 34*x^4 + 40*x^6 - 10*x^8 + 
             40*x^10 - 34*x^12 + 16*x^14 + x^16))/w2^8 - 
          (x^2 + 4*x^4 + 89*x^6 - 180*x^8 + 242*x^10 - 168*x^12 + 242*x^14 - 
            180*x^16 + 89*x^18 + 4*x^20 + x^22)/w2^6 - 
          (x^2 + 4*x^4 + 89*x^6 - 180*x^8 + 242*x^10 - 168*x^12 + 242*x^14 - 
            180*x^16 + 89*x^18 + 4*x^20 + x^22)/w2^2 + 
          (1 - 10*x^2 + 64*x^4 + 2*x^6 - 93*x^8 + 240*x^10 - 192*x^12 + 
            240*x^14 - 93*x^16 + 2*x^18 + 64*x^20 - 10*x^22 + x^24)/w2^4))/
        w1^4))/(w1*w2^5) + (myq1^2*myq2^6*(-1 + w1^(-2))^2*x*
      ((-1 + w2^(-2))^2*x^4*(1 + x^4)^2*(2*x^4 + (2*x^4)/w2^4 - 
         (1 + 2*x^2 - 2*x^4 + 2*x^6 + x^8)/w2^2) + 
       ((-1 + w2^(-2))^2*x^4*(1 + x^4)^2*(2*x^4 + (2*x^4)/w2^4 - 
          (1 + 2*x^2 - 2*x^4 + 2*x^6 + x^8)/w2^2))/w1^8 + 
       (x^2*(-((x + x^3)^2*(6 - 17*x^2 + 22*x^4 - 14*x^6 + 22*x^8 - 17*x^10 + 
             6*x^12)) - ((x + x^3)^2*(6 - 17*x^2 + 22*x^4 - 14*x^6 + 22*x^8 - 
             17*x^10 + 6*x^12))/w2^8 - (2*(2 + 15*x^2 - 9*x^4 - 14*x^6 + 
             63*x^8 - 18*x^10 + 63*x^12 - 14*x^14 - 9*x^16 + 15*x^18 + 
             2*x^20))/w2^4 + (2 + 17*x^2 + 2*x^4 - 36*x^6 + 60*x^8 + 
            38*x^10 + 60*x^12 - 36*x^14 + 2*x^16 + 17*x^18 + 2*x^20)/w2^6 + 
          (2 + 17*x^2 + 2*x^4 - 36*x^6 + 60*x^8 + 38*x^10 + 60*x^12 - 
            36*x^14 + 2*x^16 + 17*x^18 + 2*x^20)/w2^2))/w1^6 + 
       (x^2*(-((x + x^3)^2*(6 - 17*x^2 + 22*x^4 - 14*x^6 + 22*x^8 - 17*x^10 + 
             6*x^12)) - ((x + x^3)^2*(6 - 17*x^2 + 22*x^4 - 14*x^6 + 22*x^8 - 
             17*x^10 + 6*x^12))/w2^8 - (2*(2 + 15*x^2 - 9*x^4 - 14*x^6 + 
             63*x^8 - 18*x^10 + 63*x^12 - 14*x^14 - 9*x^16 + 15*x^18 + 
             2*x^20))/w2^4 + (2 + 17*x^2 + 2*x^4 - 36*x^6 + 60*x^8 + 
            38*x^10 + 60*x^12 - 36*x^14 + 2*x^16 + 17*x^18 + 2*x^20)/w2^6 + 
          (2 + 17*x^2 + 2*x^4 - 36*x^6 + 60*x^8 + 38*x^10 + 60*x^12 - 
            36*x^14 + 2*x^16 + 17*x^18 + 2*x^20)/w2^2))/w1^2 + 
       (x^2*(-3 + 20*x^2 + 3*x^4 - 64*x^6 + 48*x^8 + 40*x^10 + 48*x^12 - 
           64*x^14 + 3*x^16 + 20*x^18 - 3*x^20) + 
         (x^2*(-3 + 20*x^2 + 3*x^4 - 64*x^6 + 48*x^8 + 40*x^10 + 48*x^12 - 
            64*x^14 + 3*x^16 + 20*x^18 - 3*x^20))/w2^8 - 
         (2*x^2*(5 - 76*x^2 + 95*x^4 - 16*x^6 - 36*x^8 - 88*x^10 - 36*x^12 - 
            16*x^14 + 95*x^16 - 76*x^18 + 5*x^20))/w2^4 + 
         (2*(1 - 4*x^2 - 14*x^4 - 42*x^6 + 167*x^8 - 202*x^10 + 92*x^12 - 
            202*x^14 + 167*x^16 - 42*x^18 - 14*x^20 - 4*x^22 + x^24))/w2^6 + 
         (2*(1 - 4*x^2 - 14*x^4 - 42*x^6 + 167*x^8 - 202*x^10 + 92*x^12 - 
            202*x^14 + 167*x^16 - 42*x^18 - 14*x^20 - 4*x^22 + x^24))/w2^2)/
        w1^4))/w2^6 + (myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      (2*x^2*((x^2*(-3 + x^2 - 20*x^4 - 9*x^6 - 10*x^8 - 9*x^10 - 20*x^12 + 
            x^14 - 3*x^16))/w2^10 + (x^2*(-3 + x^2 - 20*x^4 - 9*x^6 - 
            10*x^8 - 9*x^10 - 20*x^12 + x^14 - 3*x^16))/w2^2 + 
         2*(x^4 + 2*x^8 + 2*x^12 + x^16) + (2*(x^4 + 2*x^8 + 2*x^12 + x^16))/
          w2^12 - (2*x^2*(15 - 35*x^2 + 88*x^4 - 69*x^6 + 122*x^8 - 69*x^10 + 
            88*x^12 - 35*x^14 + 15*x^16))/w2^6 + 
         (3 - 6*x^2 + 37*x^4 - 12*x^6 + 50*x^8 + 36*x^10 + 50*x^12 - 
           12*x^14 + 37*x^16 - 6*x^18 + 3*x^20)/w2^8 + 
         (3 - 6*x^2 + 37*x^4 - 12*x^6 + 50*x^8 + 36*x^10 + 50*x^12 - 
           12*x^14 + 37*x^16 - 6*x^18 + 3*x^20)/w2^4) + 
       (2*x^2*((x^2*(-3 + x^2 - 20*x^4 - 9*x^6 - 10*x^8 - 9*x^10 - 20*x^12 + 
             x^14 - 3*x^16))/w2^10 + (x^2*(-3 + x^2 - 20*x^4 - 9*x^6 - 
             10*x^8 - 9*x^10 - 20*x^12 + x^14 - 3*x^16))/w2^2 + 
          2*(x^4 + 2*x^8 + 2*x^12 + x^16) + (2*(x^4 + 2*x^8 + 2*x^12 + x^16))/
           w2^12 - (2*x^2*(15 - 35*x^2 + 88*x^4 - 69*x^6 + 122*x^8 - 
             69*x^10 + 88*x^12 - 35*x^14 + 15*x^16))/w2^6 + 
          (3 - 6*x^2 + 37*x^4 - 12*x^6 + 50*x^8 + 36*x^10 + 50*x^12 - 
            12*x^14 + 37*x^16 - 6*x^18 + 3*x^20)/w2^8 + 
          (3 - 6*x^2 + 37*x^4 - 12*x^6 + 50*x^8 + 36*x^10 + 50*x^12 - 
            12*x^14 + 37*x^16 - 6*x^18 + 3*x^20)/w2^4))/w1^4 - 
       (x^6*(1 + x^2)^2*(3 - 8*x^2 + 22*x^4 - 8*x^6 + 3*x^8) + 
         (x^6*(1 + x^2)^2*(3 - 8*x^2 + 22*x^4 - 8*x^6 + 3*x^8))/w2^12 + 
         (x^4*(-21 + 98*x^2 - 204*x^4 + 118*x^6 - 270*x^8 + 118*x^10 - 
            204*x^12 + 98*x^14 - 21*x^16))/w2^10 + 
         (x^4*(-21 + 98*x^2 - 204*x^4 + 118*x^6 - 270*x^8 + 118*x^10 - 
            204*x^12 + 98*x^14 - 21*x^16))/w2^2 + 
         (x^2*(24 - 76*x^2 + 85*x^4 + 18*x^6 + 135*x^8 + 348*x^10 + 
            135*x^12 + 18*x^14 + 85*x^16 - 76*x^18 + 24*x^20))/w2^8 + 
         (x^2*(24 - 76*x^2 + 85*x^4 + 18*x^6 + 135*x^8 + 348*x^10 + 
            135*x^12 + 18*x^14 + 85*x^16 - 76*x^18 + 24*x^20))/w2^4 - 
         (2*(2 - 4*x^2 + 59*x^4 - 258*x^6 + 546*x^8 - 546*x^10 + 882*x^12 - 
            546*x^14 + 546*x^16 - 258*x^18 + 59*x^20 - 4*x^22 + 2*x^24))/
          w2^6)/w1^2))/(w1^3*w2^3) + 
    (myq1^6*myq2^2*x*(x^6*(-2*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 
           3*x^12) - (2*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 
            3*x^12))/w1^4 + (9 - 22*x^2 + 31*x^4 + 12*x^6 + 31*x^8 - 
           22*x^10 + 9*x^12)/w1^2) + 
       (x^6*(-2*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12) - 
          (2*(3 - 5*x^2 + 9*x^4 - 2*x^6 + 9*x^8 - 5*x^10 + 3*x^12))/w1^4 + 
          (9 - 22*x^2 + 31*x^4 + 12*x^6 + 31*x^8 - 22*x^10 + 9*x^12)/w1^2))/
        w2^16 + (x^4*(6 - 20*x^2 + 84*x^4 - 20*x^6 + 92*x^8 - 20*x^10 + 
          84*x^12 - 20*x^14 + 6*x^16 + (-11 + 76*x^2 - 180*x^4 + 68*x^6 - 
            290*x^8 + 68*x^10 - 180*x^12 + 76*x^14 - 11*x^16)/w1^2 + 
          (6 - 20*x^2 + 84*x^4 - 20*x^6 + 92*x^8 - 20*x^10 + 84*x^12 - 
            20*x^14 + 6*x^16)/w1^4))/w2^14 + 
       (x^4*(6 - 20*x^2 + 84*x^4 - 20*x^6 + 92*x^8 - 20*x^10 + 84*x^12 - 
          20*x^14 + 6*x^16 + (-11 + 76*x^2 - 180*x^4 + 68*x^6 - 290*x^8 + 
            68*x^10 - 180*x^12 + 76*x^14 - 11*x^16)/w1^2 + 
          (6 - 20*x^2 + 84*x^4 - 20*x^6 + 92*x^8 - 20*x^10 + 84*x^12 - 
            20*x^14 + 6*x^16)/w1^4))/w2^2 + 
       (2*x^4*((-35 + 54*x^2 + 8*x^4 + 234*x^6 + 150*x^8 + 234*x^10 + 
            8*x^12 + 54*x^14 - 35*x^16)/w1^2 + 2*(7 - 29*x^2 + 8*x^4 - 
            71*x^6 + 2*x^8 - 71*x^10 + 8*x^12 - 29*x^14 + 7*x^16) + 
          (2*(7 - 29*x^2 + 8*x^4 - 71*x^6 + 2*x^8 - 71*x^10 + 8*x^12 - 
             29*x^14 + 7*x^16))/w1^4))/w2^12 + 
       (2*x^4*((-35 + 54*x^2 + 8*x^4 + 234*x^6 + 150*x^8 + 234*x^10 + 
            8*x^12 + 54*x^14 - 35*x^16)/w1^2 + 2*(7 - 29*x^2 + 8*x^4 - 
            71*x^6 + 2*x^8 - 71*x^10 + 8*x^12 - 29*x^14 + 7*x^16) + 
          (2*(7 - 29*x^2 + 8*x^4 - 71*x^6 + 2*x^8 - 71*x^10 + 8*x^12 - 
             29*x^14 + 7*x^16))/w1^4))/w2^4 + 
       (-6 + 14*x^4 + 20*x^6 + 306*x^8 + 20*x^10 + 636*x^12 + 20*x^14 + 
         306*x^16 + 20*x^18 + 14*x^20 - 6*x^24 + 
         (-6 + 14*x^4 + 20*x^6 + 306*x^8 + 20*x^10 + 636*x^12 + 20*x^14 + 
           306*x^16 + 20*x^18 + 14*x^20 - 6*x^24)/w1^4 + 
         (12 + 19*x^4 + 180*x^6 - 792*x^8 + 188*x^10 - 1902*x^12 + 188*x^14 - 
           792*x^16 + 180*x^18 + 19*x^20 + 12*x^24)/w1^2)/w2^10 + 
       (-6 + 14*x^4 + 20*x^6 + 306*x^8 + 20*x^10 + 636*x^12 + 20*x^14 + 
         306*x^16 + 20*x^18 + 14*x^20 - 6*x^24 + 
         (-6 + 14*x^4 + 20*x^6 + 306*x^8 + 20*x^10 + 636*x^12 + 20*x^14 + 
           306*x^16 + 20*x^18 + 14*x^20 - 6*x^24)/w1^4 + 
         (12 + 19*x^4 + 180*x^6 - 792*x^8 + 188*x^10 - 1902*x^12 + 188*x^14 - 
           792*x^16 + 180*x^18 + 19*x^20 + 12*x^24)/w1^2)/w2^6 + 
       (2*(2*(4 - 8*x^2 + 6*x^4 - 11*x^6 - 89*x^8 - 25*x^10 - 174*x^12 - 
            25*x^14 - 89*x^16 - 11*x^18 + 6*x^20 - 8*x^22 + 4*x^24) + 
          (2*(4 - 8*x^2 + 6*x^4 - 11*x^6 - 89*x^8 - 25*x^10 - 174*x^12 - 
             25*x^14 - 89*x^16 - 11*x^18 + 6*x^20 - 8*x^22 + 4*x^24))/w1^4 - 
          (16 - 32*x^2 + 58*x^4 + 85*x^6 - 470*x^8 + 51*x^10 - 1096*x^12 + 
            51*x^14 - 470*x^16 + 85*x^18 + 58*x^20 - 32*x^22 + 16*x^24)/
           w1^2))/w2^8))/(w1^4*w2^2)))/(256*myq1*(myq1^2 - myq2^2)^2*x^4*
   (-1 + x^2)^3*((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + 
     (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) + 
 (w1^2*w2^5*((-144*myq2^8*(-1 + x^2)^4*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1^2*w2^8) + 
    (144*myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (-1 + x^2 - x^4 + x^6)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/
     (w1*w2^7) - (8*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (-1 + x^2)^2*(1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
      ((-1 + x^2)^2*(845 + 1654*x^2 + 845*x^4) + 
       ((-1 + x^2)^2*(845 + 1654*x^2 + 845*x^4))/w2^4 - 
       (8*(209 - 9*x^2 - 409*x^4 - 9*x^6 + 209*x^8))/w2^2))/(w1*w2^5) - 
    (3*myq1^8*(-1 + x^2)^4*(3*x^8 + (3*x^8)/w2^24 + 
       (x^6*(59 + 130*x^2 + 59*x^4))/w2^22 + (x^6*(59 + 130*x^2 + 59*x^4))/
        w2^2 - (x^4*(109 + 390*x^2 + 556*x^4 + 390*x^6 + 109*x^8))/w2^20 - 
       (x^4*(109 + 390*x^2 + 556*x^4 + 390*x^6 + 109*x^8))/w2^4 + 
       (x^2*(41 + 366*x^2 + 798*x^4 + 1006*x^6 + 798*x^8 + 366*x^10 + 
          41*x^12))/w2^18 + (x^2*(41 + 366*x^2 + 798*x^4 + 1006*x^6 + 
          798*x^8 + 366*x^10 + 41*x^12))/w2^6 + 
       (12 - 106*x^2 - 200*x^4 - 462*x^6 - 427*x^8 - 462*x^10 - 200*x^12 - 
         106*x^14 + 12*x^16)/w2^16 + (12 - 106*x^2 - 200*x^4 - 462*x^6 - 
         427*x^8 - 462*x^10 - 200*x^12 - 106*x^14 + 12*x^16)/w2^8 - 
       (48 + 41*x^2 + 558*x^4 + 857*x^6 + 1424*x^8 + 857*x^10 + 558*x^12 + 
         41*x^14 + 48*x^16)/w2^14 - (48 + 41*x^2 + 558*x^4 + 857*x^6 + 
         1424*x^8 + 857*x^10 + 558*x^12 + 41*x^14 + 48*x^16)/w2^10 + 
       (2*(60 + 10*x^2 + 693*x^4 + 564*x^6 + 1604*x^8 + 564*x^10 + 693*x^12 + 
          10*x^14 + 60*x^16))/w2^12))/w1^2 + 
    (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)*
      (18*x^6*(1 + x^2)^2 + (18*x^6*(1 + x^2)^2)/w2^20 - 
       (x^4*(1609 + 36*x^2 - 3110*x^4 + 36*x^6 + 1609*x^8))/w2^18 - 
       (x^4*(1609 + 36*x^2 - 3110*x^4 + 36*x^6 + 1609*x^8))/w2^2 + 
       (2*x^2*(1600 - 36*x^2 - 1627*x^4 + 162*x^6 - 1627*x^8 - 36*x^10 + 
          1600*x^12))/w2^16 + (2*x^2*(1600 - 36*x^2 - 1627*x^4 + 162*x^6 - 
          1627*x^8 - 36*x^10 + 1600*x^12))/w2^4 - 
       (4*(45 + 692*x^2 + 198*x^4 - 1133*x^6 + 432*x^8 - 1133*x^10 + 
          198*x^12 + 692*x^14 + 45*x^16))/w2^12 - 
       (4*(45 + 692*x^2 + 198*x^4 - 1133*x^6 + 432*x^8 - 1133*x^10 + 
          198*x^12 + 692*x^14 + 45*x^16))/w2^8 - 
       (1573 + 36*x^2 - 324*x^4 + 540*x^6 - 3794*x^8 + 540*x^10 - 324*x^12 + 
         36*x^14 + 1573*x^16)/w2^14 - (1573 + 36*x^2 - 324*x^4 + 540*x^6 - 
         3794*x^8 + 540*x^10 - 324*x^12 + 36*x^14 + 1573*x^16)/w2^6 + 
       (2*(1825 - 684*x^2 + 2725*x^4 - 1584*x^6 - 4528*x^8 - 1584*x^10 + 
          2725*x^12 - 684*x^14 + 1825*x^16))/w2^10))/(w1*w2) + 
    (myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)*
      (x^4*(1681 - 144*x^2 - 3398*x^4 - 144*x^6 + 1681*x^8) + 
       (x^4*(1681 - 144*x^2 - 3398*x^4 - 144*x^6 + 1681*x^8))/w2^16 - 
       (4*x^2*(827 - 1618*x^2 - 899*x^4 + 3020*x^6 - 899*x^8 - 1618*x^10 + 
          827*x^12))/w2^14 - (4*x^2*(827 - 1618*x^2 - 899*x^4 + 3020*x^6 - 
          899*x^8 - 1618*x^10 + 827*x^12))/w2^2 + 
       (4*(1645 + 7335*x^2 + 4206*x^4 - 6399*x^6 - 12782*x^8 - 6399*x^10 + 
          4206*x^12 + 7335*x^14 + 1645*x^16))/w2^10 + 
       (4*(1645 + 7335*x^2 + 4206*x^4 - 6399*x^6 - 12782*x^8 - 6399*x^10 + 
          4206*x^12 + 7335*x^14 + 1645*x^16))/w2^6 + 
       (1663 - 13196*x^2 - 11828*x^4 + 11324*x^6 + 21338*x^8 + 11324*x^10 - 
         11828*x^12 - 13196*x^14 + 1663*x^16)/w2^12 + 
       (1663 - 13196*x^2 - 11828*x^4 + 11324*x^6 + 21338*x^8 + 11324*x^10 - 
         11828*x^12 - 13196*x^14 + 1663*x^16)/w2^4 - 
       (2*(8315 + 12548*x^2 + 13725*x^4 - 11684*x^6 - 44260*x^8 - 
          11684*x^10 + 13725*x^12 + 12548*x^14 + 8315*x^16))/w2^8))/
     (w1*w2^3) + (144*myq1^2*myq2^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
      (x^2*(1 - 4*x^2 - 21*x^4 + 24*x^6 - 21*x^8 - 4*x^10 + x^12 + 
         (-6 + 16*x^2 + 30*x^4 - 32*x^6 + 30*x^8 + 16*x^10 - 6*x^12)/w2^2 + 
         (1 - 4*x^2 - 21*x^4 + 24*x^6 - 21*x^8 - 4*x^10 + x^12)/w2^4) + 
       (x^2*(1 - 4*x^2 - 21*x^4 + 24*x^6 - 21*x^8 - 4*x^10 + x^12 + 
          (-6 + 16*x^2 + 30*x^4 - 32*x^6 + 30*x^8 + 16*x^10 - 6*x^12)/w2^2 + 
          (1 - 4*x^2 - 21*x^4 + 24*x^6 - 21*x^8 - 4*x^10 + x^12)/w2^4))/
        w1^4 + (2*(1 - 6*x^2 + 18*x^4 - 2*x^6 + 2*x^8 - 2*x^10 + 18*x^12 - 
          6*x^14 + x^16 + (4*x^2*(2 - 7*x^2 - 2*x^4 + 2*x^6 - 2*x^8 - 
             7*x^10 + 2*x^12))/w2^2 + (1 - 6*x^2 + 18*x^4 - 2*x^6 + 2*x^8 - 
            2*x^10 + 18*x^12 - 6*x^14 + x^16)/w2^4))/w1^2))/w2^6 - 
    (2*myq1^4*myq2^4*(2*(x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*
        (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 1187*x^8 - 1690*x^10 + 
         827*x^12 - (4*(-1 + x^2)^2*(845 - 1546*x^4 + 845*x^8))/w2^6 - 
         (4*(-1 + x^2)^2*(845 - 1546*x^4 + 845*x^8))/w2^2 + 
         (6*(803 - 1594*x^2 - 683*x^4 + 3092*x^6 - 683*x^8 - 1594*x^10 + 
            803*x^12))/w2^4 + (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 
           1187*x^8 - 1690*x^10 + 827*x^12)/w2^8) + 
       (2*(x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*(827 - 1690*x^2 - 1187*x^4 + 
          3668*x^6 - 1187*x^8 - 1690*x^10 + 827*x^12 - 
          (4*(-1 + x^2)^2*(845 - 1546*x^4 + 845*x^8))/w2^6 - 
          (4*(-1 + x^2)^2*(845 - 1546*x^4 + 845*x^8))/w2^2 + 
          (6*(803 - 1594*x^2 - 683*x^4 + 3092*x^6 - 683*x^8 - 1594*x^10 + 
             803*x^12))/w2^4 + (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 
            1187*x^8 - 1690*x^10 + 827*x^12)/w2^8))/w1^4 + 
       (2*x^4*(36 - 2743*x^2 + 5738*x^4 + 2311*x^6 - 9820*x^8 + 2311*x^10 + 
           5738*x^12 - 2743*x^14 + 36*x^16) + 
         (2*x^4*(36 - 2743*x^2 + 5738*x^4 + 2311*x^6 - 9820*x^8 + 2311*x^10 + 
            5738*x^12 - 2743*x^14 + 36*x^16))/w2^16 - 
         ((x + x^3)^2*(117 - 10936*x^2 + 23168*x^4 + 6040*x^6 - 35050*x^8 + 
            6040*x^10 + 23168*x^12 - 10936*x^14 + 117*x^16))/w2^14 - 
         ((x + x^3)^2*(117 - 10936*x^2 + 23168*x^4 + 6040*x^6 - 35050*x^8 + 
            6040*x^10 + 23168*x^12 - 10936*x^14 + 117*x^16))/w2^2 + 
         ((1 + x^2)^2*(72 + 19325*x^2 - 6544*x^4 - 64608*x^6 + 13096*x^8 + 
            79046*x^10 + 13096*x^12 - 64608*x^14 - 6544*x^16 + 19325*x^18 + 
            72*x^20))/w2^10 + ((1 + x^2)^2*(72 + 19325*x^2 - 6544*x^4 - 
            64608*x^6 + 13096*x^8 + 79046*x^10 + 13096*x^12 - 64608*x^14 - 
            6544*x^16 + 19325*x^18 + 72*x^20))/w2^6 + 
         (4*(45 - 7554*x^2 - 5414*x^4 + 13461*x^6 + 37817*x^8 - 12387*x^10 - 
            56256*x^12 - 12387*x^14 + 37817*x^16 + 13461*x^18 - 5414*x^20 - 
            7554*x^22 + 45*x^24))/w2^8 + (54 - 5396*x^2 - 29100*x^4 + 
           32588*x^6 + 85994*x^8 - 31800*x^10 - 97768*x^12 - 31800*x^14 + 
           85994*x^16 + 32588*x^18 - 29100*x^20 - 5396*x^22 + 54*x^24)/
          w2^12 + (54 - 5396*x^2 - 29100*x^4 + 32588*x^6 + 85994*x^8 - 
           31800*x^10 - 97768*x^12 - 31800*x^14 + 85994*x^16 + 32588*x^18 - 
           29100*x^20 - 5396*x^22 + 54*x^24)/w2^4)/w1^2))/w2^4 + 
    (myq1^6*myq2^2*(2*x^2*((-2*(1 + x^4)^2*(409 - 863*x^2 - 67*x^4 + 
            1150*x^6 - 67*x^8 - 863*x^10 + 409*x^12))/w2^14 - 
         (2*(1 + x^4)^2*(409 - 863*x^2 - 67*x^4 + 1150*x^6 - 67*x^8 - 
            863*x^10 + 409*x^12))/w2^6 + x^4*(409 - 827*x^2 - 499*x^4 + 
           1726*x^6 - 499*x^8 - 827*x^10 + 409*x^12) + 
         (x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 827*x^10 + 
            409*x^12))/w2^20 - (2*x^2*(409 - 400*x^2 - 935*x^4 + 670*x^6 + 
            404*x^8 + 670*x^10 - 935*x^12 - 400*x^14 + 409*x^16))/w2^18 - 
         (2*x^2*(409 - 400*x^2 - 935*x^4 + 670*x^6 + 404*x^8 + 670*x^10 - 
            935*x^12 - 400*x^14 + 409*x^16))/w2^2 + 
         (400 + 917*x^2 - 2805*x^4 + 325*x^6 + 227*x^8 + 2196*x^10 + 
           227*x^12 + 325*x^14 - 2805*x^16 + 917*x^18 + 400*x^20)/w2^16 + 
         (400 + 917*x^2 - 2805*x^4 + 325*x^6 + 227*x^8 + 2196*x^10 + 
           227*x^12 + 325*x^14 - 2805*x^16 + 917*x^18 + 400*x^20)/w2^4 + 
         (4*(409 - 310*x^2 - 225*x^4 - 359*x^6 - 850*x^8 + 2994*x^10 - 
            850*x^12 - 359*x^14 - 225*x^16 - 310*x^18 + 409*x^20))/w2^10 - 
         (544 + 341*x^2 - 1100*x^4 - 2806*x^6 + 2896*x^8 + 466*x^10 + 
           2896*x^12 - 2806*x^14 - 1100*x^16 + 341*x^18 + 544*x^20)/w2^12 - 
         (544 + 341*x^2 - 1100*x^4 - 2806*x^6 + 2896*x^8 + 466*x^10 + 
           2896*x^12 - 2806*x^14 - 1100*x^16 + 341*x^18 + 544*x^20)/w2^8) + 
       (2*x^2*((-2*(1 + x^4)^2*(409 - 863*x^2 - 67*x^4 + 1150*x^6 - 67*x^8 - 
             863*x^10 + 409*x^12))/w2^14 - (2*(1 + x^4)^2*(409 - 863*x^2 - 
             67*x^4 + 1150*x^6 - 67*x^8 - 863*x^10 + 409*x^12))/w2^6 + 
          x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 827*x^10 + 
            409*x^12) + (x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 
             827*x^10 + 409*x^12))/w2^20 - (2*x^2*(409 - 400*x^2 - 935*x^4 + 
             670*x^6 + 404*x^8 + 670*x^10 - 935*x^12 - 400*x^14 + 409*x^16))/
           w2^18 - (2*x^2*(409 - 400*x^2 - 935*x^4 + 670*x^6 + 404*x^8 + 
             670*x^10 - 935*x^12 - 400*x^14 + 409*x^16))/w2^2 + 
          (400 + 917*x^2 - 2805*x^4 + 325*x^6 + 227*x^8 + 2196*x^10 + 
            227*x^12 + 325*x^14 - 2805*x^16 + 917*x^18 + 400*x^20)/w2^16 + 
          (400 + 917*x^2 - 2805*x^4 + 325*x^6 + 227*x^8 + 2196*x^10 + 
            227*x^12 + 325*x^14 - 2805*x^16 + 917*x^18 + 400*x^20)/w2^4 + 
          (4*(409 - 310*x^2 - 225*x^4 - 359*x^6 - 850*x^8 + 2994*x^10 - 
             850*x^12 - 359*x^14 - 225*x^16 - 310*x^18 + 409*x^20))/w2^10 - 
          (544 + 341*x^2 - 1100*x^4 - 2806*x^6 + 2896*x^8 + 466*x^10 + 
            2896*x^12 - 2806*x^14 - 1100*x^16 + 341*x^18 + 544*x^20)/w2^12 - 
          (544 + 341*x^2 - 1100*x^4 - 2806*x^6 + 2896*x^8 + 466*x^10 + 
            2896*x^12 - 2806*x^14 - 1100*x^16 + 341*x^18 + 544*x^20)/w2^8))/
        w1^4 + (x^6*(-2563 + 5306*x^2 + 2419*x^4 - 9892*x^6 + 2419*x^8 + 
           5306*x^10 - 2563*x^12) + (x^6*(-2563 + 5306*x^2 + 2419*x^4 - 
            9892*x^6 + 2419*x^8 + 5306*x^10 - 2563*x^12))/w2^20 + 
         (2*x^4*(2590 - 2425*x^2 - 5474*x^4 + 1705*x^6 + 6776*x^8 + 
            1705*x^10 - 5474*x^12 - 2425*x^14 + 2590*x^16))/w2^18 + 
         (2*x^4*(2590 - 2425*x^2 - 5474*x^4 + 1705*x^6 + 6776*x^8 + 
            1705*x^10 - 5474*x^12 - 2425*x^14 + 2590*x^16))/w2^2 - 
         (x^2*(2761 + 5534*x^2 - 12372*x^4 - 13562*x^6 + 12059*x^8 + 
            12456*x^10 + 12059*x^12 - 13562*x^14 - 12372*x^16 + 5534*x^18 + 
            2761*x^20))/w2^16 - (x^2*(2761 + 5534*x^2 - 12372*x^4 - 
            13562*x^6 + 12059*x^8 + 12456*x^10 + 12059*x^12 - 13562*x^14 - 
            12372*x^16 + 5534*x^18 + 2761*x^20))/w2^4 + 
         (2*(72 + 2755*x^2 - 3038*x^4 + 3019*x^6 - 12216*x^8 + 3442*x^10 + 
            13660*x^12 + 3442*x^14 - 12216*x^16 + 3019*x^18 - 3038*x^20 + 
            2755*x^22 + 72*x^24))/w2^14 + 
         (2*(72 + 2755*x^2 - 3038*x^4 + 3019*x^6 - 12216*x^8 + 3442*x^10 + 
            13660*x^12 + 3442*x^14 - 12216*x^16 + 3019*x^18 - 3038*x^20 + 
            2755*x^22 + 72*x^24))/w2^6 + (4*(216 - 2203*x^2 + 4432*x^4 - 
            2250*x^6 - 3142*x^8 + 5173*x^10 - 5748*x^12 + 5173*x^14 - 
            3142*x^16 - 2250*x^18 + 4432*x^20 - 2203*x^22 + 216*x^24))/
          w2^10 - (288 + 71*x^2 - 2750*x^4 + 17441*x^6 - 40940*x^8 + 
           35192*x^10 - 19468*x^12 + 35192*x^14 - 40940*x^16 + 17441*x^18 - 
           2750*x^20 + 71*x^22 + 288*x^24)/w2^12 - 
         (288 + 71*x^2 - 2750*x^4 + 17441*x^6 - 40940*x^8 + 35192*x^10 - 
           19468*x^12 + 35192*x^14 - 40940*x^16 + 17441*x^18 - 2750*x^20 + 
           71*x^22 + 288*x^24)/w2^8)/w1^2))/w2^2))/
  (55296*myq1^5*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^3*(-1 + x^2)^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2) - 
 (11*w1^2*w2^5*((144*myq2^8*(-1 + x^2)^4*(1 + x^4)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/(w1^2*w2^8) - 
    (144*myq1*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (-1 + x^2 - x^4 + x^6)^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)/
     (w1*w2^7) + (8*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (-1 + x^2)^2*(1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
      ((-1 + x^2)^2*(845 + 1654*x^2 + 845*x^4) + 
       ((-1 + x^2)^2*(845 + 1654*x^2 + 845*x^4))/w2^4 - 
       (8*(209 - 9*x^2 - 409*x^4 - 9*x^6 + 209*x^8))/w2^2))/(w1*w2^5) + 
    (3*myq1^8*(-1 + x^2)^4*(3*x^8 + (3*x^8)/w2^24 + 
       (x^6*(59 + 130*x^2 + 59*x^4))/w2^22 + (x^6*(59 + 130*x^2 + 59*x^4))/
        w2^2 - (x^4*(109 + 390*x^2 + 556*x^4 + 390*x^6 + 109*x^8))/w2^20 - 
       (x^4*(109 + 390*x^2 + 556*x^4 + 390*x^6 + 109*x^8))/w2^4 + 
       (x^2*(41 + 366*x^2 + 798*x^4 + 1006*x^6 + 798*x^8 + 366*x^10 + 
          41*x^12))/w2^18 + (x^2*(41 + 366*x^2 + 798*x^4 + 1006*x^6 + 
          798*x^8 + 366*x^10 + 41*x^12))/w2^6 + 
       (12 - 106*x^2 - 200*x^4 - 462*x^6 - 427*x^8 - 462*x^10 - 200*x^12 - 
         106*x^14 + 12*x^16)/w2^16 + (12 - 106*x^2 - 200*x^4 - 462*x^6 - 
         427*x^8 - 462*x^10 - 200*x^12 - 106*x^14 + 12*x^16)/w2^8 - 
       (48 + 41*x^2 + 558*x^4 + 857*x^6 + 1424*x^8 + 857*x^10 + 558*x^12 + 
         41*x^14 + 48*x^16)/w2^14 - (48 + 41*x^2 + 558*x^4 + 857*x^6 + 
         1424*x^8 + 857*x^10 + 558*x^12 + 41*x^14 + 48*x^16)/w2^10 + 
       (2*(60 + 10*x^2 + 693*x^4 + 564*x^6 + 1604*x^8 + 564*x^10 + 693*x^12 + 
          10*x^14 + 60*x^16))/w2^12))/w1^2 - 
    (myq1^7*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)*
      (18*x^6*(1 + x^2)^2 + (18*x^6*(1 + x^2)^2)/w2^20 - 
       (x^4*(1609 + 36*x^2 - 3110*x^4 + 36*x^6 + 1609*x^8))/w2^18 - 
       (x^4*(1609 + 36*x^2 - 3110*x^4 + 36*x^6 + 1609*x^8))/w2^2 + 
       (2*x^2*(1600 - 36*x^2 - 1627*x^4 + 162*x^6 - 1627*x^8 - 36*x^10 + 
          1600*x^12))/w2^16 + (2*x^2*(1600 - 36*x^2 - 1627*x^4 + 162*x^6 - 
          1627*x^8 - 36*x^10 + 1600*x^12))/w2^4 - 
       (4*(45 + 692*x^2 + 198*x^4 - 1133*x^6 + 432*x^8 - 1133*x^10 + 
          198*x^12 + 692*x^14 + 45*x^16))/w2^12 - 
       (4*(45 + 692*x^2 + 198*x^4 - 1133*x^6 + 432*x^8 - 1133*x^10 + 
          198*x^12 + 692*x^14 + 45*x^16))/w2^8 - 
       (1573 + 36*x^2 - 324*x^4 + 540*x^6 - 3794*x^8 + 540*x^10 - 324*x^12 + 
         36*x^14 + 1573*x^16)/w2^14 - (1573 + 36*x^2 - 324*x^4 + 540*x^6 - 
         3794*x^8 + 540*x^10 - 324*x^12 + 36*x^14 + 1573*x^16)/w2^6 + 
       (2*(1825 - 684*x^2 + 2725*x^4 - 1584*x^6 - 4528*x^8 - 1584*x^10 + 
          2725*x^12 - 684*x^14 + 1825*x^16))/w2^10))/(w1*w2) - 
    (myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(-1 + x^2)^2*(1 + x^2)*
      (x^4*(1681 - 144*x^2 - 3398*x^4 - 144*x^6 + 1681*x^8) + 
       (x^4*(1681 - 144*x^2 - 3398*x^4 - 144*x^6 + 1681*x^8))/w2^16 - 
       (4*x^2*(827 - 1618*x^2 - 899*x^4 + 3020*x^6 - 899*x^8 - 1618*x^10 + 
          827*x^12))/w2^14 - (4*x^2*(827 - 1618*x^2 - 899*x^4 + 3020*x^6 - 
          899*x^8 - 1618*x^10 + 827*x^12))/w2^2 + 
       (4*(1645 + 7335*x^2 + 4206*x^4 - 6399*x^6 - 12782*x^8 - 6399*x^10 + 
          4206*x^12 + 7335*x^14 + 1645*x^16))/w2^10 + 
       (4*(1645 + 7335*x^2 + 4206*x^4 - 6399*x^6 - 12782*x^8 - 6399*x^10 + 
          4206*x^12 + 7335*x^14 + 1645*x^16))/w2^6 + 
       (1663 - 13196*x^2 - 11828*x^4 + 11324*x^6 + 21338*x^8 + 11324*x^10 - 
         11828*x^12 - 13196*x^14 + 1663*x^16)/w2^12 + 
       (1663 - 13196*x^2 - 11828*x^4 + 11324*x^6 + 21338*x^8 + 11324*x^10 - 
         11828*x^12 - 13196*x^14 + 1663*x^16)/w2^4 - 
       (2*(8315 + 12548*x^2 + 13725*x^4 - 11684*x^6 - 44260*x^8 - 
          11684*x^10 + 13725*x^12 + 12548*x^14 + 8315*x^16))/w2^8))/
     (w1*w2^3) - (144*myq1^2*myq2^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2*
      (x^2*(1 - 4*x^2 - 21*x^4 + 24*x^6 - 21*x^8 - 4*x^10 + x^12 + 
         (-6 + 16*x^2 + 30*x^4 - 32*x^6 + 30*x^8 + 16*x^10 - 6*x^12)/w2^2 + 
         (1 - 4*x^2 - 21*x^4 + 24*x^6 - 21*x^8 - 4*x^10 + x^12)/w2^4) + 
       (x^2*(1 - 4*x^2 - 21*x^4 + 24*x^6 - 21*x^8 - 4*x^10 + x^12 + 
          (-6 + 16*x^2 + 30*x^4 - 32*x^6 + 30*x^8 + 16*x^10 - 6*x^12)/w2^2 + 
          (1 - 4*x^2 - 21*x^4 + 24*x^6 - 21*x^8 - 4*x^10 + x^12)/w2^4))/
        w1^4 + (2*(1 - 6*x^2 + 18*x^4 - 2*x^6 + 2*x^8 - 2*x^10 + 18*x^12 - 
          6*x^14 + x^16 + (4*x^2*(2 - 7*x^2 - 2*x^4 + 2*x^6 - 2*x^8 - 
             7*x^10 + 2*x^12))/w2^2 + (1 - 6*x^2 + 18*x^4 - 2*x^6 + 2*x^8 - 
            2*x^10 + 18*x^12 - 6*x^14 + x^16)/w2^4))/w1^2))/w2^6 + 
    (2*myq1^4*myq2^4*(2*(x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*
        (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 1187*x^8 - 1690*x^10 + 
         827*x^12 - (4*(-1 + x^2)^2*(845 - 1546*x^4 + 845*x^8))/w2^6 - 
         (4*(-1 + x^2)^2*(845 - 1546*x^4 + 845*x^8))/w2^2 + 
         (6*(803 - 1594*x^2 - 683*x^4 + 3092*x^6 - 683*x^8 - 1594*x^10 + 
            803*x^12))/w2^4 + (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 
           1187*x^8 - 1690*x^10 + 827*x^12)/w2^8) + 
       (2*(x^3 + x^3/w2^4 - (x + x^5)/w2^2)^2*(827 - 1690*x^2 - 1187*x^4 + 
          3668*x^6 - 1187*x^8 - 1690*x^10 + 827*x^12 - 
          (4*(-1 + x^2)^2*(845 - 1546*x^4 + 845*x^8))/w2^6 - 
          (4*(-1 + x^2)^2*(845 - 1546*x^4 + 845*x^8))/w2^2 + 
          (6*(803 - 1594*x^2 - 683*x^4 + 3092*x^6 - 683*x^8 - 1594*x^10 + 
             803*x^12))/w2^4 + (827 - 1690*x^2 - 1187*x^4 + 3668*x^6 - 
            1187*x^8 - 1690*x^10 + 827*x^12)/w2^8))/w1^4 + 
       (2*x^4*(36 - 2743*x^2 + 5738*x^4 + 2311*x^6 - 9820*x^8 + 2311*x^10 + 
           5738*x^12 - 2743*x^14 + 36*x^16) + 
         (2*x^4*(36 - 2743*x^2 + 5738*x^4 + 2311*x^6 - 9820*x^8 + 2311*x^10 + 
            5738*x^12 - 2743*x^14 + 36*x^16))/w2^16 - 
         ((x + x^3)^2*(117 - 10936*x^2 + 23168*x^4 + 6040*x^6 - 35050*x^8 + 
            6040*x^10 + 23168*x^12 - 10936*x^14 + 117*x^16))/w2^14 - 
         ((x + x^3)^2*(117 - 10936*x^2 + 23168*x^4 + 6040*x^6 - 35050*x^8 + 
            6040*x^10 + 23168*x^12 - 10936*x^14 + 117*x^16))/w2^2 + 
         ((1 + x^2)^2*(72 + 19325*x^2 - 6544*x^4 - 64608*x^6 + 13096*x^8 + 
            79046*x^10 + 13096*x^12 - 64608*x^14 - 6544*x^16 + 19325*x^18 + 
            72*x^20))/w2^10 + ((1 + x^2)^2*(72 + 19325*x^2 - 6544*x^4 - 
            64608*x^6 + 13096*x^8 + 79046*x^10 + 13096*x^12 - 64608*x^14 - 
            6544*x^16 + 19325*x^18 + 72*x^20))/w2^6 + 
         (4*(45 - 7554*x^2 - 5414*x^4 + 13461*x^6 + 37817*x^8 - 12387*x^10 - 
            56256*x^12 - 12387*x^14 + 37817*x^16 + 13461*x^18 - 5414*x^20 - 
            7554*x^22 + 45*x^24))/w2^8 + (54 - 5396*x^2 - 29100*x^4 + 
           32588*x^6 + 85994*x^8 - 31800*x^10 - 97768*x^12 - 31800*x^14 + 
           85994*x^16 + 32588*x^18 - 29100*x^20 - 5396*x^22 + 54*x^24)/
          w2^12 + (54 - 5396*x^2 - 29100*x^4 + 32588*x^6 + 85994*x^8 - 
           31800*x^10 - 97768*x^12 - 31800*x^14 + 85994*x^16 + 32588*x^18 - 
           29100*x^20 - 5396*x^22 + 54*x^24)/w2^4)/w1^2))/w2^4 + 
    (myq1^6*myq2^2*(-2*x^2*((-2*(1 + x^4)^2*(409 - 863*x^2 - 67*x^4 + 
            1150*x^6 - 67*x^8 - 863*x^10 + 409*x^12))/w2^14 - 
         (2*(1 + x^4)^2*(409 - 863*x^2 - 67*x^4 + 1150*x^6 - 67*x^8 - 
            863*x^10 + 409*x^12))/w2^6 + x^4*(409 - 827*x^2 - 499*x^4 + 
           1726*x^6 - 499*x^8 - 827*x^10 + 409*x^12) + 
         (x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 827*x^10 + 
            409*x^12))/w2^20 - (2*x^2*(409 - 400*x^2 - 935*x^4 + 670*x^6 + 
            404*x^8 + 670*x^10 - 935*x^12 - 400*x^14 + 409*x^16))/w2^18 - 
         (2*x^2*(409 - 400*x^2 - 935*x^4 + 670*x^6 + 404*x^8 + 670*x^10 - 
            935*x^12 - 400*x^14 + 409*x^16))/w2^2 + 
         (400 + 917*x^2 - 2805*x^4 + 325*x^6 + 227*x^8 + 2196*x^10 + 
           227*x^12 + 325*x^14 - 2805*x^16 + 917*x^18 + 400*x^20)/w2^16 + 
         (400 + 917*x^2 - 2805*x^4 + 325*x^6 + 227*x^8 + 2196*x^10 + 
           227*x^12 + 325*x^14 - 2805*x^16 + 917*x^18 + 400*x^20)/w2^4 + 
         (4*(409 - 310*x^2 - 225*x^4 - 359*x^6 - 850*x^8 + 2994*x^10 - 
            850*x^12 - 359*x^14 - 225*x^16 - 310*x^18 + 409*x^20))/w2^10 - 
         (544 + 341*x^2 - 1100*x^4 - 2806*x^6 + 2896*x^8 + 466*x^10 + 
           2896*x^12 - 2806*x^14 - 1100*x^16 + 341*x^18 + 544*x^20)/w2^12 - 
         (544 + 341*x^2 - 1100*x^4 - 2806*x^6 + 2896*x^8 + 466*x^10 + 
           2896*x^12 - 2806*x^14 - 1100*x^16 + 341*x^18 + 544*x^20)/w2^8) - 
       (2*x^2*((-2*(1 + x^4)^2*(409 - 863*x^2 - 67*x^4 + 1150*x^6 - 67*x^8 - 
             863*x^10 + 409*x^12))/w2^14 - (2*(1 + x^4)^2*(409 - 863*x^2 - 
             67*x^4 + 1150*x^6 - 67*x^8 - 863*x^10 + 409*x^12))/w2^6 + 
          x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 827*x^10 + 
            409*x^12) + (x^4*(409 - 827*x^2 - 499*x^4 + 1726*x^6 - 499*x^8 - 
             827*x^10 + 409*x^12))/w2^20 - (2*x^2*(409 - 400*x^2 - 935*x^4 + 
             670*x^6 + 404*x^8 + 670*x^10 - 935*x^12 - 400*x^14 + 409*x^16))/
           w2^18 - (2*x^2*(409 - 400*x^2 - 935*x^4 + 670*x^6 + 404*x^8 + 
             670*x^10 - 935*x^12 - 400*x^14 + 409*x^16))/w2^2 + 
          (400 + 917*x^2 - 2805*x^4 + 325*x^6 + 227*x^8 + 2196*x^10 + 
            227*x^12 + 325*x^14 - 2805*x^16 + 917*x^18 + 400*x^20)/w2^16 + 
          (400 + 917*x^2 - 2805*x^4 + 325*x^6 + 227*x^8 + 2196*x^10 + 
            227*x^12 + 325*x^14 - 2805*x^16 + 917*x^18 + 400*x^20)/w2^4 + 
          (4*(409 - 310*x^2 - 225*x^4 - 359*x^6 - 850*x^8 + 2994*x^10 - 
             850*x^12 - 359*x^14 - 225*x^16 - 310*x^18 + 409*x^20))/w2^10 - 
          (544 + 341*x^2 - 1100*x^4 - 2806*x^6 + 2896*x^8 + 466*x^10 + 
            2896*x^12 - 2806*x^14 - 1100*x^16 + 341*x^18 + 544*x^20)/w2^12 - 
          (544 + 341*x^2 - 1100*x^4 - 2806*x^6 + 2896*x^8 + 466*x^10 + 
            2896*x^12 - 2806*x^14 - 1100*x^16 + 341*x^18 + 544*x^20)/w2^8))/
        w1^4 + (x^6*(2563 - 5306*x^2 - 2419*x^4 + 9892*x^6 - 2419*x^8 - 
           5306*x^10 + 2563*x^12) + (x^6*(2563 - 5306*x^2 - 2419*x^4 + 
            9892*x^6 - 2419*x^8 - 5306*x^10 + 2563*x^12))/w2^20 - 
         (2*x^4*(2590 - 2425*x^2 - 5474*x^4 + 1705*x^6 + 6776*x^8 + 
            1705*x^10 - 5474*x^12 - 2425*x^14 + 2590*x^16))/w2^18 - 
         (2*x^4*(2590 - 2425*x^2 - 5474*x^4 + 1705*x^6 + 6776*x^8 + 
            1705*x^10 - 5474*x^12 - 2425*x^14 + 2590*x^16))/w2^2 + 
         (x^2*(2761 + 5534*x^2 - 12372*x^4 - 13562*x^6 + 12059*x^8 + 
            12456*x^10 + 12059*x^12 - 13562*x^14 - 12372*x^16 + 5534*x^18 + 
            2761*x^20))/w2^16 + (x^2*(2761 + 5534*x^2 - 12372*x^4 - 
            13562*x^6 + 12059*x^8 + 12456*x^10 + 12059*x^12 - 13562*x^14 - 
            12372*x^16 + 5534*x^18 + 2761*x^20))/w2^4 - 
         (2*(72 + 2755*x^2 - 3038*x^4 + 3019*x^6 - 12216*x^8 + 3442*x^10 + 
            13660*x^12 + 3442*x^14 - 12216*x^16 + 3019*x^18 - 3038*x^20 + 
            2755*x^22 + 72*x^24))/w2^14 - 
         (2*(72 + 2755*x^2 - 3038*x^4 + 3019*x^6 - 12216*x^8 + 3442*x^10 + 
            13660*x^12 + 3442*x^14 - 12216*x^16 + 3019*x^18 - 3038*x^20 + 
            2755*x^22 + 72*x^24))/w2^6 - (4*(216 - 2203*x^2 + 4432*x^4 - 
            2250*x^6 - 3142*x^8 + 5173*x^10 - 5748*x^12 + 5173*x^14 - 
            3142*x^16 - 2250*x^18 + 4432*x^20 - 2203*x^22 + 216*x^24))/
          w2^10 + (288 + 71*x^2 - 2750*x^4 + 17441*x^6 - 40940*x^8 + 
           35192*x^10 - 19468*x^12 + 35192*x^14 - 40940*x^16 + 17441*x^18 - 
           2750*x^20 + 71*x^22 + 288*x^24)/w2^12 + 
         (288 + 71*x^2 - 2750*x^4 + 17441*x^6 - 40940*x^8 + 35192*x^10 - 
           19468*x^12 + 35192*x^14 - 40940*x^16 + 17441*x^18 - 2750*x^20 + 
           71*x^22 + 288*x^24)/w2^8)/w1^2))/w2^2))/
  (55296*myq1^5*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^3*(-1 + x^2)^5*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)^2)


==> anc/Amp5hbm1eps0Pim1b3m2b2c12.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/2239488*(w1^5*((32076*myq2^4*(myq2^2*(1 + w1^(-2))^2 - (4*myq1^2)/w1^2)^2)/
     ((myq1^2 - myq2^2)^2*(-1 + w1^(-2))*w1^2) - 
    (8748*myq2^2*w2^2*(-4*myq1^6*myq2^6*((-2*(1 + w2^(-4) - 19/w2^2))/w1^8 - 
         (2*(1 + w2^(-4) - 19/w2^2))/w1^4 + (2*(2 + 2/w2^4 + 5/w2^2))/w1^6 + 
         4/w2^2 + 4/(w1^12*w2^2) + 1/(w1^10*w2^2) + 1/(w1^2*w2^2))*x - 
       (myq1^2*myq2^10*(1 + w1^(-12) - 8/w1^10 + 47/w1^8 + 16/w1^6 + 
          47/w1^4 - 8/w1^2)*x)/w2^2 + 
       (myq1^4*myq2^8*(-4 - 4/w1^12 + 41/w1^10 + 24/w1^8 + 134/w1^6 + 
          24/w1^4 + 41/w1^2)*x)/w2^2 + (32*myq1^12*x)/(w1^6*w2^2) - 
       (32*myq1^10*myq2^2*(2 + 2/w1^4 + w1^(-2))*x)/(w1^4*w2^2) + 
       (myq2^12*(1 + w1^(-8) - 4/w1^6 + 22/w1^4 - 4/w1^2)*x)/(w1^2*w2^2) + 
       (8*myq1^8*myq2^4*(7 + 7/w1^8 + w1^(-6) + 26/w1^4 + w1^(-2))*x)/
        (w1^2*w2^2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
         (1 + x^2))/(w1^3*w2)))/(myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)*w1^2*x) - 
    (324*myq2^2*w2^2*((-864*myq1^4*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
         x^2)/w1^8 + (2016*myq1^2*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
         x^2)/w1^8 - (3456*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2)/w1^8 - 
       (432*myq1^4*myq2^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2)/w1^6 + 
       (864*myq1^2*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2)/w1^6 - 
       (1728*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^2)/w1^6 - (54*myq1^4*myq2^2*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^2)/w1^4 + (54*myq1^2*myq2^4*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^2)/w1^4 - (216*myq1^2*myq2*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2)/w1^4 - 
       (9*myq1^2*myq2^4*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^2)/w1^2 + 
       (168*myq2^6*(-1 + w1^(-2))^12*x^2)/w2^2 + 
       (41472*myq1^2*(myq1^2 - myq2^2)^2*x^2)/(w1^12*w2^2) - 
       (41472*myq2^2*(myq1^2 - myq2^2)^2*x^2)/(w1^12*w2^2) + 
       (58752*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2)/(w1^10*w2^2) + 
       (34176*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2)/(w1^10*w2^2) - 
       (27648*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*x^2)/
        (w1^10*w2^2) - (2592*myq1^2*myq2^4*(-1 + w1^(-2))^4*x^2)/
        (w1^8*w2^2) - (4320*myq2^6*(-1 + w1^(-2))^4*x^2)/(w1^8*w2^2) + 
       (19008*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2)/(w1^8*w2^2) + 
       (65280*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2)/(w1^8*w2^2) + 
       (8640*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
         x^2)/(w1^8*w2^2) + (10176*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^4*x^2)/(w1^8*w2^2) - 
       (1512*myq1^2*myq2^4*(-1 + w1^(-2))^6*x^2)/(w1^6*w2^2) + 
       (408*myq2^6*(-1 + w1^(-2))^6*x^2)/(w1^6*w2^2) + 
       (1728*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2)/(w1^6*w2^2) + 
       (24288*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2)/(w1^6*w2^2) + 
       (3024*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
         x^2)/(w1^6*w2^2) + (30480*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^6*x^2)/(w1^6*w2^2) - 
       (432*myq1^2*myq2^4*(-1 + w1^(-2))^8*x^2)/(w1^4*w2^2) + 
       (3540*myq2^6*(-1 + w1^(-2))^8*x^2)/(w1^4*w2^2) + 
       (2688*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2)/(w1^4*w2^2) + 
       (216*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^2)/
        (w1^4*w2^2) + (11928*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^8*x^2)/(w1^4*w2^2) - 
       (54*myq1^2*myq2^4*(-1 + w1^(-2))^10*x^2)/(w1^2*w2^2) + 
       (1464*myq2^6*(-1 + w1^(-2))^10*x^2)/(w1^2*w2^2) + 
       (1344*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*x^2)/
        (w1^2*w2^2) - (6912*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1^11*w2) + 
       (6912*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))*x*(1 + x^2))/(w1^9*w2) + 
       (123904*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
         x*(1 + x^2))/(w1^9*w2) + (93504*myq1*Sqrt[myq2^2]*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2))/
        (w1^9*w2) - (30256*myq1*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x*(1 + x^2))/(w1^7*w2) - 
       (864*(myq1^2)^(3/2)*(myq2^2)^(3/2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^7*w2) + (864*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2))/(w1^7*w2) + 
       (68736*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^7*w2) + (49344*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2))/(w1^7*w2) - 
       (22596*myq1*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^5*w2) + (216*(myq1^2)^(3/2)*(myq2^2)^(3/2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) - 
       (216*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
       (11136*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^5*w2) + (6384*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) - 
       (5706*myq1*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^3*w2) + (108*(myq1^2)^(3/2)*(myq2^2)^(3/2)*
         (-1 + w1^(-2))^9*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
       (424*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^3*w2) - (487*myq1*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^11*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) - 
       (613*myq2^6*(-1 + w1^(-2))^12*(1 + x^2)^2)/w2^2 + 
       (3456*myq1^2*(myq1^2 - myq2^2)^2*(1 + x^2)^2)/(w1^12*w2^2) - 
       (3456*myq2^2*(myq1^2 - myq2^2)^2*(1 + x^2)^2)/(w1^12*w2^2) + 
       (5184*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + x^2)^2)/
        (w1^10*w2^2) - (11136*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (1 + x^2)^2)/(w1^10*w2^2) + (6912*myq1^2*myq2*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(1 + x^2)^2)/(w1^10*w2^2) + 
       (1512*myq1^2*myq2^4*(-1 + w1^(-2))^4*(1 + x^2)^2)/(w1^8*w2^2) + 
       (216*myq2^6*(-1 + w1^(-2))^4*(1 + x^2)^2)/(w1^8*w2^2) + 
       (3456*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(1 + x^2)^2)/
        (w1^8*w2^2) - (72704*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*
         (1 + x^2)^2)/(w1^8*w2^2) - (7344*myq1^2*myq2*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*(1 + x^2)^2)/(w1^8*w2^2) - 
       (74864*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
         (1 + x^2)^2)/(w1^8*w2^2) - (1512*myq1^2*myq2^4*(-1 + w1^(-2))^6*
         (1 + x^2)^2)/(w1^6*w2^2) - (18380*myq2^6*(-1 + w1^(-2))^6*
         (1 + x^2)^2)/(w1^6*w2^2) - (216*myq1^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^6*(1 + x^2)^2)/(w1^6*w2^2) - 
       (29368*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(1 + x^2)^2)/
        (w1^6*w2^2) - (3240*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^6*(1 + x^2)^2)/(w1^6*w2^2) - 
       (97768*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
         (1 + x^2)^2)/(w1^6*w2^2) - (702*myq1^2*myq2^4*(-1 + w1^(-2))^8*
         (1 + x^2)^2)/(w1^4*w2^2) - (20114*myq2^6*(-1 + w1^(-2))^8*
         (1 + x^2)^2)/(w1^4*w2^2) - (2756*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^8*(1 + x^2)^2)/(w1^4*w2^2) - 
       (648*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
         (1 + x^2)^2)/(w1^4*w2^2) - (32696*myq2^3*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*(1 + x^2)^2)/(w1^4*w2^2) - 
       (108*myq1^2*myq2^4*(-1 + w1^(-2))^10*(1 + x^2)^2)/(w1^2*w2^2) - 
       (6379*myq2^6*(-1 + w1^(-2))^10*(1 + x^2)^2)/(w1^2*w2^2) - 
       (3132*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*
         (1 + x^2)^2)/(w1^2*w2^2)))/((myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      (1 + w1^(-2))^6*x^2) - (16*(-8748*myq1^4 + 17496*myq1^2*myq2^2 - 
       8748*myq2^4 + 17496*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2 + 
       (17496*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2)/(myq1^2 - myq2^2) - 
       (17496*myq1^2*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^2*w1^2)/
        (myq1^2 - myq2^2) - 34992*myq2^4*(-1 + w1^(-2))^4*w1^4 - 
       (8748*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4)/(myq1^2 - myq2^2)^2 - 
       (8748*myq1^2*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^4*w1^4)/
        (myq1^2 - myq2^2) + (2187*myq1^2*myq2^6*(-1 + w1^(-2))^6*w1^6)/
        (2*(myq1^2 - myq2^2)^2) - (17496*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^6*
         w1^6)/(-myq1^2 + myq2^2) - (2187*myq2^8*(-1 + w1^(-2))^8*w1^8)/
        (myq1^2 - myq2^2)^2 + 4374*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*
        (-1 + w2^(-2))^2*w2^2 - (5103*myq1^2*myq2^3*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2) + 
       (9963*myq1^2*myq2^6*(-1 + w1^(-2))^6*w1^6*(-1 + w2^(-2))^2*w2^2)/
        (8*(myq1^2 - myq2^2)^2) - (8748*(myq1^2)^(3/2)*myq2*(-1 + w1^(-2))*w1*
         (-1 + w2^(-2))*w2*(1 + x^2))/x + (8748*myq1*(myq2^2)^(3/2)*
         (-1 + w1^(-2))*w1*(-1 + w2^(-2))*w2*(1 + x^2))/x + 
       (28512*myq1*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*
         (1 + x^2))/x + (17496*(myq1^2)^(3/2)*myq2^3*(-1 + w1^(-2))^3*w1^3*
         (-1 + w2^(-2))*w2*(1 + x^2))/((myq1^2 - myq2^2)*x) - 
       (24057*(myq1^2)^(3/2)*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^5*w1^5*
         (-1 + w2^(-2))*w2*(1 + x^2))/(4*(myq1^2 - myq2^2)^2*x) - 
       (5103*myq1*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^5*w1^5*(-1 + w2^(-2))*w2*
         (1 + x^2))/(4*(myq1^2 - myq2^2)^2*x) - 
       (56916*myq1*myq2^5*(-1 + w1^(-2))^5*w1^5*(-1 + w2^(-2))*w2*(1 + x^2))/
        ((myq1^2 - myq2^2)*x) + (12690*myq1*myq2^6*Sqrt[myq2^2]*
         (-1 + w1^(-2))^7*w1^7*(-1 + w2^(-2))*w2*(1 + x^2))/
        ((myq1^2 - myq2^2)^2*x) + (4374*myq1^4*(1 + x^2)^2)/x^2 - 
       (8748*myq1^2*myq2^2*(1 + x^2)^2)/x^2 + (4374*myq2^4*(1 + x^2)^2)/x^2 - 
       (4374*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(1 + x^2)^2)/x^2 - 
       (8748*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*(1 + x^2)^2)/
        ((myq1^2 - myq2^2)*x^2) + (8748*myq1^2*myq2^3*Sqrt[myq2^2]*
         (-1 + w1^(-2))^2*w1^2*(1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
       (176349*myq2^4*(-1 + w1^(-2))^4*w1^4*(1 + x^2)^2)/x^2 + 
       (4374*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(1 + x^2)^2)/
        ((myq1^2 - myq2^2)^2*x^2) + (185814*myq1^2*myq2^3*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*w1^4*(1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
       (53055*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^4*w1^4*(1 + x^2)^2)/
        ((-myq1^2 + myq2^2)*x^2) - (378189*myq1^2*myq2^6*(-1 + w1^(-2))^6*
         w1^6*(1 + x^2)^2)/(8*(myq1^2 - myq2^2)^2*x^2) + 
       (51597*myq2^8*(-1 + w1^(-2))^6*w1^6*(1 + x^2)^2)/
        (4*(myq1^2 - myq2^2)^2*x^2) + (130200*myq2^5*Sqrt[myq2^2]*
         (-1 + w1^(-2))^6*w1^6*(1 + x^2)^2)/((-myq1^2 + myq2^2)*x^2) + 
       (345423*myq2^8*(-1 + w1^(-2))^8*w1^8*(1 + x^2)^2)/
        (16*(myq1^2 - myq2^2)^2*x^2)))/((-1 + w1^(-2))^3*w1^8) + 
    (3*(-46656*myq1^4 + 93312*myq1^2*myq2^2 - 46656*myq2^4 + 
       435456*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2 - 
       342144*myq2^4*(-1 + w1^(-2))^2*w1^2 + 
       (93312*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2)/(myq1^2 - myq2^2) - 
       (93312*myq1^2*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^2*w1^2)/
        (myq1^2 - myq2^2) + 62208*myq2^4*(-1 + w1^(-2))^4*w1^4 - 
       (46656*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4)/(myq1^2 - myq2^2)^2 - 
       (482112*myq1^2*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^4*w1^4)/
        (myq1^2 - myq2^2) - (124416*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^4*
         w1^4)/(-myq1^2 + myq2^2) + (93312*myq1^2*myq2^6*(-1 + w1^(-2))^6*
         w1^6)/(myq1^2 - myq2^2)^2 - (9720*myq2^8*(-1 + w1^(-2))^6*w1^6)/
        (myq1^2 - myq2^2)^2 + (23328*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^6*
         w1^6)/(-myq1^2 + myq2^2) + (1944*myq2^8*(-1 + w1^(-2))^8*w1^8)/
        (myq1^2 - myq2^2)^2 + 23328*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*
        (-1 + w2^(-2))^2*w2^2 - (27216*myq1^2*myq2^3*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2) + 
       (6642*myq1^2*myq2^6*(-1 + w1^(-2))^6*w1^6*(-1 + w2^(-2))^2*w2^2)/
        (myq1^2 - myq2^2)^2 - (46656*(myq1^2)^(3/2)*myq2*(-1 + w1^(-2))*w1*
         (-1 + w2^(-2))*w2*(1 + x^2))/x + (46656*myq1*(myq2^2)^(3/2)*
         (-1 + w1^(-2))*w1*(-1 + w2^(-2))*w2*(1 + x^2))/x + 
       (307584*myq1*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*
         (1 + x^2))/x + (93312*(myq1^2)^(3/2)*myq2^3*(-1 + w1^(-2))^3*w1^3*
         (-1 + w2^(-2))*w2*(1 + x^2))/((myq1^2 - myq2^2)*x) - 
       (32076*(myq1^2)^(3/2)*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^5*w1^5*
         (-1 + w2^(-2))*w2*(1 + x^2))/((myq1^2 - myq2^2)^2*x) - 
       (6804*myq1*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^5*w1^5*(-1 + w2^(-2))*w2*
         (1 + x^2))/((myq1^2 - myq2^2)^2*x) - 
       (389088*myq1*myq2^5*(-1 + w1^(-2))^5*w1^5*(-1 + w2^(-2))*w2*(1 + x^2))/
        ((myq1^2 - myq2^2)*x) + (79344*myq1*myq2^6*Sqrt[myq2^2]*
         (-1 + w1^(-2))^7*w1^7*(-1 + w2^(-2))*w2*(1 + x^2))/
        ((myq1^2 - myq2^2)^2*x) + (23328*myq1^4*(1 + x^2)^2)/x^2 - 
       (46656*myq1^2*myq2^2*(1 + x^2)^2)/x^2 + (23328*myq2^4*(1 + x^2)^2)/
        x^2 - (194400*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(1 + x^2)^2)/x^2 + 
       (171072*myq2^4*(-1 + w1^(-2))^2*w1^2*(1 + x^2)^2)/x^2 - 
       (46656*myq1^4*myq2^2*(-1 + w1^(-2))^2*w1^2*(1 + x^2)^2)/
        ((myq1^2 - myq2^2)*x^2) + (46656*myq1^2*myq2^3*Sqrt[myq2^2]*
         (-1 + w1^(-2))^2*w1^2*(1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
       (1335376*myq2^4*(-1 + w1^(-2))^4*w1^4*(1 + x^2)^2)/x^2 + 
       (23328*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(1 + x^2)^2)/
        ((myq1^2 - myq2^2)^2*x^2) + (751680*myq1^2*myq2^3*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*w1^4*(1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) - 
       (111888*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^4*w1^4*(1 + x^2)^2)/
        ((-myq1^2 + myq2^2)*x^2) - (181602*myq1^2*myq2^6*(-1 + w1^(-2))^6*
         w1^6*(1 + x^2)^2)/((myq1^2 - myq2^2)^2*x^2) - 
       (40608*myq2^8*(-1 + w1^(-2))^6*w1^6*(1 + x^2)^2)/
        ((myq1^2 - myq2^2)^2*x^2) + (785336*myq2^5*Sqrt[myq2^2]*
         (-1 + w1^(-2))^6*w1^6*(1 + x^2)^2)/((-myq1^2 + myq2^2)*x^2) + 
       (113197*myq2^8*(-1 + w1^(-2))^8*w1^8*(1 + x^2)^2)/
        ((myq1^2 - myq2^2)^2*x^2)))/((-1 + w1^(-2))^3*w1^8) - 
    (34992*myq2^4*w2*((8*myq1^2*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5)/
        (w1^5*w2^3) - (8*myq2^10*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5)/
        (w1^5*w2^3) + (16*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))*x^5)/(w1^5*w2^3) - (16*myq1^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5)/(w1^5*w2^3) + 
       (16*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
         x^5)/(w1^5*w2^3) + (8*myq1^2*myq2^4*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5)/(w1^5*w2^3) - 
       (8*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^5)/
        (w1^5*w2^3) + (16*myq2^8*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))*x^5)/(w1^5*w2^3) + (4*myq1^2*myq2^8*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))*x^5)/(w1^3*w2^3) + 
       (32*myq1^6*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
         x^5)/(w1^3*w2^3) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5)/(w1^3*w2^3) + 
       (8*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
         x^5)/(w1^3*w2^3) - (16*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5)/(w1^3*w2^3) + 
       (4*myq2^4*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
         x^5)/(w1^3*w2^3) - (12*myq1^6*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))*
         x^5)/(w1*w2^3) + (8*myq1^4*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))*
         x^5)/(w1*w2^3) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))*x^5)/(w1*w2^3) - 
       (16*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^5)/
        (w1^7*w2) + (16*myq2^4*(myq1^3 - myq1*myq2^2)^2*(-1 + w2^(-2))^3*x^5)/
        (w1^7*w2) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^3*x^5)/(w1^5*w2) - 
       (24*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
         x^5)/(w1^5*w2) - (16*myq1^2*myq2^4*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5)/(w1^5*w2) - 
       (12*myq1^4*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5)/(w1^3*w2) + 
       (8*myq1^2*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^5)/(w1^3*w2) + 
       (8*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
         x^5)/(w1^3*w2) - (16*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*(1 + x^2))/w1^6 + 
       (16*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*
         x^4*(1 + x^2))/w1^4 - (4*myq1^3*myq2^7*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^4*x^4*(1 + x^2))/w1^2 - 
       (4*myq1^3*myq2^7*(-1 + w1^(-2))^3*x^4*(1 + x^2))/(w1^4*w2^4) + 
       (4*myq1*myq2^9*(-1 + w1^(-2))^3*x^4*(1 + x^2))/(w1^4*w2^4) - 
       (8*myq1^5*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^4*(1 + x^2))/
        (w1^4*w2^4) + (8*myq1*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^4*
         (1 + x^2))/(w1^4*w2^4) - (4*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^3*x^4*(1 + x^2))/(w1^4*w2^4) + 
       (4*myq1*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^4*(1 + x^2))/
        (w1^4*w2^4) + (12*myq1^5*myq2^5*(-1 + w1^(-2))^5*x^4*(1 + x^2))/
        (w1^2*w2^4) - (4*myq1^3*myq2^7*(-1 + w1^(-2))^5*x^4*(1 + x^2))/
        (w1^2*w2^4) + (4*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
         x^4*(1 + x^2))/(w1^2*w2^4) - (4*myq1^5*myq2^5*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^2*x^4*(1 + x^2))/w2^2 - 
       (8*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*
         (1 + x^2))/(w1^6*w2^2) + (8*myq1*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^6*w2^2) + 
       (16*myq1^5*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
         x^4*(1 + x^2))/(w1^6*w2^2) - (16*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^6*w2^2) + 
       (12*myq1^3*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2))/
        (w1^4*w2^2) - (4*myq1*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
         (1 + x^2))/(w1^4*w2^2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^4*w2^2) + 
       (24*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
         x^4*(1 + x^2))/(w1^4*w2^2) - (16*myq1^5*myq2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^4*w2^2) + 
       (16*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^4*w2^2) + 
       (4*myq1*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
         x^4*(1 + x^2))/(w1^4*w2^2) + (12*myq1^5*myq2^5*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^2*w2^2) - 
       (8*myq1^3*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^4*(1 + x^2))/
        (w1^2*w2^2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^2*w2^2) - 
       (8*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*
         x^4*(1 + x^2))/(w1^2*w2^2) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1^5*w2^3) - 
       (8*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
         (1 + x^2)^2)/(w1^5*w2^3) + (16*myq1^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1^5*w2^3) - 
       (16*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
         x^3*(1 + x^2)^2)/(w1^5*w2^3) - (12*myq1^4*myq2^6*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1^3*w2^3) + 
       (4*myq1^2*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*(1 + x^2)^2)/
        (w1^3*w2^3) - (32*myq1^6*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1^3*w2^3) + 
       (8*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*
         (1 + x^2)^2)/(w1^3*w2^3) + (16*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1^3*w2^3) - 
       (4*myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
         x^3*(1 + x^2)^2)/(w1^3*w2^3) + (12*myq1^6*myq2^4*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1*w2^3) - 
       (8*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^3*
         (1 + x^2)^2)/(w1*w2^3) + (8*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1^7*w2) - 
       (8*myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/
        (w1^7*w2) - (24*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1^5*w2) + 
       (12*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1^5*w2) + 
       (16*myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1^5*w2) + 
       (10*myq1^4*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/
        (w1^3*w2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^3*
         (1 + x^2)^2)/(w1^3*w2) - (12*myq1^4*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1^3*w2) - 
       (8*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
         x^3*(1 + x^2)^2)/(w1^3*w2) + (3*myq1^4*myq2^6*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1*w2) + 
       (8*myq1^5*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^2*(1 + x^2)^3)/
        (w1^4*w2^4) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*x^2*
         (1 + x^2)^3)/(w1^4*w2^4) - (12*myq1^5*myq2^5*(-1 + w1^(-2))^5*x^2*
         (1 + x^2)^3)/(w1^2*w2^4) + (4*myq1^3*myq2^7*(-1 + w1^(-2))^5*x^2*
         (1 + x^2)^3)/(w1^2*w2^4) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*x^2*(1 + x^2)^3)/(w1^2*w2^4) - 
       (12*myq1^5*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
         x^2*(1 + x^2)^3)/(w1^6*w2^2) + (12*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^6*w2^2) - 
       (8*myq1^3*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/
        (w1^4*w2^2) + (28*myq1^5*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^4*w2^2) - 
       (8*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
         x^2*(1 + x^2)^3)/(w1^4*w2^2) + (8*myq1*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^4*w2^2) - 
       (16*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^4*w2^2) - 
       (11*myq1^5*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/
        (w1^2*w2^2) + (myq1^3*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^2*
         (1 + x^2)^3)/(w1^2*w2^2) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^2*w2^2) - 
       (2*myq1^2*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^4)/
        (w1^5*w2^3) + (2*myq2^10*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
         (1 + x^2)^4)/(w1^5*w2^3) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^4)/(w1^5*w2^3) + 
       (4*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
         (1 + x^2)^4)/(w1^5*w2^3) + (10*myq1^4*myq2^6*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))*x*(1 + x^2)^4)/(w1^3*w2^3) - 
       (3*myq1^2*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2)^4)/
        (w1^3*w2^3) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))*x*(1 + x^2)^4)/(w1^3*w2^3) + 
       (myq1^3*myq2^7*(-1 + w1^(-2))^3*(1 + x^2)^5)/(w1^4*w2^4) - 
       (myq1*myq2^9*(-1 + w1^(-2))^3*(1 + x^2)^5)/(w1^4*w2^4)))/
     (myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*w1*(-1 + w2^(-2))*x^4*
      ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
    (17496*myq2^4*(1 - w1^(-2))*((-16*myq1^8*(myq1^2 - myq2^2)^2*
         (-1 + w2^(-2))^8*x^7)/w1^10 + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w2^(-2))^8*x^7)/w1^10 + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/w1^8 - 
       (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
         x^7)/w1^8 - (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/
        w1^6 + (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/
        w1^6 - (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
       (48*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
       (48*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
       (16*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
       (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/
        (w1^2*w2^8) - (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
         x^7)/(w1^2*w2^8) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + (16*myq2^8*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - (32*myq2^10*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
       (12*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 - 
       (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 + 
       (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
       (64*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
       (96*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
        (w1^4*w2^6) - (48*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
        (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
       (96*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^7)/(w1^4*w2^6) + (128*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
       (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
       (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - (16*myq2^8*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
       (64*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
        (w1^4*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
         x^7)/(w1^2*w2^6) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) - 
       (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
         x^7)/(w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) - 
       (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
       (64*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
       (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/
        (w1^6*w2^4) - (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
       (128*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^7)/(w1^6*w2^4) - (96*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
       (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
       (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^7)/(w1^6*w2^4) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) - 
       (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
       (24*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/
        (w1^4*w2^4) - (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
       (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
         x^7)/(w1^4*w2^4) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
       (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
       (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
       (12*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
        (w1^2*w2^4) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
         x^7)/(w1^8*w2^2) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
       (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
         x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
       (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
        (w1^8*w2^2) - (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
       (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
       (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
       (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
         x^7)/(w1^6*w2^2) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) - 
       (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
         x^7)/(w1^6*w2^2) + (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
       (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
       (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
       (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
        (w1^3*w2^7) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
         (1 + x^2))/(w1^3*w2^7) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
       (80*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
         x^6*(1 + x^2))/(w1^3*w2^7) + (128*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
       (48*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
         (1 + x^2))/(w1^3*w2^7) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
       (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
         x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
       (24*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
        (w1*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
         (1 + x^2))/(w1*w2^7) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
       (40*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
        (w1^5*w2^5) - (104*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^6*(1 + x^2))/(w1^5*w2^5) + (72*myq1*myq2^11*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
       (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^6*(1 + x^2))/(w1^5*w2^5) + (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
       (224*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^6*(1 + x^2))/(w1^5*w2^5) + (160*myq1*myq2^9*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
       (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
       (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^6*(1 + x^2))/(w1^5*w2^5) + (56*myq1^7*myq2^5*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
       (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
        (w1^3*w2^5) + (32*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
         (1 + x^2))/(w1^3*w2^5) - (24*myq1*myq2^11*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) + 
       (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
         x^6*(1 + x^2))/(w1^3*w2^5) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
       (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
        (w1*w2^5) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
         (1 + x^2))/(w1^7*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
       (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^6*(1 + x^2))/(w1^7*w2^3) - (160*myq1^5*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
       (144*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^6*(1 + x^2))/(w1^7*w2^3) - (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
       (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) + 
       (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
        (w1^5*w2^3) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
         (1 + x^2))/(w1^5*w2^3) + (72*myq1^5*myq2^7*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
       (48*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
        (w1^5*w2^3) + (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
       (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
         x^6*(1 + x^2))/(w1^5*w2^3) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
       (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
        (w1^3*w2^3) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
         (1 + x^2))/(w1^3*w2^3) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) - 
       (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
         x^6*(1 + x^2))/(w1^9*w2) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
       (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
         x^6*(1 + x^2))/(w1^9*w2) - (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
       (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
        (w1^7*w2) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
         (1 + x^2))/(w1^7*w2) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
       (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
         x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2) - 
       (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
         x^5*(1 + x^2)^2)/w1^8 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^6 + 
       (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
       (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
       (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
       (8*myq2^12*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
       (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
        (w1^2*w2^8) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
         x^5*(1 + x^2)^2)/(w1^2*w2^8) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
       (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
        (w1^2*w2^8) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^5*
         (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^10*
         (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^6 - 
       (28*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
        (w1^4*w2^6) + (48*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
         (1 + x^2)^2)/(w1^4*w2^6) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
       (72*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
        (w1^4*w2^6) + (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
         (1 + x^2)^2)/(w1^4*w2^6) + (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
       (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^5*(1 + x^2)^2)/(w1^4*w2^6) - (48*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
       (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^5*(1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
       (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
         (1 + x^2)^2)/(w1^4*w2^6) - (16*myq2^10*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
       (32*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
        (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
         (1 + x^2)^2)/(w1^2*w2^6) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
       (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
        (w1^6*w2^4) - (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
         (1 + x^2)^2)/(w1^6*w2^4) + (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
       (36*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
        (w1^6*w2^4) + (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
       (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^5*(1 + x^2)^2)/(w1^6*w2^4) - (112*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
       (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
       (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
       (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^5*(1 + x^2)^2)/(w1^6*w2^4) - (48*myq1^8*myq2^4*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
       (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
        (w1^4*w2^4) - (32*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
         (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
       (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
         x^5*(1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
       (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
         x^5*(1 + x^2)^2)/(w1^4*w2^4) + (28*myq1^6*myq2^6*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
       (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
        (w1^2*w2^4) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
         (1 + x^2)^2)/(w1^2*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
       (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
         x^5*(1 + x^2)^2)/(w1^8*w2^2) - (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
       (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
       (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
        (w1^6*w2^2) - (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
         (1 + x^2)^2)/(w1^6*w2^2) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
       (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
         x^5*(1 + x^2)^2)/(w1^6*w2^2) - (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
       (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
        (w1^4*w2^2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
         (1 + x^2)^2)/(w1^4*w2^2) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
       (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
         x^4*(1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
       (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
         (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
       (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
         (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
       (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
        (w1*w2^7) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
       (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
        (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
         (1 + x^2)^3)/(w1^5*w2^5) - (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
       (76*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
        (w1^5*w2^5) - (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
         (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
       (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^4*(1 + x^2)^3)/(w1^5*w2^5) + (104*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
       (40*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^4*(1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
       (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
       (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
       (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
        (w1^3*w2^5) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
         (1 + x^2)^3)/(w1^3*w2^5) + (8*myq1*myq2^11*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
       (80*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
         x^4*(1 + x^2)^3)/(w1^3*w2^5) + (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
       (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
         x^4*(1 + x^2)^3)/(w1^3*w2^5) - (20*myq1^5*myq2^7*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^5) - 
       (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
        (w1*w2^5) - (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
       (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
       (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^4*(1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
       (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
        (w1^5*w2^3) + (48*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
         (1 + x^2)^3)/(w1^5*w2^3) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
       (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
         x^4*(1 + x^2)^3)/(w1^5*w2^3) + (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
       (80*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
         x^4*(1 + x^2)^3)/(w1^5*w2^3) - (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
       (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
        (w1^3*w2^3) - (20*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
         (1 + x^2)^3)/(w1^3*w2^3) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) + 
       (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
         x^4*(1 + x^2)^3)/(w1^7*w2) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
       (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
        (w1^5*w2) - (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
         (1 + x^2)^3)/(w1^5*w2) + (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
       (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
        (w1^4*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
         (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
       (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^3*(1 + x^2)^4)/(w1^4*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
       (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
       (36*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
        (w1^2*w2^6) + (18*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
         (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
       (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
         x^3*(1 + x^2)^4)/(w1^2*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
       (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
        (w1^6*w2^4) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
         (1 + x^2)^4)/(w1^6*w2^4) - (52*myq1^4*myq2^8*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
       (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
        (w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
       (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^3*(1 + x^2)^4)/(w1^6*w2^4) - (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
       (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^3*(1 + x^2)^4)/(w1^6*w2^4) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
       (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^3*(1 + x^2)^4)/(w1^6*w2^4) + (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
       (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
        (w1^4*w2^4) + (28*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
         (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
       (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
         x^3*(1 + x^2)^4)/(w1^4*w2^4) - (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
       (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
         x^3*(1 + x^2)^4)/(w1^4*w2^4) + (9*myq1^6*myq2^6*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
       (20*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
        (w1^2*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
         (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
       (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
         x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
       (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
        (w1^6*w2^2) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
         (1 + x^2)^4)/(w1^6*w2^2) - (10*myq1^4*myq2^8*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
       (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
         x^3*(1 + x^2)^4)/(w1^6*w2^2) - (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
       (20*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
        (w1^4*w2^2) + (9*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
         (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
       (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
        (w1^3*w2^7) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
         (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
       (2*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
        (w1^5*w2^5) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
         (1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
       (6*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
        (w1^5*w2^5) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
       (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^2*(1 + x^2)^5)/(w1^5*w2^5) - (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
       (18*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
        (w1^3*w2^5) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
         (1 + x^2)^5)/(w1^3*w2^5) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
       (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
         x^2*(1 + x^2)^5)/(w1^3*w2^5) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
       (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
        (w1^7*w2^3) - (10*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
         (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
       (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^2*(1 + x^2)^5)/(w1^7*w2^3) - (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
       (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
        (w1^5*w2^3) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
         (1 + x^2)^5)/(w1^5*w2^3) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
       (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
         x^2*(1 + x^2)^5)/(w1^5*w2^3) - (9*myq1^5*myq2^7*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
       (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
        (w1^4*w2^6) - (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
         (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) + 
       (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
        (w1^6*w2^4) - (13*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
         (1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
       (3*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
        (w1^6*w2^4) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) + 
       (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
         (1 + x^2)^6)/(w1^6*w2^4) + (18*myq1^6*myq2^6*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) - 
       (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
        (w1^4*w2^4) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) - 
       (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
        (w1^5*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
     (myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*x^4*
      ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
      ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
        (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
    (34992*myq2^4*(1 - w1^(-2))*((-16*myq1^8*(myq1^2 - myq2^2)^2*
         (-1 + w2^(-2))^8*x^7)/w1^10 + (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w2^(-2))^8*x^7)/w1^10 + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/w1^8 - 
       (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 - 
       (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/w1^6 - 
       (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
       (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
       (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
       (8*myq2^12*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
       (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^7)/
        (w1^2*w2^8) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
         x^7)/(w1^2*w2^8) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) + 
       (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
       (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^7)/(w1^2*w2^8) - 
       (4*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 - 
       (4*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^7)/w2^6 - 
       (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
       (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
       (64*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
       (48*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
        (w1^4*w2^6) - (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
        (w1^4*w2^6) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) - 
       (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^7)/(w1^4*w2^6) + (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
       (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^7)/(w1^4*w2^6) - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + (32*myq2^10*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^4*w2^6) + 
       (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^6) + 
       (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
         x^7)/(w1^2*w2^6) + (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
       (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) + 
       (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
       (56*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/
        (w1^6*w2^4) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
       (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^7)/(w1^6*w2^4) + (80*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
       (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^7)/(w1^6*w2^4) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
       (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^7)/(w1^6*w2^4) - 
       (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
       (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
       (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^4) + 
       (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
         x^7)/(w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
       (12*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) - 
       (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^4) + 
       (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
       (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
       (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
         x^7)/(w1^8*w2^2) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
       (16*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/
        (w1^8*w2^2) - (40*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) + 
       (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^7)/(w1^8*w2^2) - 
       (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
       (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^2) + 
       (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
         x^7)/(w1^6*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
       (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) - 
       (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^2) + 
       (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/
        (w1^3*w2^7) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
         (1 + x^2))/(w1^3*w2^7) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
       (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
         x^6*(1 + x^2))/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
       (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
         (1 + x^2))/(w1^3*w2^7) + (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1^3*w2^7) - 
       (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
         x^6*(1 + x^2))/(w1^3*w2^7) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^7) - 
       (8*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*(1 + x^2))/
        (w1*w2^7) + (8*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^6*
         (1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) - 
       (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
        (w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
         (1 + x^2))/(w1^5*w2^5) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
       (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
        (w1^5*w2^5) - (32*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
       (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^6*(1 + x^2))/(w1^5*w2^5) - (112*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
       (80*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^6*(1 + x^2))/(w1^5*w2^5) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^5*w2^5) + 
       (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^6*(1 + x^2))/(w1^5*w2^5) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
       (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
        (w1^3*w2^5) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
         (1 + x^2))/(w1^3*w2^5) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^5) - 
       (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
         x^6*(1 + x^2))/(w1^3*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^5) + 
       (16*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
        (w1*w2^5) - (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
         (1 + x^2))/(w1^7*w2^3) + (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
       (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^6*(1 + x^2))/(w1^7*w2^3) + (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
       (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^6*(1 + x^2))/(w1^7*w2^3) + (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
       (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^7*w2^3) - 
       (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
        (w1^5*w2^3) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
         (1 + x^2))/(w1^5*w2^3) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^3) - 
       (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
         x^6*(1 + x^2))/(w1^5*w2^3) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^3) + 
       (28*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
        (w1^3*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
         (1 + x^2))/(w1^3*w2^3) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) + 
       (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
         x^6*(1 + x^2))/(w1^9*w2) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^9*w2) - 
       (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
         x^6*(1 + x^2))/(w1^9*w2) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) - 
       (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
        (w1^7*w2) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2) + 
       (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
        (w1^5*w2) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
         (1 + x^2))/(w1^5*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*
         (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^10 - 
       (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
        w1^10 - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^8 + 
       (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
         x^5*(1 + x^2)^2)/w1^8 + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/w1^6 - 
       (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
        w1^6 + (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
        (w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
        (w1^2*w2^8) + (24*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
        (w1^2*w2^8) - (8*myq2^12*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
        (w1^2*w2^8) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^5*
         (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
       (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
        (w1^2*w2^8) - (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*
         (1 + x^2)^2)/(w1^2*w2^8) + (8*myq2^10*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
       (6*myq1^4*myq2^8*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
        w2^6 + (2*myq1^2*myq2^10*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^5*
         (1 + x^2)^2)/w2^6 + (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
       (64*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
        (w1^4*w2^6) + (92*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
         (1 + x^2)^2)/(w1^4*w2^6) - (72*myq1^2*myq2^10*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
       (24*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
        (w1^4*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
       (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^5*(1 + x^2)^2)/(w1^4*w2^6) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
       (4*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
         (1 + x^2)^2)/(w1^4*w2^6) - (16*myq2^10*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
       (24*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
        (w1^2*w2^6) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
         (1 + x^2)^2)/(w1^2*w2^6) - (16*myq1^2*myq2^10*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
       (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
         x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
       (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
        (w1^6*w2^4) + (68*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
         (1 + x^2)^2)/(w1^6*w2^4) - (88*myq1^4*myq2^8*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
       (36*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
        (w1^6*w2^4) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
       (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^5*(1 + x^2)^2)/(w1^6*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
       (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^5*(1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
       (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^5*(1 + x^2)^2)/(w1^6*w2^4) - (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
       (40*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
        (w1^4*w2^4) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
         (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
       (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
         x^5*(1 + x^2)^2)/(w1^4*w2^4) + (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
       (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
         x^5*(1 + x^2)^2)/(w1^4*w2^4) - (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^4) - 
       (14*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
        (w1^2*w2^4) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*
         (1 + x^2)^2)/(w1^2*w2^4) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
       (16*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
        (w1^8*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
       (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
         x^5*(1 + x^2)^2)/(w1^8*w2^2) - (8*myq1^8*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
       (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
         x^5*(1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
       (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
        (w1^6*w2^2) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
         (1 + x^2)^2)/(w1^6*w2^2) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
       (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
         x^5*(1 + x^2)^2)/(w1^6*w2^2) + (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
       (6*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
        (w1^4*w2^2) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
         (1 + x^2)^2)/(w1^4*w2^2) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^2) - 
       (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
        (w1^3*w2^7) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
         (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
       (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
         x^4*(1 + x^2)^3)/(w1^3*w2^7) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
       (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
         (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
       (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
         (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) + 
       (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/
        (w1*w2^7) - (4*myq1*myq2^11*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*
         (1 + x^2)^3)/(w1*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^7) - 
       (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
        (w1^5*w2^5) + (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
         (1 + x^2)^3)/(w1^5*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
       (52*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
        (w1^5*w2^5) - (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
         (1 + x^2)^3)/(w1^5*w2^5) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
       (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^4*(1 + x^2)^3)/(w1^5*w2^5) + (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
       (40*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
       (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         x^4*(1 + x^2)^3)/(w1^5*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
       (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
        (w1^3*w2^5) + (4*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
         (1 + x^2)^3)/(w1^3*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
       (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
         x^4*(1 + x^2)^3)/(w1^3*w2^5) - (8*myq1*myq2^9*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
       (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
        (w1*w2^5) + (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
         (1 + x^2)^3)/(w1^7*w2^3) - (40*myq1^3*myq2^9*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
       (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^4*(1 + x^2)^3)/(w1^7*w2^3) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
       (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^4*(1 + x^2)^3)/(w1^7*w2^3) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
       (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
       (36*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
        (w1^5*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
         (1 + x^2)^3)/(w1^5*w2^3) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
       (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
         x^4*(1 + x^2)^3)/(w1^5*w2^3) - (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
       (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
        (w1^3*w2^3) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
         (1 + x^2)^3)/(w1^3*w2^3) + (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^3) + 
       (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
         (1 + x^2)^3)/(w1^9*w2) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) - 
       (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
         x^4*(1 + x^2)^3)/(w1^9*w2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^9*w2) + 
       (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
        (w1^7*w2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
         (1 + x^2)^3)/(w1^7*w2) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2) - 
       (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
         x^4*(1 + x^2)^3)/(w1^7*w2) + (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2) - 
       (2*myq1^6*myq2^6*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
       (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
       (6*myq1^2*myq2^10*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
       (2*myq2^12*(-1 + w1^(-2))^8*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
       (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
        (w1^4*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
         (1 + x^2)^4)/(w1^4*w2^6) - (44*myq1^4*myq2^8*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
       (36*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
        (w1^4*w2^6) - (6*myq2^12*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
         (1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
       (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^3*(1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
       (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^3*(1 + x^2)^4)/(w1^4*w2^6) - (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
       (14*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
        (w1^2*w2^6) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*
         (1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
       (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
         x^3*(1 + x^2)^4)/(w1^2*w2^6) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
       (10*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
        (w1^6*w2^4) - (38*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
         (1 + x^2)^4)/(w1^6*w2^4) + (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
       (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
        (w1^6*w2^4) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
       (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
       (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
         x^3*(1 + x^2)^4)/(w1^6*w2^4) + (4*myq2^6*(myq1^3 - myq1*myq2^2)^2*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
       (18*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
        (w1^4*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
         (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
       (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
        (w1^4*w2^4) + (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
       (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
         x^3*(1 + x^2)^4)/(w1^4*w2^4) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
       (5*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
        (w1^2*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^3*
         (1 + x^2)^4)/(w1^2*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
       (4*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
        (w1^8*w2^2) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
       (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
         x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
       (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
         x^3*(1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
       (10*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
        (w1^6*w2^2) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
         (1 + x^2)^4)/(w1^6*w2^2) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
       (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
         x^3*(1 + x^2)^4)/(w1^6*w2^2) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^2) - 
       (5*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
        (w1^4*w2^2) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*
         (1 + x^2)^5)/(w1^3*w2^7) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
       (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^2*(1 + x^2)^5)/
        (w1^3*w2^7) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
         (1 + x^2)^5)/(w1^5*w2^5) - (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
       (14*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
        (w1^5*w2^5) - (22*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
         (1 + x^2)^5)/(w1^5*w2^5) + (12*myq1*myq2^11*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
       (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
        (w1^3*w2^5) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*
         (1 + x^2)^5)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
       (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
         x^2*(1 + x^2)^5)/(w1^3*w2^5) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
       (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
        (w1^7*w2^3) + (10*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
         (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
       (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
         x^2*(1 + x^2)^5)/(w1^7*w2^3) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
       (2*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
        (w1^5*w2^3) - (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
       (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
         x^2*(1 + x^2)^5)/(w1^5*w2^3) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
       (myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*(1 + x^2)^6)/
        (w1^4*w2^6) + (7*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x*
         (1 + x^2)^6)/(w1^4*w2^6) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x*(1 + x^2)^6)/(w1^4*w2^6) - 
       (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
        (w1^6*w2^4) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
         (1 + x^2)^6)/(w1^6*w2^4) - (5*myq1^2*myq2^10*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^6*w2^4) - 
       (8*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
        (w1^4*w2^4) + (2*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*
         (1 + x^2)^6)/(w1^4*w2^4) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^4) + 
       (myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*(1 + x^2)^7)/
        (w1^5*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
         (1 + x^2)^7)/(w1^5*w2^5) + (3*myq1^3*myq2^9*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))^3*(1 + x^2)^7)/(w1^5*w2^5)))/
     (myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*x^4*
      ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
      ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
        (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
    (324*myq2^6*(1 - w1^(-2))*w2^2*((294912*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^8)/w1^10 - 
       (110592*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^8)/
        w1^10 + (221184*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^2*x^8)/w1^10 + (294912*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^8)/w1^8 - 
       (82944*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^8)/
        w1^8 + (165888*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^8)/w1^8 + (110592*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^8)/w1^6 - 
       (20736*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^8)/
        w1^6 + (41472*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^8)/w1^6 + (18432*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^8)/w1^4 - 
       (1728*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^8)/
        w1^4 + (3456*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*
         (-1 + w2^(-2))^2*x^8)/w1^4 + (1152*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^8)/w1^2 - 
       (192*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^14*x^8)/w2^2 - 
       (3538944*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*x^8)/(w1^14*w2^2) + 
       (1769472*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*x^8)/
        (w1^12*w2^2) - (2801664*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^2*x^8)/(w1^12*w2^2) + 
       (3883008*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8)/
        (w1^12*w2^2) - (10616832*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
         x^8)/(w1^12*w2^2) - (221184*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*x^8)/(w1^10*w2^2) - 
       (2654208*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^4*x^8)/(w1^10*w2^2) + 
       (1806336*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*x^8)/
        (w1^10*w2^2) - (884736*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^4*x^8)/(w1^10*w2^2) + 
       (5849088*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^8)/
        (w1^10*w2^2) - (12767232*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
         x^8)/(w1^10*w2^2) - (276480*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^6*x^8)/(w1^8*w2^2) - 
       (3434496*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^6*x^8)/(w1^8*w2^2) + 
       (718848*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*x^8)/
        (w1^8*w2^2) - (138240*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^6*x^8)/(w1^8*w2^2) + 
       (2958336*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^8)/
        (w1^8*w2^2) - (4909056*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
         x^8)/(w1^8*w2^2) - (124416*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^8*x^8)/(w1^6*w2^2) - 
       (1592832*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^8*x^8)/(w1^6*w2^2) + 
       (131328*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^8)/
        (w1^6*w2^2) - (9216*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^8*x^8)/(w1^6*w2^2) + 
       (625152*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^8)/
        (w1^6*w2^2) - (546048*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^8)/
        (w1^6*w2^2) - (24192*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*
         x^8)/(w1^4*w2^2) - (321408*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^10*
         x^8)/(w1^4*w2^2) + (9216*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^10*x^8)/(w1^4*w2^2) + 
       (47616*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^10*x^8)/
        (w1^4*w2^2) + (56832*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*x^8)/
        (w1^4*w2^2) - (1728*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*x^8)/
        (w1^2*w2^2) - (24864*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^12*x^8)/
        (w1^2*w2^2) + (11136*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^12*x^8)/
        (w1^2*w2^2) + (442368*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^13*w2) + 
       (221184*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^7*(1 + x^2))/(w1^11*w2) + 
       (5283840*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^11*w2) - 
       (7561216*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^11*w2) - 
       (248832*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^7*
         (1 + x^2))/(w1^9*w2) - (1429504*myq1*myq2^6*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^9*w2) + 
       (3852288*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^9*w2) - 
       (7192576*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^9*w2) - 
       (165888*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7*
         (1 + x^2))/(w1^7*w2) - (1653760*myq1*myq2^6*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^7*w2) - 
       (41472*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7*(1 + x^2))/(w1^7*w2) + 
       (963072*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^7*w2) - 
       (2586624*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^7*w2) - 
       (36288*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7*
         (1 + x^2))/(w1^5*w2) - (709440*myq1*myq2^6*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^5*w2) - 
       (6912*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7*(1 + x^2))/(w1^5*w2) + 
       (80832*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
         x^7*(1 + x^2))/(w1^5*w2) - (417280*myq1*myq2^3*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7*(1 + x^2))/
        (w1^5*w2) - (2592*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^11*
         (-1 + w2^(-2))*x^7*(1 + x^2))/(w1^3*w2) - 
       (133984*myq1*myq2^6*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^7*(1 + x^2))/
        (w1^3*w2) - (25504*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^11*(-1 + w2^(-2))*x^7*(1 + x^2))/(w1^3*w2) - 
       (9412*myq1*myq2^6*(-1 + w1^(-2))^13*(-1 + w2^(-2))*x^7*(1 + x^2))/
        (w1*w2) - (221184*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^2*x^6*(1 + x^2)^2)/w1^12 - 
       (165888*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
         x^6*(1 + x^2)^2)/w1^10 + (82944*myq1^4*(myq2^2)^(3/2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*(1 + x^2)^2)/w1^10 - 
       (387072*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^2*x^6*(1 + x^2)^2)/w1^10 - 
       (147456*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^6*(1 + x^2)^2)/w1^8 + (55296*myq1^4*(myq2^2)^(3/2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2)^2)/w1^8 - 
       (193536*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^6*(1 + x^2)^2)/w1^8 - 
       (48384*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
         x^6*(1 + x^2)^2)/w1^6 + (12096*myq1^4*(myq2^2)^(3/2)*
         (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2)^2)/w1^6 - 
       (38016*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^6*(1 + x^2)^2)/w1^6 - 
       (6912*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*
         x^6*(1 + x^2)^2)/w1^4 + (864*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^10*
         (-1 + w2^(-2))^2*x^6*(1 + x^2)^2)/w1^4 - 
       (2592*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*
         (-1 + w2^(-2))^2*x^6*(1 + x^2)^2)/w1^4 - 
       (360*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^6*
         (1 + x^2)^2)/w1^2 - (9640*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^14*x^6*
         (1 + x^2)^2)/w2^2 + (5308416*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         x^6*(1 + x^2)^2)/(w1^14*w2^2) - (3538944*myq1^2*myq2^3*
         (myq1^2 - myq2^2)*(-1 + w1^(-2))^2*x^6*(1 + x^2)^2)/(w1^12*w2^2) + 
       (6340608*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
         (1 + x^2)^2)/(w1^12*w2^2) - (23945216*(myq2^2)^(3/2)*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*(1 + x^2)^2)/(w1^12*w2^2) + 
       (16809984*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*x^6*(1 + x^2)^2)/
        (w1^12*w2^2) + (552960*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*
         x^6*(1 + x^2)^2)/(w1^10*w2^2) + (4202496*myq2^6*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*x^6*(1 + x^2)^2)/(w1^10*w2^2) - 
       (4239360*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*x^6*
         (1 + x^2)^2)/(w1^10*w2^2) + (2875392*myq1^2*Sqrt[myq2^2]*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^6*(1 + x^2)^2)/(w1^10*w2^2) - 
       (24639488*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^6*
         (1 + x^2)^2)/(w1^10*w2^2) + (3600384*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^4*x^6*(1 + x^2)^2)/(w1^10*w2^2) + 
       (594432*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*x^6*(1 + x^2)^2)/
        (w1^8*w2^2) + (2567168*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^6*x^6*
         (1 + x^2)^2)/(w1^8*w2^2) - (1990656*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*x^6*(1 + x^2)^2)/(w1^8*w2^2) + 
       (539136*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^6*
         (1 + x^2)^2)/(w1^8*w2^2) - (9004032*(myq2^2)^(3/2)*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^6*(1 + x^2)^2)/(w1^8*w2^2) - 
       (8435712*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*x^6*(1 + x^2)^2)/
        (w1^8*w2^2) + (255744*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*x^6*
         (1 + x^2)^2)/(w1^6*w2^2) - (419200*myq2^6*Sqrt[myq2^2]*
         (-1 + w1^(-2))^8*x^6*(1 + x^2)^2)/(w1^6*w2^2) - 
       (411264*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
         (1 + x^2)^2)/(w1^6*w2^2) + (33408*myq1^2*Sqrt[myq2^2]*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*(1 + x^2)^2)/(w1^6*w2^2) - 
       (1368320*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*
         (1 + x^2)^2)/(w1^6*w2^2) - (4785024*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^8*x^6*(1 + x^2)^2)/(w1^6*w2^2) + 
       (50976*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*x^6*(1 + x^2)^2)/
        (w1^4*w2^2) - (582528*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^10*x^6*
         (1 + x^2)^2)/(w1^4*w2^2) - (30816*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^10*x^6*(1 + x^2)^2)/(w1^4*w2^2) - 
       (70784*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^10*x^6*
         (1 + x^2)^2)/(w1^4*w2^2) - (911520*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^10*x^6*(1 + x^2)^2)/(w1^4*w2^2) + 
       (3888*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*x^6*(1 + x^2)^2)/
        (w1^2*w2^2) - (134296*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^12*x^6*
         (1 + x^2)^2)/(w1^2*w2^2) - (58272*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^12*x^6*(1 + x^2)^2)/(w1^2*w2^2) + 
       (331776*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
         x^5*(1 + x^2)^3)/(w1^13*w2) - (165888*(myq1^2)^(3/2)*myq2*
         Sqrt[myq2^2]*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
         (1 + x^2)^3)/(w1^11*w2) - (3271680*myq1*myq2^2*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^11*w2) + 
       (6113280*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^11*w2) + 
       (186624*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^5*
         (1 + x^2)^3)/(w1^9*w2) + (1141248*myq1*myq2^6*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^9*w2) + 
       (13824*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^9*w2) - 
       (2317056*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^9*w2) + 
       (5364224*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^9*w2) + 
       (108864*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
         (1 + x^2)^3)/(w1^7*w2) + (1220096*myq1*myq2^6*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^7*w2) + 
       (27648*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^7*w2) - 
       (520896*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^7*w2) + 
       (1774464*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^7*w2) + 
       (20736*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
         (1 + x^2)^3)/(w1^5*w2) + (476976*myq1*myq2^6*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^5*w2) + 
       (3456*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^5*w2) - 
       (37824*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
         x^5*(1 + x^2)^3)/(w1^5*w2) + (261792*myq1*myq2^3*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*(1 + x^2)^3)/
        (w1^5*w2) + (1296*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^11*
         (-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^3*w2) + 
       (80724*myq1*myq2^6*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^5*(1 + x^2)^3)/
        (w1^3*w2) + (14480*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^11*(-1 + w2^(-2))*x^5*(1 + x^2)^3)/(w1^3*w2) + 
       (4976*myq1*myq2^6*(-1 + w1^(-2))^13*(-1 + w2^(-2))*x^5*(1 + x^2)^3)/
        (w1*w2) + (27648*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^2*x^4*(1 + x^2)^4)/w1^10 - 
       (20736*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*
         (1 + x^2)^4)/w1^10 + (138240*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*(1 + x^2)^4)/w1^10 + 
       (21888*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
         x^4*(1 + x^2)^4)/w1^8 - (12096*myq1^4*(myq2^2)^(3/2)*
         (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^4)/w1^8 + 
       (6048*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
         (1 + x^2)^4)/w1^6 - (2160*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^4*(1 + x^2)^4)/w1^6 + 
       (648*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4*
         (1 + x^2)^4)/w1^4 - (108*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^10*
         (-1 + w2^(-2))^2*x^4*(1 + x^2)^4)/w1^4 + 
       (432*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*
         (-1 + w2^(-2))^2*x^4*(1 + x^2)^4)/w1^4 + 
       (18*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^4*
         (1 + x^2)^4)/w1^2 - (331776*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*x^4*(1 + x^2)^4)/(w1^10*w2^2) - 
       (2225664*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^4*x^4*(1 + x^2)^4)/
        (w1^10*w2^2) + (2446848*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^4*x^4*(1 + x^2)^4)/(w1^10*w2^2) - 
       (1700352*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^4*
         (1 + x^2)^4)/(w1^10*w2^2) + (15032320*(myq2^2)^(3/2)*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^4*(1 + x^2)^4)/(w1^10*w2^2) + 
       (2142720*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*x^4*(1 + x^2)^4)/
        (w1^10*w2^2) - (321408*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*
         x^4*(1 + x^2)^4)/(w1^8*w2^2) - (129600*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^8*x^4*(1 + x^2)^4)/(w1^6*w2^2) - 
       (23976*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*x^4*(1 + x^2)^4)/
        (w1^4*w2^2) + (450000*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^10*x^4*
         (1 + x^2)^4)/(w1^4*w2^2) + (13896*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^10*x^4*(1 + x^2)^4)/(w1^4*w2^2) + 
       (26464*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^10*x^4*
         (1 + x^2)^4)/(w1^4*w2^2) + (493272*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^10*x^4*(1 + x^2)^4)/(w1^4*w2^2) - 
       (1620*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*x^4*(1 + x^2)^4)/
        (w1^2*w2^2) - (331776*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
         (-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^13*w2) + 
       (41472*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^11*w2) + 
       (603648*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^11*w2) - 
       (1680384*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^11*w2) - 
       (46656*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*
         (1 + x^2)^5)/(w1^9*w2) - (307776*myq1*myq2^6*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^9*w2) - 
       (6912*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^9*w2) + 
       (436224*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^9*w2) - 
       (1347328*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^9*w2) - 
       (23328*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
         (1 + x^2)^5)/(w1^7*w2) - (300832*myq1*myq2^6*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^7*w2) - 
       (6048*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^7*w2) + 
       (82464*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
         x^3*(1 + x^2)^5)/(w1^7*w2) - (397056*myq1*myq2^3*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/
        (w1^7*w2) - (3564*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^5*w2) - 
       (104172*myq1*myq2^6*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/
        (w1^5*w2) - (432*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^5*w2) + 
       (4080*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
         x^3*(1 + x^2)^5)/(w1^5*w2) - (50064*myq1*myq2^3*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/
        (w1^5*w2) - (162*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^11*
         (-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^3*w2) - 
       (14754*myq1*myq2^6*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/
        (w1^3*w2) - (2188*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^11*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/(w1^3*w2) - 
       (676*myq1*myq2^6*(-1 + w1^(-2))^13*(-1 + w2^(-2))*x^3*(1 + x^2)^5)/
        (w1*w2) - (13824*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
         (-1 + w2^(-2))^2*x^2*(1 + x^2)^6)/w1^12 - 
       (1152*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*
         (1 + x^2)^6)/w1^10 + (1728*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^2*x^2*(1 + x^2)^6)/w1^10 - 
       (13824*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))^2*x^2*(1 + x^2)^6)/w1^10 - 
       (864*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
         (1 + x^2)^6)/w1^8 + (864*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^2*(1 + x^2)^6)/w1^8 - 
       (4320*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*x^2*(1 + x^2)^6)/w1^8 - 
       (216*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*
         (1 + x^2)^6)/w1^6 + (108*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*x^2*(1 + x^2)^6)/w1^6 - 
       (432*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
         x^2*(1 + x^2)^6)/w1^6 - (18*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^2*(1 + x^2)^6)/w1^4 - 
       (595*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^14*x^2*(1 + x^2)^6)/w2^2 + 
       (663552*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^6)/
        (w1^14*w2^2) - (470016*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*x^2*(1 + x^2)^6)/(w1^12*w2^2) + 
       (880128*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*
         (1 + x^2)^6)/(w1^12*w2^2) - (4004352*(myq2^2)^(3/2)*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^6)/(w1^12*w2^2) + 
       (1963008*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*x^2*(1 + x^2)^6)/
        (w1^12*w2^2) + (76032*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*x^2*
         (1 + x^2)^6)/(w1^10*w2^2) + (490752*myq2^6*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*x^2*(1 + x^2)^6)/(w1^10*w2^2) - 
       (537984*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*x^2*
         (1 + x^2)^6)/(w1^10*w2^2) + (355968*myq1^2*Sqrt[myq2^2]*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*(1 + x^2)^6)/(w1^10*w2^2) - 
       (3261824*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*
         (1 + x^2)^6)/(w1^10*w2^2) - (965760*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^4*x^2*(1 + x^2)^6)/(w1^10*w2^2) + 
       (66528*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*x^2*(1 + x^2)^6)/
        (w1^8*w2^2) + (40800*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^6*x^2*
         (1 + x^2)^6)/(w1^8*w2^2) - (225504*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*x^2*(1 + x^2)^6)/(w1^8*w2^2) + 
       (48096*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*
         (1 + x^2)^6)/(w1^8*w2^2) - (880416*(myq2^2)^(3/2)*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*(1 + x^2)^6)/(w1^8*w2^2) - 
       (1818144*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*x^2*(1 + x^2)^6)/
        (w1^8*w2^2) + (24624*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*x^2*
         (1 + x^2)^6)/(w1^6*w2^2) - (227920*myq2^6*Sqrt[myq2^2]*
         (-1 + w1^(-2))^8*x^2*(1 + x^2)^6)/(w1^6*w2^2) - 
       (35784*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^2*
         (1 + x^2)^6)/(w1^6*w2^2) + (2016*myq1^2*Sqrt[myq2^2]*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*(1 + x^2)^6)/(w1^6*w2^2) - 
       (89472*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*
         (1 + x^2)^6)/(w1^6*w2^2) - (633528*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^8*x^2*(1 + x^2)^6)/(w1^6*w2^2) + 
       (3942*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*x^2*(1 + x^2)^6)/
        (w1^4*w2^2) - (97146*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^10*x^2*
         (1 + x^2)^6)/(w1^4*w2^2) - (1692*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^10*x^2*(1 + x^2)^6)/(w1^4*w2^2) - 
       (2936*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^10*x^2*
         (1 + x^2)^6)/(w1^4*w2^2) - (80196*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^10*x^2*(1 + x^2)^6)/(w1^4*w2^2) + 
       (189*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*x^2*(1 + x^2)^6)/
        (w1^2*w2^2) - (13701*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^12*x^2*
         (1 + x^2)^6)/(w1^2*w2^2) - (3240*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^12*x^2*(1 + x^2)^6)/(w1^2*w2^2) + 
       (55296*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
         (1 + x^2)^7)/(w1^13*w2) - (3456*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*
         (myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^7)/
        (w1^11*w2) - (34176*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))*x*(1 + x^2)^7)/(w1^11*w2) + 
       (156160*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
         (-1 + w2^(-2))*x*(1 + x^2)^7)/(w1^11*w2) + 
       (3888*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
         (1 + x^2)^7)/(w1^9*w2) + (27952*myq1*myq2^6*(-1 + w1^(-2))^5*
         (-1 + w2^(-2))*x*(1 + x^2)^7)/(w1^9*w2) + 
       (864*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^7)/(w1^9*w2) - 
       (28320*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
         x*(1 + x^2)^7)/(w1^9*w2) + (111360*myq1*myq2^3*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^7)/
        (w1^9*w2) + (1620*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^7*
         (-1 + w2^(-2))*x*(1 + x^2)^7)/(w1^7*w2) + 
       (24468*myq1*myq2^6*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^7)/
        (w1^7*w2) + (432*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^7)/(w1^7*w2) - 
       (4080*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
         x*(1 + x^2)^7)/(w1^7*w2) + (26832*myq1*myq2^3*Sqrt[myq2^2]*
         (-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^7)/
        (w1^7*w2) + (162*(myq1^2)^(3/2)*myq2^4*(-1 + w1^(-2))^9*
         (-1 + w2^(-2))*x*(1 + x^2)^7)/(w1^5*w2) + 
       (7074*myq1*myq2^6*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x*(1 + x^2)^7)/
        (w1^5*w2) + (2188*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^9*(-1 + w2^(-2))*x*(1 + x^2)^7)/(w1^5*w2) + 
       (676*myq1*myq2^6*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x*(1 + x^2)^7)/
        (w1^3*w2) - (55296*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         (1 + x^2)^8)/(w1^14*w2^2) + (38016*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(1 + x^2)^8)/(w1^12*w2^2) - 
       (69696*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (1 + x^2)^8)/(w1^12*w2^2) + (328640*(myq2^2)^(3/2)*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + x^2)^8)/(w1^12*w2^2) - 
       (155520*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(1 + x^2)^8)/
        (w1^12*w2^2) - (6048*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*
         (1 + x^2)^8)/(w1^10*w2^2) - (38880*myq2^6*Sqrt[myq2^2]*
         (-1 + w1^(-2))^4*(1 + x^2)^8)/(w1^10*w2^2) + 
       (40752*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(1 + x^2)^8)/
        (w1^10*w2^2) - (24192*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
         (-1 + w1^(-2))^4*(1 + x^2)^8)/(w1^10*w2^2) + 
       (238080*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*
         (1 + x^2)^8)/(w1^10*w2^2) + (101136*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^4*(1 + x^2)^8)/(w1^10*w2^2) - 
       (4752*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(1 + x^2)^8)/
        (w1^8*w2^2) + (2080*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(1 + x^2)^8)/
        (w1^8*w2^2) + (15120*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (1 + x^2)^8)/(w1^8*w2^2) - (2016*myq1^2*Sqrt[myq2^2]*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(1 + x^2)^8)/(w1^8*w2^2) + 
       (51264*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
         (1 + x^2)^8)/(w1^8*w2^2) + (144240*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^6*(1 + x^2)^8)/(w1^8*w2^2) - 
       (1566*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(1 + x^2)^8)/
        (w1^6*w2^2) + (19506*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^8*
         (1 + x^2)^8)/(w1^6*w2^2) + (1692*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^8*(1 + x^2)^8)/(w1^6*w2^2) + 
       (2936*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*(1 + x^2)^8)/
        (w1^6*w2^2) + (40404*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
         (1 + x^2)^8)/(w1^6*w2^2) - (189*myq1^2*myq2^4*Sqrt[myq2^2]*
         (-1 + w1^(-2))^10*(1 + x^2)^8)/(w1^4*w2^2) + 
       (6519*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^10*(1 + x^2)^8)/(w1^4*w2^2) + 
       (3240*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*(1 + x^2)^8)/
        (w1^4*w2^2) + (595*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^12*(1 + x^2)^8)/
        (w1^2*w2^2) + (110592*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*(x + x^3)^4)/w1^12 + 
       (55296*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
         (-1 + w2^(-2))^2*(x + x^3)^4)/w1^8 + 
       (8640*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
         (-1 + w2^(-2))^2*(x + x^3)^4)/w1^6 + 
       (4802*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^14*(x + x^3)^4)/w2^2 - 
       (2875392*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(x + x^3)^4)/
        (w1^14*w2^2) + (2045952*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^2*(x + x^3)^4)/(w1^12*w2^2) - 
       (3815424*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
         (x + x^3)^4)/(w1^12*w2^2) + (16502784*(myq2^2)^(3/2)*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(x + x^3)^4)/(w1^12*w2^2) - 
       (8902656*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(x + x^3)^4)/
        (w1^12*w2^2) - (623616*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^6*
         (x + x^3)^4)/(w1^8*w2^2) + (1112832*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^6*(x + x^3)^4)/(w1^8*w2^2) - 
       (286272*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
         (x + x^3)^4)/(w1^8*w2^2) + (4767552*(myq2^2)^(3/2)*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(x + x^3)^4)/(w1^8*w2^2) + 
       (7380480*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(x + x^3)^4)/
        (w1^8*w2^2) + (803936*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^8*
         (x + x^3)^4)/(w1^6*w2^2) + (210672*myq1^2*myq2^3*(myq1^2 - myq2^2)*
         (-1 + w1^(-2))^8*(x + x^3)^4)/(w1^6*w2^2) - 
       (15840*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
         (x + x^3)^4)/(w1^6*w2^2) + (613920*(myq2^2)^(3/2)*
         (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*(x + x^3)^4)/(w1^6*w2^2) + 
       (3118032*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*(x + x^3)^4)/
        (w1^6*w2^2) + (80412*myq2^6*Sqrt[myq2^2]*(-1 + w1^(-2))^12*
         (x + x^3)^4)/(w1^2*w2^2) + (26832*myq2^5*(-myq1^2 + myq2^2)*
         (-1 + w1^(-2))^12*(x + x^3)^4)/(w1^2*w2^2)))/
     ((myq2^2)^(5/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + w1^(-2))^6*x^2*
      (-1 + x^2)^4*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
    (972*myq2^2*w2*((-344*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
         (1 + x^2))/w1^5 + (16*myq1^3*myq2^3*(-16 + 16/w1^6 - 5/w1^4 + 
          5/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/w1^3 - 
       (myq1*myq2^5*(-47 + 47/w1^10 + 45/w1^8 - 26/w1^6 + 26/w1^4 - 45/w1^2)*
         (-1 + w2^(-2))*x*(1 + x^2))/w1 + (552*myq1^6*(1 + x^4))/(w1^6*w2) - 
       (4*myq1^4*myq2^2*(55 - 160*x^2 + 55*x^4 + (5*(11 - 32*x^2 + 11*x^4))/
           w1^4 + (16*(19 + 26*x^2 + 19*x^4))/w1^2))/(w1^4*w2) + 
       (myq2^6*(23 + 4*x^2 + 23*x^4 + (-179 + 92*x^2 - 179*x^4)/w1^8 + 
          (-179 + 92*x^2 - 179*x^4)/w1^4 + (20*(5 + 4*x^2 + 5*x^4))/w1^10 + 
          (20*(5 + 4*x^2 + 5*x^4))/w1^2 + (23 + 4*x^2 + 23*x^4)/w1^12 - 
          (8*(55 + 92*x^2 + 55*x^4))/w1^6))/w2 - 
       (2*myq1^2*myq2^4*(29 + 160*x^2 + 29*x^4 - (12*(1 + 8*x^2 + x^4))/
           w1^6 - (12*(1 + 8*x^2 + x^4))/w1^2 + (29 + 160*x^2 + 29*x^4)/
           w1^8 - (2*(431 + 256*x^2 + 431*x^4))/w1^4))/(w1^2*w2)))/
     ((myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2) - 
    (93312*myq2^4*w2^2*((myq2^12*(-1 + w1^(-6) - 7/w1^4 + 7/w1^2)*x^2)/
        (w1^4*w2^2) - (4*myq1*myq2^11*(1 + w1^(-4) - 4/w1^2)*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^5*w2) - (8*myq1^11*myq2*(1 + w1^(-4) - w1^(-2))*
         (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
       (4*myq1^3*myq2^9*(1 + w1^(-8) - 6/w1^6 - 6/w1^2)*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^3*w2) + (2*myq1^9*myq2^3*(5 + 5/w1^8 + w1^(-6) + 
          8/w1^4 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) + 
       (2*myq1^5*myq2^7*(6 + 6/w1^8 + 3/w1^6 + 22/w1^4 + 3/w1^2)*
         (-1 + w2^(-2))*x*(1 + x^2))/(w1^3*w2) - 
       (4*myq1^7*myq2^5*(1 + w1^(-12) + w1^(-10) + 6/w1^8 + 4/w1^6 + 6/w1^4 + 
          w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) + 
       (4*myq1^12*(-1 + w1^(-2))*(1 + x^4))/(w1^6*w2^2) - 
       (2*myq1^2*myq2^10*(-1 + w1^(-2))*(x^2/w2^2 + x^2/(w1^8*w2^2) + 
          (2*(2 + 5*x^2 + 2*x^4))/(w1^4*w2^2) - (2*x^2 + (2*x^2)/w2^4 + 
            (1 + 6*x^2 + x^4)/w2^2)/w1^6 - (2*x^2 + (2*x^2)/w2^4 + 
            (1 + 6*x^2 + x^4)/w2^2)/w1^2))/w1^2 + myq1^4*myq2^8*
        (-1 + w1^(-2))*(x^2/w2^2 + x^2/(w1^12*w2^2) + (8 + 21*x^2 + 8*x^4)/
          (w1^8*w2^2) + (8 + 21*x^2 + 8*x^4)/(w1^4*w2^2) - 
         (2*(3*x^2 + (3*x^2)/w2^4 + (1 + 3*x^2 + x^4)/w2^2))/w1^10 - 
         (2*(3*x^2 + (3*x^2)/w2^4 + (1 + 3*x^2 + x^4)/w2^2))/w1^2 + 
         (-18*x^2 - (18*x^2)/w2^4 + (4*(2 + x^2 + 2*x^4))/w2^2)/w1^6) + 
       (myq1^10*myq2^2*(-1 + w1^(-2))*(4*(1 + w1^(-4))*x^2 + 
          (4*(1 + w1^(-4))*x^2)/w2^4 - (5*(1 + x^4) + (5*(1 + x^4))/w1^4 + 
            (2*(5 + 8*x^2 + 5*x^4))/w1^2)/w2^2))/w1^4 + 
       myq1^6*myq2^6*(-1 + w1^(-2))*(2*(1 + w2^(-4))*x^2 + 
         (2*(1 + w2^(-4))*x^2)/w1^12 - (2*x^2)/(w1^10*w2^2) - 
         (2*x^2)/(w1^2*w2^2) - (18*(1 + x^2)^2)/(w1^6*w2^2) + 
         (20*x^2 + (20*x^2)/w2^4 - (11 + 16*x^2 + 11*x^4)/w2^2)/w1^8 + 
         (20*x^2 + (20*x^2)/w2^4 - (11 + 16*x^2 + 11*x^4)/w2^2)/w1^4) - 
       (myq1^8*myq2^4*(-1 + w1^(-2))*(5*(1 + w1^(-8) + 4/w1^4)*x^2 + 
          (5*(1 + w1^(-8) + 4/w1^4)*x^2)/w2^4 - 
          (2*(1 + x^4) + (2*(1 + x^4))/w1^8 + (6 + 9*x^2 + 6*x^4)/w1^6 + 
            (6 + 9*x^2 + 6*x^4)/w1^2 + (24 + 38*x^2 + 24*x^4)/w1^4)/w2^2))/
        w1^2))/((myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + 
        myq1^4/w1^2 + myq2^4/w1^2)^2*w1^2*x^2) - 
    (2916*myq2^2*w2^2*((24*myq1^13*myq2*(1 + w1^(-2))^4*
         (7 + 7/w1^4 + 18/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1^9*w2) - 
       (2*myq1^11*myq2^3*(1 + w1^(-2))^2*(59 + 59/w1^12 + 452/w1^10 + 
          1805/w1^8 + 2536/w1^6 + 1805/w1^4 + 452/w1^2)*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^7*w2) - (4*myq1*myq2^13*(1 + w1^(-2))^2*
         (3 + 3/w1^16 + 30/w1^14 + 82/w1^10 + 26/w1^8 + 82/w1^6 + 30/w1^2)*
         (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) - 
       (8*myq1^9*myq2^5*(1 + w1^(-2))^2*(5 + 5/w1^16 + 60/w1^14 - 312/w1^12 - 
          764/w1^10 - 1178/w1^8 - 764/w1^6 - 312/w1^4 + 60/w1^2)*
         (-1 + w2^(-2))*x*(1 + x^2))/(w1^5*w2) + 
       (2*myq1^3*myq2^11*(1 + w1^(-2))^2*(12 + 12/w1^20 + 184/w1^18 + 
          97/w1^16 + 460/w1^14 - 309/w1^12 + 136/w1^10 - 309/w1^8 + 
          460/w1^6 + 97/w1^4 + 184/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/
        (w1^3*w2) + (2*myq1^7*myq2^7*(1 + w1^(-2))^2*(33 + 33/w1^20 + 
          464/w1^18 - 53/w1^16 - 488/w1^14 - 3356/w1^12 - 3440/w1^10 - 
          3356/w1^8 - 488/w1^6 - 53/w1^4 + 464/w1^2)*(-1 + w2^(-2))*x*
         (1 + x^2))/(w1^3*w2) - (4*myq1^5*myq2^9*(1 + w1^(-2))^2*
         (3 + 3/w1^24 + 62/w1^22 + 65/w1^20 + 364/w1^18 - 233/w1^16 - 
          314/w1^14 - 1174/w1^12 - 314/w1^10 - 233/w1^8 + 364/w1^6 + 
          65/w1^4 + 62/w1^2)*(-1 + w2^(-2))*x*(1 + x^2))/(w1*w2) - 
       (24*myq1^14*(-1 + w1^(-2))*(1 + w1^(-2))^4*(1 - 6*x^2 + x^4))/
        (w1^10*w2^2) + (2*myq2^14*(-1 + w1^(-2))*((-1 + x^2)^2 + 
          (-1 + x^2)^2/w1^20 + (11 - 26*x^2 + 11*x^4)/w1^18 + 
          (11 - 26*x^2 + 11*x^4)/w1^2 + (57 - 104*x^2 + 57*x^4)/w1^16 + 
          (57 - 104*x^2 + 57*x^4)/w1^4 - (2*(71 + 346*x^2 + 71*x^4))/w1^14 - 
          (2*(71 + 346*x^2 + 71*x^4))/w1^6 - (2*(359 + 863*x^2 + 359*x^4))/
           w1^12 - (2*(359 + 863*x^2 + 359*x^4))/w1^8 - 
          (2*(649 + 1354*x^2 + 649*x^4))/w1^10))/(w1^4*w2^2) - 
       (2*myq1^12*myq2^2*(-1 + w1^(-2))*(1 + w1^(-2))^2*
         ((1 + w1^(-2))^2*(95 + 95/w1^4 + 178/w1^2)*x^2 + 
          ((1 + w1^(-2))^2*(95 + 95/w1^4 + 178/w1^2)*x^2)/w2^4 + 
          (22*(4 + 11*x^2 + 4*x^4) + (22*(4 + 11*x^2 + 4*x^4))/w1^8 + 
            (8*(41 + 34*x^2 + 41*x^4))/w1^6 + (8*(41 + 34*x^2 + 41*x^4))/
             w1^2 + (12*(52 + 29*x^2 + 52*x^4))/w1^4)/w2^2))/w1^8 - 
       (myq1^2*myq2^12*(-1 + w1^(-2))*(3*(5 + 5/w1^8 + 22/w1^6 + 10/w1^4 + 
            22/w1^2)*(w1^(-3) + w1^(-1))^4*x^2 + 
          (3*(5 + 5/w1^8 + 22/w1^6 + 10/w1^4 + 22/w1^2)*(w1^(-3) + w1^(-1))^4*
            x^2)/w2^4 + (4*(-1 + x^2)^2 + (4*(-1 + x^2)^2)/w1^24 + 
            (4*(11 - 26*x^2 + 11*x^4))/w1^22 + (4*(11 - 26*x^2 + 11*x^4))/
             w1^2 + (3*(89 - 158*x^2 + 89*x^4))/w1^20 + 
            (3*(89 - 158*x^2 + 89*x^4))/w1^4 - (4*(188 + 965*x^2 + 188*x^4))/
             w1^18 - (4*(188 + 965*x^2 + 188*x^4))/w1^6 - 
            (8*(533 + 1454*x^2 + 533*x^4))/w1^16 - 
            (8*(533 + 1454*x^2 + 533*x^4))/w1^8 - 
            (14*(857 + 2002*x^2 + 857*x^4))/w1^12 - 
            (4*(2621 + 6141*x^2 + 2621*x^4))/w1^14 - 
            (4*(2621 + 6141*x^2 + 2621*x^4))/w1^10)/w2^2))/w1^2 + 
       (myq1^10*myq2^4*(-1 + w1^(-2))*((1 + w1^(-2))^4*(341 + 341/w1^8 + 
            598/w1^6 + 682/w1^4 + 598/w1^2)*x^2 + 
          ((1 + w1^(-2))^4*(341 + 341/w1^8 + 598/w1^6 + 682/w1^4 + 598/w1^2)*
            x^2)/w2^4 + (333 + 562*x^2 + 333*x^4 + (333 + 562*x^2 + 333*x^4)/
             w1^16 + (4*(589 + 595*x^2 + 589*x^4))/w1^14 + 
            (4*(589 + 595*x^2 + 589*x^4))/w1^2 + 
            (12*(1267 + 1363*x^2 + 1267*x^4))/w1^10 + 
            (12*(1267 + 1363*x^2 + 1267*x^4))/w1^6 + 
            (7844 + 7320*x^2 + 7844*x^4)/w1^12 + (7844 + 7320*x^2 + 7844*x^4)/
             w1^4 + (2*(9143 + 10374*x^2 + 9143*x^4))/w1^8)/w2^2))/w1^6 - 
       2*myq1^4*myq2^10*(-1 + w1^(-2))*((17 + 17/w1^12 - 2/w1^10 + 38/w1^8 - 
           42/w1^6 + 38/w1^4 - 2/w1^2)*(w1^(-3) + w1^(-1))^4*x^2 + 
         ((17 + 17/w1^12 - 2/w1^10 + 38/w1^8 - 42/w1^6 + 38/w1^4 - 2/w1^2)*
           (w1^(-3) + w1^(-1))^4*x^2)/w2^4 + 
         (-(-1 + x^2)^2 - (-1 + x^2)^2/w1^28 + (-11 + 26*x^2 - 11*x^4)/
            w1^26 + (-11 + 26*x^2 - 11*x^4)/w1^2 - (2*(32 - 81*x^2 + 32*x^4))/
            w1^24 - (2*(32 - 81*x^2 + 32*x^4))/w1^4 + 
           (2*(195 + 764*x^2 + 195*x^4))/w1^22 + 
           (2*(195 + 764*x^2 + 195*x^4))/w1^6 + (2066 + 5492*x^2 + 2066*x^4)/
            w1^20 + (2066 + 5492*x^2 + 2066*x^4)/w1^8 + 
           (4*(4375 + 9046*x^2 + 4375*x^4))/w1^14 + 
           (7103 + 16274*x^2 + 7103*x^4)/w1^18 + (7103 + 16274*x^2 + 
             7103*x^4)/w1^10 + (13031 + 27864*x^2 + 13031*x^4)/w1^16 + 
           (13031 + 27864*x^2 + 13031*x^4)/w1^12)/w2^2) - 
       (2*myq1^8*myq2^6*(-1 + w1^(-2))*(2*(1 + w1^(-2))^4*(58 + 58/w1^12 + 
            92/w1^10 + 183/w1^8 + 190/w1^6 + 183/w1^4 + 92/w1^2)*x^2 + 
          (2*(1 + w1^(-2))^4*(58 + 58/w1^12 + 92/w1^10 + 183/w1^8 + 
             190/w1^6 + 183/w1^4 + 92/w1^2)*x^2)/w2^4 + 
          (96 + 138*x^2 + 96*x^4 + (6*(16 + 23*x^2 + 16*x^4))/w1^20 + 
            (33*(25 + 26*x^2 + 25*x^4))/w1^18 + (33*(25 + 26*x^2 + 25*x^4))/
             w1^2 + (12*(269 + 319*x^2 + 269*x^4))/w1^16 + 
            (12*(269 + 319*x^2 + 269*x^4))/w1^4 + 
            (2*(4531 + 6462*x^2 + 4531*x^4))/w1^14 + 
            (2*(4531 + 6462*x^2 + 4531*x^4))/w1^6 + 
            (2*(8228 + 12101*x^2 + 8228*x^4))/w1^12 + 
            (2*(8228 + 12101*x^2 + 8228*x^4))/w1^8 + 
            (20986 + 31172*x^2 + 20986*x^4)/w1^10)/w2^2))/w1^4 + 
       (myq1^6*myq2^8*(-1 + w1^(-2))*((1 + w1^(-2))^4*(49 + 49/w1^16 + 
            62/w1^14 + 306/w1^12 + 286/w1^10 + 514/w1^8 + 286/w1^6 + 
            306/w1^4 + 62/w1^2)*x^2 + ((1 + w1^(-2))^4*(49 + 49/w1^16 + 
             62/w1^14 + 306/w1^12 + 286/w1^10 + 514/w1^8 + 286/w1^6 + 
             306/w1^4 + 62/w1^2)*x^2)/w2^4 + (25 + 58*x^2 + 25*x^4 + 
            (25 + 58*x^2 + 25*x^4)/w1^24 + (4*(78 + 145*x^2 + 78*x^4))/
             w1^22 + (4*(78 + 145*x^2 + 78*x^4))/w1^2 + 
            (8*(183 + 385*x^2 + 183*x^4))/w1^20 + 
            (8*(183 + 385*x^2 + 183*x^4))/w1^4 + 
            (24*(1701 + 3070*x^2 + 1701*x^4))/w1^14 + 
            (24*(1701 + 3070*x^2 + 1701*x^4))/w1^10 + 
            (4*(1976 + 3843*x^2 + 1976*x^4))/w1^18 + 
            (4*(1976 + 3843*x^2 + 1976*x^4))/w1^6 + 
            (16*(2929 + 5303*x^2 + 2929*x^4))/w1^12 + 
            (21719 + 39270*x^2 + 21719*x^4)/w1^16 + 
            (21719 + 39270*x^2 + 21719*x^4)/w1^8)/w2^2))/w1^2))/
     ((myq1^2 - myq2^2)^2*(1 + w1^(-2))^6*(-(myq1^2*myq2^2*(1 + w1^(-4))) + 
        myq1^4/w1^2 + myq2^4/w1^2)^2*x^2) + 
    (69984*myq2^4*w2*((8*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
        (w1^5*w2^3) + (2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
         (1 + x^4))/(w1^5*w2^3) - (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*
         (1 + x^2)*(2*x^2 + (2*x^2)/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/
        (w1^4*w2^2) + (2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
         ((1 + x^4)/w2^2 + (1 + x^4)/(w1^8*w2^2) - 
          ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^6 - 
          ((2 + 2/w2^4 - w2^(-2))*(1 + 4*x^2 + x^4))/w1^2 + 
          (6*(3 + 4*x^2 + 3*x^4))/(w1^4*w2^2)))/(w1*w2) - 
       (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
         ((2*(1 + x^4))/w2^2 + (2*(1 + x^4))/(w1^4*w2^2) - 
          (1 + 4*x^2 + x^4 - (4*(1 + x^2)^2)/w2^2 + (1 + 4*x^2 + x^4)/w2^4)/
           w1^2))/(w1^3*w2) - myq1^5*myq2^5*x^2*(1 + x^2)*
        ((2*(-1 + w2^(-2))^2*x^2)/w2^2 + (2*(-1 + w2^(-2))^2*x^2)/
          (w1^12*w2^2) + (2*(-1 + w2^(-2))^2*(11 + 16*x^2 + 11*x^4))/
          (w1^6*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + (1 - 4*x^2 + x^4)/
            w2^4)/(w1^10*w2^2) + (1 - 4*x^2 + (8*x^2)/w2^2 + x^4 + 
           (1 - 4*x^2 + x^4)/w2^4)/(w1^2*w2^2) - 
         (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
            (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^8 - 
         (2*(4*x^2 + (4*x^2)/w2^8 + (-3 + 10*x^2 - 3*x^4)/w2^4 + 
            (2 - 9*x^2 + 2*x^4)/w2^6 + (2 - 9*x^2 + 2*x^4)/w2^2))/w1^4) + 
       (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
         (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
          (2*(1 + w1^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
          ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w1^2 + (-1 + x^2)^2*
             (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w1^4)/
           w2^2))/(w1^3*w2) + (2*myq1^7*myq2^3*x^2*(1 + x^2)*
         ((2*(2 + 2/w2^4 - 3/w2^2)*x^2)/w2^2 + (2*(2 + 2/w2^4 - 3/w2^2)*x^2)/
           (w1^8*w2^2) + ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/
             w2^6 + (2*(1 - 4*x^2 + x^4))/w2^2)/w1^6 + 
          ((-3 + 8*x^2 - 3*x^4)/w2^4 + (2*(1 - 4*x^2 + x^4))/w2^6 + 
            (2*(1 - 4*x^2 + x^4))/w2^2)/w1^2 + 
          (2*(-2*x^2 - (2*x^2)/w2^8 + (1 + 12*x^2 + x^4)/w2^6 + 
             (1 + 12*x^2 + x^4)/w2^2 - (3 + 14*x^2 + 3*x^4)/w2^4))/w1^4))/
        w1^2 + (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
         (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + (1 + 4*x^2 + x^4)/w2^4 - 
          (4*(3 + 4*x^2 + 3*x^4))/(w1^6*w2^2) - (4*(3 + 4*x^2 + 3*x^4))/
           (w1^2*w2^2) + (1 + 4*x^2 + x^4 + (2*(1 + x^4))/w2^2 + 
            (1 + 4*x^2 + x^4)/w2^4)/w1^8 - 
          (2*(5 + 4*x^2 + 5*x^4 - (4*(3 + 4*x^2 + 3*x^4))/w2^2 + 
             (5 + 4*x^2 + 5*x^4)/w2^4))/w1^4))/(w1*w2) - 
       (myq1*myq2^9*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
             w1^2 + (3 + 2*x^2 + 3*x^4)/w1^4) + 
          (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w1^2 + 
             (3 + 2*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
            x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w1^4 - 
            (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w1^2)/w2^2))/(w1^4*w2^2) - 
       (myq1^3*myq2^7*(1 + x^2)*(x^2*(2*x^2 + (2*x^2)/w2^8 + 
            (3*(1 + x^4))/w2^6 - (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2) + 
          (x^2*(2*x^2 + (2*x^2)/w2^8 + (3*(1 + x^4))/w2^6 - 
             (4*(1 + x^4))/w2^4 + (3*(1 + x^4))/w2^2))/w1^8 - 
          (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
             w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^6 - 
          (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^4 + (2*x^2*(5 + 8*x^2 + 5*x^4))/
             w2^6 + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^2)/w1^2 + 
          (2*(2*x^4 + (2*x^4)/w2^8 + (x^2 + x^6)/w2^6 + (x^2 + x^6)/w2^2 + 
             (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4))/w1^4))/w1^2))/
     (myq1^4*(myq1^2 - myq2^2)^2*w1*(-1 + w2^(-2))*x^4*
      ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
       (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
    (8748*myq2^4*((-32*myq1^9*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
         (1 + x^2))/(w1^5*w2) - (8*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)^2*
         (1 - x^2 + x^4))/(w1^4*w2^2) + 
       (16*myq1*myq2^9*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*(-1 + w2^(-2))*x*
         (1 + x^6))/(w1^3*w2) + (8*myq1^7*myq2^3*(-1 + w1^(-2))*
         (-1 + w2^(-2))*x*(1 + x^2)*(3*x^2 + (3*x^2)/w1^4 - 
          (4*(-1 + x^2)^2)/w1^2))/(w1^3*w2) - 
       (4*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
         (x^2 + x^2/w1^8 + (10*x^2)/w1^4 - (2*(6 - 7*x^2 + 6*x^4))/w1^6 - 
          (2*(6 - 7*x^2 + 6*x^4))/w1^2))/(w1*w2) - 
       (myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
         (16 - 15*x^2 - (4*x^2)/w1^6 - (4*x^2)/w1^2 + 16*x^4 + 
          (16 - 15*x^2 + 16*x^4)/w1^8 + (64 - 74*x^2 + 64*x^4)/w1^4))/
        (w1*w2) + 32*myq1^10*(x^4/(w1^8*w2^2) + x^4/(w1^4*w2^2) - 
         (x^2*(1 - x^2 + x^4 - (2*(-1 + x^2)^2)/w2^2 + (1 - x^2 + x^4)/w2^4))/
          w1^6) + 4*myq1^6*myq2^4*x^2*(x^2/w2^2 + x^2/(w1^12*w2^2) - 
         (2*((-7 + 8*x^2 - 7*x^4)/w2^2 + 5*(1 - x^2 + x^4) + 
            (5*(1 - x^2 + x^4))/w2^4))/w1^10 - 
         (2*((-7 + 8*x^2 - 7*x^4)/w2^2 + 5*(1 - x^2 + x^4) + 
            (5*(1 - x^2 + x^4))/w2^4))/w1^2 - 
         (4*(7 - 5*x^2 + 7*x^4 + (-11 + 12*x^2 - 11*x^4)/w2^2 + 
            (7 - 5*x^2 + 7*x^4)/w2^4))/w1^6 + (-6*x^2 - (6*x^2)/w2^4 + 
           (12 + 11*x^2 + 12*x^4)/w2^2)/w1^8 + (-6*x^2 - (6*x^2)/w2^4 + 
           (12 + 11*x^2 + 12*x^4)/w2^2)/w1^4) - 
       (8*myq1^8*myq2^2*x^2*((3*x^2)/w2^2 + (3*x^2)/(w1^8*w2^2) + 
          (-4*x^2 - (4*x^2)/w2^4 + (2*(3 + x^2 + 3*x^4))/w2^2)/w1^4 + 
          (-8*(1 - x^2 + x^4) - (8*(1 - x^2 + x^4))/w2^4 + 
            (13 - 16*x^2 + 13*x^4)/w2^2)/w1^6 + (-8*(1 - x^2 + x^4) - 
            (8*(1 - x^2 + x^4))/w2^4 + (13 - 16*x^2 + 13*x^4)/w2^2)/w1^2))/
        w1^2 - (myq1^2*myq2^8*(x^2*(8 - 9*x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 
            8*x^4 + (8 - 9*x^2 + 8*x^4)/w1^8 + (2*(8 - 3*x^2 + 8*x^4))/
             w1^4) + (x^2*(8 - 9*x^2 + (4*x^2)/w1^6 + (4*x^2)/w1^2 + 8*x^4 + 
             (8 - 9*x^2 + 8*x^4)/w1^8 + (2*(8 - 3*x^2 + 8*x^4))/w1^4))/w2^4 - 
          (2*(4 + 12*x^2 - 9*x^4 + 12*x^6 + 4*x^8 - (4*(2 + 2*x^2 - x^4 + 
                2*x^6 + 2*x^8))/w1^6 - (4*(2 + 2*x^2 - x^4 + 2*x^6 + 2*x^8))/
              w1^2 + (4 + 12*x^2 - 9*x^4 + 12*x^6 + 4*x^8)/w1^8 + 
             (8 + 24*x^2 - 6*x^4 + 24*x^6 + 8*x^8)/w1^4))/w2^2))/w1^2 + 
       myq1^4*myq2^6*((2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^10 + 
         (2*(2 + 2/w2^4 - 7/w2^2)*x^4)/w1^2 + 
         x^2*((-16 + 17*x^2 - 16*x^4)/w2^2 + 8*(1 - x^2 + x^4) + 
           (8*(1 - x^2 + x^4))/w2^4) + (x^2*((-16 + 17*x^2 - 16*x^4)/w2^2 + 
            8*(1 - x^2 + x^4) + (8*(1 - x^2 + x^4))/w2^4))/w1^12 + 
         (4*(10*x^4 + (10*x^4)/w2^4 + (4 - 8*x^2 - 9*x^4 - 8*x^6 + 4*x^8)/
             w2^2))/w1^6 + (8*x^2*(7 - 6*x^2 + 7*x^4) + 
           (8*x^2*(7 - 6*x^2 + 7*x^4))/w2^4 - (8 + 96*x^2 - 79*x^4 + 96*x^6 + 
             8*x^8)/w2^2)/w1^8 + (8*x^2*(7 - 6*x^2 + 7*x^4) + 
           (8*x^2*(7 - 6*x^2 + 7*x^4))/w2^4 - (8 + 96*x^2 - 79*x^4 + 96*x^6 + 
             8*x^8)/w2^2)/w1^4)))/(myq1^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
      w1^2*x^3*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
       (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - (myq1*myq2*(-1 + w1^(-2))*
         (-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
    (17496*myq2^4*w2*((16*myq1^8*(-1 + w2^(-2))^4*x^6)/(w1^8*w2) + 
       (32*myq1^7*myq2*(-1 + w1^(-2))*(1 + w2^(-4) - 3/w2^2)*(-1 + w2^(-2))^3*
         x^5*(1 + x^2))/w1^7 - (2*myq1*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
         x*(1 + x^2)*(5*x^4 + (5*x^4)/w1^8 + 
          (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w1^6 + 
          (2*(1 + 8*x^2 + 12*x^4 + 8*x^6 + x^8))/w1^2 - 
          (2*(1 + 16*x^2 + 19*x^4 + 16*x^6 + x^8))/w1^4))/(w1*w2^4) - 
       (myq2^8*(-1 + w1^(-2))^4*(3*x^6 + (3*x^6)/w1^8 - 
          (4*x^4*(4 + 9*x^2 + 4*x^4))/w1^6 - (4*x^4*(4 + 9*x^2 + 4*x^4))/
           w1^2 + (-2 + 26*x^4 + 50*x^6 + 26*x^8 - 2*x^12)/w1^4))/w2^5 - 
       (4*myq1^5*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
         (4*(1 + w1^(-4))*x^4 + (4*(1 + w1^(-4))*x^4)/w2^8 - 
          (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w1^2 + 
             (2 + 11*x^2 + 2*x^4)/w1^4))/w2^6 - 
          (4*x^2*(2 + 11*x^2 + 2*x^4 - (2*(2 + 5*x^2 + 2*x^4))/w1^2 + 
             (2 + 11*x^2 + 2*x^4)/w1^4))/w2^2 + (1 + 16*x^2 + 90*x^4 + 
            16*x^6 + x^8 - (2*(1 + 16*x^2 + 50*x^4 + 16*x^6 + x^8))/w1^2 + 
            (1 + 16*x^2 + 90*x^4 + 16*x^6 + x^8)/w1^4)/w2^4))/w1^5 - 
       (4*myq1^6*myq2^2*(-1 + w2^(-2))^2*x^2*
         (2*x^2*(8 + 15*x^2 + 8*x^4 - (2*(8 + 13*x^2 + 8*x^4))/w1^2 + 
            (8 + 15*x^2 + 8*x^4)/w1^4) + (2*x^2*(8 + 15*x^2 + 8*x^4 - 
             (2*(8 + 13*x^2 + 8*x^4))/w1^2 + (8 + 15*x^2 + 8*x^4)/w1^4))/
           w2^4 - (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8 - 
            (2*(1 + x^2)^2*(1 + 34*x^2 + x^4))/w1^2 + 
            (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8)/w1^4)/w2^2))/(w1^6*w2) - 
       (2*myq1^3*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
         (x^2*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
            (2*(8 + 33*x^2 + 8*x^4))/w2^2) + 
          (x^2*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
             (2*(8 + 33*x^2 + 8*x^4))/w2^2))/w1^8 - 
          (4*(7*x^4 + (7*x^4)/w2^4 + (1 - 12*x^4 + x^8)/w2^2))/w1^6 - 
          (4*(7*x^4 + (7*x^4)/w2^4 + (1 - 12*x^4 + x^8)/w2^2))/w1^2 - 
          (2*(x^2*(8 - 7*x^2 + 8*x^4) + (x^2*(8 - 7*x^2 + 8*x^4))/w2^4 - 
             (2*(2 + 8*x^2 + x^4 + 8*x^6 + 2*x^8))/w2^2))/w1^4))/
        (w1^3*w2^2) + (myq1^2*myq2^6*(-1 + w1^(-2))^2*
         (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8 - 
            (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + (2 + 29*x^2 + 56*x^4 + 
              29*x^6 + 2*x^8)/w2^4) + (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 
             2*x^8 - (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + 
             (2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8)/w2^4))/w1^8 + 
          (4*(x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
             (x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^4 - 
             (1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^12)/w2^2))/
           w1^6 + (4*(x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
             (x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^4 - 
             (1 + 12*x^2 + 21*x^4 + 48*x^6 + 21*x^8 + 12*x^10 + x^12)/w2^2))/
           w1^2 - (2*(x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8) + 
             (x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8))/w2^4 - 
             (2*(2 + 22*x^2 + 63*x^4 + 108*x^6 + 63*x^8 + 22*x^10 + 2*x^12))/
              w2^2))/w1^4))/(w1^2*w2^3) + 
       (myq1^4*myq2^4*(x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/
             w1^6 - (4*(12 + 23*x^2 + 12*x^4))/w1^2 + (32 + 61*x^2 + 32*x^4)/
             w1^8 + (32 + 78*x^2 + 32*x^4)/w1^4) + 
          (x^4*(32 + 61*x^2 + 32*x^4 - (4*(12 + 23*x^2 + 12*x^4))/w1^6 - 
             (4*(12 + 23*x^2 + 12*x^4))/w1^2 + (32 + 61*x^2 + 32*x^4)/w1^8 + 
             (32 + 78*x^2 + 32*x^4)/w1^4))/w2^8 - 
          (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
             (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w1^8 - 
             (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^6 - 
             (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^2 + 
             (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w1^4))/w2^6 - 
          (4*x^2*(1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8 + 
             (1 + 46*x^2 + 87*x^4 + 46*x^6 + x^8)/w1^8 - 
             (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^6 - 
             (2*(1 + 48*x^2 + 80*x^4 + 48*x^6 + x^8))/w1^2 + 
             (2*(1 + 50*x^2 + 81*x^4 + 50*x^6 + x^8))/w1^4))/w2^2 + 
          (2*(1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 4*x^10 + x^12 - 
             (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + x^12))/
              w1^6 - (4*(1 + 2*x^2 + 87*x^4 + 145*x^6 + 87*x^8 + 2*x^10 + 
                x^12))/w1^2 + (1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 4*
                x^10 + x^12)/w1^8 + (6 + 8*x^2 + 386*x^4 + 618*x^6 + 386*
                x^8 + 8*x^10 + 6*x^12)/w1^4))/w2^4))/(w1^4*w2)))/
     ((myq1^2 - myq2^2)^2*(-1 + w1^(-2))*w1^2*x^4*
      ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
        (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
    (972*myq2^3*w2*((-32*myq2^2*(-1 + w1^(-2))*
         (myq1^3*(3 + 3/w1^4 + 2/w1^2) + (8*(myq1^2)^(3/2))/w1^2)*
         (-1 + w2^(-2))*x*(1 + x^2))/w1^3 + 
       (myq2^5*(17 - 2*x^2 + 17*x^4 + (11 + 274*x^2 + 11*x^4)/w1^8 + 
          (11 + 274*x^2 + 11*x^4)/w1^4 + (17 - 2*x^2 + 17*x^4)/w1^12 - 
          (2*(23 + 172*x^2 + 23*x^4))/w1^6 - (41 + 100*x^2 + 41*x^4)/w1^10 - 
          (41 + 100*x^2 + 41*x^4)/w1^2))/w2 - 
       (8*myq2*(-((myq1^2)^(3/2)*Sqrt[myq2^2]*(-5 + 5/w1^6 + 3/w1^4 - 3/w1^2)*
            (-1 + w2^(-2))*x*(1 + x^2)) + (9*myq1^4*((-4*x^2)/w1^2 + 
             (1 + x^2)^2 + (1 + x^2)^2/w1^4))/(w1*w2)))/w1^3 + 
       (4*myq2^4*((-8*myq1*(-3 + 3/w1^6 - w1^(-4) + w1^(-2))*x*(1 + x^2))/
           w1 + (8*myq1*(-3 + 3/w1^6 - w1^(-4) + w1^(-2))*x*(1 + x^2))/
           (w1*w2^2) + (Sqrt[myq2^2]*(6*(5 + 7*x^2 + 5*x^4) + 
             (6*(5 + 7*x^2 + 5*x^4))/w1^8 - (4*(7 + 5*x^2 + 7*x^4))/w1^4 - 
             (7 + 32*x^2 + 7*x^4)/w1^6 - (7 + 32*x^2 + 7*x^4)/w1^2))/w2))/
        w1^2 - (myq1*myq2^3*(Sqrt[myq2^2]*(-11 + 11/w1^10 + 57/w1^8 - 
            154/w1^6 + 154/w1^4 - 57/w1^2)*(-1 + w2^(-2))*x*(1 + x^2) + 
          (myq1*(25 + 32*x^2 + 25*x^4 + (25 + 32*x^2 + 25*x^4)/w1^8 - 
             (4*(43 + 104*x^2 + 43*x^4))/w1^6 - (4*(43 + 104*x^2 + 43*x^4))/
              w1^2 + (78 + 768*x^2 + 78*x^4)/w1^4))/(w1*w2)))/w1 - 
       4*((46*(myq1^2)^(5/2)*(-1 + w1^(-2))*x*(1 + x^2))/w1^5 - 
         (46*(myq1^2)^(5/2)*(-1 + w1^(-2))*x*(1 + x^2))/(w1^5*w2^2) + 
         (myq1^2*Sqrt[myq2^2]*(2*myq2^2*(3*(5 + 7*x^2 + 5*x^4) + 
              (3*(5 + 7*x^2 + 5*x^4))/w1^8 + (44 + 52*x^2 + 44*x^4)/w1^6 + 
              (44 + 52*x^2 + 44*x^4)/w1^2 - (91 + 146*x^2 + 91*x^4)/w1^4) - 
            (myq1^2*(95 + 136*x^2 + 95*x^4 - (2*(77 + 136*x^2 + 77*x^4))/
                w1^2 + (95 + 136*x^2 + 95*x^4)/w1^4))/w1^2))/(w1^2*w2))))/
     ((myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2) - 
    (324*Sqrt[myq2^2]*w2^2*((-3456*myq1^6*Sqrt[myq2^2]*(-1 + x^2)^4*
         (1 + x^2)^2)/(w1^8*w2^2) + (864*myq1^5*myq2^2*(-1 + w1^(-2))*
         (1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 - 7*x^2 - 7*x^8 + x^10))/
        (w1^5*w2) - (36*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
         (1 + x^2)*(48*myq2*(w1^(-3) + w1^(-1))^2*(1 - 8*x^2 + 8*x^4 - 
            8*x^6 + x^8) + Sqrt[myq2^2]*(-1 + w1^(-2))^2*
           (3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8) + 
            (3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8))/w1^4 + 
            (2*(23 - 104*x^2 + 90*x^4 - 104*x^6 + 23*x^8))/w1^2)))/
        (w1^3*w2) + (9*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
         ((4*Sqrt[myq2^2]*(-1 + w1^(-2))^2*(3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 
               7*x^8) + (3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8))/w1^4 + 
             (2*(23 - 104*x^2 + 90*x^4 - 104*x^6 + 23*x^8))/w1^2))/w1^2 + 
          myq2*((-26 + 80*x^2 - 36*x^4 + 80*x^6 - 26*x^8)/w1^10 + 
            (-26 + 80*x^2 - 36*x^4 + 80*x^6 - 26*x^8)/w1^2 + 
            3*(5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8) + 
            (3*(5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8))/w1^12 + 
            (12*(23 - 152*x^2 + 150*x^4 - 152*x^6 + 23*x^8))/w1^6 + 
            (65 - 656*x^2 + 642*x^4 - 656*x^6 + 65*x^8)/w1^8 + 
            (65 - 656*x^2 + 642*x^4 - 656*x^6 + 65*x^8)/w1^4)))/(w1*w2) - 
       (2*myq2^6*(-1 + x^2)^2*((4*myq2*(-1 + w1^(-2))^2*
            (27*(1 + x^2)^2*(1 + x^4) + (27*(1 + x^2)^2*(1 + x^4))/w1^8 + 
             (2*(385 - 824*x^4 + 385*x^8))/w1^6 + (2*(385 - 824*x^4 + 
                385*x^8))/w1^2 - (2*(959 + 54*x^2 - 1702*x^4 + 54*x^6 + 
                959*x^8))/w1^4))/w1^2 - Sqrt[myq2^2]*(27*(x + x^3)^2 + 
            (27*(x + x^3)^2)/w1^16 + (12*(1 + x^2)^2*(170 - 439*x^2 + 170*
                x^4))/w1^12 + (12*(1 + x^2)^2*(170 - 439*x^2 + 170*x^4))/
             w1^4 - (2*(1 + x^2)^2*(197 - 340*x^2 + 197*x^4))/w1^14 - 
            (2*(1 + x^2)^2*(197 - 340*x^2 + 197*x^4))/w1^2 - 
            (2*(6179 - 54*x^2 - 13330*x^4 - 54*x^6 + 6179*x^8))/w1^10 - 
            (2*(6179 - 54*x^2 - 13330*x^4 - 54*x^6 + 6179*x^8))/w1^6 + 
            (24880 + 2322*x^2 - 41660*x^4 + 2322*x^6 + 24880*x^8)/w1^8)))/
        w2^2 + (8*myq1^4*(-1 + x^2)^2*
         ((-4*(myq2^2)^(3/2)*(27*(1 + x^2)^2*(1 + x^2 + x^4) + 
             (27*(1 + x^2)^2*(1 + x^2 + x^4))/w1^8 + (4*(94 - 215*x^4 + 
                94*x^8))/w1^6 + (4*(94 - 215*x^4 + 94*x^8))/w1^2 - 
             (2*(619 + 81*x^2 - 968*x^4 + 81*x^6 + 619*x^8))/w1^4))/w2^2 + 
          27*myq2^3*(-1 + w1^(-2))^2*((1 + w1^(-2))^2*x^2*(1 + x^2)^2 + 
            ((1 + w1^(-2))^2*x^2*(1 + x^2)^2)/w2^4 + 
            (3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8 + (3 - 2*x^2 + 2*x^4 - 2*x^6 + 
                3*x^8)/w1^4 + (2*(7 - 2*x^2 - 6*x^4 - 2*x^6 + 7*x^8))/w1^2)/
             w2^2)))/w1^4 - (2*myq1^2*myq2^4*(-1 + x^2)^2*
         (4*myq2*(-1 + w1^(-2))^2*((27*(1 + w1^(-2))^2*x^2*(1 + x^2)^2)/
             w1^2 + (27*(1 + w1^(-2))^2*x^2*(1 + x^2)^2)/(w1^2*w2^4) - 
            (27*(1 + x^2)^2*(1 + x^4) + (27*(1 + x^2)^2*(1 + x^4))/w1^8 - 
              (8*(287 - 466*x^4 + 287*x^8))/w1^4 + (689 + 54*x^2 - 1702*x^4 + 
                54*x^6 + 689*x^8)/w1^6 + (689 + 54*x^2 - 1702*x^4 + 54*x^6 + 
                689*x^8)/w1^2)/w2^2) + Sqrt[myq2^2]*
           (27*(-1 + w1^(-2))^4*(1 + w1^(-2))^2*x^2*(1 + x^2)^2 + 
            (27*(-1 + w1^(-2))^4*(1 + w1^(-2))^2*x^2*(1 + x^2)^2)/w2^4 + 
            ((-12545 + 54*x^2 + 28330*x^4 + 54*x^6 - 12545*x^8)/w1^8 + 
              (-12545 + 54*x^2 + 28330*x^4 + 54*x^6 - 12545*x^8)/w1^4 + 
              27*(3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8) + (27*(3 - 2*x^2 + 
                 2*x^4 - 2*x^6 + 3*x^8))/w1^12 - (54*(17 + 46*x^2 + 70*x^4 + 
                 46*x^6 + 17*x^8))/w1^10 - (54*(17 + 46*x^2 + 70*x^4 + 
                 46*x^6 + 17*x^8))/w1^2 + (4*(8851 + 1242*x^2 - 13166*x^4 + 
                 1242*x^6 + 8851*x^8))/w1^6)/w2^2)))/w1^2))/
     ((myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(1 + w1^(-2))^2*x^2*(-1 + x^2)^4) - 
    (8748*myq2^3*w2*((-4*myq2^13*(1 + w1^(-4))*(-1 + w1^(-2))^6*
         (1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(-1 + x^4)^2*(1 + x^4))/
        (w1^4*w2^7) + (16*myq1^13*(-1 + w1^(-2))*(1 + w1^(-2))^2*
         (-1 + w2^(-2))^6*x^4*(1 + x^2)*(4*x^4 + (4*x^4)/w1^4 - 
          (1 - 2*x^2 + 10*x^4 - 2*x^6 + x^8)/w1^2))/(w1^9*w2^2) + 
       (4*myq1*myq2^12*(-1 + w1^(-2))^5*(1 + w1^(-2))^2*x^2*
         (1 + x^2 + x^4 + x^6)*((-1 + w2^(-2))^2*x^2*(3 - 2*x^2 + 3*x^4) + 
          ((-1 + w2^(-2))^2*x^2*(3 - 2*x^2 + 3*x^4))/w1^8 + 
          ((1 + x^2)^2*((-3 + 14*x^2 - 3*x^4)/w2^2 + 2*(1 - 4*x^2 + x^4) + 
             (2*(1 - 4*x^2 + x^4))/w2^4))/w1^6 + 
          ((1 + x^2)^2*((-3 + 14*x^2 - 3*x^4)/w2^2 + 2*(1 - 4*x^2 + x^4) + 
             (2*(1 - 4*x^2 + x^4))/w2^4))/w1^2 - 
          (2*(1 - 5*x^2 - 4*x^4 - 5*x^6 + x^8 + (-1 + 10*x^2 + 6*x^4 + 10*
                x^6 - x^8)/w2^2 + (1 - 5*x^2 - 4*x^4 - 5*x^6 + x^8)/w2^4))/
           w1^4))/(w1^3*w2^6) + (8*myq1^11*myq2^2*(-1 + w1^(-2))*
         (1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^2*(1 + x^2)*
         ((2*(3 + 3/w2^4 - 10/w2^2)*x^4*(1 + x^4))/w2^2 + 
          (2*(3 + 3/w2^4 - 10/w2^2)*x^4*(1 + x^4))/(w1^8*w2^2) + 
          (2*(x^4 + x^8) + (2*(x^4 + x^8))/w2^8 - 
            (2*x^2*(3 + 14*x^2 - 10*x^4 + 14*x^6 + 3*x^8))/w2^6 - 
            (2*x^2*(3 + 14*x^2 - 10*x^4 + 14*x^6 + 3*x^8))/w2^2 + 
            (-2 + 5*x^2 + 112*x^4 - 78*x^6 + 112*x^8 + 5*x^10 - 2*x^12)/w2^4)/
           w1^6 + (2*(x^4 + x^8) + (2*(x^4 + x^8))/w2^8 - 
            (2*x^2*(3 + 14*x^2 - 10*x^4 + 14*x^6 + 3*x^8))/w2^6 - 
            (2*x^2*(3 + 14*x^2 - 10*x^4 + 14*x^6 + 3*x^8))/w2^2 + 
            (-2 + 5*x^2 + 112*x^4 - 78*x^6 + 112*x^8 + 5*x^10 - 2*x^12)/w2^4)/
           w1^2 + (2*(-2*x^4*(-1 + x^2)^2 - (2*x^4*(-1 + x^2)^2)/w2^8 + 
             (x^2*(5 + 27*x^2 - 44*x^4 + 27*x^6 + 5*x^8))/w2^6 + 
             (x^2*(5 + 27*x^2 - 44*x^4 + 27*x^6 + 5*x^8))/w2^2 + 
             (2 - 3*x^2 - 102*x^4 + 118*x^6 - 102*x^8 - 3*x^10 + 2*x^12)/
              w2^4))/w1^4))/w1^7 - (16*myq1^12*myq2*(1 + w1^(-2))^2*
         (-1 + w2^(-2))^5*x^3*(2*x^4*(1 + (4*x^2)/w2^2 + x^4 + 
            (1 + x^4)/w2^4) + (2*x^4*(1 + (4*x^2)/w2^2 + x^4 + 
             (1 + x^4)/w2^4))/w1^8 - (2*x^2*(-1 + x^4)^2 + 
            (2*x^2*(-1 + x^4)^2)/w2^4 + (2 - 4*x^2 + 11*x^4 + 46*x^6 + 
              11*x^8 - 4*x^10 + 2*x^12)/w2^2)/w1^6 - 
          (2*x^2*(-1 + x^4)^2 + (2*x^2*(-1 + x^4)^2)/w2^4 + 
            (2 - 4*x^2 + 11*x^4 + 46*x^6 + 11*x^8 - 4*x^10 + 2*x^12)/w2^2)/
           w1^2 + (2*(x^2 - 6*x^6 + x^10 + (x^2 - 6*x^6 + x^10)/w2^4 + 
             (2 - 2*x^2 + 7*x^4 + 42*x^6 + 7*x^8 - 2*x^10 + 2*x^12)/w2^2))/
           w1^4))/(w1^8*w2) - (2*myq1^9*myq2^4*(-1 + w1^(-2))*
         (-1 + w2^(-2))^2*x^2*(1 + x^2)*
         ((2*x^2*(x^2*(14 + x^2 + 14*x^4) + (x^2*(14 + x^2 + 14*x^4))/w2^8 + 
             (-6 + 100*x^2 + 74*x^4 + 100*x^6 - 6*x^8)/w2^4 + 
             (3 - 48*x^2 - 14*x^4 - 48*x^6 + 3*x^8)/w2^6 + 
             (3 - 48*x^2 - 14*x^4 - 48*x^6 + 3*x^8)/w2^2))/w2^2 + 
          (2*x^2*(x^2*(14 + x^2 + 14*x^4) + (x^2*(14 + x^2 + 14*x^4))/w2^8 + 
             (-6 + 100*x^2 + 74*x^4 + 100*x^6 - 6*x^8)/w2^4 + 
             (3 - 48*x^2 - 14*x^4 - 48*x^6 + 3*x^8)/w2^6 + 
             (3 - 48*x^2 - 14*x^4 - 48*x^6 + 3*x^8)/w2^2))/(w1^16*w2^2) + 
          (8*x^4*(7 - 8*x^2 + 7*x^4) + (8*x^4*(7 - 8*x^2 + 7*x^4))/w2^12 - 
            (x^2*(33 + 184*x^2 - 214*x^4 + 184*x^6 + 33*x^8))/w2^10 - 
            (x^2*(33 + 184*x^2 - 214*x^4 + 184*x^6 + 33*x^8))/w2^2 + 
            (-14 + 46*x^2 + 470*x^4 - 84*x^6 + 470*x^8 + 46*x^10 - 14*x^12)/
             w2^6 + (4*(2 - 3*x^2 + 22*x^4 - 2*x^6 + 22*x^8 - 3*x^10 + 2*
                x^12))/w2^8 + (4*(2 - 3*x^2 + 22*x^4 - 2*x^6 + 22*x^8 - 3*
                x^10 + 2*x^12))/w2^4)/w1^10 + (8*x^4*(7 - 8*x^2 + 7*x^4) + 
            (8*x^4*(7 - 8*x^2 + 7*x^4))/w2^12 - 
            (x^2*(33 + 184*x^2 - 214*x^4 + 184*x^6 + 33*x^8))/w2^10 - 
            (x^2*(33 + 184*x^2 - 214*x^4 + 184*x^6 + 33*x^8))/w2^2 + 
            (-14 + 46*x^2 + 470*x^4 - 84*x^6 + 470*x^8 + 46*x^10 - 14*x^12)/
             w2^6 + (4*(2 - 3*x^2 + 22*x^4 - 2*x^6 + 22*x^8 - 3*x^10 + 2*
                x^12))/w2^8 + (4*(2 - 3*x^2 + 22*x^4 - 2*x^6 + 22*x^8 - 3*
                x^10 + 2*x^12))/w2^4)/w1^6 + 
          (2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
             (x^2*(21 + 50*x^2 - 94*x^4 + 50*x^6 + 21*x^8))/w2^10 + 
             (x^2*(21 + 50*x^2 - 94*x^4 + 50*x^6 + 21*x^8))/w2^2 - 
             (2*(2 + 63*x^2 + 170*x^4 - 170*x^6 + 170*x^8 + 63*x^10 + 
                2*x^12))/w2^8 - (2*(2 + 63*x^2 + 170*x^4 - 170*x^6 + 
                170*x^8 + 63*x^10 + 2*x^12))/w2^4 + (2*(5 + 83*x^2 + 
                417*x^4 - 242*x^6 + 417*x^8 + 83*x^10 + 5*x^12))/w2^6))/
           w1^12 + (2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
             (x^2*(21 + 50*x^2 - 94*x^4 + 50*x^6 + 21*x^8))/w2^10 + 
             (x^2*(21 + 50*x^2 - 94*x^4 + 50*x^6 + 21*x^8))/w2^2 - 
             (2*(2 + 63*x^2 + 170*x^4 - 170*x^6 + 170*x^8 + 63*x^10 + 
                2*x^12))/w2^8 - (2*(2 + 63*x^2 + 170*x^4 - 170*x^6 + 
                170*x^8 + 63*x^10 + 2*x^12))/w2^4 + (2*(5 + 83*x^2 + 
                417*x^4 - 242*x^6 + 417*x^8 + 83*x^10 + 5*x^12))/w2^6))/
           w1^4 + (4*(4*x^4*(7 - 8*x^2 + 7*x^4) + (4*x^4*(7 - 8*x^2 + 7*x^4))/
              w2^12 - (x^2*(65 + 184*x^2 - 229*x^4 + 184*x^6 + 65*x^8))/
              w2^10 - (x^2*(65 + 184*x^2 - 229*x^4 + 184*x^6 + 65*x^8))/
              w2^2 + (4 + 363*x^2 + 580*x^4 - 710*x^6 + 580*x^8 + 363*x^10 + 
               4*x^12)/w2^8 + (4 + 363*x^2 + 580*x^4 - 710*x^6 + 580*x^8 + 
               363*x^10 + 4*x^12)/w2^4 - (2*(5 + 276*x^2 + 571*x^4 - 
                485*x^6 + 571*x^8 + 276*x^10 + 5*x^12))/w2^6))/w1^8 + 
          (8*(x^4 + x^8) + (8*(x^4 + x^8))/w2^12 - 
            (x^2*(23 + 56*x^2 + 6*x^4 + 56*x^6 + 23*x^8))/w2^10 - 
            (x^2*(23 + 56*x^2 + 6*x^4 + 56*x^6 + 23*x^8))/w2^2 + 
            (4*(-2 + 27*x^2 + 74*x^4 + 2*x^6 + 74*x^8 + 27*x^10 - 2*x^12))/
             w2^8 + (4*(-2 + 27*x^2 + 74*x^4 + 2*x^6 + 74*x^8 + 27*x^10 - 2*
                x^12))/w2^4 + (2*(7 - 63*x^2 - 443*x^4 - 102*x^6 - 443*x^8 - 
               63*x^10 + 7*x^12))/w2^6)/w1^14 + 
          (8*(x^4 + x^8) + (8*(x^4 + x^8))/w2^12 - 
            (x^2*(23 + 56*x^2 + 6*x^4 + 56*x^6 + 23*x^8))/w2^10 - 
            (x^2*(23 + 56*x^2 + 6*x^4 + 56*x^6 + 23*x^8))/w2^2 + 
            (4*(-2 + 27*x^2 + 74*x^4 + 2*x^6 + 74*x^8 + 27*x^10 - 2*x^12))/
             w2^8 + (4*(-2 + 27*x^2 + 74*x^4 + 2*x^6 + 74*x^8 + 27*x^10 - 2*
                x^12))/w2^4 + (2*(7 - 63*x^2 - 443*x^4 - 102*x^6 - 443*x^8 - 
               63*x^10 + 7*x^12))/w2^6)/w1^2))/w1^5 + 
       (2*myq1^10*myq2^3*(-1 + w2^(-2))^3*x^3*
         (-(x^2*(-16*(x^2 + x^6) - (16*(x^2 + x^6))/w2^8 + 
             (1 + 88*x^2 + 18*x^4 + 88*x^6 + x^8)/w2^6 + 
             (1 + 88*x^2 + 18*x^4 + 88*x^6 + x^8)/w2^2 - 
             (2*(17 + 136*x^2 + 114*x^4 + 136*x^6 + 17*x^8))/w2^4)) - 
          (x^2*(-16*(x^2 + x^6) - (16*(x^2 + x^6))/w2^8 + 
             (1 + 88*x^2 + 18*x^4 + 88*x^6 + x^8)/w2^6 + 
             (1 + 88*x^2 + 18*x^4 + 88*x^6 + x^8)/w2^2 - 
             (2*(17 + 136*x^2 + 114*x^4 + 136*x^6 + 17*x^8))/w2^4))/w1^16 - 
          (4*(2*x^2*(3 + 2*x^2 + 6*x^4 + 2*x^6 + 3*x^8) + 
             (2*x^2*(3 + 2*x^2 + 6*x^4 + 2*x^6 + 3*x^8))/w2^8 - 
             (3*x^2*(22 + 19*x^2 + 26*x^4 + 19*x^6 + 22*x^8))/w2^6 - 
             (3*x^2*(22 + 19*x^2 + 26*x^4 + 19*x^6 + 22*x^8))/w2^2 + 
             (-6 + 152*x^2 + 264*x^4 + 276*x^6 + 264*x^8 + 152*x^10 - 6*x^12)/
              w2^4))/w1^14 - (4*(2*x^2*(3 + 2*x^2 + 6*x^4 + 2*x^6 + 3*x^8) + 
             (2*x^2*(3 + 2*x^2 + 6*x^4 + 2*x^6 + 3*x^8))/w2^8 - 
             (3*x^2*(22 + 19*x^2 + 26*x^4 + 19*x^6 + 22*x^8))/w2^6 - 
             (3*x^2*(22 + 19*x^2 + 26*x^4 + 19*x^6 + 22*x^8))/w2^2 + 
             (-6 + 152*x^2 + 264*x^4 + 276*x^6 + 264*x^8 + 152*x^10 - 6*x^12)/
              w2^4))/w1^2 - (4*(2*x^2*(3 - 11*x^2 - 11*x^6 + 3*x^8) + 
             (2*x^2*(3 - 11*x^2 - 11*x^6 + 3*x^8))/w2^8 + 
             (x^2*(34 + 129*x^2 - 2*x^4 + 129*x^6 + 34*x^8))/w2^6 + 
             (x^2*(34 + 129*x^2 - 2*x^4 + 129*x^6 + 34*x^8))/w2^2 + 
             (2*(3 - 56*x^2 - 186*x^4 - 70*x^6 - 186*x^8 - 56*x^10 + 3*x^12))/
              w2^4))/w1^10 - (4*(2*x^2*(3 - 11*x^2 - 11*x^6 + 3*x^8) + 
             (2*x^2*(3 - 11*x^2 - 11*x^6 + 3*x^8))/w2^8 + 
             (x^2*(34 + 129*x^2 - 2*x^4 + 129*x^6 + 34*x^8))/w2^6 + 
             (x^2*(34 + 129*x^2 - 2*x^4 + 129*x^6 + 34*x^8))/w2^2 + 
             (2*(3 - 56*x^2 - 186*x^4 - 70*x^6 - 186*x^8 - 56*x^10 + 3*x^12))/
              w2^4))/w1^6 + (4*(2*x^2*(7 + 14*x^2 - 10*x^4 + 14*x^6 + 7*
                x^8) + (2*x^2*(7 + 14*x^2 - 10*x^4 + 14*x^6 + 7*x^8))/w2^8 + 
             (2*x^2*(143 + 230*x^2 + 26*x^4 + 230*x^6 + 143*x^8))/w2^4 - 
             (6 + 141*x^2 + 164*x^4 - 42*x^6 + 164*x^8 + 141*x^10 + 6*x^12)/
              w2^6 - (6 + 141*x^2 + 164*x^4 - 42*x^6 + 164*x^8 + 141*x^10 + 6*
                x^12)/w2^2))/w1^12 + 
          (4*(2*x^2*(7 + 14*x^2 - 10*x^4 + 14*x^6 + 7*x^8) + 
             (2*x^2*(7 + 14*x^2 - 10*x^4 + 14*x^6 + 7*x^8))/w2^8 + 
             (2*x^2*(143 + 230*x^2 + 26*x^4 + 230*x^6 + 143*x^8))/w2^4 - 
             (6 + 141*x^2 + 164*x^4 - 42*x^6 + 164*x^8 + 141*x^10 + 6*x^12)/
              w2^6 - (6 + 141*x^2 + 164*x^4 - 42*x^6 + 164*x^8 + 141*x^10 + 6*
                x^12)/w2^2))/w1^4 - 
          (2*(8*x^2*(13 + 7*x^2 - 4*x^4 + 7*x^6 + 13*x^8) + 
             (8*x^2*(13 + 7*x^2 - 4*x^4 + 7*x^6 + 13*x^8))/w2^8 + 
             (2*x^2*(797 + 840*x^2 + 234*x^4 + 840*x^6 + 797*x^8))/w2^4 - 
             (24 + 821*x^2 + 456*x^4 - 86*x^6 + 456*x^8 + 821*x^10 + 24*x^12)/
              w2^6 - (24 + 821*x^2 + 456*x^4 - 86*x^6 + 456*x^8 + 821*x^10 + 
               24*x^12)/w2^2))/w1^8))/(w1^6*w2) + 
       (myq1^3*myq2^10*(-1 + w1^(-2))^3*(1 + x^2)*
         (4*(-1 + w2^(-4))^2*x^6*(1 + x^4) + (4*(-1 + w2^(-4))^2*x^6*
            (1 + x^4))/w1^20 + ((-1 + w2^(-2))^2*x^4*
            (4*(6 + 4*x^2 + 11*x^4 + 4*x^6 + 6*x^8) + 
             (4*(6 + 4*x^2 + 11*x^4 + 4*x^6 + 6*x^8))/w2^4 - 
             (42 + 49*x^2 + 74*x^4 + 49*x^6 + 42*x^8)/w2^2))/w1^18 + 
          ((-1 + w2^(-2))^2*x^4*(4*(6 + 4*x^2 + 11*x^4 + 4*x^6 + 6*x^8) + 
             (4*(6 + 4*x^2 + 11*x^4 + 4*x^6 + 6*x^8))/w2^4 - 
             (42 + 49*x^2 + 74*x^4 + 49*x^6 + 42*x^8)/w2^2))/w1^2 + 
          (2*x^2*(3*(2 + 4*x^2 - 7*x^4 - 10*x^6 - 7*x^8 + 4*x^10 + 2*x^12) + 
             (3*(2 + 4*x^2 - 7*x^4 - 10*x^6 - 7*x^8 + 4*x^10 + 2*x^12))/
              w2^8 - (2*(15 + 34*x^2 - 24*x^4 + 22*x^6 - 24*x^8 + 34*x^10 + 
                15*x^12))/w2^6 - (2*(15 + 34*x^2 - 24*x^4 + 22*x^6 - 24*x^8 + 
                34*x^10 + 15*x^12))/w2^2 + (2*(21 + 56*x^2 - 24*x^4 + 
                74*x^6 - 24*x^8 + 56*x^10 + 21*x^12))/w2^4))/w1^16 + 
          (2*x^2*(3*(2 + 4*x^2 - 7*x^4 - 10*x^6 - 7*x^8 + 4*x^10 + 2*x^12) + 
             (3*(2 + 4*x^2 - 7*x^4 - 10*x^6 - 7*x^8 + 4*x^10 + 2*x^12))/
              w2^8 - (2*(15 + 34*x^2 - 24*x^4 + 22*x^6 - 24*x^8 + 34*x^10 + 
                15*x^12))/w2^6 - (2*(15 + 34*x^2 - 24*x^4 + 22*x^6 - 24*x^8 + 
                34*x^10 + 15*x^12))/w2^2 + (2*(21 + 56*x^2 - 24*x^4 + 
                74*x^6 - 24*x^8 + 56*x^10 + 21*x^12))/w2^4))/w1^4 + 
          (2*x^2*(10 - 12*x^2 - 13*x^4 + 62*x^6 - 13*x^8 - 12*x^10 + 
             10*x^12 + (-34 + 132*x^2 + 80*x^4 - 212*x^6 + 80*x^8 + 132*
                x^10 - 34*x^12)/w2^6 + (-34 + 132*x^2 + 80*x^4 - 212*x^6 + 80*
                x^8 + 132*x^10 - 34*x^12)/w2^2 + (10 - 12*x^2 - 13*x^4 + 62*
                x^6 - 13*x^8 - 12*x^10 + 10*x^12)/w2^8 + 
             (2*(27 - 120*x^2 - 70*x^4 + 150*x^6 - 70*x^8 - 120*x^10 + 
                27*x^12))/w2^4))/w1^12 + (2*x^2*(10 - 12*x^2 - 13*x^4 + 
             62*x^6 - 13*x^8 - 12*x^10 + 10*x^12 + (-34 + 132*x^2 + 80*x^4 - 
               212*x^6 + 80*x^8 + 132*x^10 - 34*x^12)/w2^6 + 
             (-34 + 132*x^2 + 80*x^4 - 212*x^6 + 80*x^8 + 132*x^10 - 34*x^12)/
              w2^2 + (10 - 12*x^2 - 13*x^4 + 62*x^6 - 13*x^8 - 12*x^10 + 10*
                x^12)/w2^8 + (2*(27 - 120*x^2 - 70*x^4 + 150*x^6 - 70*x^8 - 
                120*x^10 + 27*x^12))/w2^4))/w1^8 + 
          (2*(2*x^2*(6 + 8*x^2 - 73*x^4 - 94*x^6 - 73*x^8 + 8*x^10 + 6*
                x^12) + (2*x^2*(6 + 8*x^2 - 73*x^4 - 94*x^6 - 73*x^8 + 
                8*x^10 + 6*x^12))/w2^8 + (3 - 42*x^2 - 64*x^4 + 696*x^6 + 
               1006*x^8 + 696*x^10 - 64*x^12 - 42*x^14 + 3*x^16)/w2^6 + 
             (3 - 42*x^2 - 64*x^4 + 696*x^6 + 1006*x^8 + 696*x^10 - 64*x^12 - 
               42*x^14 + 3*x^16)/w2^2 - (2*(3 - 36*x^2 - 48*x^4 + 556*x^6 + 
                818*x^8 + 556*x^10 - 48*x^12 - 36*x^14 + 3*x^16))/w2^4))/
           w1^14 + (2*(2*x^2*(6 + 8*x^2 - 73*x^4 - 94*x^6 - 73*x^8 + 8*x^10 + 
               6*x^12) + (2*x^2*(6 + 8*x^2 - 73*x^4 - 94*x^6 - 73*x^8 + 
                8*x^10 + 6*x^12))/w2^8 + (3 - 42*x^2 - 64*x^4 + 696*x^6 + 
               1006*x^8 + 696*x^10 - 64*x^12 - 42*x^14 + 3*x^16)/w2^6 + 
             (3 - 42*x^2 - 64*x^4 + 696*x^6 + 1006*x^8 + 696*x^10 - 64*x^12 - 
               42*x^14 + 3*x^16)/w2^2 - (2*(3 - 36*x^2 - 48*x^4 + 556*x^6 + 
                818*x^8 + 556*x^10 - 48*x^12 - 36*x^14 + 3*x^16))/w2^4))/
           w1^6 + (2*(4*x^2*(2 + 18*x^2 + 53*x^4 + 35*x^6 + 53*x^8 + 18*
                x^10 + 2*x^12) + (4*x^2*(2 + 18*x^2 + 53*x^4 + 35*x^6 + 
                53*x^8 + 18*x^10 + 2*x^12))/w2^8 + (2*(6 + 24*x^2 + 350*x^4 + 
                855*x^6 + 686*x^8 + 855*x^10 + 350*x^12 + 24*x^14 + 6*x^16))/
              w2^4 - (6 + 44*x^2 + 422*x^4 + 1055*x^6 + 826*x^8 + 1055*x^10 + 
               422*x^12 + 44*x^14 + 6*x^16)/w2^6 - (6 + 44*x^2 + 422*x^4 + 
               1055*x^6 + 826*x^8 + 1055*x^10 + 422*x^12 + 44*x^14 + 6*x^16)/
              w2^2))/w1^10))/(w1*w2^4) + (myq1^7*myq2^6*(-1 + w1^(-2))*
         (1 + x^2)*((4*(-1 + w2^(-2))^2*x^4*(4*(x^2 + x^6) + 
             (4*(x^2 + x^6))/w2^8 - (3*(1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8))/
              w2^4 + (2 - 25*x^2 - 25*x^6 + 2*x^8)/w2^6 + 
             (2 - 25*x^2 - 25*x^6 + 2*x^8)/w2^2))/w2^2 + 
          (4*(-1 + w2^(-2))^2*x^4*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^8 - 
             (3*(1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8))/w2^4 + 
             (2 - 25*x^2 - 25*x^6 + 2*x^8)/w2^6 + (2 - 25*x^2 - 25*x^6 + 2*
                x^8)/w2^2))/(w1^20*w2^2) - 
          (2*x^2*(-2*(x^4 + x^8) - (2*(x^4 + x^8))/w2^16 + 
             (4*x^2*(2 + 7*x^2 + 6*x^4 + 7*x^6 + 2*x^8))/w2^14 + 
             (4*x^2*(2 + 7*x^2 + 6*x^4 + 7*x^6 + 2*x^8))/w2^2 + 
             (1 - 64*x^2 - 128*x^4 - 34*x^6 - 128*x^8 - 64*x^10 + x^12)/
              w2^12 + (1 - 64*x^2 - 128*x^4 - 34*x^6 - 128*x^8 - 64*x^10 + x^
                12)/w2^4 - (2*(3 - 52*x^2 - 99*x^4 + 48*x^6 - 99*x^8 - 
                52*x^10 + 3*x^12))/w2^10 - (2*(3 - 52*x^2 - 99*x^4 + 48*x^6 - 
                99*x^8 - 52*x^10 + 3*x^12))/w2^6 + (2*(6 - 48*x^2 - 97*x^4 + 
                106*x^6 - 97*x^8 - 48*x^10 + 6*x^12))/w2^8))/w1^18 - 
          (2*x^2*(-2*(x^4 + x^8) - (2*(x^4 + x^8))/w2^16 + 
             (4*x^2*(2 + 7*x^2 + 6*x^4 + 7*x^6 + 2*x^8))/w2^14 + 
             (4*x^2*(2 + 7*x^2 + 6*x^4 + 7*x^6 + 2*x^8))/w2^2 + 
             (1 - 64*x^2 - 128*x^4 - 34*x^6 - 128*x^8 - 64*x^10 + x^12)/
              w2^12 + (1 - 64*x^2 - 128*x^4 - 34*x^6 - 128*x^8 - 64*x^10 + x^
                12)/w2^4 - (2*(3 - 52*x^2 - 99*x^4 + 48*x^6 - 99*x^8 - 
                52*x^10 + 3*x^12))/w2^10 - (2*(3 - 52*x^2 - 99*x^4 + 48*x^6 - 
                99*x^8 - 52*x^10 + 3*x^12))/w2^6 + (2*(6 - 48*x^2 - 97*x^4 + 
                106*x^6 - 97*x^8 - 48*x^10 + 6*x^12))/w2^8))/w1^2 + 
          (2*(4*x^6*(8 - 15*x^2 + 8*x^4) + (4*x^6*(8 - 15*x^2 + 8*x^4))/
              w2^16 - (x^4*(14 + 67*x^2 - 666*x^4 + 67*x^6 + 14*x^8))/w2^14 - 
             (x^4*(14 + 67*x^2 - 666*x^4 + 67*x^6 + 14*x^8))/w2^2 - 
             (2*x^2*(34 + 188*x^2 + 339*x^4 + 1550*x^6 + 339*x^8 + 188*x^10 + 
                34*x^12))/w2^12 - (2*x^2*(34 + 188*x^2 + 339*x^4 + 1550*x^6 + 
                339*x^8 + 188*x^10 + 34*x^12))/w2^4 + 
             (-6 + 284*x^2 + 1958*x^4 + 3367*x^6 + 6914*x^8 + 3367*x^10 + 
               1958*x^12 + 284*x^14 - 6*x^16)/w2^10 + 
             (-6 + 284*x^2 + 1958*x^4 + 3367*x^6 + 6914*x^8 + 3367*x^10 + 
               1958*x^12 + 284*x^14 - 6*x^16)/w2^6 + 
             (4*(3 - 110*x^2 - 784*x^4 - 1325*x^6 - 2210*x^8 - 1325*x^10 - 
                784*x^12 - 110*x^14 + 3*x^16))/w2^8))/w1^14 + 
          (2*(4*x^6*(8 - 15*x^2 + 8*x^4) + (4*x^6*(8 - 15*x^2 + 8*x^4))/
              w2^16 - (x^4*(14 + 67*x^2 - 666*x^4 + 67*x^6 + 14*x^8))/w2^14 - 
             (x^4*(14 + 67*x^2 - 666*x^4 + 67*x^6 + 14*x^8))/w2^2 - 
             (2*x^2*(34 + 188*x^2 + 339*x^4 + 1550*x^6 + 339*x^8 + 188*x^10 + 
                34*x^12))/w2^12 - (2*x^2*(34 + 188*x^2 + 339*x^4 + 1550*x^6 + 
                339*x^8 + 188*x^10 + 34*x^12))/w2^4 + 
             (-6 + 284*x^2 + 1958*x^4 + 3367*x^6 + 6914*x^8 + 3367*x^10 + 
               1958*x^12 + 284*x^14 - 6*x^16)/w2^10 + 
             (-6 + 284*x^2 + 1958*x^4 + 3367*x^6 + 6914*x^8 + 3367*x^10 + 
               1958*x^12 + 284*x^14 - 6*x^16)/w2^6 + 
             (4*(3 - 110*x^2 - 784*x^4 - 1325*x^6 - 2210*x^8 - 1325*x^10 - 
                784*x^12 - 110*x^14 + 3*x^16))/w2^8))/w1^6 + 
          (4*x^6*(2 - x^2 + 2*x^4) + (4*x^6*(2 - x^2 + 2*x^4))/w2^16 + 
            (x^4*(34 - x^2 - 282*x^4 - x^6 + 34*x^8))/w2^14 + 
            (x^4*(34 - x^2 - 282*x^4 - x^6 + 34*x^8))/w2^2 + 
            (2*x^2*(24 + 34*x^2 + 165*x^4 + 1446*x^6 + 165*x^8 + 34*x^10 + 24*
                x^12))/w2^12 + (2*x^2*(24 + 34*x^2 + 165*x^4 + 1446*x^6 + 165*
                x^8 + 34*x^10 + 24*x^12))/w2^4 - 
            (4*(3 - 86*x^2 - 504*x^4 - 945*x^6 - 3222*x^8 - 945*x^10 - 504*
                x^12 - 86*x^14 + 3*x^16))/w2^8 + (6 - 212*x^2 - 1110*x^4 - 
              2235*x^6 - 9050*x^8 - 2235*x^10 - 1110*x^12 - 212*x^14 + 
              6*x^16)/w2^10 + (6 - 212*x^2 - 1110*x^4 - 2235*x^6 - 9050*x^8 - 
              2235*x^10 - 1110*x^12 - 212*x^14 + 6*x^16)/w2^6)/w1^16 + 
          (4*x^6*(2 - x^2 + 2*x^4) + (4*x^6*(2 - x^2 + 2*x^4))/w2^16 + 
            (x^4*(34 - x^2 - 282*x^4 - x^6 + 34*x^8))/w2^14 + 
            (x^4*(34 - x^2 - 282*x^4 - x^6 + 34*x^8))/w2^2 + 
            (2*x^2*(24 + 34*x^2 + 165*x^4 + 1446*x^6 + 165*x^8 + 34*x^10 + 24*
                x^12))/w2^12 + (2*x^2*(24 + 34*x^2 + 165*x^4 + 1446*x^6 + 165*
                x^8 + 34*x^10 + 24*x^12))/w2^4 - 
            (4*(3 - 86*x^2 - 504*x^4 - 945*x^6 - 3222*x^8 - 945*x^10 - 504*
                x^12 - 86*x^14 + 3*x^16))/w2^8 + (6 - 212*x^2 - 1110*x^4 - 
              2235*x^6 - 9050*x^8 - 2235*x^10 - 1110*x^12 - 212*x^14 + 
              6*x^16)/w2^10 + (6 - 212*x^2 - 1110*x^4 - 2235*x^6 - 9050*x^8 - 
              2235*x^10 - 1110*x^12 - 212*x^14 + 6*x^16)/w2^6)/w1^4 + 
          (4*(6*x^6*(5 - 6*x^2 + 5*x^4) + (6*x^6*(5 - 6*x^2 + 5*x^4))/w2^16 - 
             (x^4*(18 + 313*x^2 + 2*x^4 + 313*x^6 + 18*x^8))/w2^14 - 
             (x^4*(18 + 313*x^2 + 2*x^4 + 313*x^6 + 18*x^8))/w2^2 + 
             (x^2*(5 + 168*x^2 + 1782*x^4 + 1914*x^6 + 1782*x^8 + 168*x^10 + 
                5*x^12))/w2^12 + (x^2*(5 + 168*x^2 + 1782*x^4 + 1914*x^6 + 
                1782*x^8 + 168*x^10 + 5*x^12))/w2^4 + 
             (2*(-6 + 34*x^2 + 256*x^4 + 3945*x^6 + 5774*x^8 + 3945*x^10 + 
                256*x^12 + 34*x^14 - 6*x^16))/w2^8 + (6 - 34*x^2 - 406*x^4 - 
               5449*x^6 - 7650*x^8 - 5449*x^10 - 406*x^12 - 34*x^14 + 6*x^16)/
              w2^10 + (6 - 34*x^2 - 406*x^4 - 5449*x^6 - 7650*x^8 - 5449*
                x^10 - 406*x^12 - 34*x^14 + 6*x^16)/w2^6))/w1^10 + 
          (4*x^6*(30 - 47*x^2 + 30*x^4) + (4*x^6*(30 - 47*x^2 + 30*x^4))/
             w2^16 - (x^4*(306 + 831*x^2 - 1946*x^4 + 831*x^6 + 306*x^8))/
             w2^14 - (x^4*(306 + 831*x^2 - 1946*x^4 + 831*x^6 + 306*x^8))/
             w2^2 + (2*x^2*(40 + 1162*x^2 + 1005*x^4 - 5286*x^6 + 1005*x^8 + 
               1162*x^10 + 40*x^12))/w2^12 + (2*x^2*(40 + 1162*x^2 + 1005*
                x^4 - 5286*x^6 + 1005*x^8 + 1162*x^10 + 40*x^12))/w2^4 + 
            (4*(3 + 106*x^2 + 2510*x^4 + 173*x^6 - 10514*x^8 + 173*x^10 + 
               2510*x^12 + 106*x^14 + 3*x^16))/w2^8 - 
            (6 + 300*x^2 + 7038*x^4 + 1637*x^6 - 29842*x^8 + 1637*x^10 + 
              7038*x^12 + 300*x^14 + 6*x^16)/w2^10 - 
            (6 + 300*x^2 + 7038*x^4 + 1637*x^6 - 29842*x^8 + 1637*x^10 + 
              7038*x^12 + 300*x^14 + 6*x^16)/w2^6)/w1^12 + 
          (4*x^6*(30 - 47*x^2 + 30*x^4) + (4*x^6*(30 - 47*x^2 + 30*x^4))/
             w2^16 - (x^4*(306 + 831*x^2 - 1946*x^4 + 831*x^6 + 306*x^8))/
             w2^14 - (x^4*(306 + 831*x^2 - 1946*x^4 + 831*x^6 + 306*x^8))/
             w2^2 + (2*x^2*(40 + 1162*x^2 + 1005*x^4 - 5286*x^6 + 1005*x^8 + 
               1162*x^10 + 40*x^12))/w2^12 + (2*x^2*(40 + 1162*x^2 + 1005*
                x^4 - 5286*x^6 + 1005*x^8 + 1162*x^10 + 40*x^12))/w2^4 + 
            (4*(3 + 106*x^2 + 2510*x^4 + 173*x^6 - 10514*x^8 + 173*x^10 + 
               2510*x^12 + 106*x^14 + 3*x^16))/w2^8 - 
            (6 + 300*x^2 + 7038*x^4 + 1637*x^6 - 29842*x^8 + 1637*x^10 + 
              7038*x^12 + 300*x^14 + 6*x^16)/w2^10 - 
            (6 + 300*x^2 + 7038*x^4 + 1637*x^6 - 29842*x^8 + 1637*x^10 + 
              7038*x^12 + 300*x^14 + 6*x^16)/w2^6)/w1^8))/w1^3 - 
       (myq1^4*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
         ((8*(-1 + w2^(-2))^2*x^6*(1 + x^4))/w2^2 + 
          (8*(-1 + w2^(-2))^2*x^6*(1 + x^4))/(w1^24*w2^2) + 
          (x^4*((-4*(x + x^3)^2)/w2^6 - (4*(x + x^3)^2)/w2^2 + 
             8*(1 + x^2)^2*(1 + x^4) + (8*(1 + x^2)^2*(1 + x^4))/w2^8 - 
             (14 + 33*x^2 + 10*x^4 + 33*x^6 + 14*x^8)/w2^4))/w1^22 + 
          (x^4*((-4*(x + x^3)^2)/w2^6 - (4*(x + x^3)^2)/w2^2 + 
             8*(1 + x^2)^2*(1 + x^4) + (8*(1 + x^2)^2*(1 + x^4))/w2^8 - 
             (14 + 33*x^2 + 10*x^4 + 33*x^6 + 14*x^8)/w2^4))/w1^2 + 
          (2*x^2*(6 + 28*x^2 + 30*x^4 + 48*x^6 + 30*x^8 + 28*x^10 + 6*x^12 + 
             (6 + 28*x^2 + 30*x^4 + 48*x^6 + 30*x^8 + 28*x^10 + 6*x^12)/
              w2^8 - (4*(8 + 37*x^2 + 49*x^4 + 87*x^6 + 49*x^8 + 37*x^10 + 
                8*x^12))/w2^6 - (4*(8 + 37*x^2 + 49*x^4 + 87*x^6 + 49*x^8 + 
                37*x^10 + 8*x^12))/w2^2 + (42 + 246*x^2 + 341*x^4 + 486*x^6 + 
               341*x^8 + 246*x^10 + 42*x^12)/w2^4))/w1^20 + 
          (2*x^2*(6 + 28*x^2 + 30*x^4 + 48*x^6 + 30*x^8 + 28*x^10 + 6*x^12 + 
             (6 + 28*x^2 + 30*x^4 + 48*x^6 + 30*x^8 + 28*x^10 + 6*x^12)/
              w2^8 - (4*(8 + 37*x^2 + 49*x^4 + 87*x^6 + 49*x^8 + 37*x^10 + 
                8*x^12))/w2^6 - (4*(8 + 37*x^2 + 49*x^4 + 87*x^6 + 49*x^8 + 
                37*x^10 + 8*x^12))/w2^2 + (42 + 246*x^2 + 341*x^4 + 486*x^6 + 
               341*x^8 + 246*x^10 + 42*x^12)/w2^4))/w1^4 + 
          (x^2*(24 + 59*x^2 - 186*x^4 - 322*x^6 - 186*x^8 + 59*x^10 + 
              24*x^12) + (x^2*(24 + 59*x^2 - 186*x^4 - 322*x^6 - 186*x^8 + 59*
                x^10 + 24*x^12))/w2^8 + (-10 + 104*x^2 + 332*x^4 - 481*x^6 + 
              134*x^8 - 481*x^10 + 332*x^12 + 104*x^14 - 10*x^16)/w2^4 + 
            (4*(2 - 18*x^2 - 69*x^4 + 125*x^6 + 164*x^8 + 125*x^10 - 69*
                x^12 - 18*x^14 + 2*x^16))/w2^6 + 
            (4*(2 - 18*x^2 - 69*x^4 + 125*x^6 + 164*x^8 + 125*x^10 - 69*
                x^12 - 18*x^14 + 2*x^16))/w2^2)/w1^18 + 
          (x^2*(24 + 59*x^2 - 186*x^4 - 322*x^6 - 186*x^8 + 59*x^10 + 
              24*x^12) + (x^2*(24 + 59*x^2 - 186*x^4 - 322*x^6 - 186*x^8 + 59*
                x^10 + 24*x^12))/w2^8 + (-10 + 104*x^2 + 332*x^4 - 481*x^6 + 
              134*x^8 - 481*x^10 + 332*x^12 + 104*x^14 - 10*x^16)/w2^4 + 
            (4*(2 - 18*x^2 - 69*x^4 + 125*x^6 + 164*x^8 + 125*x^10 - 69*
                x^12 - 18*x^14 + 2*x^16))/w2^6 + 
            (4*(2 - 18*x^2 - 69*x^4 + 125*x^6 + 164*x^8 + 125*x^10 - 69*
                x^12 - 18*x^14 + 2*x^16))/w2^2)/w1^6 + 
          (4*(x^2*(14 + 87*x^2 + 188*x^4 + 126*x^6 + 188*x^8 + 87*x^10 + 14*
                x^12) + (x^2*(14 + 87*x^2 + 188*x^4 + 126*x^6 + 188*x^8 + 
                87*x^10 + 14*x^12))/w2^8 + (-18 + 214*x^2 + 1204*x^4 + 1771*
                x^6 + 1546*x^8 + 1771*x^10 + 1204*x^12 + 214*x^14 - 18*x^16)/
              w2^4 + (4*(3 - 33*x^2 - 158*x^4 - 250*x^6 - 213*x^8 - 
                250*x^10 - 158*x^12 - 33*x^14 + 3*x^16))/w2^6 + 
             (4*(3 - 33*x^2 - 158*x^4 - 250*x^6 - 213*x^8 - 250*x^10 - 
                158*x^12 - 33*x^14 + 3*x^16))/w2^2))/w1^12 + 
          (x^2*(8 - 115*x^2 + 170*x^4 + 338*x^6 + 170*x^8 - 115*x^10 + 
              8*x^12) + (x^2*(8 - 115*x^2 + 170*x^4 + 338*x^6 + 170*x^8 - 115*
                x^10 + 8*x^12))/w2^8 - (4*(2 - 50*x^2 - 277*x^4 + 188*x^6 + 
               514*x^8 + 188*x^10 - 277*x^12 - 50*x^14 + 2*x^16))/w2^6 - 
            (4*(2 - 50*x^2 - 277*x^4 + 188*x^6 + 514*x^8 + 188*x^10 - 277*
                x^12 - 50*x^14 + 2*x^16))/w2^2 + 
            (2*(5 - 212*x^2 - 1199*x^4 + 513*x^6 + 1826*x^8 + 513*x^10 - 1199*
                x^12 - 212*x^14 + 5*x^16))/w2^4)/w1^14 + 
          (x^2*(8 - 115*x^2 + 170*x^4 + 338*x^6 + 170*x^8 - 115*x^10 + 
              8*x^12) + (x^2*(8 - 115*x^2 + 170*x^4 + 338*x^6 + 170*x^8 - 115*
                x^10 + 8*x^12))/w2^8 - (4*(2 - 50*x^2 - 277*x^4 + 188*x^6 + 
               514*x^8 + 188*x^10 - 277*x^12 - 50*x^14 + 2*x^16))/w2^6 - 
            (4*(2 - 50*x^2 - 277*x^4 + 188*x^6 + 514*x^8 + 188*x^10 - 277*
                x^12 - 50*x^14 + 2*x^16))/w2^2 + 
            (2*(5 - 212*x^2 - 1199*x^4 + 513*x^6 + 1826*x^8 + 513*x^10 - 1199*
                x^12 - 212*x^14 + 5*x^16))/w2^4)/w1^10 + 
          (2*(x^2*(28 - 11*x^2 - 250*x^4 - 414*x^6 - 250*x^8 - 11*x^10 + 28*
                x^12) + (x^2*(28 - 11*x^2 - 250*x^4 - 414*x^6 - 250*x^8 - 
                11*x^10 + 28*x^12))/w2^8 - (4*(3 + 39*x^2 - 11*x^4 - 
                362*x^6 - 700*x^8 - 362*x^10 - 11*x^12 + 39*x^14 + 3*x^16))/
              w2^6 - (4*(3 + 39*x^2 - 11*x^4 - 362*x^6 - 700*x^8 - 362*x^10 - 
                11*x^12 + 39*x^14 + 3*x^16))/w2^2 + (2*(9 + 144*x^2 + 
                35*x^4 - 1276*x^6 - 2632*x^8 - 1276*x^10 + 35*x^12 + 
                144*x^14 + 9*x^16))/w2^4))/w1^16 + 
          (2*(x^2*(28 - 11*x^2 - 250*x^4 - 414*x^6 - 250*x^8 - 11*x^10 + 28*
                x^12) + (x^2*(28 - 11*x^2 - 250*x^4 - 414*x^6 - 250*x^8 - 
                11*x^10 + 28*x^12))/w2^8 - (4*(3 + 39*x^2 - 11*x^4 - 
                362*x^6 - 700*x^8 - 362*x^10 - 11*x^12 + 39*x^14 + 3*x^16))/
              w2^6 - (4*(3 + 39*x^2 - 11*x^4 - 362*x^6 - 700*x^8 - 362*x^10 - 
                11*x^12 + 39*x^14 + 3*x^16))/w2^2 + (2*(9 + 144*x^2 + 
                35*x^4 - 1276*x^6 - 2632*x^8 - 1276*x^10 + 35*x^12 + 
                144*x^14 + 9*x^16))/w2^4))/w1^8))/w2^3 - 
       (myq1^2*myq2^11*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*
         (4*x^4*(1 + x^4)*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w2^2 + 
            (3 + 2*x^2 + 3*x^4)/w2^4) + (4*x^4*(1 + x^4)*(3 + 2*x^2 + 3*x^4 - 
             (4*(1 + x^4))/w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4))/w1^16 + 
          (x^2*(24 + 26*x^2 - 17*x^4 + 54*x^6 - 17*x^8 + 26*x^10 + 24*x^12 + 
             (24 + 26*x^2 - 17*x^4 + 54*x^6 - 17*x^8 + 26*x^10 + 24*x^12)/
              w2^4 - (2*(24 + 42*x^2 + 15*x^4 + 86*x^6 + 15*x^8 + 42*x^10 + 
                24*x^12))/w2^2))/w1^14 + (x^2*(24 + 26*x^2 - 17*x^4 + 
             54*x^6 - 17*x^8 + 26*x^10 + 24*x^12 + (24 + 26*x^2 - 17*x^4 + 54*
                x^6 - 17*x^8 + 26*x^10 + 24*x^12)/w2^4 - 
             (2*(24 + 42*x^2 + 15*x^4 + 86*x^6 + 15*x^8 + 42*x^10 + 24*x^12))/
              w2^2))/w1^2 + (4*(3 + 10*x^2 + 44*x^4 + 69*x^6 + 92*x^8 + 
             69*x^10 + 44*x^12 + 10*x^14 + 3*x^16 + (3 + 10*x^2 + 44*x^4 + 69*
                x^6 + 92*x^8 + 69*x^10 + 44*x^12 + 10*x^14 + 3*x^16)/w2^4 - 
             (2*(3 + 12*x^2 + 54*x^4 + 87*x^6 + 112*x^8 + 87*x^10 + 54*x^12 + 
                12*x^14 + 3*x^16))/w2^2))/w1^8 + 
          (4 + 20*x^2 - 20*x^4 - 234*x^6 - 292*x^8 - 234*x^10 - 20*x^12 + 
            20*x^14 + 4*x^16 + (-8 - 32*x^2 + 72*x^4 + 524*x^6 + 648*x^8 + 
              524*x^10 + 72*x^12 - 32*x^14 - 8*x^16)/w2^2 + 
            (4 + 20*x^2 - 20*x^4 - 234*x^6 - 292*x^8 - 234*x^10 - 20*x^12 + 
              20*x^14 + 4*x^16)/w2^4)/w1^12 + (4 + 20*x^2 - 20*x^4 - 
            234*x^6 - 292*x^8 - 234*x^10 - 20*x^12 + 20*x^14 + 4*x^16 + 
            (-8 - 32*x^2 + 72*x^4 + 524*x^6 + 648*x^8 + 524*x^10 + 72*x^12 - 
              32*x^14 - 8*x^16)/w2^2 + (4 + 20*x^2 - 20*x^4 - 234*x^6 - 
              292*x^8 - 234*x^10 - 20*x^12 + 20*x^14 + 4*x^16)/w2^4)/w1^4 + 
          (10 + 16*x^2 - 10*x^4 - 71*x^6 - 10*x^8 - 71*x^10 - 10*x^12 + 
            16*x^14 + 10*x^16 + (-20 - 32*x^2 + 52*x^4 + 206*x^6 + 84*x^8 + 
              206*x^10 + 52*x^12 - 32*x^14 - 20*x^16)/w2^2 + 
            (10 + 16*x^2 - 10*x^4 - 71*x^6 - 10*x^8 - 71*x^10 - 10*x^12 + 
              16*x^14 + 10*x^16)/w2^4)/w1^10 + (10 + 16*x^2 - 10*x^4 - 
            71*x^6 - 10*x^8 - 71*x^10 - 10*x^12 + 16*x^14 + 10*x^16 + 
            (-20 - 32*x^2 + 52*x^4 + 206*x^6 + 84*x^8 + 206*x^10 + 52*x^12 - 
              32*x^14 - 20*x^16)/w2^2 + (10 + 16*x^2 - 10*x^4 - 71*x^6 - 
              10*x^8 - 71*x^10 - 10*x^12 + 16*x^14 + 10*x^16)/w2^4)/w1^6))/
        (w1^2*w2^5) + (myq1^5*myq2^8*(-1 + w1^(-2))*(1 + x^2)*
         ((4*(-1 + w2^(-2))^2*x^6*(4*(1 + x^4) + (4*(1 + x^4))/w2^4 - 
             (6 + x^2 + 6*x^4)/w2^2))/w2^2 + (4*(-1 + w2^(-2))^2*x^6*
            (4*(1 + x^4) + (4*(1 + x^4))/w2^4 - (6 + x^2 + 6*x^4)/w2^2))/
           (w1^24*w2^2) + (2*(-1 + w2^(-2))^2*x^4*
            ((-4*x^2*(3 + 2*x^2 + 3*x^4))/w2^6 - (4*x^2*(3 + 2*x^2 + 3*x^4))/
              w2^2 + 2*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) + 
             (2*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^8 - 
             (5 + x^2 + 24*x^4 + x^6 + 5*x^8)/w2^4))/w1^22 + 
          (2*(-1 + w2^(-2))^2*x^4*((-4*x^2*(3 + 2*x^2 + 3*x^4))/w2^6 - 
             (4*x^2*(3 + 2*x^2 + 3*x^4))/w2^2 + 2*(1 + 4*x^2 + 2*x^4 + 4*
                x^6 + x^8) + (2*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^8 - 
             (5 + x^2 + 24*x^4 + x^6 + 5*x^8)/w2^4))/w1^2 + 
          (x^2*(4*x^2*(6 + 3*x^2 + 8*x^4 + 3*x^6 + 6*x^8) + 
             (4*x^2*(6 + 3*x^2 + 8*x^4 + 3*x^6 + 6*x^8))/w2^12 + 
             (32*(1 + 19*x^2 + 27*x^4 + 68*x^6 + 27*x^8 + 19*x^10 + x^12))/
              w2^8 + (32*(1 + 19*x^2 + 27*x^4 + 68*x^6 + 27*x^8 + 19*x^10 + 
                x^12))/w2^4 - (4 + 193*x^2 + 198*x^4 + 634*x^6 + 198*x^8 + 
               193*x^10 + 4*x^12)/w2^10 - (4 + 193*x^2 + 198*x^4 + 634*x^6 + 
               198*x^8 + 193*x^10 + 4*x^12)/w2^2 - (2*(22 + 439*x^2 + 
                684*x^4 + 1574*x^6 + 684*x^8 + 439*x^10 + 22*x^12))/w2^6))/
           w1^20 + (x^2*(4*x^2*(6 + 3*x^2 + 8*x^4 + 3*x^6 + 6*x^8) + 
             (4*x^2*(6 + 3*x^2 + 8*x^4 + 3*x^6 + 6*x^8))/w2^12 + 
             (32*(1 + 19*x^2 + 27*x^4 + 68*x^6 + 27*x^8 + 19*x^10 + x^12))/
              w2^8 + (32*(1 + 19*x^2 + 27*x^4 + 68*x^6 + 27*x^8 + 19*x^10 + 
                x^12))/w2^4 - (4 + 193*x^2 + 198*x^4 + 634*x^6 + 198*x^8 + 
               193*x^10 + 4*x^12)/w2^10 - (4 + 193*x^2 + 198*x^4 + 634*x^6 + 
               198*x^8 + 193*x^10 + 4*x^12)/w2^2 - (2*(22 + 439*x^2 + 
                684*x^4 + 1574*x^6 + 684*x^8 + 439*x^10 + 22*x^12))/w2^6))/
           w1^4 - (2*(x^4*(30 + 19*x^2 - 194*x^4 + 19*x^6 + 30*x^8) + 
             (x^4*(30 + 19*x^2 - 194*x^4 + 19*x^6 + 30*x^8))/w2^12 - 
             (2*x^2*(30 + 259*x^2 - 51*x^4 - 1020*x^6 - 51*x^8 + 259*x^10 + 
                30*x^12))/w2^10 - (2*x^2*(30 + 259*x^2 - 51*x^4 - 1020*x^6 - 
                51*x^8 + 259*x^10 + 30*x^12))/w2^2 + (-6 + 210*x^2 + 2360*
                x^4 - 811*x^6 - 7466*x^8 - 811*x^10 + 2360*x^12 + 210*x^14 - 
               6*x^16)/w2^8 + (-6 + 210*x^2 + 2360*x^4 - 811*x^6 - 7466*x^8 - 
               811*x^10 + 2360*x^12 + 210*x^14 - 6*x^16)/w2^4 + 
             (4*(3 - 81*x^2 - 936*x^4 + 351*x^6 + 2810*x^8 + 351*x^10 - 
                936*x^12 - 81*x^14 + 3*x^16))/w2^6))/w1^14 - 
          (2*(x^4*(30 + 19*x^2 - 194*x^4 + 19*x^6 + 30*x^8) + 
             (x^4*(30 + 19*x^2 - 194*x^4 + 19*x^6 + 30*x^8))/w2^12 - 
             (2*x^2*(30 + 259*x^2 - 51*x^4 - 1020*x^6 - 51*x^8 + 259*x^10 + 
                30*x^12))/w2^10 - (2*x^2*(30 + 259*x^2 - 51*x^4 - 1020*x^6 - 
                51*x^8 + 259*x^10 + 30*x^12))/w2^2 + (-6 + 210*x^2 + 2360*
                x^4 - 811*x^6 - 7466*x^8 - 811*x^10 + 2360*x^12 + 210*x^14 - 
               6*x^16)/w2^8 + (-6 + 210*x^2 + 2360*x^4 - 811*x^6 - 7466*x^8 - 
               811*x^10 + 2360*x^12 + 210*x^14 - 6*x^16)/w2^4 + 
             (4*(3 - 81*x^2 - 936*x^4 + 351*x^6 + 2810*x^8 + 351*x^10 - 
                936*x^12 - 81*x^14 + 3*x^16))/w2^6))/w1^10 + 
          (2*(x^4*(28 - 5*x^2 - 166*x^4 - 5*x^6 + 28*x^8) + 
             (x^4*(28 - 5*x^2 - 166*x^4 - 5*x^6 + 28*x^8))/w2^12 + 
             (2*x^2*(2 - 65*x^2 + 81*x^4 + 548*x^6 + 81*x^8 - 65*x^10 + 
                2*x^12))/w2^10 + (2*x^2*(2 - 65*x^2 + 81*x^4 + 548*x^6 + 
                81*x^8 - 65*x^10 + 2*x^12))/w2^2 + (2*(6 + 30*x^2 + 43*x^4 + 
                681*x^6 + 1444*x^8 + 681*x^10 + 43*x^12 + 30*x^14 + 6*x^16))/
              w2^6 - (6 + 46*x^2 - 59*x^4 + 826*x^6 + 2374*x^8 + 826*x^10 - 
               59*x^12 + 46*x^14 + 6*x^16)/w2^8 - (6 + 46*x^2 - 59*x^4 + 826*
                x^6 + 2374*x^8 + 826*x^10 - 59*x^12 + 46*x^14 + 6*x^16)/
              w2^4))/w1^18 + (2*(x^4*(28 - 5*x^2 - 166*x^4 - 5*x^6 + 28*
                x^8) + (x^4*(28 - 5*x^2 - 166*x^4 - 5*x^6 + 28*x^8))/w2^12 + 
             (2*x^2*(2 - 65*x^2 + 81*x^4 + 548*x^6 + 81*x^8 - 65*x^10 + 
                2*x^12))/w2^10 + (2*x^2*(2 - 65*x^2 + 81*x^4 + 548*x^6 + 
                81*x^8 - 65*x^10 + 2*x^12))/w2^2 + (2*(6 + 30*x^2 + 43*x^4 + 
                681*x^6 + 1444*x^8 + 681*x^10 + 43*x^12 + 30*x^14 + 6*x^16))/
              w2^6 - (6 + 46*x^2 - 59*x^4 + 826*x^6 + 2374*x^8 + 826*x^10 - 
               59*x^12 + 46*x^14 + 6*x^16)/w2^8 - (6 + 46*x^2 - 59*x^4 + 826*
                x^6 + 2374*x^8 + 826*x^10 - 59*x^12 + 46*x^14 + 6*x^16)/
              w2^4))/w1^6 + (4*(x^4*(18 - 43*x^2 - 38*x^4 - 43*x^6 + 18*
                x^8) + (x^4*(18 - 43*x^2 - 38*x^4 - 43*x^6 + 18*x^8))/w2^12 + 
             (x^2*(-20 - 199*x^2 + 236*x^4 + 582*x^6 + 236*x^8 - 199*x^10 - 
                20*x^12))/w2^10 + (x^2*(-20 - 199*x^2 + 236*x^4 + 582*x^6 + 
                236*x^8 - 199*x^10 - 20*x^12))/w2^2 - 
             (2*(6 + 68*x^2 + 709*x^4 - 306*x^6 - 1973*x^8 - 306*x^10 + 
                709*x^12 + 68*x^14 + 6*x^16))/w2^6 + (6 + 94*x^2 + 890*x^4 - 
               505*x^6 - 2517*x^8 - 505*x^10 + 890*x^12 + 94*x^14 + 6*x^16)/
              w2^8 + (6 + 94*x^2 + 890*x^4 - 505*x^6 - 2517*x^8 - 505*x^10 + 
               890*x^12 + 94*x^14 + 6*x^16)/w2^4))/w1^16 + 
          (4*(x^4*(18 - 43*x^2 - 38*x^4 - 43*x^6 + 18*x^8) + 
             (x^4*(18 - 43*x^2 - 38*x^4 - 43*x^6 + 18*x^8))/w2^12 + 
             (x^2*(-20 - 199*x^2 + 236*x^4 + 582*x^6 + 236*x^8 - 199*x^10 - 
                20*x^12))/w2^10 + (x^2*(-20 - 199*x^2 + 236*x^4 + 582*x^6 + 
                236*x^8 - 199*x^10 - 20*x^12))/w2^2 - 
             (2*(6 + 68*x^2 + 709*x^4 - 306*x^6 - 1973*x^8 - 306*x^10 + 
                709*x^12 + 68*x^14 + 6*x^16))/w2^6 + (6 + 94*x^2 + 890*x^4 - 
               505*x^6 - 2517*x^8 - 505*x^10 + 890*x^12 + 94*x^14 + 6*x^16)/
              w2^8 + (6 + 94*x^2 + 890*x^4 - 505*x^6 - 2517*x^8 - 505*x^10 + 
               890*x^12 + 94*x^14 + 6*x^16)/w2^4))/w1^8 + 
          (2*(8*x^4*(4 + 16*x^2 - 9*x^4 + 16*x^6 + 4*x^8) + 
             (8*x^4*(4 + 16*x^2 - 9*x^4 + 16*x^6 + 4*x^8))/w2^12 - 
             (x^2*(44 + 547*x^2 + 442*x^4 - 994*x^6 + 442*x^8 + 547*x^10 + 
                44*x^12))/w2^10 - (x^2*(44 + 547*x^2 + 442*x^4 - 994*x^6 + 
                442*x^8 + 547*x^10 + 44*x^12))/w2^2 - 
             (4*(6 - 26*x^2 - 590*x^4 - 55*x^6 + 1050*x^8 - 55*x^10 - 
                590*x^12 - 26*x^14 + 6*x^16))/w2^8 - 
             (4*(6 - 26*x^2 - 590*x^4 - 55*x^6 + 1050*x^8 - 55*x^10 - 
                590*x^12 - 26*x^14 + 6*x^16))/w2^4 + 
             (2*(24 - 90*x^2 - 1845*x^4 + 124*x^6 + 3278*x^8 + 124*x^10 - 
                1845*x^12 - 90*x^14 + 24*x^16))/w2^6))/w1^12))/(w1*w2^2) - 
       (myq1^6*myq2^7*(-1 + w2^(-2))*x*
         ((2*x^4*(4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) + 
             (4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^8 - 
             (4*(2 + 17*x^2 + 6*x^4 + 17*x^6 + 2*x^8))/w2^6 - 
             (4*(2 + 17*x^2 + 6*x^4 + 17*x^6 + 2*x^8))/w2^2 + 
             (9 + 96*x^2 + 50*x^4 + 96*x^6 + 9*x^8)/w2^4))/w2^2 + 
          (2*x^4*(4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) + 
             (4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^8 - 
             (4*(2 + 17*x^2 + 6*x^4 + 17*x^6 + 2*x^8))/w2^6 - 
             (4*(2 + 17*x^2 + 6*x^4 + 17*x^6 + 2*x^8))/w2^2 + 
             (9 + 96*x^2 + 50*x^4 + 96*x^6 + 9*x^8)/w2^4))/(w1^24*w2^2) + 
          (x^2*(8*(x + x^3)^2*(1 + x^4) + (8*(x + x^3)^2*(1 + x^4))/w2^12 - 
             (4*(x + x^3)^2*(13 + 4*x^2 + 13*x^4))/w2^10 - 
             (4*(x + x^3)^2*(13 + 4*x^2 + 13*x^4))/w2^2 + 
             (4 + 115*x^2 + 234*x^4 + 110*x^6 + 234*x^8 + 115*x^10 + 4*x^12)/
              w2^8 + (4 + 115*x^2 + 234*x^4 + 110*x^6 + 234*x^8 + 115*x^10 + 
               4*x^12)/w2^4 + (2*(8 - 51*x^2 - 18*x^4 - 54*x^6 - 18*x^8 - 
                51*x^10 + 8*x^12))/w2^6))/w1^22 + 
          (x^2*(8*(x + x^3)^2*(1 + x^4) + (8*(x + x^3)^2*(1 + x^4))/w2^12 - 
             (4*(x + x^3)^2*(13 + 4*x^2 + 13*x^4))/w2^10 - 
             (4*(x + x^3)^2*(13 + 4*x^2 + 13*x^4))/w2^2 + 
             (4 + 115*x^2 + 234*x^4 + 110*x^6 + 234*x^8 + 115*x^10 + 4*x^12)/
              w2^8 + (4 + 115*x^2 + 234*x^4 + 110*x^6 + 234*x^8 + 115*x^10 + 
               4*x^12)/w2^4 + (2*(8 - 51*x^2 - 18*x^4 - 54*x^6 - 18*x^8 - 
                51*x^10 + 8*x^12))/w2^6))/w1^2 + 
          (2*(2*x^4*(3 + 2*x^4 + 3*x^8) + (2*x^4*(3 + 2*x^4 + 3*x^8))/w2^12 - 
             (x^2*(3 + 25*x^2 + 89*x^4 + 350*x^6 + 89*x^8 + 25*x^10 + 
                3*x^12))/w2^10 - (x^2*(3 + 25*x^2 + 89*x^4 + 350*x^6 + 
                89*x^8 + 25*x^10 + 3*x^12))/w2^2 + (-2 + 70*x^2 + 285*x^4 + 
               904*x^6 + 2062*x^8 + 904*x^10 + 285*x^12 + 70*x^14 - 2*x^16)/
              w2^8 + (-2 + 70*x^2 + 285*x^4 + 904*x^6 + 2062*x^8 + 904*x^10 + 
               285*x^12 + 70*x^14 - 2*x^16)/w2^4 - (2*(1 + 81*x^2 + 345*x^4 + 
                1109*x^6 + 1652*x^8 + 1109*x^10 + 345*x^12 + 81*x^14 + x^16))/
              w2^6))/w1^20 + (2*(2*x^4*(3 + 2*x^4 + 3*x^8) + 
             (2*x^4*(3 + 2*x^4 + 3*x^8))/w2^12 - (x^2*(3 + 25*x^2 + 89*x^4 + 
                350*x^6 + 89*x^8 + 25*x^10 + 3*x^12))/w2^10 - 
             (x^2*(3 + 25*x^2 + 89*x^4 + 350*x^6 + 89*x^8 + 25*x^10 + 
                3*x^12))/w2^2 + (-2 + 70*x^2 + 285*x^4 + 904*x^6 + 2062*x^8 + 
               904*x^10 + 285*x^12 + 70*x^14 - 2*x^16)/w2^8 + 
             (-2 + 70*x^2 + 285*x^4 + 904*x^6 + 2062*x^8 + 904*x^10 + 285*
                x^12 + 70*x^14 - 2*x^16)/w2^4 - (2*(1 + 81*x^2 + 345*x^4 + 
                1109*x^6 + 1652*x^8 + 1109*x^10 + 345*x^12 + 81*x^14 + x^16))/
              w2^6))/w1^4 - (x^4*(114 - 41*x^2 - 250*x^4 - 41*x^6 + 
              114*x^8) + (x^4*(114 - 41*x^2 - 250*x^4 - 41*x^6 + 114*x^8))/
             w2^12 - (2*x^2*(176 + 770*x^2 - 827*x^4 - 2598*x^6 - 827*x^8 + 
               770*x^10 + 176*x^12))/w2^10 - (2*x^2*(176 + 770*x^2 - 827*
                x^4 - 2598*x^6 - 827*x^8 + 770*x^10 + 176*x^12))/w2^2 + 
            (2 + 2256*x^2 + 6776*x^4 - 10691*x^6 - 29190*x^8 - 10691*x^10 + 
              6776*x^12 + 2256*x^14 + 2*x^16)/w2^8 + 
            (2 + 2256*x^2 + 6776*x^4 - 10691*x^6 - 29190*x^8 - 10691*x^10 + 
              6776*x^12 + 2256*x^14 + 2*x^16)/w2^4 + 
            (4*(11 - 956*x^2 - 2951*x^4 + 5251*x^6 + 12930*x^8 + 5251*x^10 - 
               2951*x^12 - 956*x^14 + 11*x^16))/w2^6)/w1^14 - 
          (x^4*(114 - 41*x^2 - 250*x^4 - 41*x^6 + 114*x^8) + 
            (x^4*(114 - 41*x^2 - 250*x^4 - 41*x^6 + 114*x^8))/w2^12 - 
            (2*x^2*(176 + 770*x^2 - 827*x^4 - 2598*x^6 - 827*x^8 + 770*x^10 + 
               176*x^12))/w2^10 - (2*x^2*(176 + 770*x^2 - 827*x^4 - 2598*
                x^6 - 827*x^8 + 770*x^10 + 176*x^12))/w2^2 + 
            (2 + 2256*x^2 + 6776*x^4 - 10691*x^6 - 29190*x^8 - 10691*x^10 + 
              6776*x^12 + 2256*x^14 + 2*x^16)/w2^8 + 
            (2 + 2256*x^2 + 6776*x^4 - 10691*x^6 - 29190*x^8 - 10691*x^10 + 
              6776*x^12 + 2256*x^14 + 2*x^16)/w2^4 + 
            (4*(11 - 956*x^2 - 2951*x^4 + 5251*x^6 + 12930*x^8 + 5251*x^10 - 
               2951*x^12 - 956*x^14 + 11*x^16))/w2^6)/w1^10 + 
          (4*(x^4*(8 - 5*x^2 - 62*x^4 - 5*x^6 + 8*x^8) + 
             (x^4*(8 - 5*x^2 - 62*x^4 - 5*x^6 + 8*x^8))/w2^12 + 
             (x^2*(-49 - 151*x^2 + 923*x^4 + 1714*x^6 + 923*x^8 - 151*x^10 - 
                49*x^12))/w2^10 + (x^2*(-49 - 151*x^2 + 923*x^4 + 1714*x^6 + 
                923*x^8 - 151*x^10 - 49*x^12))/w2^2 + 
             (-4 + 266*x^2 + 353*x^4 - 5723*x^6 - 10256*x^8 - 5723*x^10 + 353*
                x^12 + 266*x^14 - 4*x^16)/w2^8 + (-4 + 266*x^2 + 353*x^4 - 
               5723*x^6 - 10256*x^8 - 5723*x^10 + 353*x^12 + 266*x^14 - 4*
                x^16)/w2^4 + (2*(19 - 243*x^2 - 315*x^4 + 5539*x^6 + 
                9076*x^8 + 5539*x^10 - 315*x^12 - 243*x^14 + 19*x^16))/w2^6))/
           w1^12 + (x^4*(106 - 73*x^2 - 234*x^4 - 73*x^6 + 106*x^8) + 
            (x^4*(106 - 73*x^2 - 234*x^4 - 73*x^6 + 106*x^8))/w2^12 + 
            (2*x^2*(16 - 232*x^2 + 743*x^4 + 1546*x^6 + 743*x^8 - 232*x^10 + 
               16*x^12))/w2^10 + (2*x^2*(16 - 232*x^2 + 743*x^4 + 1546*x^6 + 
               743*x^8 - 232*x^10 + 16*x^12))/w2^2 + 
            (2 - 820*x^2 - 1531*x^4 - 8093*x^6 - 12436*x^8 - 8093*x^10 - 
              1531*x^12 - 820*x^14 + 2*x^16)/w2^8 + (2 - 820*x^2 - 1531*x^4 - 
              8093*x^6 - 12436*x^8 - 8093*x^10 - 1531*x^12 - 820*x^14 + 
              2*x^16)/w2^4 + (2*(22 + 768*x^2 + 2341*x^4 + 7992*x^6 + 9210*
                x^8 + 7992*x^10 + 2341*x^12 + 768*x^14 + 22*x^16))/w2^6)/
           w1^18 + (x^4*(106 - 73*x^2 - 234*x^4 - 73*x^6 + 106*x^8) + 
            (x^4*(106 - 73*x^2 - 234*x^4 - 73*x^6 + 106*x^8))/w2^12 + 
            (2*x^2*(16 - 232*x^2 + 743*x^4 + 1546*x^6 + 743*x^8 - 232*x^10 + 
               16*x^12))/w2^10 + (2*x^2*(16 - 232*x^2 + 743*x^4 + 1546*x^6 + 
               743*x^8 - 232*x^10 + 16*x^12))/w2^2 + 
            (2 - 820*x^2 - 1531*x^4 - 8093*x^6 - 12436*x^8 - 8093*x^10 - 
              1531*x^12 - 820*x^14 + 2*x^16)/w2^8 + (2 - 820*x^2 - 1531*x^4 - 
              8093*x^6 - 12436*x^8 - 8093*x^10 - 1531*x^12 - 820*x^14 + 
              2*x^16)/w2^4 + (2*(22 + 768*x^2 + 2341*x^4 + 7992*x^6 + 9210*
                x^8 + 7992*x^10 + 2341*x^12 + 768*x^14 + 22*x^16))/w2^6)/
           w1^6 + (2*(x^4*(18 - 3*x^2 + 10*x^4 - 3*x^6 + 18*x^8) + 
             (x^4*(18 - 3*x^2 + 10*x^4 - 3*x^6 + 18*x^8))/w2^12 - 
             (2*x^2*(70 + 266*x^2 + 305*x^4 + 30*x^6 + 305*x^8 + 266*x^10 + 
                70*x^12))/w2^10 - (2*x^2*(70 + 266*x^2 + 305*x^4 + 30*x^6 + 
                305*x^8 + 266*x^10 + 70*x^12))/w2^2 + 
             (6 + 1200*x^2 + 3946*x^4 + 3231*x^6 - 694*x^8 + 3231*x^10 + 3946*
                x^12 + 1200*x^14 + 6*x^16)/w2^8 + (6 + 1200*x^2 + 3946*x^4 + 
               3231*x^6 - 694*x^8 + 3231*x^10 + 3946*x^12 + 1200*x^14 + 6*
                x^16)/w2^4 - (36 + 2040*x^2 + 7521*x^4 + 6108*x^6 - 2446*
                x^8 + 6108*x^10 + 7521*x^12 + 2040*x^14 + 36*x^16)/w2^6))/
           w1^16 + (2*(x^4*(18 - 3*x^2 + 10*x^4 - 3*x^6 + 18*x^8) + 
             (x^4*(18 - 3*x^2 + 10*x^4 - 3*x^6 + 18*x^8))/w2^12 - 
             (2*x^2*(70 + 266*x^2 + 305*x^4 + 30*x^6 + 305*x^8 + 266*x^10 + 
                70*x^12))/w2^10 - (2*x^2*(70 + 266*x^2 + 305*x^4 + 30*x^6 + 
                305*x^8 + 266*x^10 + 70*x^12))/w2^2 + 
             (6 + 1200*x^2 + 3946*x^4 + 3231*x^6 - 694*x^8 + 3231*x^10 + 3946*
                x^12 + 1200*x^14 + 6*x^16)/w2^8 + (6 + 1200*x^2 + 3946*x^4 + 
               3231*x^6 - 694*x^8 + 3231*x^10 + 3946*x^12 + 1200*x^14 + 6*
                x^16)/w2^4 - (36 + 2040*x^2 + 7521*x^4 + 6108*x^6 - 2446*
                x^8 + 6108*x^10 + 7521*x^12 + 2040*x^14 + 36*x^16)/w2^6))/
           w1^8))/(w1^2*w2) - (myq1^8*myq2^5*(-1 + w2^(-2))*x*
         (2*x^2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 - 
            (4*x^2*(2 + 19*x^2 + 6*x^4 + 19*x^6 + 2*x^8))/w2^10 - 
            (4*x^2*(2 + 19*x^2 + 6*x^4 + 19*x^6 + 2*x^8))/w2^2 - 
            (2*(1 + 4*x^2 + 183*x^4 + 128*x^6 + 183*x^8 + 4*x^10 + x^12))/
             w2^6 + (1 + 12*x^2 + 239*x^4 + 120*x^6 + 239*x^8 + 12*x^10 + 
              x^12)/w2^8 + (1 + 12*x^2 + 239*x^4 + 120*x^6 + 239*x^8 + 
              12*x^10 + x^12)/w2^4) + (2*x^2*(4*(x^4 + x^8) + 
             (4*(x^4 + x^8))/w2^12 - (4*x^2*(2 + 19*x^2 + 6*x^4 + 19*x^6 + 
                2*x^8))/w2^10 - (4*x^2*(2 + 19*x^2 + 6*x^4 + 19*x^6 + 2*x^8))/
              w2^2 - (2*(1 + 4*x^2 + 183*x^4 + 128*x^6 + 183*x^8 + 4*x^10 + 
                x^12))/w2^6 + (1 + 12*x^2 + 239*x^4 + 120*x^6 + 239*x^8 + 12*
                x^10 + x^12)/w2^8 + (1 + 12*x^2 + 239*x^4 + 120*x^6 + 239*
                x^8 + 12*x^10 + x^12)/w2^4))/w1^20 + 
          (-4*x^4*(8 + 13*x^2 + 18*x^4 + 13*x^6 + 8*x^8) - 
            (4*x^4*(8 + 13*x^2 + 18*x^4 + 13*x^6 + 8*x^8))/w2^12 + 
            (4*x^2*(11 - 196*x^2 - 205*x^4 - 248*x^6 - 205*x^8 - 196*x^10 + 
               11*x^12))/w2^8 + (4*x^2*(11 - 196*x^2 - 205*x^4 - 248*x^6 - 
               205*x^8 - 196*x^10 + 11*x^12))/w2^4 + 
            (x^2*(12 + 322*x^2 + 387*x^4 + 406*x^6 + 387*x^8 + 322*x^10 + 12*
                x^12))/w2^10 + (x^2*(12 + 322*x^2 + 387*x^4 + 406*x^6 + 387*
                x^8 + 322*x^10 + 12*x^12))/w2^2 + 
            (2*(3 - 72*x^2 + 494*x^4 + 717*x^6 + 988*x^8 + 717*x^10 + 494*
                x^12 - 72*x^14 + 3*x^16))/w2^6)/w1^18 + 
          (-4*x^4*(8 + 13*x^2 + 18*x^4 + 13*x^6 + 8*x^8) - 
            (4*x^4*(8 + 13*x^2 + 18*x^4 + 13*x^6 + 8*x^8))/w2^12 + 
            (4*x^2*(11 - 196*x^2 - 205*x^4 - 248*x^6 - 205*x^8 - 196*x^10 + 
               11*x^12))/w2^8 + (4*x^2*(11 - 196*x^2 - 205*x^4 - 248*x^6 - 
               205*x^8 - 196*x^10 + 11*x^12))/w2^4 + 
            (x^2*(12 + 322*x^2 + 387*x^4 + 406*x^6 + 387*x^8 + 322*x^10 + 12*
                x^12))/w2^10 + (x^2*(12 + 322*x^2 + 387*x^4 + 406*x^6 + 387*
                x^8 + 322*x^10 + 12*x^12))/w2^2 + 
            (2*(3 - 72*x^2 + 494*x^4 + 717*x^6 + 988*x^8 + 717*x^10 + 494*
                x^12 - 72*x^14 + 3*x^16))/w2^6)/w1^2 + 
          (2*(3*x^4*(7 + 12*x^2 - 18*x^4 + 12*x^6 + 7*x^8) + 
             (3*x^4*(7 + 12*x^2 - 18*x^4 + 12*x^6 + 7*x^8))/w2^12 + 
             (2*x^2*(10 - 81*x^2 - 17*x^4 + 444*x^6 - 17*x^8 - 81*x^10 + 
                10*x^12))/w2^10 + (2*x^2*(10 - 81*x^2 - 17*x^4 + 444*x^6 - 
                17*x^8 - 81*x^10 + 10*x^12))/w2^2 + (-24 + 470*x^2 - 164*
                x^4 + 654*x^6 + 3536*x^8 + 654*x^10 - 164*x^12 + 470*x^14 - 
               24*x^16)/w2^6 + (6 - 223*x^2 + 223*x^4 - 617*x^6 - 2910*x^8 - 
               617*x^10 + 223*x^12 - 223*x^14 + 6*x^16)/w2^8 + 
             (6 - 223*x^2 + 223*x^4 - 617*x^6 - 2910*x^8 - 617*x^10 + 223*
                x^12 - 223*x^14 + 6*x^16)/w2^4))/w1^16 + 
          (2*(3*x^4*(7 + 12*x^2 - 18*x^4 + 12*x^6 + 7*x^8) + 
             (3*x^4*(7 + 12*x^2 - 18*x^4 + 12*x^6 + 7*x^8))/w2^12 + 
             (2*x^2*(10 - 81*x^2 - 17*x^4 + 444*x^6 - 17*x^8 - 81*x^10 + 
                10*x^12))/w2^10 + (2*x^2*(10 - 81*x^2 - 17*x^4 + 444*x^6 - 
                17*x^8 - 81*x^10 + 10*x^12))/w2^2 + (-24 + 470*x^2 - 164*
                x^4 + 654*x^6 + 3536*x^8 + 654*x^10 - 164*x^12 + 470*x^14 - 
               24*x^16)/w2^6 + (6 - 223*x^2 + 223*x^4 - 617*x^6 - 2910*x^8 - 
               617*x^10 + 223*x^12 - 223*x^14 + 6*x^16)/w2^8 + 
             (6 - 223*x^2 + 223*x^4 - 617*x^6 - 2910*x^8 - 617*x^10 + 223*
                x^12 - 223*x^14 + 6*x^16)/w2^4))/w1^4 - 
          (4*(x^4*(43 - 58*x^2 - 62*x^4 - 58*x^6 + 43*x^8) + 
             (x^4*(43 - 58*x^2 - 62*x^4 - 58*x^6 + 43*x^8))/w2^12 + 
             (x^2*(32 - 144*x^2 + 477*x^4 + 694*x^6 + 477*x^8 - 144*x^10 + 
                32*x^12))/w2^10 + (x^2*(32 - 144*x^2 + 477*x^4 + 694*x^6 + 
                477*x^8 - 144*x^10 + 32*x^12))/w2^2 + 
             (-18 + 384*x^2 + 240*x^4 + 2174*x^6 + 2088*x^8 + 2174*x^10 + 240*
                x^12 + 384*x^14 - 18*x^16)/w2^6 + (6 - 208*x^2 - 19*x^4 - 
               1610*x^6 - 1750*x^8 - 1610*x^10 - 19*x^12 - 208*x^14 + 6*x^16)/
              w2^8 + (6 - 208*x^2 - 19*x^4 - 1610*x^6 - 1750*x^8 - 1610*
                x^10 - 19*x^12 - 208*x^14 + 6*x^16)/w2^4))/w1^14 - 
          (4*(x^4*(43 - 58*x^2 - 62*x^4 - 58*x^6 + 43*x^8) + 
             (x^4*(43 - 58*x^2 - 62*x^4 - 58*x^6 + 43*x^8))/w2^12 + 
             (x^2*(32 - 144*x^2 + 477*x^4 + 694*x^6 + 477*x^8 - 144*x^10 + 
                32*x^12))/w2^10 + (x^2*(32 - 144*x^2 + 477*x^4 + 694*x^6 + 
                477*x^8 - 144*x^10 + 32*x^12))/w2^2 + 
             (-18 + 384*x^2 + 240*x^4 + 2174*x^6 + 2088*x^8 + 2174*x^10 + 240*
                x^12 + 384*x^14 - 18*x^16)/w2^6 + (6 - 208*x^2 - 19*x^4 - 
               1610*x^6 - 1750*x^8 - 1610*x^10 - 19*x^12 - 208*x^14 + 6*x^16)/
              w2^8 + (6 - 208*x^2 - 19*x^4 - 1610*x^6 - 1750*x^8 - 1610*
                x^10 - 19*x^12 - 208*x^14 + 6*x^16)/w2^4))/w1^6 - 
          (2*(x^4*(85 - 8*x^2 - 86*x^4 - 8*x^6 + 85*x^8) + 
             (x^4*(85 - 8*x^2 - 86*x^4 - 8*x^6 + 85*x^8))/w2^12 - 
             (2*x^2*(54 + 437*x^2 - 153*x^4 - 848*x^6 - 153*x^8 + 437*x^10 + 
                54*x^12))/w2^10 - (2*x^2*(54 + 437*x^2 - 153*x^4 - 848*x^6 - 
                153*x^8 + 437*x^10 + 54*x^12))/w2^2 - 
             (4*(6 + 203*x^2 + 1355*x^4 - 632*x^6 - 2964*x^8 - 632*x^10 + 
                1355*x^12 + 203*x^14 + 6*x^16))/w2^6 + 
             (6 + 546*x^2 + 3499*x^4 - 1866*x^6 - 7878*x^8 - 1866*x^10 + 3499*
                x^12 + 546*x^14 + 6*x^16)/w2^8 + (6 + 546*x^2 + 3499*x^4 - 
               1866*x^6 - 7878*x^8 - 1866*x^10 + 3499*x^12 + 546*x^14 + 6*
                x^16)/w2^4))/w1^12 - 
          (2*(x^4*(85 - 8*x^2 - 86*x^4 - 8*x^6 + 85*x^8) + 
             (x^4*(85 - 8*x^2 - 86*x^4 - 8*x^6 + 85*x^8))/w2^12 - 
             (2*x^2*(54 + 437*x^2 - 153*x^4 - 848*x^6 - 153*x^8 + 437*x^10 + 
                54*x^12))/w2^10 - (2*x^2*(54 + 437*x^2 - 153*x^4 - 848*x^6 - 
                153*x^8 + 437*x^10 + 54*x^12))/w2^2 - 
             (4*(6 + 203*x^2 + 1355*x^4 - 632*x^6 - 2964*x^8 - 632*x^10 + 
                1355*x^12 + 203*x^14 + 6*x^16))/w2^6 + 
             (6 + 546*x^2 + 3499*x^4 - 1866*x^6 - 7878*x^8 - 1866*x^10 + 3499*
                x^12 + 546*x^14 + 6*x^16)/w2^8 + (6 + 546*x^2 + 3499*x^4 - 
               1866*x^6 - 7878*x^8 - 1866*x^10 + 3499*x^12 + 546*x^14 + 6*
                x^16)/w2^4))/w1^8 + 
          (2*(4*x^4*(35 - 21*x^2 - 60*x^4 - 21*x^6 + 35*x^8) + 
             (4*x^4*(35 - 21*x^2 - 60*x^4 - 21*x^6 + 35*x^8))/w2^12 + 
             (x^2*(-140 - 1154*x^2 + 1201*x^4 + 4034*x^6 + 1201*x^8 - 
                1154*x^10 - 140*x^12))/w2^10 + (x^2*(-140 - 1154*x^2 + 
                1201*x^4 + 4034*x^6 + 1201*x^8 - 1154*x^10 - 140*x^12))/
              w2^2 + (4*(6 + 165*x^2 + 1089*x^4 - 1429*x^6 - 4046*x^8 - 
                1429*x^10 + 1089*x^12 + 165*x^14 + 6*x^16))/w2^8 + 
             (4*(6 + 165*x^2 + 1089*x^4 - 1429*x^6 - 4046*x^8 - 1429*x^10 + 
                1089*x^12 + 165*x^14 + 6*x^16))/w2^4 - 
             (2*(39 + 440*x^2 + 3342*x^4 - 3951*x^6 - 11764*x^8 - 3951*x^10 + 
                3342*x^12 + 440*x^14 + 39*x^16))/w2^6))/w1^10))/(w1^4*w2) + 
       (2*myq1^2*myq2*(1 + w1^(-2))^2*(-1 + w2^(-2))*(-1 + x^2)^2*
         ((16*myq1^10*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^7)/(w1^8*w2^3) + 
          (16*myq1^9*myq2*(-1 + w1^(-2))*(2*(1 + w2^(-4) - 3/w2^2) + 
             (2*(1 + w2^(-4) - 3/w2^2))/w1^4 + (-5 - 5/w2^4 + 14/w2^2)/w1^2)*
            (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^7*w2^2) - 
          (myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x*
            (3*x^6 + (3*x^6)/w1^8 - (4*x^4*(4 + 9*x^2 + 4*x^4))/w1^6 - 
             (4*x^4*(4 + 9*x^2 + 4*x^4))/w1^2 + (-2 + 26*x^4 + 50*x^6 + 26*
                x^8 - 2*x^12)/w1^4))/(w1^2*w2^5) - 
          (4*myq1^7*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*(1 + x^2)*
            ((4*x^4 + (4*x^4)/w2^8 - (4*x^2*(2 + 11*x^2 + 2*x^4))/w2^6 - 
               (4*x^2*(2 + 11*x^2 + 2*x^4))/w2^2 + (1 + 16*x^2 + 90*x^4 + 
                 16*x^6 + x^8)/w2^4)/w2^2 + (4*x^4 + (4*x^4)/w2^8 - 
               (4*x^2*(2 + 11*x^2 + 2*x^4))/w2^6 - (4*x^2*(2 + 11*x^2 + 
                  2*x^4))/w2^2 + (1 + 16*x^2 + 90*x^4 + 16*x^6 + x^8)/w2^4)/
              (w1^8*w2^2) + (-2*x^2*(8 + 19*x^2 + 8*x^4) - (2*x^2*
                 (8 + 19*x^2 + 8*x^4))/w2^8 + (1 + 100*x^2 + 266*x^4 + 
                 100*x^6 + x^8)/w2^6 + (1 + 100*x^2 + 266*x^4 + 100*x^6 + 
                 x^8)/w2^2 - (2*(3 + 84*x^2 + 248*x^4 + 84*x^6 + 3*x^8))/
                w2^4)/(w1^6*w2^2) + (-2*x^2*(8 + 19*x^2 + 8*x^4) - 
               (2*x^2*(8 + 19*x^2 + 8*x^4))/w2^8 + (1 + 100*x^2 + 266*x^4 + 
                 100*x^6 + x^8)/w2^6 + (1 + 100*x^2 + 266*x^4 + 100*x^6 + 
                 x^8)/w2^2 - (2*(3 + 84*x^2 + 248*x^4 + 84*x^6 + 3*x^8))/
                w2^4)/(w1^2*w2^2) - (2*(4*x^4 + (4*x^4)/w2^12 - 
                (2*x^2*(8 + 29*x^2 + 8*x^4))/w2^10 - (2*x^2*(8 + 29*x^2 + 
                   8*x^4))/w2^2 + (1 + 92*x^2 + 282*x^4 + 92*x^6 + x^8)/
                 w2^8 + (1 + 92*x^2 + 282*x^4 + 92*x^6 + x^8)/w2^4 - 
                (5 + 152*x^2 + 486*x^4 + 152*x^6 + 5*x^8)/w2^6))/w1^4))/
           w1^5 - (4*myq1^8*myq2^2*(-1 + w2^(-2))^2*x^3*
            ((4*x^2*(2*(1 + x^2)^2 + (2*(1 + x^2)^2)/w1^4 - 
                (4 + 9*x^2 + 4*x^4)/w1^2))/w1^2 + (4*x^2*(2*(1 + x^2)^2 + 
                (2*(1 + x^2)^2)/w1^4 - (4 + 9*x^2 + 4*x^4)/w1^2))/
              (w1^2*w2^8) + (2*x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/
                 w1^8 - (4*(13 + 24*x^2 + 13*x^4))/w1^6 - 
                (4*(13 + 24*x^2 + 13*x^4))/w1^2 + (2*(44 + 85*x^2 + 44*x^4))/
                 w1^4))/w2^6 + (2*x^2*(8 + 15*x^2 + 8*x^4 + 
                (8 + 15*x^2 + 8*x^4)/w1^8 - (4*(13 + 24*x^2 + 13*x^4))/w1^6 - 
                (4*(13 + 24*x^2 + 13*x^4))/w1^2 + (2*(44 + 85*x^2 + 44*x^4))/
                 w1^4))/w2^2 - (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8 + 
               (1 + 36*x^2 + 78*x^4 + 36*x^6 + x^8)/w1^8 - (4*(1 + 52*x^2 + 
                  106*x^4 + 52*x^6 + x^8))/w1^6 - (4*(1 + 52*x^2 + 106*x^4 + 
                  52*x^6 + x^8))/w1^2 + (6 + 344*x^2 + 716*x^4 + 344*x^6 + 
                 6*x^8)/w1^4)/w2^4))/(w1^6*w2) + 
          (myq1*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))*(1 + x^2)*
            ((3*x^6)/w2^2 + (3*x^6)/(w1^12*w2^2) - (2*(5*x^6 + (5*x^6)/w2^4 + 
                (x^4*(8 + 11*x^2 + 8*x^4))/w2^2))/w1^10 - 
             (2*(5*x^6 + (5*x^6)/w2^4 + (x^4*(8 + 11*x^2 + 8*x^4))/w2^2))/
              w1^2 + (4*(x^2 + 16*x^4 + 19*x^6 + 16*x^8 + x^10 + 
                (x^2 + 16*x^4 + 19*x^6 + 16*x^8 + x^10)/w2^4 + 
                (1 - 2*x^2 - 53*x^4 - 81*x^6 - 53*x^8 - 2*x^10 + x^12)/w2^2))/
              w1^6 - (4*(x^2 + 8*x^4 + 12*x^6 + 8*x^8 + x^10) + 
               (4*(x^2 + 8*x^4 + 12*x^6 + 8*x^8 + x^10))/w2^4 + (2 - 8*x^2 - 
                 122*x^4 - 221*x^6 - 122*x^8 - 8*x^10 + 2*x^12)/w2^2)/w1^8 - 
             (4*(x^2 + 8*x^4 + 12*x^6 + 8*x^8 + x^10) + (4*(x^2 + 8*x^4 + 
                  12*x^6 + 8*x^8 + x^10))/w2^4 + (2 - 8*x^2 - 122*x^4 - 
                 221*x^6 - 122*x^8 - 8*x^10 + 2*x^12)/w2^2)/w1^4))/
           (w1*w2^4) - (myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
            ((2*x^4*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
                (2*(8 + 33*x^2 + 8*x^4))/w2^2))/w2^4 + 
             (2*x^4*(8 + 29*x^2 + 8*x^4 + (8 + 29*x^2 + 8*x^4)/w2^4 - 
                (2*(8 + 33*x^2 + 8*x^4))/w2^2))/(w1^12*w2^4) + 
             (x^4*(32 + 61*x^2 + 32*x^4) + (x^4*(32 + 61*x^2 + 32*x^4))/
                w2^8 - (4*(x^2 + 54*x^4 + 130*x^6 + 54*x^8 + x^10))/w2^6 - 
               (4*(x^2 + 54*x^4 + 130*x^6 + 54*x^8 + x^10))/w2^2 + 
               (2*(1 + 187*x^4 + 475*x^6 + 187*x^8 + x^12))/w2^4)/
              (w1^10*w2^2) + (x^4*(32 + 61*x^2 + 32*x^4) + (x^4*
                 (32 + 61*x^2 + 32*x^4))/w2^8 - (4*(x^2 + 54*x^4 + 130*x^6 + 
                  54*x^8 + x^10))/w2^6 - (4*(x^2 + 54*x^4 + 130*x^6 + 
                  54*x^8 + x^10))/w2^2 + (2*(1 + 187*x^4 + 475*x^6 + 
                  187*x^8 + x^12))/w2^4)/(w1^2*w2^2) + 
             (2*(8*x^6 + (8*x^6)/w2^12 - (10*x^4*(4 + 15*x^2 + 4*x^4))/
                 w2^10 - (10*x^4*(4 + 15*x^2 + 4*x^4))/w2^2 + 
                (x^2*(6 + 248*x^2 + 783*x^4 + 248*x^6 + 6*x^8))/w2^8 + 
                (x^2*(6 + 248*x^2 + 783*x^4 + 248*x^6 + 6*x^8))/w2^4 - 
                (2*(2 - 2*x^2 + 214*x^4 + 637*x^6 + 214*x^8 - 2*x^10 + 
                   2*x^12))/w2^6))/w1^8 + (2*(8*x^6 + (8*x^6)/w2^12 - 
                (10*x^4*(4 + 15*x^2 + 4*x^4))/w2^10 - (10*x^4*(4 + 15*x^2 + 
                   4*x^4))/w2^2 + (x^2*(6 + 248*x^2 + 783*x^4 + 248*x^6 + 
                   6*x^8))/w2^8 + (x^2*(6 + 248*x^2 + 783*x^4 + 248*x^6 + 
                   6*x^8))/w2^4 - (2*(2 - 2*x^2 + 214*x^4 + 637*x^6 + 
                   214*x^8 - 2*x^10 + 2*x^12))/w2^6))/w1^4 + 
             (2*(x^4*(48 + 119*x^2 + 48*x^4) + (x^4*(48 + 119*x^2 + 48*x^4))/
                 w2^8 - (8*(x^2 + 37*x^4 + 96*x^6 + 37*x^8 + x^10))/w2^6 - 
                (8*(x^2 + 37*x^4 + 96*x^6 + 37*x^8 + x^10))/w2^2 + 
                (2*(3 - 4*x^2 + 257*x^4 + 633*x^6 + 257*x^8 - 4*x^10 + 
                   3*x^12))/w2^4))/(w1^6*w2^2)))/w1^3 - 
          (myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
            ((10*x^6)/w2^4 + (10*x^6)/(w1^16*w2^4) + (x^2*(2 + 29*x^2 + 
                56*x^4 + 29*x^6 + 2*x^8 + (2 + 29*x^2 + 56*x^4 + 29*x^6 + 
                  2*x^8)/w2^4 + (4 - 26*x^2 - 88*x^4 - 26*x^6 + 4*x^8)/w2^2))/
              (w1^14*w2^2) + (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8 + 
                (2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8)/w2^4 + 
                (4 - 26*x^2 - 88*x^4 - 26*x^6 + 4*x^8)/w2^2))/(w1^2*w2^2) + 
             (2*(x^4*(8 + 29*x^2 + 8*x^4) + (x^4*(8 + 29*x^2 + 8*x^4))/w2^8 + 
                (x^2*(6 - 43*x^2 - 156*x^4 - 43*x^6 + 6*x^8))/w2^6 + 
                (x^2*(6 - 43*x^2 - 156*x^4 - 43*x^6 + 6*x^8))/w2^2 - 
                (2*(1 + 17*x^2 + 16*x^4 - 43*x^6 + 16*x^8 + 17*x^10 + x^12))/
                 w2^4))/w1^12 + (2*(x^4*(8 + 29*x^2 + 8*x^4) + 
                (x^4*(8 + 29*x^2 + 8*x^4))/w2^8 + (x^2*(6 - 43*x^2 - 
                   156*x^4 - 43*x^6 + 6*x^8))/w2^6 + (x^2*(6 - 43*x^2 - 
                   156*x^4 - 43*x^6 + 6*x^8))/w2^2 - (2*(1 + 17*x^2 + 
                   16*x^4 - 43*x^6 + 16*x^8 + 17*x^10 + x^12))/w2^4))/w1^4 - 
             (4*(x^4*(8 - 7*x^2 + 8*x^4) + (x^4*(8 - 7*x^2 + 8*x^4))/w2^8 - 
                (x^2*(28 + 107*x^2 + 80*x^4 + 107*x^6 + 28*x^8))/w2^6 - 
                (x^2*(28 + 107*x^2 + 80*x^4 + 107*x^6 + 28*x^8))/w2^2 + 
                (6 + 90*x^2 + 376*x^4 + 507*x^6 + 376*x^8 + 90*x^10 + 6*x^12)/
                 w2^4))/w1^8 + (-56*x^6 - (56*x^6)/w2^8 - (x^2*
                 (70 + 157*x^2 - 32*x^4 + 157*x^6 + 70*x^8))/w2^6 - 
               (x^2*(70 + 157*x^2 - 32*x^4 + 157*x^6 + 70*x^8))/w2^2 + 
               (2*(8 + 122*x^2 + 421*x^4 + 508*x^6 + 421*x^8 + 122*x^10 + 
                  8*x^12))/w2^4)/w1^10 + (-56*x^6 - (56*x^6)/w2^8 - 
               (x^2*(70 + 157*x^2 - 32*x^4 + 157*x^6 + 70*x^8))/w2^6 - 
               (x^2*(70 + 157*x^2 - 32*x^4 + 157*x^6 + 70*x^8))/w2^2 + 
               (2*(8 + 122*x^2 + 421*x^4 + 508*x^6 + 421*x^8 + 122*x^10 + 
                  8*x^12))/w2^4)/w1^6))/(w1*w2^2) - 
          (myq1^2*myq2^8*(-1 + w1^(-2))^2*x*((3*x^6)/w2^4 + 
             (3*x^6)/(w1^16*w2^4) - (2*x^4*((-2*(-1 + x^2)^2)/w2^2 + 
                5*(1 + x^2)^2 + (5*(1 + x^2)^2)/w2^4))/(w1^14*w2^2) - 
             (2*x^4*((-2*(-1 + x^2)^2)/w2^2 + 5*(1 + x^2)^2 + (5*(1 + x^2)^2)/
                 w2^4))/(w1^2*w2^2) - (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 
                 2*x^8) + (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8))/w2^8 + 
               (4*(1 + 9*x^2 - 5*x^4 - 22*x^6 - 5*x^8 + 9*x^10 + x^12))/
                w2^6 + (4*(1 + 9*x^2 - 5*x^4 - 22*x^6 - 5*x^8 + 9*x^10 + 
                  x^12))/w2^2 - (2*(3 + 38*x^2 + 54*x^4 + 74*x^6 + 54*x^8 + 
                  38*x^10 + 3*x^12))/w2^4)/w1^12 - 
             (x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8) + (x^2*(2 + 29*x^2 + 
                  56*x^4 + 29*x^6 + 2*x^8))/w2^8 + (4*(1 + 9*x^2 - 5*x^4 - 
                  22*x^6 - 5*x^8 + 9*x^10 + x^12))/w2^6 + (4*(1 + 9*x^2 - 
                  5*x^4 - 22*x^6 - 5*x^8 + 9*x^10 + x^12))/w2^2 - 
               (2*(3 + 38*x^2 + 54*x^4 + 74*x^6 + 54*x^8 + 38*x^10 + 3*x^12))/
                w2^4)/w1^4 - (2*(2*x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
                (2*x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^8 + 
                (2*(6 + 108*x^2 + 329*x^4 + 526*x^6 + 329*x^8 + 108*x^10 + 
                   6*x^12))/w2^4 - (8 + 116*x^2 + 293*x^4 + 434*x^6 + 
                  293*x^8 + 116*x^10 + 8*x^12)/w2^6 - (8 + 116*x^2 + 
                  293*x^4 + 434*x^6 + 293*x^8 + 116*x^10 + 8*x^12)/w2^2))/
              w1^10 - (2*(2*x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8) + 
                (2*x^2*(4 + 9*x^2 + 12*x^4 + 9*x^6 + 4*x^8))/w2^8 + 
                (2*(6 + 108*x^2 + 329*x^4 + 526*x^6 + 329*x^8 + 108*x^10 + 
                   6*x^12))/w2^4 - (8 + 116*x^2 + 293*x^4 + 434*x^6 + 
                  293*x^8 + 116*x^10 + 8*x^12)/w2^6 - (8 + 116*x^2 + 
                  293*x^4 + 434*x^6 + 293*x^8 + 116*x^10 + 8*x^12)/w2^2))/
              w1^6 + (2*(x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8) + 
                (x^2*(16 + 57*x^2 + 68*x^4 + 57*x^6 + 16*x^8))/w2^8 - 
                (4*(3 + 47*x^2 + 141*x^4 + 198*x^6 + 141*x^8 + 47*x^10 + 
                   3*x^12))/w2^6 - (4*(3 + 47*x^2 + 141*x^4 + 198*x^6 + 
                   141*x^8 + 47*x^10 + 3*x^12))/w2^2 + (18 + 344*x^2 + 
                  1156*x^4 + 1745*x^6 + 1156*x^8 + 344*x^10 + 18*x^12)/w2^4))/
              w1^8))/w2^3 + (myq1^6*myq2^4*x*((x^4*(32 + 61*x^2 + 32*x^4) + 
               (x^4*(32 + 61*x^2 + 32*x^4))/w2^8 - (4*(x^2 + 46*x^4 + 
                  87*x^6 + 46*x^8 + x^10))/w2^6 - (4*(x^2 + 46*x^4 + 87*x^6 + 
                  46*x^8 + x^10))/w2^2 + (2*(1 + 4*x^2 + 155*x^4 + 295*x^6 + 
                  155*x^8 + 4*x^10 + x^12))/w2^4)/w2^2 + 
             (x^4*(32 + 61*x^2 + 32*x^4) + (x^4*(32 + 61*x^2 + 32*x^4))/
                w2^8 - (4*(x^2 + 46*x^4 + 87*x^6 + 46*x^8 + x^10))/w2^6 - 
               (4*(x^2 + 46*x^4 + 87*x^6 + 46*x^8 + x^10))/w2^2 + 
               (2*(1 + 4*x^2 + 155*x^4 + 295*x^6 + 155*x^8 + 4*x^10 + x^12))/
                w2^4)/(w1^12*w2^2) + (2*(8*x^4*(1 + x^2)^2 + 
                (8*x^4*(1 + x^2)^2)/w2^12 - (x^2*(16 + 192*x^2 + 347*x^4 + 
                   192*x^6 + 16*x^8))/w2^10 - (x^2*(16 + 192*x^2 + 347*x^4 + 
                   192*x^6 + 16*x^8))/w2^2 + (2*(1 + 38*x^2 + 435*x^4 + 
                   762*x^6 + 435*x^8 + 38*x^10 + x^12))/w2^8 + 
                (2*(1 + 38*x^2 + 435*x^4 + 762*x^6 + 435*x^8 + 38*x^10 + 
                   x^12))/w2^4 - (2*(5 + 60*x^2 + 695*x^4 + 1217*x^6 + 
                   695*x^8 + 60*x^10 + 5*x^12))/w2^6))/w1^10 + 
             (2*(8*x^4*(1 + x^2)^2 + (8*x^4*(1 + x^2)^2)/w2^12 - 
                (x^2*(16 + 192*x^2 + 347*x^4 + 192*x^6 + 16*x^8))/w2^10 - 
                (x^2*(16 + 192*x^2 + 347*x^4 + 192*x^6 + 16*x^8))/w2^2 + 
                (2*(1 + 38*x^2 + 435*x^4 + 762*x^6 + 435*x^8 + 38*x^10 + 
                   x^12))/w2^8 + (2*(1 + 38*x^2 + 435*x^4 + 762*x^6 + 
                   435*x^8 + 38*x^10 + x^12))/w2^4 - (2*(5 + 60*x^2 + 
                   695*x^4 + 1217*x^6 + 695*x^8 + 60*x^10 + 5*x^12))/w2^6))/
              w1^2 + (4*(40*x^4 + 68*x^6 + 40*x^8 + (40*x^4 + 68*x^6 + 
                  40*x^8)/w2^12 - (x^2*(50 + 520*x^2 + 897*x^4 + 520*x^6 + 
                   50*x^8))/w2^10 - (x^2*(50 + 520*x^2 + 897*x^4 + 520*x^6 + 
                   50*x^8))/w2^2 + (6 + 220*x^2 + 2018*x^4 + 3400*x^6 + 
                  2018*x^8 + 220*x^10 + 6*x^12)/w2^8 + (6 + 220*x^2 + 
                  2018*x^4 + 3400*x^6 + 2018*x^8 + 220*x^10 + 6*x^12)/w2^4 - 
                (2*(11 + 170*x^2 + 1553*x^4 + 2611*x^6 + 1553*x^8 + 
                   170*x^10 + 11*x^12))/w2^6))/w1^6 - 
             (8*x^4*(12 + 23*x^2 + 12*x^4) + (8*x^4*(12 + 23*x^2 + 12*x^4))/
                w2^12 - (3*x^2*(44 + 464*x^2 + 841*x^4 + 464*x^6 + 44*x^8))/
                w2^10 - (3*x^2*(44 + 464*x^2 + 841*x^4 + 464*x^6 + 44*x^8))/
                w2^2 + (4*(4 + 147*x^2 + 1398*x^4 + 2435*x^6 + 1398*x^8 + 
                  147*x^10 + 4*x^12))/w2^8 + (4*(4 + 147*x^2 + 1398*x^4 + 
                  2435*x^6 + 1398*x^8 + 147*x^10 + 4*x^12))/w2^4 - 
               (2*(31 + 456*x^2 + 4341*x^4 + 7521*x^6 + 4341*x^8 + 456*x^10 + 
                  31*x^12))/w2^6)/w1^8 - (8*x^4*(12 + 23*x^2 + 12*x^4) + 
               (8*x^4*(12 + 23*x^2 + 12*x^4))/w2^12 - (3*x^2*(44 + 464*x^2 + 
                  841*x^4 + 464*x^6 + 44*x^8))/w2^10 - (3*x^2*(44 + 464*x^2 + 
                  841*x^4 + 464*x^6 + 44*x^8))/w2^2 + (4*(4 + 147*x^2 + 
                  1398*x^4 + 2435*x^6 + 1398*x^8 + 147*x^10 + 4*x^12))/w2^8 + 
               (4*(4 + 147*x^2 + 1398*x^4 + 2435*x^6 + 1398*x^8 + 147*x^10 + 
                  4*x^12))/w2^4 - (2*(31 + 456*x^2 + 4341*x^4 + 7521*x^6 + 
                  4341*x^8 + 456*x^10 + 31*x^12))/w2^6)/w1^4))/(w1^4*w2) + 
          (myq1^4*myq2^6*x*((x^2*(2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8 - 
                (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + (2 + 29*x^2 + 56*x^4 + 
                  29*x^6 + 2*x^8)/w2^4))/w2^4 + (x^2*(2 + 29*x^2 + 56*x^4 + 
                29*x^6 + 2*x^8 - (2*x^2*(29 + 48*x^2 + 29*x^4))/w2^2 + 
                (2 + 29*x^2 + 56*x^4 + 29*x^6 + 2*x^8)/w2^4))/(w1^16*w2^4) + 
             (2*((-4*(x + x^3)^2*(7 + 43*x^2 + 7*x^4))/w2^6 - 
                (4*(x + x^3)^2*(7 + 43*x^2 + 7*x^4))/w2^2 + (x + x^3)^2*
                 (8 + 29*x^2 + 8*x^4) + ((x + x^3)^2*(8 + 29*x^2 + 8*x^4))/
                 w2^8 + (-2 + 24*x^2 + 360*x^4 + 572*x^6 + 360*x^8 + 
                  24*x^10 - 2*x^12)/w2^4))/(w1^14*w2^2) + 
             (2*((-4*(x + x^3)^2*(7 + 43*x^2 + 7*x^4))/w2^6 - 
                (4*(x + x^3)^2*(7 + 43*x^2 + 7*x^4))/w2^2 + (x + x^3)^2*
                 (8 + 29*x^2 + 8*x^4) + ((x + x^3)^2*(8 + 29*x^2 + 8*x^4))/
                 w2^8 + (-2 + 24*x^2 + 360*x^4 + 572*x^6 + 360*x^8 + 
                  24*x^10 - 2*x^12)/w2^4))/(w1^2*w2^2) + 
             (x^4*(32 + 61*x^2 + 32*x^4) + (x^4*(32 + 61*x^2 + 32*x^4))/
                w2^12 - (2*x^2*(18 + 242*x^2 + 439*x^4 + 242*x^6 + 18*x^8))/
                w2^10 - (2*x^2*(18 + 242*x^2 + 439*x^4 + 242*x^6 + 18*x^8))/
                w2^2 + (-6 + 44*x^2 + 1578*x^4 + 3019*x^6 + 1578*x^8 + 
                 44*x^10 - 6*x^12)/w2^8 + (-6 + 44*x^2 + 1578*x^4 + 
                 3019*x^6 + 1578*x^8 + 44*x^10 - 6*x^12)/w2^4 + 
               (4*(9 + 24*x^2 - 545*x^4 - 941*x^6 - 545*x^8 + 24*x^10 + 
                  9*x^12))/w2^6)/w1^12 + (x^4*(32 + 61*x^2 + 32*x^4) + 
               (x^4*(32 + 61*x^2 + 32*x^4))/w2^12 - (2*x^2*(18 + 242*x^2 + 
                  439*x^4 + 242*x^6 + 18*x^8))/w2^10 - (2*x^2*(18 + 242*x^2 + 
                  439*x^4 + 242*x^6 + 18*x^8))/w2^2 + (-6 + 44*x^2 + 
                 1578*x^4 + 3019*x^6 + 1578*x^8 + 44*x^10 - 6*x^12)/w2^8 + 
               (-6 + 44*x^2 + 1578*x^4 + 3019*x^6 + 1578*x^8 + 44*x^10 - 
                 6*x^12)/w2^4 + (4*(9 + 24*x^2 - 545*x^4 - 941*x^6 - 
                  545*x^8 + 24*x^10 + 9*x^12))/w2^6)/w1^4 - 
             (2*(24*x^4 + 46*x^6 + 24*x^8 + (x^2*(4 - 323*x^2 - 594*x^4 - 
                   323*x^6 + 4*x^8))/w2^10 + (x^2*(4 - 323*x^2 - 594*x^4 - 
                   323*x^6 + 4*x^8))/w2^2 + (24*x^4 + 46*x^6 + 24*x^8)/
                 w2^12 - (2*(6 + 82*x^2 - 368*x^4 - 793*x^6 - 368*x^8 + 
                   82*x^10 + 6*x^12))/w2^8 - (2*(6 + 82*x^2 - 368*x^4 - 
                   793*x^6 - 368*x^8 + 82*x^10 + 6*x^12))/w2^4 + 
                (2*(27 + 216*x^2 - 392*x^4 - 694*x^6 - 392*x^8 + 216*x^10 + 
                   27*x^12))/w2^6))/w1^10 - (2*(24*x^4 + 46*x^6 + 24*x^8 + 
                (x^2*(4 - 323*x^2 - 594*x^4 - 323*x^6 + 4*x^8))/w2^10 + 
                (x^2*(4 - 323*x^2 - 594*x^4 - 323*x^6 + 4*x^8))/w2^2 + 
                (24*x^4 + 46*x^6 + 24*x^8)/w2^12 - (2*(6 + 82*x^2 - 368*x^4 - 
                   793*x^6 - 368*x^8 + 82*x^10 + 6*x^12))/w2^8 - 
                (2*(6 + 82*x^2 - 368*x^4 - 793*x^6 - 368*x^8 + 82*x^10 + 
                   6*x^12))/w2^4 + (2*(27 + 216*x^2 - 392*x^4 - 694*x^6 - 
                   392*x^8 + 216*x^10 + 27*x^12))/w2^6))/w1^6 + 
             (2*(x^4*(16 + 39*x^2 + 16*x^4) + (x^4*(16 + 39*x^2 + 16*x^4))/
                 w2^12 + (2*x^2*(14 - 126*x^2 - 253*x^4 - 126*x^6 + 14*x^8))/
                 w2^10 + (2*x^2*(14 - 126*x^2 - 253*x^4 - 126*x^6 + 14*x^8))/
                 w2^2 - (3*(6 + 106*x^2 - 107*x^4 - 339*x^6 - 107*x^8 + 
                   106*x^10 + 6*x^12))/w2^8 - (3*(6 + 106*x^2 - 107*x^4 - 
                   339*x^6 - 107*x^8 + 106*x^10 + 6*x^12))/w2^4 + 
                (76 + 720*x^2 - 50*x^4 - 220*x^6 - 50*x^8 + 720*x^10 + 
                  76*x^12)/w2^6))/w1^8))/(w1^2*w2)))/w1^2))/
     (myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(1 + w1^(-2))^2*
      (-1 + w2^(-2))*x^4*(-1 + x^2)^2*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
       (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - (myq1*myq2*(-1 + w1^(-2))*
         (-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
      ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
        (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2)))/
  myq2^5


==> anc/Amp5hbm1eps0Pim1b3m2b2c1c2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-I)*((((-11*I)/384)*(myq2^2*(1 + w1^(-2))^2 - (4*myq1^2)/w1^2)*w1^2*w2*
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x - (2*myq1^2*(1 + x^2))/
      (w1*w2) + (2*myq2^2*(1 + x^2))/(w1*w2)))/(myq2*(myq1^2 - myq2^2)^2*
    (-1 + w1^(-2))*x) - ((I/373248)*w1^4*w2^3*
    ((-13608*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^3)/w1^4 - (6642*myq1^3*myq2^5*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^3)/w1^2 + (11664*myq1*myq2^7*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3)/w2^2 - (46656*myq1^5*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^3)/(w1^6*w2^2) + 
     (23328*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) - 
     (23328*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) - 
     (46656*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) + 
     (46656*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3)/(w1^4*w2^2) - 
     (23328*(myq1^2)^(3/2)*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) + 
     (31104*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) - 
     (23328*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) - (5832*myq1^3*myq2^5*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3)/(w1^2*w2^2) - (12960*myq1*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3)/(w1^2*w2^2) + 
     (46656*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3)/(w1^2*w2^2) + (23328*myq1^4*(myq1^2 - myq2^2)^2*
       x^2*(1 + x^2))/(w1^7*w2^3) - (46656*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
       x^2*(1 + x^2))/(w1^7*w2^3) + (23328*myq2^4*(myq1^2 - myq2^2)^2*x^2*
       (1 + x^2))/(w1^7*w2^3) - (23328*myq1^4*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*x^2*(1 + x^2))/(w1^5*w2^3) - 
     (46656*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2))/
      (w1^5*w2^3) - (23328*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*x^2*(1 + x^2))/(w1^5*w2^3) + 
     (532800*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*(1 + x^2))/
      (w1^3*w2^3) - (34992*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^4*x^2*(1 + x^2))/(w1^3*w2^3) - 
     (7776*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*x^2*
       (1 + x^2))/(w1^3*w2^3) + (135792*myq2^5*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*x^2*(1 + x^2))/(w1*w2^3) - 
     (46656*myq1^3*Sqrt[myq1^2]*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^5*w2) + 
     (11664*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^5*w2) + 
     (32076*myq1^3*Sqrt[myq1^2]*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^3*w2) + 
     (6804*myq1^2*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/(w1^3*w2) + (151776*myq1^2*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^3*w2) + 
     (2916*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^3*w2) - 
     (67680*myq1^2*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/(w1*w2) - (115141*myq1*myq2^7*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/w2^2 + 
     (23328*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^6*w2^2) + (11664*(myq1^2)^(3/2)*myq2*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^6*w2^2) - (11664*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2^2) + 
     (23328*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2^2) - 
     (23328*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^4*w2^2) - (11664*(myq1^2)^(3/2)*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) + 
     (318816*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) - 
     (141480*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) + 
     (495504*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) + 
     (252126*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^2*w2^2) - (68796*myq1*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^2*w2^2) - (23472*myq1*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^2*w2^2) - 
     (347200*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^2*w2^2) - 
     (11664*myq1^4*(myq1^2 - myq2^2)^2*(1 + x^2)^3)/(w1^7*w2^3) + 
     (23328*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(1 + x^2)^3)/(w1^7*w2^3) - 
     (11664*myq2^4*(myq1^2 - myq2^2)^2*(1 + x^2)^3)/(w1^7*w2^3) + 
     (11664*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(1 + x^2)^3)/
      (w1^5*w2^3) + (11664*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
       (1 + x^2)^3)/(w1^5*w2^3) + (11664*myq1^2*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(1 + x^2)^3)/(w1^5*w2^3) - 
     (694400*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(1 + x^2)^3)/
      (w1^3*w2^3) + (253584*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^4*(1 + x^2)^3)/(w1^3*w2^3) - 
     (68796*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (1 + x^2)^3)/(w1^3*w2^3) - (230282*myq2^5*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(1 + x^2)^3)/(w1*w2^3)))/
   (myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^3) + 
  ((I/373248)*w1^4*w2^3*((-13608*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3)/w1^4 - 
     (6642*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3)/w1^2 - 
     (1944*myq1*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3)/w2^2 - 
     (46656*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3)/
      (w1^6*w2^2) + (23328*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^3)/(w1^6*w2^2) - 
     (23328*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) - 
     (46656*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) + 
     (46656*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3)/(w1^4*w2^2) - 
     (23328*(myq1^2)^(3/2)*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) - 
     (62208*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) + (62208*myq1*myq2^4*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3)/(w1^4*w2^2) - 
     (241056*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) - 
     (93312*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3)/(w1^2*w2^2) + 
     (9720*myq1*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3)/(w1^2*w2^2) + 
     (10368*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^3)/(w1^2*w2^2) - (11664*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3)/(w1^2*w2^2) + 
     (23328*myq1^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2))/(w1^7*w2^3) - 
     (46656*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*x^2*(1 + x^2))/(w1^7*w2^3) + 
     (23328*myq2^4*(myq1^2 - myq2^2)^2*x^2*(1 + x^2))/(w1^7*w2^3) - 
     (23328*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*x^2*(1 + x^2))/
      (w1^5*w2^3) - (217728*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*x^2*(1 + x^2))/(w1^5*w2^3) + 
     (171072*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2))/
      (w1^5*w2^3) - (23328*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*x^2*(1 + x^2))/(w1^5*w2^3) + 
     (431712*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*(1 + x^2))/
      (w1^3*w2^3) - (143856*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^4*x^2*(1 + x^2))/(w1^3*w2^3) + 
     (23328*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*x^2*
       (1 + x^2))/(w1^3*w2^3) + (112464*myq2^5*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*x^2*(1 + x^2))/(w1*w2^3) - 
     (46656*myq1^3*Sqrt[myq1^2]*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^5*w2) + 
     (11664*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^5*w2) + 
     (32076*myq1^3*Sqrt[myq1^2]*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^3*w2) + 
     (6804*myq1^2*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/(w1^3*w2) + (194544*myq1^2*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^3*w2) + 
     (2916*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^3*w2) - 
     (79344*myq1^2*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/(w1*w2) - (113197*myq1*myq2^7*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/w2^2 + 
     (23328*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^6*w2^2) + (11664*(myq1^2)^(3/2)*myq2*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^6*w2^2) - (11664*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2^2) + 
     (23328*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2^2) - 
     (23328*myq1^5*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^4*w2^2) - (11664*(myq1^2)^(3/2)*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) + 
     (59184*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) + 
     (55944*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) + 
     (375840*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) + 
     (181602*myq1^3*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^2*w2^2) + (40608*myq1*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^2*w2^2) + (43380*myq1*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^2*w2^2) - 
     (392668*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^2*w2^2) - 
     (11664*myq1^4*(myq1^2 - myq2^2)^2*(1 + x^2)^3)/(w1^7*w2^3) + 
     (23328*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(1 + x^2)^3)/(w1^7*w2^3) - 
     (11664*myq2^4*(myq1^2 - myq2^2)^2*(1 + x^2)^3)/(w1^7*w2^3) + 
     (11664*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(1 + x^2)^3)/
      (w1^5*w2^3) + (97200*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
       (1 + x^2)^3)/(w1^5*w2^3) - (85536*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(1 + x^2)^3)/(w1^5*w2^3) + 
     (11664*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
       (1 + x^2)^3)/(w1^5*w2^3) - (785336*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(1 + x^2)^3)/(w1^3*w2^3) + 
     (193752*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (1 + x^2)^3)/(w1^3*w2^3) + (29916*myq2^5*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*(1 + x^2)^3)/(w1^3*w2^3) - 
     (226394*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
       (1 + x^2)^3)/(w1*w2^3)))/(myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
    x^3) + ((I/3456)*w1^4*w2^3*((-864*myq1^5*myq2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^3)/w1^8 + (2016*myq1^3*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^3)/w1^8 - (1728*myq1^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3)/w1^8 - 
     (432*myq1^5*myq2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3)/w1^6 + 
     (864*myq1^3*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3)/w1^6 - 
     (864*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^3)/w1^6 - (54*myq1^5*myq2*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^3)/w1^4 + (54*myq1^3*myq2^3*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^3)/w1^4 - (108*myq1^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3)/w1^4 - 
     (9*myq1^3*myq2^3*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3)/w1^2 + 
     (168*myq1*myq2^5*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^3)/w2^2 - 
     (6912*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3)/(w1^10*w2^2) - 
     (13824*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3)/(w1^10*w2^2) - 
     (2592*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3)/(w1^8*w2^2) - 
     (4320*myq1*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3)/(w1^8*w2^2) - 
     (3456*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3)/(w1^8*w2^2) + (9792*myq1*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3)/(w1^8*w2^2) + 
     (4320*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3)/(w1^8*w2^2) + 
     (5088*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3)/(w1^8*w2^2) - (1512*myq1^3*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) + (408*myq1*myq2^5*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) - 
     (1728*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) + (6912*myq1*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3)/(w1^6*w2^2) + 
     (1296*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) + 
     (1512*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) + 
     (15240*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) - (432*myq1^3*myq2^3*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) + (3540*myq1*myq2^5*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) - 
     (216*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) + (1620*myq1*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3)/(w1^4*w2^2) + 
     (216*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) + 
     (108*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) + 
     (5964*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) - (54*myq1^3*myq2^3*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^3)/(w1^2*w2^2) + (1464*myq1*myq2^5*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^3)/(w1^2*w2^2) + (126*myq1*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3)/(w1^2*w2^2) + 
     (672*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^3)/(w1^2*w2^2) + (20736*myq1^2*(myq1^2 - myq2^2)^2*
       x^2*(1 + x^2))/(w1^11*w2^3) - (20736*myq2^2*(myq1^2 - myq2^2)^2*x^2*
       (1 + x^2))/(w1^11*w2^3) + (43200*myq1^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*x^2*(1 + x^2))/(w1^9*w2^3) + 
     (257984*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2))/
      (w1^9*w2^3) - (6912*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*x^2*(1 + x^2))/(w1^9*w2^3) + 
     (11232*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*(1 + x^2))/
      (w1^7*w2^3) + (260160*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*
       (1 + x^2))/(w1^7*w2^3) + (3888*myq1^2*myq2*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*x^2*(1 + x^2))/(w1^7*w2^3) + 
     (62192*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*x^2*
       (1 + x^2))/(w1^7*w2^3) + (432*myq1^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*x^2*(1 + x^2))/(w1^5*w2^3) + 
     (82032*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*(1 + x^2))/
      (w1^5*w2^3) + (324*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^6*x^2*(1 + x^2))/(w1^5*w2^3) + 
     (63636*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*x^2*
       (1 + x^2))/(w1^5*w2^3) + (8360*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^8*x^2*(1 + x^2))/(w1^3*w2^3) - 
     (162*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^2*
       (1 + x^2))/(w1^3*w2^3) + (20130*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^8*x^2*(1 + x^2))/(w1^3*w2^3) + 
     (2054*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*x^2*
       (1 + x^2))/(w1*w2^3) + (3456*myq1^3*Sqrt[myq1^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^9*w2) + 
     (61952*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
       x^2*(1 + x^2))/(w1^9*w2) - (864*myq1^3*Sqrt[myq1^2]*myq2*Sqrt[myq2^2]*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^7*w2) - 
     (30256*myq1^2*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/(w1^7*w2) + (432*myq1^3*Sqrt[myq1^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^7*w2) + 
     (34368*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
       x^2*(1 + x^2))/(w1^7*w2) + (216*myq1^3*Sqrt[myq1^2]*myq2*Sqrt[myq2^2]*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^5*w2) - 
     (22596*myq1^2*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/(w1^5*w2) - (108*myq1^3*Sqrt[myq1^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^5*w2) + 
     (5568*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^2*(1 + x^2))/(w1^5*w2) + (108*myq1^3*Sqrt[myq1^2]*myq2*Sqrt[myq2^2]*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^3*w2) - 
     (5706*myq1^2*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/(w1^3*w2) + (212*myq1^2*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*(1 + x^2))/(w1^3*w2) - 
     (487*myq1^2*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/(w1*w2) - (613*myq1*myq2^5*(-1 + w1^(-2))^11*(-1 + w2^(-2))*
       x*(1 + x^2)^2)/w2^2 - (1728*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^10*w2^2) + 
     (3456*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^10*w2^2) + 
     (1512*myq1^3*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^8*w2^2) + (216*myq1*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^8*w2^2) + (2592*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^8*w2^2) + 
     (28528*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^8*w2^2) + (43728*myq1*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^8*w2^2) - (3672*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^8*w2^2) - 
     (37432*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^8*w2^2) - 
     (1512*myq1^3*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^6*w2^2) - (18380*myq1*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^6*w2^2) + (648*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2^2) + 
     (16212*myq1*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^6*w2^2) + (22512*myq1*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^6*w2^2) - (1620*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2^2) - 
     (48884*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2^2) - 
     (702*myq1^3*myq2^3*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^4*w2^2) - (20114*myq1*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^4*w2^2) + (2838*myq1*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) + 
     (2868*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) - 
     (324*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) - 
     (16348*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2^2) - 
     (108*myq1^3*myq2^3*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^2*w2^2) - (6379*myq1*myq2^5*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^2*w2^2) + (142*myq1*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^2*w2^2) - 
     (1566*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^2*w2^2) + 
     (1728*(myq1^3 - myq1*myq2^2)^2*(1 + x^2)^3)/(w1^11*w2^3) - 
     (1728*(-(myq1^2*myq2) + myq2^3)^2*(1 + x^2)^3)/(w1^11*w2^3) - 
     (864*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + x^2)^3)/
      (w1^9*w2^3) - (65792*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
       (1 + x^2)^3)/(w1^9*w2^3) + (1728*myq1^2*myq2*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(1 + x^2)^3)/(w1^9*w2^3) - 
     (2268*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (1 + x^2)^3)/(w1^7*w2^3) - (33628*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*(1 + x^2)^3)/(w1^7*w2^3) + 
     (1296*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(1 + x^2)^3)/
      (w1^7*w2^3) - (94528*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^4*
       (1 + x^2)^3)/(w1^7*w2^3) - (702*myq1^2*myq2*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(1 + x^2)^3)/(w1^5*w2^3) - 
     (38986*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
       (1 + x^2)^3)/(w1^5*w2^3) - (32480*(-(myq1^2*myq2) + myq2^3)^2*
       (-1 + w1^(-2))^6*(1 + x^2)^3)/(w1^5*w2^3) - 
     (108*myq1^2*myq2*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
       (1 + x^2)^3)/(w1^3*w2^3) - (12650*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*(1 + x^2)^3)/(w1^3*w2^3) - 
     (3132*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^8*(1 + x^2)^3)/
      (w1^3*w2^3) - (1226*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^10*(1 + x^2)^3)/(w1*w2^3)))/
   (myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(1 + w1^(-2))^6*x^3) - 
  ((I/1152)*(1 - w1^(-2))*w1^4*w2^2*
    ((-36*myq1*myq2^7*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x^3)/w2 - 
     (144*myq1^7*myq2*(-1 + w2^(-2))*x^3)/(w1^6*w2) + 
     (432*myq1^5*myq2^3*(-1 + w2^(-2))*x^3)/(w1^6*w2) - 
     (432*myq1^3*myq2^5*(-1 + w2^(-2))*x^3)/(w1^6*w2) + 
     (144*myq1*myq2^7*(-1 + w2^(-2))*x^3)/(w1^6*w2) + 
     (72*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w2^(-2))*x^3)/(w1^6*w2) + 
     (144*myq1^4*Sqrt[myq1^2]*myq2*(myq1^2 - myq2^2)*(-1 + w2^(-2))*x^3)/
      (w1^6*w2) - (288*(myq1^2)^(3/2)*myq2^3*(myq1^2 - myq2^2)*(-1 + w2^(-2))*
       x^3)/(w1^6*w2) + (144*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w2^(-2))*
       x^3)/(w1^6*w2) - (72*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))*x^3)/(w1^6*w2) + 
     (72*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3)/
      (w1^6*w2) - (72*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w2^(-2))*x^3)/(w1^6*w2) + (144*myq1^3*(myq2^2)^(3/2)*
       (-myq1^2 + myq2^2)*(-1 + w2^(-2))*x^3)/(w1^6*w2) + 
     (144*myq1^3*myq2^5*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3)/(w1^4*w2) - 
     (144*myq1*myq2^7*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3)/(w1^4*w2) + 
     (36*(myq1^2)^(3/2)*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))*x^3)/(w1^4*w2) - (108*myq1*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3)/(w1^4*w2) + 
     (108*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))*x^3)/(w1^4*w2) - (180*myq1*myq2^4*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3)/(w1^4*w2) + 
     (108*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))*x^3)/(w1^4*w2) + (18*myq1^3*myq2^5*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))*x^3)/(w1^2*w2) - (234*myq1*myq2^7*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))*x^3)/(w1^2*w2) - (18*myq1*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3)/(w1^2*w2) - 
     (36*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))*x^3)/(w1^2*w2) - (72*myq1^5*Sqrt[myq1^2]*myq2^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2))/w1^5 + 
     (144*myq1^3*Sqrt[myq1^2]*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/w1^5 - 
     (72*myq1^2*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/w1^5 + (72*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/w1^5 + 
     (128*myq1^3*Sqrt[myq1^2]*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/w1^5 - 
     (128*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/w1^5 - (128*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2))/w1^5 + 
     (72*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/w1^5 + 
     (40*myq1^3*Sqrt[myq1^2]*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/w1^3 - 
     (112*myq1^2*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/w1^3 - (48*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/w1^3 + 
     (20*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^2*x^2*(1 + x^2))/w1^3 - 
     (11*myq1^2*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^2*
       (1 + x^2))/w1 - (36*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*x^2*
       (1 + x^2))/(w1^5*w2^2) + (36*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*x^2*(1 + x^2))/(w1^5*w2^2) - 
     (36*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2*(1 + x^2))/
      (w1^5*w2^2) - (72*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))*x^2*(1 + x^2))/(w1^5*w2^2) + 
     (36*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*x^2*(1 + x^2))/
      (w1^5*w2^2) - (136*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^2*
       (1 + x^2))/(w1^3*w2^2) - (118*myq1^2*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*x^2*(1 + x^2))/(w1^3*w2^2) + 
     (46*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*x^2*
       (1 + x^2))/(w1^3*w2^2) - (36*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^5*x^2*(1 + x^2))/(w1*w2^2) + 
     (17*myq1*myq2^7*(-1 + w1^(-2))^6*(-1 + w2^(-2))*x*(1 + x^2)^2)/w2 + 
     (72*myq1^7*myq2*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2) - 
     (216*myq1^5*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2) + 
     (216*myq1^3*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2) - 
     (72*myq1*myq2^7*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2) - 
     (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^6*w2) - (72*myq1^4*Sqrt[myq1^2]*myq2*(myq1^2 - myq2^2)*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2) + 
     (144*(myq1^2)^(3/2)*myq2^3*(myq1^2 - myq2^2)*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^6*w2) - (72*myq1*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2) + 
     (36*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^6*w2) - (36*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2) + 
     (36*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^6*w2) - (72*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^6*w2) - 
     (72*myq1^5*myq2^3*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^4*w2) + (72*myq1^3*myq2^5*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^4*w2) + (82*(myq1^2)^(3/2)*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2) - 
     (46*myq1*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^4*w2) - (126*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2) + 
     (226*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2) - 
     (190*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^4*w2) - 
     (25*myq1^3*myq2^5*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2)^2)/
      (w1^2*w2) + (61*myq1*myq2^7*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x*
       (1 + x^2)^2)/(w1^2*w2) + (21*myq1*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^2*w2) + 
     (60*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))*x*(1 + x^2)^2)/(w1^2*w2) + 
     (18*myq1^4*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(1 + x^2)^3)/
      (w1^5*w2^2) - (18*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (1 + x^2)^3)/(w1^5*w2^2) + (18*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(1 + x^2)^3)/(w1^5*w2^2) + 
     (36*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (1 + x^2)^3)/(w1^5*w2^2) - (18*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))*(1 + x^2)^3)/(w1^5*w2^2) + 
     (120*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(1 + x^2)^3)/
      (w1^3*w2^2) - (25*myq1^2*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^3*(1 + x^2)^3)/(w1^3*w2^2) + 
     (61*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*(1 + x^2)^3)/
      (w1^3*w2^2) + (34*myq2^5*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^5*(1 + x^2)^3)/(w1*w2^2)))/(myq2^5*(myq1^2 - myq2^2)^2*
    (-1 + w1^(-2))^3*x^3) + ((I/64)*(1 - w1^(-2))*w1^2*w2*
    ((8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
      w1^8 - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^9*x^7)/w1^8 - (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^9*x^7)/w1^6 + (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^9*x^7)/w1^6 + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/w2^8 - 
     (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
      w2^8 - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) + (48*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) - (48*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) + (16*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) + (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
     (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
     (12*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 - 
     (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
     (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
     (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
     (96*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
     (48*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
     (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^7)/(w1^4*w2^6) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
     (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^7)/(w1^4*w2^6) - (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
     (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^7)/(w1^4*w2^6) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
     (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^7)/(w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^7)/(w1^2*w2^6) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^7)/(w1^2*w2^6) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) - 
     (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^7)/(w1^2*w2^6) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) - 
     (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
     (64*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
     (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
     (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) + (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
     (48*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
     (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
     (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
     (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
     (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
     (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^7)/(w1^4*w2^4) + (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
     (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
     (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
     (12*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
     (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
     (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
     (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
      (w1^8*w2^2) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
     (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
      (w1^8*w2^2) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
     (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
     (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/
      (w1^6*w2^2) + (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
     (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
       x^7)/(w1^6*w2^2) + (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*
       x^7)/(w1^4*w2^2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*
       x^7)/(w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*
       x^7)/(w1^4*w2^2) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
       x^6*(1 + x^2))/(w1*w2^9) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*x^6*(1 + x^2))/(w1*w2^9) - 
     (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
      (w1*w2^9) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
       (1 + x^2))/(w1^3*w2^7) - (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
      (w1^3*w2^7) - (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^6*(1 + x^2))/(w1^3*w2^7) + (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^6*(1 + x^2))/(w1^3*w2^7) - (40*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
       (1 + x^2))/(w1^3*w2^7) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
     (24*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
      (w1*w2^7) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
       (1 + x^2))/(w1*w2^7) - (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
     (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (40*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
      (w1^5*w2^5) - (104*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
       (1 + x^2))/(w1^5*w2^5) + (72*myq1^2*myq2^10*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
     (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^5*w2^5) + (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
     (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^5*w2^5) + (64*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^5*w2^5) - (88*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^5*w2^5) + (56*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
     (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
      (w1^3*w2^5) + (32*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
       (1 + x^2))/(w1^3*w2^5) - (24*myq1^2*myq2^10*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
     (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^3*w2^5) + (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
     (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^3*w2^5) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1*w2^5) - 
     (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
      (w1^7*w2^3) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*
       (1 + x^2))/(w1^7*w2^3) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
     (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^6*(1 + x^2))/(w1^7*w2^3) + (72*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
     (56*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^6*(1 + x^2))/(w1^7*w2^3) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
     (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
      (w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
       (1 + x^2))/(w1^5*w2^3) + (72*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
     (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
      (w1^5*w2^3) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
     (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
       (1 + x^2))/(w1^5*w2^3) - (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
     (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
      (w1^3*w2^3) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
       (1 + x^2))/(w1^3*w2^3) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
     (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
      (w1^9*w2) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*
       (1 + x^2))/(w1^9*w2) - (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*
       x^6*(1 + x^2))/(w1^9*w2) + (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
     (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
      (w1^7*w2) - (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) + 
     (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
       x^6*(1 + x^2))/(w1^7*w2) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
     (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
       (1 + x^2)^2)/w1^8 + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*
       x^5*(1 + x^2)^2)/w1^6 + (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 + 
     (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
      (w1^2*w2^8) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
       (1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
      (w1^2*w2^8) - (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
     (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
       (1 + x^2)^2)/(w1^2*w2^8) - (16*myq1*myq2^9*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
       (1 + x^2)^2)/(w1^2*w2^8) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/w2^6 - 
     (28*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
      (w1^4*w2^6) + (48*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/(w1^4*w2^6) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (72*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
      (w1^4*w2^6) + (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/(w1^4*w2^6) + (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) - (76*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
     (28*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
     (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) - (4*myq1*myq2^7*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
      (w1^2*w2^6) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/(w1^2*w2^6) + (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
     (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/(w1^2*w2^6) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
     (20*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
      (w1^6*w2^4) + (48*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^9*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (12*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^5*(1 + x^2)^2)/(w1^6*w2^4) - (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
     (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) + (64*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
     (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^5*(1 + x^2)^2)/(w1^6*w2^4) - (48*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
     (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
      (w1^4*w2^4) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^4*w2^4) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
     (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^4*w2^4) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
     (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^5*(1 + x^2)^2)/(w1^4*w2^4) + (28*myq1^7*myq2^5*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
     (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
      (w1^2*w2^4) + (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^2*w2^4) + (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
     (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^8*w2^2) + (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
     (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^8*w2^2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
     (64*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
      (w1^6*w2^2) + (32*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
     (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^6*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
     (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
      (w1^4*w2^2) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
     (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^4*(1 + x^2)^3)/(w1^3*w2^7) + (20*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
     (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^4*(1 + x^2)^3)/(w1^3*w2^7) + (4*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
     (24*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
      (w1*w2^7) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^3)/(w1*w2^7) - (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
     (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^3)/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
      (w1^5*w2^5) - (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^3)/(w1^5*w2^5) + (76*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
      (w1^5*w2^5) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (36*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) + (108*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) + (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
      (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^3)/(w1^3*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
     (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
      (w1^3*w2^5) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
     (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
     (20*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
      (w1*w2^5) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^3)/(w1*w2^5) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
     (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^4*(1 + x^2)^3)/(w1^7*w2^3) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
     (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
       (1 + x^2)^3)/(w1^7*w2^3) - (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
     (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^4*(1 + x^2)^3)/(w1^7*w2^3) - (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
     (48*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
      (w1^5*w2^3) - (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
       (1 + x^2)^3)/(w1^5*w2^3) + (28*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
     (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
       (1 + x^2)^3)/(w1^5*w2^3) - (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
     (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
      (w1^3*w2^3) - (20*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
       (1 + x^2)^3)/(w1^3*w2^3) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) - 
     (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
      (w1^7*w2) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) + 
     (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
       x^4*(1 + x^2)^3)/(w1^7*w2) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^5*w2) - 
     (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
      (w1^5*w2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
     (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
       (1 + x^2)^4)/(w1^2*w2^8) + (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
     (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
      (w1^4*w2^6) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^4)/(w1^4*w2^6) - (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^4)/(w1^4*w2^6) - (20*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
     (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) + (36*myq1^7*myq2^5*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
     (18*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
      (w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^4)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
     (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^4)/(w1^2*w2^6) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
      (w1^6*w2^4) - (52*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^6*w2^4) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
     (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^6*w2^4) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
     (44*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
     (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^3*(1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
     (20*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^3*(1 + x^2)^4)/(w1^6*w2^4) + (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
     (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
      (w1^4*w2^4) + (28*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^4*w2^4) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
     (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^3*(1 + x^2)^4)/(w1^4*w2^4) - (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
     (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^4*w2^4) + (9*myq1^7*myq2^5*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^2*w2^4) + 
     (20*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
      (w1^2*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
       (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
     (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
       (1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
     (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
       (1 + x^2)^4)/(w1^8*w2^2) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
     (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
      (w1^6*w2^2) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
       (1 + x^2)^4)/(w1^6*w2^2) - (10*myq1^5*myq2^7*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
     (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
       x^3*(1 + x^2)^4)/(w1^6*w2^2) - (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
     (20*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
      (w1^4*w2^2) + (9*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*
       (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
     (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
      (w1^3*w2^7) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^5)/(w1^3*w2^7) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
     (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
     (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
      (w1^5*w2^5) + (2*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
     (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
      (w1^5*w2^5) - (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
     (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) - (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
     (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
     (20*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) - (18*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
     (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
      (w1^3*w2^5) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^5)/(w1^3*w2^5) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
     (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
     (10*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
      (w1^7*w2^3) + (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
     (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
       (1 + x^2)^5)/(w1^7*w2^3) - (12*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
     (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^2*(1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
     (40*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
      (w1^5*w2^3) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
       (1 + x^2)^5)/(w1^5*w2^3) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
     (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^2*(1 + x^2)^5)/(w1^5*w2^3) + (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
     (9*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
      (w1^3*w2^3) + (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
       (1 + x^2)^6)/(w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
     (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
      (w1^4*w2^6) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
     (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
      (w1^6*w2^4) - (13*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
       (1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
     (3*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
      (w1^6*w2^4) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
     (12*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
       (1 + x^2)^6)/(w1^6*w2^4) + (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
     (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
       (1 + x^2)^6)/(w1^6*w2^4) + (18*myq1^7*myq2^5*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
     (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
      (w1^4*w2^4) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
     (myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
      (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) - 
     (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
    (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
     (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
    ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
  ((I/32)*(1 - w1^(-2))*w1^2*w2*
    ((-8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^7)/
      w1^8 + (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
     (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^7)/w1^6 + 
     (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7)/
      w2^8 + (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) - (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^7)/(w1^2*w2^8) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) - 
     (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/
      (w1^2*w2^8) + (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^7)/(w1^2*w2^8) - (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7)/(w1^2*w2^8) + 
     (4*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
     (4*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7)/w2^6 + 
     (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
     (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
     (64*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
     (48*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
     (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
     (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^7)/(w1^4*w2^6) + (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) - 
     (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^7)/(w1^4*w2^6) + (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
     (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^7)/(w1^4*w2^6) - (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7)/(w1^4*w2^6) + 
     (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^7)/(w1^4*w2^6) - (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^7)/(w1^2*w2^6) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^7)/(w1^2*w2^6) + 
     (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^7)/(w1^2*w2^6) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) + (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) - (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) + (56*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
     (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
     (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) + (24*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) - 
     (48*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^7)/(w1^6*w2^4) + (48*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^7)/(w1^6*w2^4) + 
     (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
     (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
     (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) - 
     (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^7)/(w1^4*w2^4) - (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^7)/(w1^4*w2^4) + 
     (4*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
     (12*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) + 
     (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^7)/(w1^2*w2^4) - 
     (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
     (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
     (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
      (w1^8*w2^2) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) - 
     (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^7)/
      (w1^8*w2^2) + (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^7)/(w1^8*w2^2) + 
     (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
     (16*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) - 
     (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
       x^7)/(w1^6*w2^2) - (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^7)/(w1^6*w2^2) + 
     (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
     (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) + 
     (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^7)/(w1^4*w2^2) - 
     (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2))/
      (w1*w2^9) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*
       (1 + x^2))/(w1*w2^9) + (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
       x^6*(1 + x^2))/(w1*w2^9) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
      (w1^3*w2^7) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
       (1 + x^2))/(w1^3*w2^7) + (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
     (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
     (64*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1^3*w2^7) - 
     (16*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
       (1 + x^2))/(w1^3*w2^7) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) + 
     (8*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/
      (w1*w2^7) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
       (1 + x^2))/(w1*w2^7) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2))/(w1*w2^7) - 
     (28*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^6*(1 + x^2))/(w1*w2^7) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
      (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
       (1 + x^2))/(w1^5*w2^5) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
     (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
      (w1^5*w2^5) + (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
     (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^5*w2^5) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) - 
     (36*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (72*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^5*w2^5) - (64*myq2^6*(myq1^3 - myq1*myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
      (w1^3*w2^5) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
       (1 + x^2))/(w1^3*w2^5) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) + 
     (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
      (w1^3*w2^5) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
     (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^6*(1 + x^2))/(w1^3*w2^5) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*(1 + x^2))/(w1^3*w2^5) - 
     (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*(1 + x^2))/
      (w1*w2^5) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
       (1 + x^2))/(w1*w2^5) + (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
     (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
      (w1^7*w2^3) + (28*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) - 
     (52*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^6*(1 + x^2))/(w1^7*w2^3) - (16*myq1^8*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
     (48*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^6*(1 + x^2))/(w1^7*w2^3) - (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^7*w2^3) + 
     (16*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
      (w1^5*w2^3) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
       (1 + x^2))/(w1^5*w2^3) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
     (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
       (1 + x^2))/(w1^5*w2^3) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^5*w2^3) - 
     (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^6*
       (1 + x^2))/(w1^5*w2^3) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^6*x^6*(1 + x^2))/(w1^3*w2^3) - 
     (28*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*(1 + x^2))/
      (w1^3*w2^3) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^6*
       (1 + x^2))/(w1^3*w2^3) + (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) - 
     (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
      (w1^9*w2) + (8*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^6*
       (1 + x^2))/(w1^9*w2) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^9*w2) + 
     (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
      (w1^7*w2) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
       (1 + x^2))/(w1^7*w2) + (20*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^7*w2) - 
     (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^6*
       (1 + x^2))/(w1^7*w2) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^8*x^6*(1 + x^2))/(w1^5*w2) - 
     (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^6*(1 + x^2))/
      (w1^5*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^8 - 
     (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^5*
       (1 + x^2)^2)/w1^8 - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*
       x^5*(1 + x^2)^2)/w1^6 + (6*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^9*x^5*(1 + x^2)^2)/w1^6 + 
     (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
       (1 + x^2)^2)/w2^8 - (4*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^5*(1 + x^2)^2)/w2^8 - 
     (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
      (w1^2*w2^8) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
       (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^3*myq2^9*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
     (8*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/
      (w1^2*w2^8) + (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
       (1 + x^2)^2)/(w1^2*w2^8) + (16*myq1*myq2^9*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (12*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^5*(1 + x^2)^2)/(w1^2*w2^8) + (8*myq1*myq2^7*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
     (6*myq1^5*myq2^7*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
      w2^6 - (2*myq1^3*myq2^9*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/w2^6 - (20*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
     (64*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
      (w1^4*w2^6) - (92*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/(w1^4*w2^6) + (72*myq1^3*myq2^9*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (24*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
      (w1^4*w2^6) + (20*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) + (88*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (60*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/(w1^4*w2^6) + (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
     (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1*myq2^7*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/
      (w1^2*w2^6) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^3*myq2^9*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
     (20*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^5*(1 + x^2)^2)/(w1^2*w2^6) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
     (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
     (68*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
      (w1^6*w2^4) + (88*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^9*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^5*(1 + x^2)^2)/(w1^6*w2^4) - (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (20*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^5*(1 + x^2)^2)/(w1^6*w2^4) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^5*(1 + x^2)^2)/(w1^6*w2^4) - (40*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
     (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
      (w1^4*w2^4) - (16*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^4*w2^4) + (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
     (28*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^5*(1 + x^2)^2)/(w1^4*w2^4) + (20*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
     (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/
      (w1^2*w2^4) + (14*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^5*
       (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^5*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
     (16*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
      (w1^8*w2^2) - (16*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^8*w2^2) - (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
     (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^8*w2^2) + (20*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
     (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
      (w1^6*w2^2) - (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^6*w2^2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
     (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^6*w2^2) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
     (14*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*(1 + x^2)^2)/
      (w1^4*w2^2) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^5*
       (1 + x^2)^2)/(w1^4*w2^2) + (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/(w1*w2^9) - 
     (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^3)/
      (w1*w2^9) - (4*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*x^4*
       (1 + x^2)^3)/(w1*w2^9) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
     (40*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
      (w1^3*w2^7) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^3)/(w1^3*w2^7) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
     (28*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
     (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^4*(1 + x^2)^3)/(w1^3*w2^7) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
     (8*myq2^10*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^3)/(w1^3*w2^7) - (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) - 
     (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/
      (w1*w2^7) + (4*myq1^2*myq2^10*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^3)/(w1*w2^7) - (14*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^3)/(w1*w2^7) + 
     (6*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^3)/(w1*w2^7) + (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
      (w1^5*w2^5) + (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^3)/(w1^5*w2^5) - (52*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
      (w1^5*w2^5) - (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) - (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (56*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (52*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) + (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/
      (w1^3*w2^5) - (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^2*myq2^10*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
     (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^3)/(w1^3*w2^5) - (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
     (14*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^3)/(w1*w2^5) - 
     (40*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
      (w1^7*w2^3) + (40*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*
       (1 + x^2)^3)/(w1^7*w2^3) - (12*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
     (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^4*(1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^8*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
     (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^4*(1 + x^2)^3)/(w1^7*w2^3) + (24*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
     (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
      (w1^5*w2^3) + (36*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*
       (1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
     (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
      (w1^5*w2^3) + (18*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
     (14*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^4*(1 + x^2)^3)/(w1^5*w2^3) - (4*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
     (12*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/
      (w1^3*w2^3) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^4*
       (1 + x^2)^3)/(w1^3*w2^3) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^6*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
     (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
      (w1^9*w2) + (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^4*
       (1 + x^2)^3)/(w1^9*w2) - (4*myq1^8*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^9*w2) + 
     (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
      (w1^9*w2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
       (1 + x^2)^3)/(w1^7*w2) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
     (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*
       (1 + x^2)^3)/(w1^7*w2) + (18*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/(w1^7*w2) - 
     (12*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^4*(1 + x^2)^3)/
      (w1^5*w2) + (2*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
       (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
     (6*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/
      (w1^2*w2^8) - (2*myq1*myq2^11*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
       (1 + x^2)^4)/(w1^2*w2^8) - (10*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
     (18*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
       (1 + x^2)^4)/(w1^2*w2^8) - (6*myq1*myq2^9*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
     (2*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
      (w1^4*w2^6) - (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^5*myq2^7*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
     (36*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
      (w1^4*w2^6) + (6*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^4)/(w1^4*w2^6) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (14*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) - (52*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (22*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^4)/(w1^4*w2^6) - (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (4*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) + (14*myq1^7*myq2^5*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
     (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/
      (w1^2*w2^6) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^4)/(w1^2*w2^6) + (3*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
     (4*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (38*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
      (w1^6*w2^4) - (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
     (6*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^6*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^3*(1 + x^2)^4)/(w1^6*w2^4) - (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (18*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
      (w1^4*w2^4) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
     (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
      (w1^4*w2^4) - (13*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
     (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^4*w2^4) + (3*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
     (5*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*(1 + x^2)^4)/
      (w1^2*w2^4) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^7*myq2^5*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
     (4*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
      (w1^8*w2^2) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
     (4*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*
       (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
     (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
       x^3*(1 + x^2)^4)/(w1^8*w2^2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
     (10*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
      (w1^6*w2^2) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*
       (1 + x^2)^4)/(w1^6*w2^2) - (12*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
     (13*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
       x^3*(1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^7*myq2^5*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/(w1^4*w2^2) + 
     (5*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^3*(1 + x^2)^4)/
      (w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^5)/(w1^3*w2^7) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
     (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/
      (w1^3*w2^7) + (7*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
     (9*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^5)/(w1^3*w2^7) - (4*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
     (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
      (w1^5*w2^5) + (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
     (22*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
      (w1^5*w2^5) - (12*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) + (myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
     (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) + (17*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
     (19*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
     (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
     (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/
      (w1^3*w2^5) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^5)/(w1^3*w2^5) + (3*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
     (7*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
     (10*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
      (w1^7*w2^3) - (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
     (5*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*
       (1 + x^2)^5)/(w1^7*w2^3) + (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
     (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^2*(1 + x^2)^5)/(w1^7*w2^3) - (18*myq1^8*myq2^4*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
     (2*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/
      (w1^5*w2^3) + (15*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
     (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^2*
       (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^6*myq2^6*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^6*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
     (myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/
      (w1^4*w2^6) - (7*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
       (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) - 
     (myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
       (1 + x^2)^6)/(w1^4*w2^6) - (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*(1 + x^2)^6)/(w1^4*w2^6) + 
     (9*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x*
       (1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
     (7*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
      (w1^6*w2^4) + (5*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
       (1 + x^2)^6)/(w1^6*w2^4) - (myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) + 
     (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
       (1 + x^2)^6)/(w1^6*w2^4) + (5*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^6*w2^4) - 
     (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x*
       (1 + x^2)^6)/(w1^6*w2^4) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
     (2*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x*(1 + x^2)^6)/
      (w1^4*w2^4) - (5*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x*(1 + x^2)^6)/(w1^4*w2^4) - 
     (myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/
      (w1^5*w2^5) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5) + 
     (myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*(1 + x^2)^7)/(w1^5*w2^5)))/
   (myq1^2*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
    ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
    ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
  ((I/3456)*myq2*(1 - w1^(-2))*w1^4*w2^3*
    ((-110592*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9)/
      w1^10 + (294912*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^9)/w1^10 + (110592*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9)/w1^10 - 
     (82944*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^9)/
      w1^8 + (294912*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^9)/w1^8 + (82944*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^9)/w1^8 - 
     (20736*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^9)/
      w1^6 + (110592*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^9)/w1^6 + (20736*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^9)/w1^6 - 
     (1728*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^9)/
      w1^4 + (18432*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))^3*x^9)/w1^4 + (1728*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^9)/w1^4 + 
     (1152*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^11*(-1 + w2^(-2))^3*x^9)/
      w1^2 - (192*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^13*(-1 + w2^(-2))*
       x^9)/w2^2 + (884736*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^9)/(w1^12*w2^2) + 
     (5308416*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x^9)/(w1^12*w2^2) + (1327104*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^9)/(w1^12*w2^2) - 
     (221184*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9)/
      (w1^10*w2^2) - (2654208*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^9)/(w1^10*w2^2) + 
     (903168*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^9)/(w1^10*w2^2) + (6383616*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9)/(w1^10*w2^2) - 
     (442368*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9)/(w1^10*w2^2) + 
     (1880064*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^9)/(w1^10*w2^2) - (847872*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9)/(w1^10*w2^2) - 
     (276480*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^9)/
      (w1^8*w2^2) - (3434496*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^9)/(w1^8*w2^2) + 
     (359424*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^9)/(w1^8*w2^2) + (2454528*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^9)/(w1^8*w2^2) - 
     (331776*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^9)/(w1^8*w2^2) + 
     (912384*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^9)/(w1^8*w2^2) - (930816*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^9)/(w1^8*w2^2) - 
     (124416*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^9)/
      (w1^6*w2^2) - (1592832*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^9)/(w1^6*w2^2) + 
     (65664*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^9)/(w1^6*w2^2) + (273024*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^9)/(w1^6*w2^2) - 
     (82944*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^9)/(w1^6*w2^2) + 
     (186624*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^9)/(w1^6*w2^2) - (380160*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^9)/(w1^6*w2^2) - 
     (24192*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^9)/
      (w1^4*w2^2) - (321408*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^9)/(w1^4*w2^2) + 
     (4608*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
       x^9)/(w1^4*w2^2) - (28416*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^9)/(w1^4*w2^2) - 
     (6912*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^9)/(w1^4*w2^2) + 
     (13824*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
       x^9)/(w1^4*w2^2) - (68544*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^9)/(w1^4*w2^2) - 
     (1728*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^9)/
      (w1^2*w2^2) - (24864*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^11*
       (-1 + w2^(-2))*x^9)/(w1^2*w2^2) - (5568*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^11*(-1 + w2^(-2))*x^9)/(w1^2*w2^2) - 
     (4608*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^11*
       (-1 + w2^(-2))*x^9)/(w1^2*w2^2) - 
     (1769472*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*x^8*(1 + x^2))/
      (w1^13*w2^3) + (442368*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       x^8*(1 + x^2))/(w1^11*w2^3) - (958464*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*(1 + x^2))/(w1^11*w2^3) + 
     (15515648*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*
       (1 + x^2))/(w1^11*w2^3) - (2654208*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*x^8*(1 + x^2))/(w1^11*w2^3) - 
     (46080*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*x^8*(1 + x^2))/
      (w1^9*w2^3) - (442368*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*x^8*(1 + x^2))/(w1^9*w2^3) + 
     (20013056*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^8*
       (1 + x^2))/(w1^9*w2^3) - (775168*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^4*x^8*(1 + x^2))/(w1^9*w2^3) - 
     (152064*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*x^8*(1 + x^2))/
      (w1^7*w2^3) - (152064*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*x^8*(1 + x^2))/(w1^7*w2^3) + 
     (9329664*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^8*
       (1 + x^2))/(w1^7*w2^3) + (2095616*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^6*x^8*(1 + x^2))/(w1^7*w2^3) - 
     (39744*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^8*(1 + x^2))/
      (w1^5*w2^3) - (18432*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^8*x^8*(1 + x^2))/(w1^5*w2^3) + 
     (1882112*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^8*
       (1 + x^2))/(w1^5*w2^3) + (1470144*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^8*x^8*(1 + x^2))/(w1^5*w2^3) - 
     (2880*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*x^8*(1 + x^2))/
      (w1^3*w2^3) + (139520*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^10*x^8*(1 + x^2))/(w1^3*w2^3) + 
     (345536*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*x^8*(1 + x^2))/
      (w1^3*w2^3) + (27680*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^12*x^8*
       (1 + x^2))/(w1*w2^3) + (110592*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2))/
      (w1^11*w2) - (3780608*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2))/(w1^11*w2) - 
     (248832*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^8*
       (1 + x^2))/(w1^9*w2) - (1429504*myq1^2*myq2^5*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^8*(1 + x^2))/(w1^9*w2) + 
     (110592*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^8*(1 + x^2))/(w1^9*w2) - 
     (3596288*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^8*(1 + x^2))/(w1^9*w2) - 
     (165888*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^8*
       (1 + x^2))/(w1^7*w2) - (1653760*myq1^2*myq2^5*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^8*(1 + x^2))/(w1^7*w2) + 
     (82944*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^8*(1 + x^2))/(w1^7*w2) - (20736*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^8*(1 + x^2))/
      (w1^7*w2) - (1293312*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^8*(1 + x^2))/(w1^7*w2) - 
     (36288*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^8*
       (1 + x^2))/(w1^5*w2) - (709440*myq1^2*myq2^5*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^8*(1 + x^2))/(w1^5*w2) + 
     (20736*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^8*(1 + x^2))/(w1^5*w2) - (3456*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^8*(1 + x^2))/
      (w1^5*w2) - (208640*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^8*(1 + x^2))/(w1^5*w2) - 
     (2592*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^8*
       (1 + x^2))/(w1^3*w2) - (133984*myq1^2*myq2^5*(-1 + w1^(-2))^10*
       (-1 + w2^(-2))^2*x^8*(1 + x^2))/(w1^3*w2) + 
     (1728*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*
       x^8*(1 + x^2))/(w1^3*w2) - (12752*myq1^2*(myq2^2)^(3/2)*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^8*(1 + x^2))/
      (w1^3*w2) - (9412*myq1^2*myq2^5*(-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^8*
       (1 + x^2))/(w1*w2) - (110592*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^2)/w1^12 + 
     (82944*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
       (1 + x^2)^2)/w1^10 - (165888*myq1^3*myq2^3*Sqrt[myq2^2]*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*(1 + x^2)^2)/w1^10 - 
     (193536*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^7*(1 + x^2)^2)/w1^10 + 
     (55296*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7*
       (1 + x^2)^2)/w1^8 - (147456*myq1^3*myq2^3*Sqrt[myq2^2]*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7*(1 + x^2)^2)/w1^8 - 
     (96768*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^7*(1 + x^2)^2)/w1^8 + (12096*myq1^5*myq2*Sqrt[myq2^2]*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7*(1 + x^2)^2)/w1^6 - 
     (48384*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7*
       (1 + x^2)^2)/w1^6 - (19008*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7*(1 + x^2)^2)/w1^6 + 
     (864*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7*
       (1 + x^2)^2)/w1^4 - (6912*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))^3*x^7*(1 + x^2)^2)/w1^4 - 
     (1296*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*
       x^7*(1 + x^2)^2)/w1^4 - (360*myq1^3*myq2^3*Sqrt[myq2^2]*
       (-1 + w1^(-2))^11*(-1 + w2^(-2))^3*x^7*(1 + x^2)^2)/w1^2 - 
     (9640*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^13*(-1 + w2^(-2))*x^7*
       (1 + x^2)^2)/w2^2 - (1769472*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^12*w2^2) - 
     (8404992*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^7*
       (1 + x^2)^2)/(w1^12*w2^2) - (1990656*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^12*w2^2) + 
     (552960*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^7*
       (1 + x^2)^2)/(w1^10*w2^2) + (4202496*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^10*w2^2) - 
     (2119680*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^7*(1 + x^2)^2)/(w1^10*w2^2) - (1800192*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^10*w2^2) + 
     (497664*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^10*w2^2) + 
     (153600*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^7*(1 + x^2)^2)/(w1^10*w2^2) - (1263616*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/
      (w1^10*w2^2) + (594432*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^8*w2^2) + 
     (2567168*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^7*
       (1 + x^2)^2)/(w1^8*w2^2) - (995328*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^8*w2^2) + 
     (4217856*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^7*(1 + x^2)^2)/(w1^8*w2^2) + (304128*(myq1^2)^(3/2)*myq2*
       Sqrt[myq2^2]*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^7*
       (1 + x^2)^2)/(w1^8*w2^2) + (944640*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^8*w2^2) - 
     (1079296*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^8*w2^2) + 
     (255744*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7*
       (1 + x^2)^2)/(w1^6*w2^2) - (419200*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^6*w2^2) - 
     (205632*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^7*(1 + x^2)^2)/(w1^6*w2^2) + (2392512*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^6*w2^2) + 
     (58752*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^6*w2^2) + 
     (319104*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^7*(1 + x^2)^2)/(w1^6*w2^2) - (352896*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/
      (w1^6*w2^2) + (50976*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^4*w2^2) - 
     (582528*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7*
       (1 + x^2)^2)/(w1^4*w2^2) - (15408*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^4*w2^2) + 
     (455760*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
       x^7*(1 + x^2)^2)/(w1^4*w2^2) + (3456*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/
      (w1^4*w2^2) + (30912*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^4*w2^2) - 
     (53056*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^4*w2^2) + 
     (3888*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^7*
       (1 + x^2)^2)/(w1^2*w2^2) - (134296*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^11*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/(w1^2*w2^2) + 
     (29136*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^11*(-1 + w2^(-2))*
       x^7*(1 + x^2)^2)/(w1^2*w2^2) - (3136*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^7*(1 + x^2)^2)/
      (w1^2*w2^2) + (2654208*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*x^6*
       (1 + x^2)^3)/(w1^13*w2^3) - (884736*myq1^2*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*x^6*(1 + x^2)^3)/(w1^11*w2^3) + 
     (2727936*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
       (1 + x^2)^3)/(w1^11*w2^3) - (24440832*(myq2^2)^(3/2)*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*(1 + x^2)^3)/(w1^11*w2^3) + 
     (4202496*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*x^6*(1 + x^2)^3)/
      (w1^11*w2^3) - (562176*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       x^6*(1 + x^2)^3)/(w1^9*w2^3) + (1465344*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^6*(1 + x^2)^3)/(w1^9*w2^3) - 
     (27799552*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^6*
       (1 + x^2)^3)/(w1^9*w2^3) - (1240064*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^4*x^6*(1 + x^2)^3)/(w1^9*w2^3) - 
     (196992*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*x^6*
       (1 + x^2)^3)/(w1^7*w2^3) + (345600*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^6*(1 + x^2)^3)/(w1^7*w2^3) - 
     (11345664*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^6*
       (1 + x^2)^3)/(w1^7*w2^3) - (5069952*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^6*x^6*(1 + x^2)^3)/(w1^7*w2^3) - 
     (43200*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^6*(1 + x^2)^3)/
      (w1^5*w2^3) + (27072*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^8*x^6*(1 + x^2)^3)/(w1^5*w2^3) - 
     (1970688*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*
       (1 + x^2)^3)/(w1^5*w2^3) - (2584896*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^8*x^6*(1 + x^2)^3)/(w1^5*w2^3) - 
     (3816*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*x^6*(1 + x^2)^3)/
      (w1^3*w2^3) - (122464*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^10*x^6*(1 + x^2)^3)/(w1^3*w2^3) - 
     (498392*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*x^6*(1 + x^2)^3)/
      (w1^3*w2^3) - (33312*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^12*x^6*
       (1 + x^2)^3)/(w1*w2^3) - (55296*myq1^2*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^11*w2) - 
     (82944*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^11*w2) + 
     (3056640*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^11*w2) + 
     (186624*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^3)/(w1^9*w2) + (1141248*myq1^2*myq2^5*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^9*w2) - 
     (138240*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^9*w2) + 
     (6912*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^9*w2) + 
     (2682112*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^9*w2) + 
     (108864*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^3)/(w1^7*w2) + (1220096*myq1^2*myq2^5*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^7*w2) - 
     (76032*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^6*(1 + x^2)^3)/(w1^7*w2) + (13824*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/
      (w1^7*w2) + (887232*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^7*w2) + 
     (20736*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^3)/(w1^5*w2) + (476976*myq1^2*myq2^5*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^5*w2) - 
     (15552*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^6*(1 + x^2)^3)/(w1^5*w2) + (1728*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/
      (w1^5*w2) + (130896*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^5*w2) + 
     (1296*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^3)/(w1^3*w2) + (80724*myq1^2*myq2^5*(-1 + w1^(-2))^10*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/(w1^3*w2) - 
     (1080*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*
       x^6*(1 + x^2)^3)/(w1^3*w2) + (7240*myq1^2*(myq2^2)^(3/2)*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^6*(1 + x^2)^3)/
      (w1^3*w2) + (4976*myq1^2*myq2^5*(-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^3)/(w1*w2) + (55296*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^5*(1 + x^2)^4)/w1^12 - 
     (20736*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^4)/w1^10 + (27648*myq1^3*myq2^3*Sqrt[myq2^2]*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^2)^4)/w1^10 + 
     (69120*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*
       x^5*(1 + x^2)^4)/w1^10 - (12096*myq1^5*myq2*Sqrt[myq2^2]*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^4)/w1^8 + 
     (21888*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^4)/w1^8 + (27648*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*(1 + x^2)^4)/w1^8 - 
     (2160*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^4)/w1^6 + (6048*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^4)/w1^6 + 
     (4320*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^5*(1 + x^2)^4)/w1^6 - (108*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^4)/w1^4 + 
     (648*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^4)/w1^4 + (216*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^5*(1 + x^2)^4)/w1^4 + 
     (18*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^11*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^4)/w1^2 + (4802*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^13*
       (-1 + w2^(-2))*x^5*(1 + x^2)^4)/w2^2 + 
     (1022976*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x^5*(1 + x^2)^4)/(w1^12*w2^2) + (4451328*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^12*w2^2) + 
     (1382400*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x^5*(1 + x^2)^4)/(w1^12*w2^2) - (331776*myq1^3*myq2^3*Sqrt[myq2^2]*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^10*w2^2) - 
     (2225664*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
       (1 + x^2)^4)/(w1^10*w2^2) + (1223424*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^10*w2^2) - 
     (1071360*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^5*(1 + x^2)^4)/(w1^10*w2^2) - (207360*(myq1^2)^(3/2)*myq2*
       Sqrt[myq2^2]*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*
       (1 + x^2)^4)/(w1^10*w2^2) - (474624*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^10*w2^2) + 
     (1390080*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^10*w2^2) - 
     (321408*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^5*
       (1 + x^2)^4)/(w1^8*w2^2) - (623616*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^8*w2^2) + 
     (556416*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^5*(1 + x^2)^4)/(w1^8*w2^2) - (3690240*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^8*w2^2) - 
     (100224*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^8*w2^2) - 
     (773184*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^5*(1 + x^2)^4)/(w1^8*w2^2) + (1150976*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/
      (w1^8*w2^2) - (129600*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^6*w2^2) + 
     (803936*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*
       (1 + x^2)^4)/(w1^6*w2^2) + (105336*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^6*w2^2) - 
     (1559016*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^5*(1 + x^2)^4)/(w1^6*w2^2) - (13824*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/
      (w1^6*w2^2) - (208176*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^6*w2^2) + 
     (364560*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^6*w2^2) - 
     (23976*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*
       (1 + x^2)^4)/(w1^4*w2^2) + (450000*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^4*w2^2) + 
     (6948*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
       x^5*(1 + x^2)^4)/(w1^4*w2^2) - (246636*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^4*w2^2) - 
     (432*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^4*w2^2) - 
     (16536*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
       x^5*(1 + x^2)^4)/(w1^4*w2^2) + (52596*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/
      (w1^4*w2^2) - (1620*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^11*
       (-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^2*w2^2) + 
     (80412*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^5*
       (1 + x^2)^4)/(w1^2*w2^2) - (13416*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^11*(-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^2*w2^2) + 
     (2918*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^11*
       (-1 + w2^(-2))*x^5*(1 + x^2)^4)/(w1^2*w2^2) - 
     (1437696*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*x^4*(1 + x^2)^5)/
      (w1^13*w2^3) + (511488*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       x^4*(1 + x^2)^5)/(w1^11*w2^3) - (1741824*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*(1 + x^2)^5)/(w1^11*w2^3) + 
     (12456960*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*
       (1 + x^2)^5)/(w1^11*w2^3) - (2225664*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*x^4*(1 + x^2)^5)/(w1^11*w2^3) + 
     (425088*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*x^4*
       (1 + x^2)^5)/(w1^9*w2^3) - (870912*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^4*(1 + x^2)^5)/(w1^9*w2^3) + 
     (12731648*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^4*
       (1 + x^2)^5)/(w1^9*w2^3) + (1220736*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^4*x^4*(1 + x^2)^5)/(w1^9*w2^3) + 
     (177120*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*x^4*
       (1 + x^2)^5)/(w1^7*w2^3) - (169056*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^4*(1 + x^2)^5)/(w1^7*w2^3) + 
     (4582080*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^4*
       (1 + x^2)^5)/(w1^7*w2^3) + (2823264*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^6*x^4*(1 + x^2)^5)/(w1^7*w2^3) + 
     (35172*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^4*(1 + x^2)^5)/
      (w1^5*w2^3) - (10512*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^8*x^4*(1 + x^2)^5)/(w1^5*w2^3) + 
     (681696*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^4*
       (1 + x^2)^5)/(w1^5*w2^3) + (1222164*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^8*x^4*(1 + x^2)^5)/(w1^5*w2^3) + 
     (2502*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*x^4*(1 + x^2)^5)/
      (w1^3*w2^3) + (34856*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^10*x^4*(1 + x^2)^5)/(w1^3*w2^3) + 
     (201882*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*x^4*(1 + x^2)^5)/
      (w1^3*w2^3) + (11358*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^12*x^4*
       (1 + x^2)^5)/(w1*w2^3) + (27648*myq1^2*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^11*w2) + 
     (20736*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^11*w2) - 
     (840192*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^11*w2) - 
     (46656*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^5)/(w1^9*w2) - (307776*myq1^2*myq2^5*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^9*w2) + 
     (44928*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
       x^4*(1 + x^2)^5)/(w1^9*w2) - (3456*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/
      (w1^9*w2) - (673664*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^9*w2) - 
     (23328*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^5)/(w1^7*w2) - (300832*myq1^2*myq2^5*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^7*w2) + 
     (19872*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^4*(1 + x^2)^5)/(w1^7*w2) - (3024*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/
      (w1^7*w2) - (198528*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^7*w2) - 
     (3564*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^5)/(w1^5*w2) - (104172*myq1^2*myq2^5*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^5*w2) + 
     (3240*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^4*(1 + x^2)^5)/(w1^5*w2) - (216*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/
      (w1^5*w2) - (25032*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^5*w2) - 
     (162*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^5)/(w1^3*w2) - (14754*myq1^2*myq2^5*(-1 + w1^(-2))^10*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/(w1^3*w2) + 
     (162*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*
       x^4*(1 + x^2)^5)/(w1^3*w2) - (1094*myq1^2*(myq2^2)^(3/2)*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4*(1 + x^2)^5)/
      (w1^3*w2) - (676*myq1^2*myq2^5*(-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^5)/(w1*w2) - (6912*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^6)/w1^12 + 
     (1728*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^6)/w1^10 - (1152*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^6)/w1^10 - 
     (6912*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^6)/w1^10 + (864*myq1^5*myq2*Sqrt[myq2^2]*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^6)/w1^8 - 
     (864*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^6)/w1^8 - (2160*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^6)/w1^8 + 
     (108*myq1^5*myq2*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^6)/w1^6 - (216*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^6)/w1^6 - 
     (216*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^6)/w1^6 - (18*myq1^3*myq2^3*Sqrt[myq2^2]*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*(1 + x^2)^6)/w1^4 - 
     (595*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^13*(-1 + w2^(-2))*x^3*
       (1 + x^2)^6)/w2^2 - (235008*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^12*w2^2) - 
     (981504*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
       (1 + x^2)^6)/(w1^12*w2^2) - (442368*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^12*w2^2) + 
     (76032*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*
       (1 + x^2)^6)/(w1^10*w2^2) + (490752*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^10*w2^2) - 
     (268992*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^3*(1 + x^2)^6)/(w1^10*w2^2) + (482880*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^10*w2^2) + 
     (38016*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^10*w2^2) + 
     (73728*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^3*(1 + x^2)^6)/(w1^10*w2^2) - (415488*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/
      (w1^10*w2^2) + (66528*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^8*w2^2) + 
     (40800*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*
       (1 + x^2)^6)/(w1^8*w2^2) - (112752*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^8*w2^2) + 
     (909072*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^3*(1 + x^2)^6)/(w1^8*w2^2) + (13824*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/
      (w1^8*w2^2) + (155040*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^8*w2^2) - 
     (317536*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^8*w2^2) + 
     (24624*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*
       (1 + x^2)^6)/(w1^6*w2^2) - (227920*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^6*w2^2) - 
     (17892*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^3*(1 + x^2)^6)/(w1^6*w2^2) + (316764*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^6*w2^2) + 
     (1080*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^6*w2^2) + 
     (34536*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^3*(1 + x^2)^6)/(w1^6*w2^2) - (90408*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/
      (w1^6*w2^2) + (3942*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^4*w2^2) - 
     (97146*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*
       (1 + x^2)^6)/(w1^4*w2^2) - (846*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^4*w2^2) + 
     (40098*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*
       (1 + x^2)^6)/(w1^4*w2^2) + (1824*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^4*w2^2) - 
     (11256*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^4*w2^2) + 
     (189*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^3*
       (1 + x^2)^6)/(w1^2*w2^2) - (13701*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^11*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/(w1^2*w2^2) + 
     (1620*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^3*
       (1 + x^2)^6)/(w1^2*w2^2) - (502*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^3*(1 + x^2)^6)/
      (w1^2*w2^2) + (331776*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*x^2*
       (1 + x^2)^7)/(w1^13*w2^3) - (117504*myq1^2*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*x^2*(1 + x^2)^7)/(w1^11*w2^3) + 
     (412416*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*
       (1 + x^2)^7)/(w1^11*w2^3) - (2615552*(myq2^2)^(3/2)*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^7)/(w1^11*w2^3) + 
     (490752*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*x^2*(1 + x^2)^7)/
      (w1^11*w2^3) - (103392*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       x^2*(1 + x^2)^7)/(w1^9*w2^3) + (183168*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*(1 + x^2)^7)/(w1^9*w2^3) - 
     (2407680*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*
       (1 + x^2)^7)/(w1^9*w2^3) - (333728*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^4*x^2*(1 + x^2)^7)/(w1^9*w2^3) - 
     (41472*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*x^2*(1 + x^2)^7)/
      (w1^7*w2^3) + (27936*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*x^2*(1 + x^2)^7)/(w1^7*w2^3) - 
     (749424*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*
       (1 + x^2)^7)/(w1^7*w2^3) - (596960*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^6*x^2*(1 + x^2)^7)/(w1^7*w2^3) - 
     (6840*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*x^2*(1 + x^2)^7)/
      (w1^5*w2^3) + (1224*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^8*x^2*(1 + x^2)^7)/(w1^5*w2^3) - 
     (89624*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*
       (1 + x^2)^7)/(w1^5*w2^3) - (220404*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^8*x^2*(1 + x^2)^7)/(w1^5*w2^3) - 
     (342*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^10*x^2*(1 + x^2)^7)/
      (w1^3*w2^3) - (3240*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^10*x^2*(1 + x^2)^7)/(w1^3*w2^3) - 
     (29480*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*x^2*(1 + x^2)^7)/
      (w1^3*w2^3) - (1190*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^12*x^2*
       (1 + x^2)^7)/(w1*w2^3) - (3456*myq1^2*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/(w1^11*w2) - 
     (1728*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/(w1^11*w2) + 
     (78080*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/(w1^11*w2) + 
     (3888*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^7)/(w1^9*w2) + (27952*myq1^2*myq2^5*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/(w1^9*w2) - 
     (4320*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
       x^2*(1 + x^2)^7)/(w1^9*w2) + (432*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/
      (w1^9*w2) + (55680*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/(w1^9*w2) + 
     (1620*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^7)/(w1^7*w2) + (24468*myq1^2*myq2^5*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/(w1^7*w2) - 
     (1512*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^2*(1 + x^2)^7)/(w1^7*w2) + (216*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/
      (w1^7*w2) + (13416*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/(w1^7*w2) + 
     (162*myq1^3*Sqrt[myq1^2]*myq2^3*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^7)/(w1^5*w2) + (7074*myq1^2*myq2^5*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/(w1^5*w2) - 
     (162*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^2*(1 + x^2)^7)/(w1^5*w2) + (1094*myq1^2*(myq2^2)^(3/2)*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*(1 + x^2)^7)/
      (w1^5*w2) + (676*myq1^2*myq2^5*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^7)/(w1^3*w2) + (19008*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^12*w2^2) + 
     (77760*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^12*w2^2) + (50112*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^12*w2^2) - 
     (6048*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^10*w2^2) - (38880*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^10*w2^2) + 
     (20376*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^10*w2^2) - (50568*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^10*w2^2) - 
     (2592*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^10*w2^2) - 
     (1104*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^10*w2^2) + (40048*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^8)/
      (w1^10*w2^2) - (4752*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^8*w2^2) + 
     (2080*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^8*w2^2) + (7560*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^8*w2^2) - 
     (72120*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^8*w2^2) - (648*(myq1^2)^(3/2)*myq2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^8)/
      (w1^8*w2^2) - (10704*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^8*w2^2) + 
     (27300*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^8*w2^2) - 
     (1566*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^6*w2^2) + (19506*myq1*myq2^5*Sqrt[myq2^2]*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^6*w2^2) + 
     (846*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^6*w2^2) - (20202*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^6*w2^2) - 
     (1824*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^6*w2^2) + (6330*myq1*myq2^3*Sqrt[myq2^2]*
       (-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^8)/
      (w1^6*w2^2) - (189*myq1^3*myq2^3*Sqrt[myq2^2]*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^4*w2^2) + 
     (6519*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^4*w2^2) - (1620*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^4*w2^2) + 
     (502*myq1*myq2^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x*(1 + x^2)^8)/(w1^4*w2^2) + 
     (595*myq1*myq2^5*Sqrt[myq2^2]*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x*
       (1 + x^2)^8)/(w1^2*w2^2) - (27648*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(1 + x^2)^9)/(w1^13*w2^3) + 
     (9504*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(1 + x^2)^9)/
      (w1^11*w2^3) - (33120*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(1 + x^2)^9)/(w1^11*w2^3) + 
     (196608*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + x^2)^9)/
      (w1^11*w2^3) - (38880*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
       (1 + x^2)^9)/(w1^11*w2^3) + (8244*myq1^2*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(1 + x^2)^9)/(w1^9*w2^3) - 
     (12528*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*
       (1 + x^2)^9)/(w1^9*w2^3) + (162384*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(1 + x^2)^9)/(w1^9*w2^3) + 
     (29540*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*(1 + x^2)^9)/
      (w1^9*w2^3) + (2970*myq1^2*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (1 + x^2)^9)/(w1^7*w2^3) - (1224*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(1 + x^2)^9)/(w1^7*w2^3) + 
     (41808*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(1 + x^2)^9)/
      (w1^7*w2^3) + (43818*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
       (1 + x^2)^9)/(w1^7*w2^3) + (342*myq1^2*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*(1 + x^2)^9)/(w1^5*w2^3) + 
     (3240*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*(1 + x^2)^9)/
      (w1^5*w2^3) + (13362*myq2^5*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
       (1 + x^2)^9)/(w1^5*w2^3) + (1190*myq2^5*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^10*(1 + x^2)^9)/(w1^3*w2^3)))/
   ((myq2^2)^(5/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + w1^(-2))^6*x^3*
    (-1 + x^2)^4*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
  ((I/128)*w1^2*w2^3*((-16*myq1^19*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3)/
      (w1^8*w2^2) + (myq1*myq2^19*(-3 + 3/w1^6 - 17/w1^4 + 17/w1^2)*
       (-1 + w2^(-2))*x^3)/(w1^6*w2^2) - 
     (2*myq1^3*myq2^17*(-4 + 4/w1^10 - 27/w1^8 + 27/w1^6 - 27/w1^4 + 27/w1^2)*
       (-1 + w2^(-2))*x^3)/(w1^4*w2^2) + (16*myq1^20*x^2*(1 + x^2))/
      (w1^9*w2^3) + (8*myq2^20*x^2*(1 + x^2))/(w1^9*w2^3) - 
     (myq1^2*myq2^18*(1 + w1^(-8) + 18/w1^6 + 42/w1^4 + 18/w1^2)*x^2*
       (1 + x^2))/(w1^5*w2^3) - (8*myq1^18*myq2^2*(1 + x^2)*
       (1 + 4*x^2 + x^4 - (2*(1 - 5*x^2 + x^4))/w1^2 + 
        (1 + 4*x^2 + x^4)/w1^4))/(w1^7*w2^3) + 
     (2*myq1^4*myq2^16*(1 + x^2)*(x^2 + x^2/w1^12 + (-20 + 94*x^2 - 20*x^4)/
         w1^6 - (2*(1 - 6*x^2 + x^4))/w1^10 - (2*(1 - 6*x^2 + x^4))/w1^2 + 
        (4*(3 + 8*x^2 + 3*x^4))/w1^8 + (4*(3 + 8*x^2 + 3*x^4))/w1^4))/
      (w1^3*w2^3) + (4*myq1^17*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (6 + 16*x^2 + 6*x^4 + (2*(3 + 8*x^2 + 3*x^4))/w1^4 - 
        (12 + 7*x^2 + 12*x^4)/w1^2))/(w1^6*w2^2) + 
     (myq1^5*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(7*x^2 + (7*x^2)/w1^12 + 
        (12 - 53*x^2 + 12*x^4)/w1^10 + (12 - 53*x^2 + 12*x^4)/w1^2 + 
        (4*(22 - 3*x^2 + 22*x^4))/w1^6 - (2*(28 + 33*x^2 + 28*x^4))/w1^8 - 
        (2*(28 + 33*x^2 + 28*x^4))/w1^4))/(w1^2*w2^2) - 
     myq1^9*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((4 + 4/w2^4 + 19/w2^2)*x^2 + ((4 + 4/w2^4 + 19/w2^2)*x^2)/w1^16 - 
       (2*(3 - 98*x^2 + 3*x^4))/(w1^12*w2^2) - (2*(3 - 98*x^2 + 3*x^4))/
        (w1^4*w2^2) + (2*(4*x^2 + (4*x^2)/w2^4 + (5*(2 - 19*x^2 + 2*x^4))/
           w2^2))/w1^10 + (2*(4*x^2 + (4*x^2)/w2^4 + (5*(2 - 19*x^2 + 2*x^4))/
           w2^2))/w1^6 + (4*x^2 + (4*x^2)/w2^4 - (4 + 39*x^2 + 4*x^4)/w2^2)/
        w1^14 + (4*x^2 + (4*x^2)/w2^4 - (4 + 39*x^2 + 4*x^4)/w2^2)/w1^2 - 
       (4*(8*x^2 + (8*x^2)/w2^4 + (5 - 98*x^2 + 5*x^4)/w2^2))/w1^8) + 
     (2*myq1^16*myq2^4*(1 + x^2)*(-4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*
         x^2 - (4*(3 + 3/w1^4 - 2/w1^2)*(-1 + w1^(-2))^2*x^2)/w2^4 + 
        (5 + 28*x^2 + 5*x^4 + (5 + 28*x^2 + 5*x^4)/w1^8 + 
          (8 + 39*x^2 + 8*x^4)/w1^6 + (8 + 39*x^2 + 8*x^4)/w1^2 - 
          (2*(13 - 79*x^2 + 13*x^4))/w1^4)/w2^2))/(w1^5*w2) + 
     (2*myq1^15*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (4*(-1 + w1^(-4))^2*x^2 + (4*(-1 + w1^(-4))^2*x^2)/w2^4 + 
        (-15 - 32*x^2 - 15*x^4 + (4 - 38*x^2 + 4*x^4)/w1^6 + 
          (4 - 38*x^2 + 4*x^4)/w1^2 + (2*(11 + 9*x^2 + 11*x^4))/w1^4 - 
          (15 + 32*x^2 + 15*x^4)/w1^8)/w2^2))/w1^4 - 
     (myq1^10*myq2^10*(1 + x^2)*((-2*(3 + 3/w2^4 + 5/w2^2)*x^2)/w1^14 - 
        (2*(3 + 3/w2^4 + 5/w2^2)*x^2)/w1^2 + (11*x^2)/w2^2 + 
        (11*x^2)/(w1^16*w2^2) + (2*(79*x^2 + (79*x^2)/w2^4 - 
           (4*(1 - 26*x^2 + x^4))/w2^2))/w1^10 + 
        (2*(79*x^2 + (79*x^2)/w2^4 - (4*(1 - 26*x^2 + x^4))/w2^2))/w1^6 + 
        (-112*x^2 - (112*x^2)/w2^4 + (9*(8 + 59*x^2 + 8*x^4))/w2^2)/w1^12 + 
        (-112*x^2 - (112*x^2)/w2^4 + (9*(8 + 59*x^2 + 8*x^4))/w2^2)/w1^4 - 
        (8*(10*x^2 + (10*x^2)/w2^4 + (16 - 123*x^2 + 16*x^4)/w2^2))/w1^8))/
      (w1*w2) - (myq1^6*myq2^14*(1 + x^2)*(x^2/w2^2 + x^2/(w1^16*w2^2) + 
        (2*(6*x^2 + (6*x^2)/w2^4 + (-2 + 5*x^2 - 2*x^4)/w2^2))/w1^14 + 
        (2*(6*x^2 + (6*x^2)/w2^4 + (-2 + 5*x^2 - 2*x^4)/w2^2))/w1^2 - 
        (8*(3*x^2 + (3*x^2)/w2^4 + (2*(5 - 4*x^2 + 5*x^4))/w2^2))/w1^8 + 
        (4*(12*x^2 + (12*x^2)/w2^4 + (7 + 106*x^2 + 7*x^4)/w2^2))/w1^10 + 
        (4*(12*x^2 + (12*x^2)/w2^4 + (7 + 106*x^2 + 7*x^4)/w2^2))/w1^6 + 
        (-48*x^2 - (48*x^2)/w2^4 + (16 + 45*x^2 + 16*x^4)/w2^2)/w1^12 + 
        (-48*x^2 - (48*x^2)/w2^4 + (16 + 45*x^2 + 16*x^4)/w2^2)/w1^4))/
      (w1*w2) + 2*myq1^11*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*(1 + w2^(-4))*x^2 + (2*(1 + w2^(-4))*x^2)/w1^16 - 
       (2*(17 + 106*x^2 + 17*x^4))/(w1^8*w2^2) + 
       (5*x^2 + (5*x^2)/w2^4 + (-2 + 17*x^2 - 2*x^4)/w2^2)/w1^14 + 
       (5*x^2 + (5*x^2)/w2^4 + (-2 + 17*x^2 - 2*x^4)/w2^2)/w1^2 + 
       (4*x^2 + (4*x^2)/w2^4 - (3*(9 + 34*x^2 + 9*x^4))/w2^2)/w1^12 + 
       (4*x^2 + (4*x^2)/w2^4 - (3*(9 + 34*x^2 + 9*x^4))/w2^2)/w1^4 + 
       (-11*x^2 - (11*x^2)/w2^4 + (2*(23 + 99*x^2 + 23*x^4))/w2^2)/w1^10 + 
       (-11*x^2 - (11*x^2)/w2^4 + (2*(23 + 99*x^2 + 23*x^4))/w2^2)/w1^6) + 
     (2*myq1^12*myq2^8*(1 + x^2)*(-2*(3 + 3/w2^4 - 4/w2^2)*x^2 - 
        (2*(3 + 3/w2^4 - 4/w2^2)*x^2)/w1^16 + (44*x^2 + (44*x^2)/w2^4 + 
          (-96 + 38*x^2 - 96*x^4)/w2^2)/w1^8 + 
        (2*(4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^14 + 
        (2*(4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^2 + 
        (-40*x^2 - (40*x^2)/w2^4 + (20 + 98*x^2 + 20*x^4)/w2^2)/w1^12 + 
        (-40*x^2 - (40*x^2)/w2^4 + (20 + 98*x^2 + 20*x^4)/w2^2)/w1^4 + 
        (16*x^2 + (16*x^2)/w2^4 + (24 + 421*x^2 + 24*x^4)/w2^2)/w1^10 + 
        (16*x^2 + (16*x^2)/w2^4 + (24 + 421*x^2 + 24*x^4)/w2^2)/w1^6))/
      (w1*w2) + (2*myq1^8*myq2^12*(1 + x^2)*(2*(3 + 3/w2^4 - w2^(-2))*x^2 + 
        (2*(3 + 3/w2^4 - w2^(-2))*x^2)/w1^16 + 
        (2*(58*x^2 + (58*x^2)/w2^4 + (-17 + 99*x^2 - 17*x^4)/w2^2))/w1^8 - 
        (4*(16*x^2 + (16*x^2)/w2^4 + (3 - 61*x^2 + 3*x^4)/w2^2))/w1^10 - 
        (4*(16*x^2 + (16*x^2)/w2^4 + (3 - 61*x^2 + 3*x^4)/w2^2))/w1^6 - 
        (24*x^2 + (24*x^2)/w2^4 + (4 - 17*x^2 + 4*x^4)/w2^2)/w1^14 - 
        (24*x^2 + (24*x^2)/w2^4 + (4 - 17*x^2 + 4*x^4)/w2^2)/w1^2 + 
        (24*x^2 + (24*x^2)/w2^4 + (33 + 118*x^2 + 33*x^4)/w2^2)/w1^12 + 
        (24*x^2 + (24*x^2)/w2^4 + (33 + 118*x^2 + 33*x^4)/w2^2)/w1^4))/
      (w1*w2) - (myq1^13*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (2*(-1 + w1^(-2))^2*(5 + 5/w1^8 + 14/w1^6 + 20/w1^4 + 14/w1^2)*x^2 + 
        (2*(-1 + w1^(-2))^2*(5 + 5/w1^8 + 14/w1^6 + 20/w1^4 + 14/w1^2)*x^2)/
         w2^4 - (12*(1 + x^2)^2 + (12*(1 + x^2)^2)/w1^12 + 
          (14 + 33*x^2 + 14*x^4)/w1^10 + (14 + 33*x^2 + 14*x^4)/w1^2 - 
          (4*(31 + 59*x^2 + 31*x^4))/w1^6 + (36 + 187*x^2 + 36*x^4)/w1^8 + 
          (36 + 187*x^2 + 36*x^4)/w1^4)/w2^2))/w1^2 - 
     2*myq1^7*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2/w2^2 + x^2/(w1^16*w2^2) - (2*(13 + 8*x^2 + 13*x^4))/(w1^12*w2^2) - 
       (2*(13 + 8*x^2 + 13*x^4))/(w1^4*w2^2) - 
       (2*(x^2 + x^2/w2^4 + (-3 + 10*x^2 - 3*x^4)/w2^2))/w1^14 - 
       (2*(x^2 + x^2/w2^4 + (-3 + 10*x^2 - 3*x^4)/w2^2))/w1^2 - 
       (4*(x^2 + x^2/w2^4 + (11 + x^2 + 11*x^4)/w2^2))/w1^8 + 
       (4*x^2 + (4*x^2)/w2^4 + (42 - 68*x^2 + 42*x^4)/w2^2)/w1^10 + 
       (4*x^2 + (4*x^2)/w2^4 + (42 - 68*x^2 + 42*x^4)/w2^2)/w1^6) - 
     (myq1^14*myq2^6*(1 + x^2)*(-2*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 2/w1^6 + 
          48/w1^4 + 2/w1^2)*x^2 - (2*(-1 + w1^(-2))^2*(15 + 15/w1^8 + 
           2/w1^6 + 48/w1^4 + 2/w1^2)*x^2)/w2^4 + 
        (4*(1 + 12*x^2 + x^4) + (4*(1 + 12*x^2 + x^4))/w1^12 + 
          (24 + 31*x^2 + 24*x^4)/w1^10 + (24 + 31*x^2 + 24*x^4)/w1^2 + 
          (36 + 550*x^2 + 36*x^4)/w1^8 + (36 + 550*x^2 + 36*x^4)/w1^4 - 
          (2*(64 - 75*x^2 + 64*x^4))/w1^6)/w2^2))/(w1^3*w2)))/
   (myq1^2*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
    (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) + 
  ((I/48)*w1^2*w2^3*((myq2^16*(-1 + w1^(-6) - 11/w1^4 + 11/w1^2)*x^2*
       (1 + x^2))/(w1^5*w2^3) + (4*myq1^16*(-1 + w1^(-2))*
       (3 + x^2 + x^4 + 3*x^6))/(w1^7*w2^3) - 
     (4*myq1^15*myq2*(-1 + w2^(-2))*x*(9 + 10*x^2 + 9*x^4 - 
        (2*(7 + 6*x^2 + 7*x^4))/w1^2 + (9 + 10*x^2 + 9*x^4)/w1^4))/
      (w1^6*w2^2) - (myq1*myq2^15*(-1 + w2^(-2))*x*(x^2 + x^2/w1^8 + 
        (4 + 6*x^2 + 4*x^4)/w1^6 + (4 + 6*x^2 + 4*x^4)/w1^2 - 
        (2*(12 + 23*x^2 + 12*x^4))/w1^4))/(w1^4*w2^2) - 
     (2*myq1^2*myq2^14*(-1 + w1^(-2))*(1 + x^2)*(x^2/w2^2 + x^2/(w1^8*w2^2) - 
        (4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2)/w1^6 - 
        (4*x^2 + (4*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2)/w1^2 + 
        (2*(4*x^2 + (4*x^2)/w2^4 + (5 - 8*x^2 + 5*x^4)/w2^2))/w1^4))/
      (w1^3*w2) + (myq1^4*myq2^12*(-1 + w1^(-2))*(1 + x^2)*
       (x^2/w2^2 + x^2/(w1^12*w2^2) - (2*(2*x^2 + (2*x^2)/w2^4 + 
           (2 + 7*x^2 + 2*x^4)/w2^2))/w1^10 - 
        (2*(2*x^2 + (2*x^2)/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^2 + 
        (-44*x^2 - (44*x^2)/w2^4 + (10*(6 + 11*x^2 + 6*x^4))/w2^2)/w1^6 + 
        (2*(2*x^2 + (2*x^2)/w2^4 + (8 - 43*x^2 + 8*x^4)/w2^2))/w1^8 + 
        (2*(2*x^2 + (2*x^2)/w2^4 + (8 - 43*x^2 + 8*x^4)/w2^2))/w1^4))/
      (w1*w2) - (4*myq1^14*myq2^2*(-1 + w1^(-2))*(1 + x^2)*
       (-3*(3 + 3/w1^4 - 2/w1^2)*x^2 - (3*(3 + 3/w1^4 - 2/w1^2)*x^2)/w2^4 + 
        (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w1^4 + (13 - 4*x^2 + 13*x^4)/
           w1^2)/w2^2))/(w1^5*w2) - (2*myq1^13*myq2^3*(-1 + w2^(-2))*x*
       (2*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2 + 
        (2*(-1 + w1^(-2))^2*(3 + 3/w1^4 + 2/w1^2)*x^2)/w2^4 - 
        (24 + 22*x^2 + 24*x^4 - (2*(2 + 33*x^2 + 2*x^4))/w1^4 + 
          (6 + 67*x^2 + 6*x^4)/w1^6 + (6 + 67*x^2 + 6*x^4)/w1^2 + 
          (24 + 22*x^2 + 24*x^4)/w1^8)/w2^2))/w1^4 + 
     (myq1^11*myq2^5*(-1 + w2^(-2))*x*(4*(-1 + w1^(-2))^2*
         (4 + 4/w1^8 + 2/w1^6 + 15/w1^4 + 2/w1^2)*x^2 + 
        (4*(-1 + w1^(-2))^2*(4 + 4/w1^8 + 2/w1^6 + 15/w1^4 + 2/w1^2)*x^2)/
         w2^4 - ((-56 + 58*x^2 - 56*x^4)/w1^6 + 12*(2 + x^2 + 2*x^4) + 
          (12*(2 + x^2 + 2*x^4))/w1^12 + (32 + 139*x^2 + 32*x^4)/w1^10 + 
          (32 + 139*x^2 + 32*x^4)/w1^2 + (4*(35 + 39*x^2 + 35*x^4))/w1^8 + 
          (4*(35 + 39*x^2 + 35*x^4))/w1^4)/w2^2))/w1^2 + 
     (myq1^3*myq2^13*(-1 + w2^(-2))*x*((2*x^2)/w2^2 + (2*x^2)/(w1^12*w2^2) + 
        (2*(8*x^2 + (8*x^2)/w2^4 + (2 - x^2 + 2*x^4)/w2^2))/w1^8 + 
        (2*(8*x^2 + (8*x^2)/w2^4 + (2 - x^2 + 2*x^4)/w2^2))/w1^4 - 
        (4*x^2 + (4*x^2)/w2^4 + (4 - x^2 + 4*x^4)/w2^2)/w1^10 - 
        (4*x^2 + (4*x^2)/w2^4 + (4 - x^2 + 4*x^4)/w2^2)/w1^2 - 
        (2*(12*x^2 + (12*x^2)/w2^4 + (56 + 113*x^2 + 56*x^4)/w2^2))/w1^6))/
      w1^2 + (2*myq1^10*myq2^6*(-1 + w1^(-2))*(1 + x^2)*
       (12*(1 + w2^(-4) - w2^(-2))*x^2 + (12*(1 + w2^(-4) - w2^(-2))*x^2)/
         w1^12 + (2*x^2 + (2*x^2)/w2^4 - (5*(2 - 3*x^2 + 2*x^4))/w2^2)/
         w1^10 + (2*x^2 + (2*x^2)/w2^4 - (5*(2 - 3*x^2 + 2*x^4))/w2^2)/w1^2 + 
        (76*x^2 + (76*x^2)/w2^4 - (38 + 73*x^2 + 38*x^4)/w2^2)/w1^8 + 
        (76*x^2 + (76*x^2)/w2^4 - (38 + 73*x^2 + 38*x^4)/w2^2)/w1^4 + 
        (2*(26*x^2 + (26*x^2)/w2^4 - (57 + 80*x^2 + 57*x^4)/w2^2))/w1^6))/
      (w1*w2) - (2*myq1^6*myq2^10*(-1 + w1^(-2))*(1 + x^2)*
       ((2 + 2/w2^4 - 5/w2^2)*x^2 + ((2 + 2/w2^4 - 5/w2^2)*x^2)/w1^12 - 
        (2*(4*x^2 + (4*x^2)/w2^4 + (1 + 18*x^2 + x^4)/w2^2))/w1^10 - 
        (2*(4*x^2 + (4*x^2)/w2^4 + (1 + 18*x^2 + x^4)/w2^2))/w1^2 + 
        (-40*x^2 - (40*x^2)/w2^4 + (9*(4 + 9*x^2 + 4*x^4))/w2^2)/w1^8 + 
        (-40*x^2 - (40*x^2)/w2^4 + (9*(4 + 9*x^2 + 4*x^4))/w2^2)/w1^4 + 
        (-20*x^2 - (20*x^2)/w2^4 + (58 - 20*x^2 + 58*x^4)/w2^2)/w1^6))/
      (w1*w2) + (myq1^12*myq2^4*(-1 + w1^(-2))*(1 + x^2)*
       (-4*(12 + 12/w1^8 + 35/w1^4)*x^2 - (4*(12 + 12/w1^8 + 35/w1^4)*x^2)/
         w2^4 + (8 + 44*x^2 + 8*x^4 + (8 + 44*x^2 + 8*x^4)/w1^8 + 
          (3*(16 - 9*x^2 + 16*x^4))/w1^6 + (3*(16 - 9*x^2 + 16*x^4))/w1^2 + 
          (2*(70 + 131*x^2 + 70*x^4))/w1^4)/w2^2))/(w1^3*w2) + 
     myq1^5*myq2^11*(-1 + w2^(-2))*x*(-(x^2/w2^2) - x^2/(w1^16*w2^2) + 
       (4*(x^2 + x^2/w2^4 + (2*(1 + x^4))/w2^2))/w1^14 + 
       (4*(x^2 + x^2/w2^4 + (2*(1 + x^4))/w2^2))/w1^2 - 
       (2*(18*x^2 + (18*x^2)/w2^4 + (5*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^12 - 
       (2*(18*x^2 + (18*x^2)/w2^4 + (5*(2 + 3*x^2 + 2*x^4))/w2^2))/w1^4 + 
       (-80*x^2 - (80*x^2)/w2^4 + (2*(24 + 53*x^2 + 24*x^4))/w2^2)/w1^8 + 
       (2*(36*x^2 + (36*x^2)/w2^4 + (78 + 157*x^2 + 78*x^4)/w2^2))/w1^10 + 
       (2*(36*x^2 + (36*x^2)/w2^4 + (78 + 157*x^2 + 78*x^4)/w2^2))/w1^6) - 
     (myq1^8*myq2^8*(-1 + w1^(-2))*(1 + x^2)*((4 + 4/w2^4 + 19/w2^2)*x^2 + 
        ((4 + 4/w2^4 + 19/w2^2)*x^2)/w1^12 + 
        (2*(28*x^2 + (28*x^2)/w2^4 - (6 + 23*x^2 + 6*x^4)/w2^2))/w1^10 + 
        (2*(28*x^2 + (28*x^2)/w2^4 - (6 + 23*x^2 + 6*x^4)/w2^2))/w1^2 + 
        (6*(12*x^2 + (12*x^2)/w2^4 - (16 + 3*x^2 + 16*x^4)/w2^2))/w1^8 + 
        (6*(12*x^2 + (12*x^2)/w2^4 - (16 + 3*x^2 + 16*x^4)/w2^2))/w1^4 + 
        (2*(96*x^2 + (96*x^2)/w2^4 - (102 + 211*x^2 + 102*x^4)/w2^2))/w1^6))/
      (w1*w2) - myq1^9*myq2^7*(-1 + w2^(-2))*x*
      (8*(1 + w2^(-4) + w2^(-2))*x^2 + (8*(1 + w2^(-4) + w2^(-2))*x^2)/
        w1^16 - (4*(3*x^2 + (3*x^2)/w2^4 + (2*(3 + 8*x^2 + 3*x^4))/w2^2))/
        w1^14 - (4*(3*x^2 + (3*x^2)/w2^4 + (2*(3 + 8*x^2 + 3*x^4))/w2^2))/
        w1^2 - (2*(68*x^2 + (68*x^2)/w2^4 + (5*(6 + 23*x^2 + 6*x^4))/w2^2))/
        w1^10 - (2*(68*x^2 + (68*x^2)/w2^4 + (5*(6 + 23*x^2 + 6*x^4))/w2^2))/
        w1^6 + (68*x^2 + (68*x^2)/w2^4 - (84 + 95*x^2 + 84*x^4)/w2^2)/w1^12 + 
       (68*x^2 + (68*x^2)/w2^4 - (84 + 95*x^2 + 84*x^4)/w2^2)/w1^4 + 
       (2*(72*x^2 + (72*x^2)/w2^4 - (112 + 179*x^2 + 112*x^4)/w2^2))/w1^8) + 
     myq1^7*myq2^9*(-1 + w2^(-2))*x*((5*x^2)/w2^2 + (5*x^2)/(w1^16*w2^2) + 
       (28*x^2 + (28*x^2)/w2^4 - (2*(4 + 3*x^2 + 4*x^4))/w2^2)/w1^14 + 
       (28*x^2 + (28*x^2)/w2^4 - (2*(4 + 3*x^2 + 4*x^4))/w2^2)/w1^2 + 
       (2*(60*x^2 + (60*x^2)/w2^4 - (26 + 37*x^2 + 26*x^4)/w2^2))/w1^10 + 
       (2*(60*x^2 + (60*x^2)/w2^4 - (26 + 37*x^2 + 26*x^4)/w2^2))/w1^6 - 
       (2*(32*x^2 + (32*x^2)/w2^4 + (38 + 81*x^2 + 38*x^4)/w2^2))/w1^12 - 
       (2*(32*x^2 + (32*x^2)/w2^4 + (38 + 81*x^2 + 38*x^4)/w2^2))/w1^4 - 
       (2*(84*x^2 + (84*x^2)/w2^4 + (144 + 323*x^2 + 144*x^4)/w2^2))/w1^8)))/
   (myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
      myq2^4/w1^2)^3*x^3) - 
  ((I/1152)*w1^4*w2^2*((-2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (197 + 172*x^2 + 197*x^4))/(w1^4*w2) + 
     (276*myq1^6*(1 + x^2 + x^4 + x^6))/(w1^5*w2^2) + 
     (myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(23 + 4*x^2 + 23*x^4 + 
        (11 - 212*x^2 + 11*x^4)/w1^6 + (11 - 212*x^2 + 11*x^4)/w1^2 - 
        (6*(21 + 4*x^2 + 21*x^4))/w1^4 + (23 + 4*x^2 + 23*x^4)/w1^8))/w2 + 
     (myq2^6*(1 + x^2)*(46 + 56*x^2 + 46*x^4 + (9*(1 + 16*x^2 + x^4))/w1^6 + 
        (9*(1 + 16*x^2 + x^4))/w1^2 + (46 + 56*x^2 + 46*x^4)/w1^8 - 
        (2*(193 + 296*x^2 + 193*x^4))/w1^4))/(w1*w2^2) + 
     (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(77 - 20*x^2 + 77*x^4 + 
        (77 - 20*x^2 + 77*x^4)/w1^4 + (298 + 824*x^2 + 298*x^4)/w1^2))/
      (w1^2*w2) - (myq1^2*myq2^4*(1 + x^2)*
       ((-1 + w1^(-2))^2*(47 + 47/w1^4 + 58/w1^2)*x^2 + 
        ((-1 + w1^(-2))^2*(47 + 47/w1^4 + 58/w1^2)*x^2)/w2^4 + 
        (2*(23 - 19*x^2 + 23*x^4 + (23 - 19*x^2 + 23*x^4)/w1^8 + 
           (23 + 316*x^2 + 23*x^4)/w1^6 + (23 + 316*x^2 + 23*x^4)/w1^2 - 
           (2*(253 + 393*x^2 + 253*x^4))/w1^4))/w2^2))/w1 + 
     (myq1^4*myq2^2*(1 + x^2)*(128*(-1 + w1^(-2))^2*x^2 + 
        (128*(-1 + w1^(-2))^2*x^2)/w2^4 + (37 + 160*x^2 + 37*x^4 + 
          (37 + 160*x^2 + 37*x^4)/w1^4 - (2*(451 + 256*x^2 + 451*x^4))/w1^2)/
         w2^2))/w1^3))/(myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^3) + 
  ((I/384)*w1^4*w2^3*((-12*myq1^18*(-1 + w1^(-2))*(1 + w1^(-2))^4*
       (1 + w2^(-4) - 6/w2^2)*x^2*(1 + x^2))/(w1^11*w2) + 
     (myq1*myq2^17*(-1 + w2^(-2))*x*(2 + x^2 + 2*x^4 + 
        (2 + x^2 + 2*x^4)/w1^20 - (208*(4 + 5*x^2 + 4*x^4))/w1^10 - 
        (3*(4 + 81*x^2 + 4*x^4))/w1^16 - (3*(4 + 81*x^2 + 4*x^4))/w1^4 - 
        (4*(9 + 32*x^2 + 9*x^4))/w1^18 - (4*(9 + 32*x^2 + 9*x^4))/w1^2 - 
        (4*(45 + 154*x^2 + 45*x^4))/w1^14 - (4*(45 + 154*x^2 + 45*x^4))/
         w1^6 - (2*(191 + 271*x^2 + 191*x^4))/w1^12 - 
        (2*(191 + 271*x^2 + 191*x^4))/w1^8))/(w1^6*w2^2) + 
     (myq2^18*(-1 + w1^(-2))*(1 + x^2)*(4 - 9*x^2 + 4*x^4 - 
        (164*(1 + 3*x^2 + x^4))/w1^12 - (164*(1 + 3*x^2 + x^4))/w1^4 + 
        (14*(3 + 4*x^2 + 3*x^4))/w1^14 + (14*(3 + 4*x^2 + 3*x^4))/w1^2 + 
        (4 - 9*x^2 + 4*x^4)/w1^16 - (2*(369 + 788*x^2 + 369*x^4))/w1^10 - 
        (2*(369 + 788*x^2 + 369*x^4))/w1^6 - (2*(776 + 1499*x^2 + 776*x^4))/
         w1^8))/(w1^7*w2^3) - (6*myq1^17*myq2*(1 + w1^(-2))^2*(-1 + w2^(-2))*
       x*((-1 + w1^(-4))^2*x^2 + ((-1 + w1^(-4))^2*x^2)/w2^4 - 
        (19 + 20*x^2 + 19*x^4 + (70*(1 + x^2)^2)/w1^6 + (70*(1 + x^2)^2)/
           w1^2 + (6*(13 + 32*x^2 + 13*x^4))/w1^4 + (19 + 20*x^2 + 19*x^4)/
           w1^8)/w2^2))/w1^10 - (2*myq1^16*myq2^2*(-1 + w1^(-2))*
       (1 + w1^(-2))^2*(1 + x^2)*((91 + 91/w1^8 + 304/w1^6 + 498/w1^4 + 
          304/w1^2)*x^2 + ((91 + 91/w1^8 + 304/w1^6 + 498/w1^4 + 304/w1^2)*
          x^2)/w2^4 + (4*(2*(9 + x^2 + 9*x^4) + (2*(9 + x^2 + 9*x^4))/w1^8 + 
           (6*(13 - 19*x^2 + 13*x^4))/w1^4 + (66 - 37*x^2 + 66*x^4)/w1^6 + 
           (66 - 37*x^2 + 66*x^4)/w1^2))/w2^2))/(w1^9*w2) + 
     (myq1^3*myq2^15*(-1 + w2^(-2))*x*(((-1 + w1^(-2))^2*(1 + w1^(-2))^4*
          (8 + 8/w1^8 + 17/w1^6 + 17/w1^2)*x^2)/w1^2 + 
        ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(8 + 8/w1^8 + 17/w1^6 + 17/w1^2)*
          x^2)/(w1^2*w2^4) + (-6 + 2*x^2 - 6*x^4 + (-6 + 2*x^2 - 6*x^4)/
           w1^24 + (3*(39 + 340*x^2 + 39*x^4))/w1^20 + 
          (3*(39 + 340*x^2 + 39*x^4))/w1^4 + (14*(51 + 89*x^2 + 51*x^4))/
           w1^16 + (14*(51 + 89*x^2 + 51*x^4))/w1^8 + 
          (128 + 451*x^2 + 128*x^4)/w1^22 + (128 + 451*x^2 + 128*x^4)/w1^2 + 
          (676 + 2395*x^2 + 676*x^4)/w1^18 + (676 + 2395*x^2 + 676*x^4)/
           w1^6 + (766 + 296*x^2 + 766*x^4)/w1^12 + 
          (2084 + 2930*x^2 + 2084*x^4)/w1^14 + (2084 + 2930*x^2 + 2084*x^4)/
           w1^10)/w2^2))/w1^4 - (2*myq1^2*myq2^16*(-1 + w1^(-2))*(1 + x^2)*
       ((2*(1 + w1^(-2))^2*(1 + w1^(-12) + 22/w1^10 - 15/w1^8 - 24/w1^6 - 
           15/w1^4 + 22/w1^2)*x^2)/w1^2 + (2*(1 + w1^(-2))^2*
          (1 + w1^(-12) + 22/w1^10 - 15/w1^8 - 24/w1^6 - 15/w1^4 + 22/w1^2)*
          x^2)/(w1^2*w2^4) + (6 - 11*x^2 + 6*x^4 + (6 - 11*x^2 + 6*x^4)/
           w1^20 + (63 + 93*x^2 + 63*x^4)/w1^18 + (63 + 93*x^2 + 63*x^4)/
           w1^2 - (6*(233 + 496*x^2 + 233*x^4))/w1^14 - 
          (6*(233 + 496*x^2 + 233*x^4))/w1^6 - (245 + 831*x^2 + 245*x^4)/
           w1^16 - (245 + 831*x^2 + 245*x^4)/w1^4 - 
          (14*(315 + 563*x^2 + 315*x^4))/w1^10 - (3901 + 7182*x^2 + 3901*x^4)/
           w1^12 - (3901 + 7182*x^2 + 3901*x^4)/w1^8)/w2^2))/(w1^5*w2) + 
     (myq1^5*myq2^13*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
       (((4 + 4/w1^12 - 11/w1^10 + 20/w1^8 - 44/w1^6 + 20/w1^4 - 11/w1^2)*
          (1 + w1^(-2))^4*x^2)/w1^2 + ((4 + 4/w1^12 - 11/w1^10 + 20/w1^8 - 
           44/w1^6 + 20/w1^4 - 11/w1^2)*(1 + w1^(-2))^4*x^2)/(w1^2*w2^4) + 
        (6 - 7*x^2 + 6*x^4 + (6 - 7*x^2 + 6*x^4)/w1^24 - 
          (4*(19 + 113*x^2 + 19*x^4))/w1^22 - (4*(19 + 113*x^2 + 19*x^4))/
           w1^2 - (38*(261 + 943*x^2 + 261*x^4))/w1^14 - 
          (38*(261 + 943*x^2 + 261*x^4))/w1^10 - 
          (17*(318 + 1229*x^2 + 318*x^4))/w1^16 - 
          (17*(318 + 1229*x^2 + 318*x^4))/w1^8 - (337 + 2418*x^2 + 337*x^4)/
           w1^20 - (337 + 2418*x^2 + 337*x^4)/w1^4 - 
          (2*(1097 + 4745*x^2 + 1097*x^4))/w1^18 - 
          (2*(1097 + 4745*x^2 + 1097*x^4))/w1^6 - 
          (2*(5191 + 19938*x^2 + 5191*x^4))/w1^12)/w2^2))/w1^2 - 
     (myq1^12*myq2^6*(-1 + w1^(-2))*(1 + x^2)*
       (2*(1 + w1^(-2))^2*(84 + 84/w1^16 + 102/w1^14 + 1225/w1^12 + 
          1726/w1^10 + 2694/w1^8 + 1726/w1^6 + 1225/w1^4 + 102/w1^2)*x^2 + 
        (2*(1 + w1^(-2))^2*(84 + 84/w1^16 + 102/w1^14 + 1225/w1^12 + 
           1726/w1^10 + 2694/w1^8 + 1726/w1^6 + 1225/w1^4 + 102/w1^2)*x^2)/
         w2^4 + (20*(8 + 5*x^2 + 8*x^4) + (20*(8 + 5*x^2 + 8*x^4))/w1^20 + 
          (78*(606 + 433*x^2 + 606*x^4))/w1^10 + 
          (10*(769 + 578*x^2 + 769*x^4))/w1^16 + 
          (10*(769 + 578*x^2 + 769*x^4))/w1^4 + (1610 + 1429*x^2 + 1610*x^4)/
           w1^18 + (1610 + 1429*x^2 + 1610*x^4)/w1^2 + 
          (10*(3979 + 2908*x^2 + 3979*x^4))/w1^12 + 
          (10*(3979 + 2908*x^2 + 3979*x^4))/w1^8 + 
          (4*(5299 + 3561*x^2 + 5299*x^4))/w1^14 + 
          (4*(5299 + 3561*x^2 + 5299*x^4))/w1^6)/w2^2))/(w1^5*w2) + 
     (myq1^15*myq2^3*(-1 + w2^(-2))*x*((-1 + w1^(-2))^2*(1 + w1^(-2))^4*
         (119 + 119/w1^4 + 184/w1^2)*x^2 + ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*
          (119 + 119/w1^4 + 184/w1^2)*x^2)/w2^4 + 
        (29 + 214*x^2 + 29*x^4 + (29 + 214*x^2 + 29*x^4)/w1^16 - 
          (4*(134 + 323*x^2 + 134*x^4))/w1^14 - (4*(134 + 323*x^2 + 134*x^4))/
           w1^2 - (4*(893 + 2058*x^2 + 893*x^4))/w1^12 - 
          (4*(893 + 2058*x^2 + 893*x^4))/w1^4 - 
          (4*(2396 + 4737*x^2 + 2396*x^4))/w1^10 - 
          (4*(2396 + 4737*x^2 + 2396*x^4))/w1^6 - 
          (2*(6817 + 12702*x^2 + 6817*x^4))/w1^8)/w2^2))/w1^8 + 
     (2*myq1^14*myq2^4*(-1 + w1^(-2))*(1 + x^2)*
       ((1 + w1^(-2))^2*(141 + 141/w1^12 + 452/w1^10 + 1429/w1^8 + 
          1708/w1^6 + 1429/w1^4 + 452/w1^2)*x^2 + 
        ((1 + w1^(-2))^2*(141 + 141/w1^12 + 452/w1^10 + 1429/w1^8 + 
           1708/w1^6 + 1429/w1^4 + 452/w1^2)*x^2)/w2^4 + 
        (5*(25 + 6*x^2 + 25*x^4) + (5*(25 + 6*x^2 + 25*x^4))/w1^16 + 
          (985 + 196*x^2 + 985*x^4)/w1^14 + (985 + 196*x^2 + 985*x^4)/w1^2 + 
          (2*(1627 + 52*x^2 + 1627*x^4))/w1^12 + 
          (2*(1627 + 52*x^2 + 1627*x^4))/w1^4 + (6251 - 620*x^2 + 6251*x^4)/
           w1^10 + (6251 - 620*x^2 + 6251*x^4)/w1^6 + 
          (7954 - 636*x^2 + 7954*x^4)/w1^8)/w2^2))/(w1^7*w2) - 
     (myq1^13*myq2^5*(-1 + w2^(-2))*x*((-1 + w1^(-2))^2*(1 + w1^(-2))^4*
         (213 + 213/w1^8 + 260/w1^6 + 292/w1^4 + 260/w1^2)*x^2 + 
        ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*(213 + 213/w1^8 + 260/w1^6 + 
           292/w1^4 + 260/w1^2)*x^2)/w2^4 + (235 + 638*x^2 + 235*x^4 + 
          (235 + 638*x^2 + 235*x^4)/w1^20 + (2*(442 + 675*x^2 + 442*x^4))/
           w1^18 + (2*(442 + 675*x^2 + 442*x^4))/w1^2 - 
          (1033 + 2834*x^2 + 1033*x^4)/w1^16 - (1033 + 2834*x^2 + 1033*x^4)/
           w1^4 - (4*(2779 + 5230*x^2 + 2779*x^4))/w1^14 - 
          (4*(2779 + 5230*x^2 + 2779*x^4))/w1^6 - 
          (4*(8800 + 18047*x^2 + 8800*x^4))/w1^10 - 
          (2*(14357 + 28414*x^2 + 14357*x^4))/w1^12 - 
          (2*(14357 + 28414*x^2 + 14357*x^4))/w1^8)/w2^2))/w1^6 - 
     myq1^7*myq2^11*(-1 + w2^(-2))*x*
      (((12 + 12/w1^16 - 31/w1^14 - 154/w1^10 - 88/w1^8 - 154/w1^6 - 31/w1^2)*
         (-1 + w1^(-2))^2*(1 + w1^(-2))^4*x^2)/w1^2 + 
       ((12 + 12/w1^16 - 31/w1^14 - 154/w1^10 - 88/w1^8 - 154/w1^6 - 31/w1^2)*
         (-1 + w1^(-2))^2*(1 + w1^(-2))^4*x^2)/(w1^2*w2^4) + 
       (2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w1^32 + (4 - 115*x^2 + 4*x^4)/
          w1^30 + (4 - 115*x^2 + 4*x^4)/w1^2 - (23*(5 + 38*x^2 + 5*x^4))/
          w1^28 - (23*(5 + 38*x^2 + 5*x^4))/w1^4 - 
         (3*(722 + 2763*x^2 + 722*x^4))/w1^22 - 
         (3*(722 + 2763*x^2 + 722*x^4))/w1^10 - (1534 + 4451*x^2 + 1534*x^4)/
          w1^26 - (1534 + 4451*x^2 + 1534*x^4)/w1^6 - 
         (2101 + 7242*x^2 + 2101*x^4)/w1^24 - (2101 + 7242*x^2 + 2101*x^4)/
          w1^8 + (3*(2389 + 5190*x^2 + 2389*x^4))/w1^20 + 
         (3*(2389 + 5190*x^2 + 2389*x^4))/w1^12 + 
         (13832 + 33127*x^2 + 13832*x^4)/w1^18 + 
         (13832 + 33127*x^2 + 13832*x^4)/w1^14 + 
         (27166 + 59244*x^2 + 27166*x^4)/w1^16)/w2^2) + 
     (myq1^11*myq2^7*(-1 + w2^(-2))*x*((-1 + w1^(-2))^2*(1 + w1^(-2))^4*
         (163 + 163/w1^12 + 160/w1^10 + 380/w1^8 + 376/w1^6 + 380/w1^4 + 
          160/w1^2)*x^2 + ((-1 + w1^(-2))^2*(1 + w1^(-2))^4*
          (163 + 163/w1^12 + 160/w1^10 + 380/w1^8 + 376/w1^6 + 380/w1^4 + 
           160/w1^2)*x^2)/w2^4 + (3*(71 + 178*x^2 + 71*x^4) + 
          (3*(71 + 178*x^2 + 71*x^4))/w1^24 + (1210 + 2363*x^2 + 1210*x^4)/
           w1^22 + (1210 + 2363*x^2 + 1210*x^4)/w1^2 - 
          (1426 + 133*x^2 + 1426*x^4)/w1^18 - (1426 + 133*x^2 + 1426*x^4)/
           w1^6 + (1741 + 4584*x^2 + 1741*x^4)/w1^20 + 
          (1741 + 4584*x^2 + 1741*x^4)/w1^4 - (18009 + 36806*x^2 + 18009*x^4)/
           w1^16 - (18009 + 36806*x^2 + 18009*x^4)/w1^8 - 
          (2*(20136 + 41603*x^2 + 20136*x^4))/w1^14 - 
          (2*(20136 + 41603*x^2 + 20136*x^4))/w1^10 - 
          (2*(29473 + 59368*x^2 + 29473*x^4))/w1^12)/w2^2))/w1^4 - 
     (myq1^4*myq2^14*(-1 + w1^(-2))*(1 + x^2)*
       ((2*(20 + 20/w1^16 - 96/w1^14 + 27/w1^12 - 220/w1^10 - 78/w1^8 - 
           220/w1^6 + 27/w1^4 - 96/w1^2)*(1 + w1^(-2))^2*x^2)/w1^2 + 
        (2*(20 + 20/w1^16 - 96/w1^14 + 27/w1^12 - 220/w1^10 - 78/w1^8 - 
           220/w1^6 + 27/w1^4 - 96/w1^2)*(1 + w1^(-2))^2*x^2)/(w1^2*w2^4) + 
        (-12 + 17*x^2 - 12*x^4 + (-12 + 17*x^2 - 12*x^4)/w1^24 - 
          (2*(55 + 128*x^2 + 55*x^4))/w1^22 - (2*(55 + 128*x^2 + 55*x^4))/
           w1^2 + (32*(117 + 242*x^2 + 117*x^4))/w1^18 + 
          (32*(117 + 242*x^2 + 117*x^4))/w1^6 + (494 + 1733*x^2 + 494*x^4)/
           w1^20 + (494 + 1733*x^2 + 494*x^4)/w1^4 + 
          (14128 + 26427*x^2 + 14128*x^4)/w1^16 + 
          (14128 + 26427*x^2 + 14128*x^4)/w1^8 + 
          (26198 + 47856*x^2 + 26198*x^4)/w1^14 + 
          (26198 + 47856*x^2 + 26198*x^4)/w1^10 + 
          (34764 + 62974*x^2 + 34764*x^4)/w1^12)/w2^2))/(w1^3*w2) + 
     (2*myq1^10*myq2^8*(-1 + w1^(-2))*(1 + x^2)*
       (-((1 + w1^(-2))^2*(5 + 5/w1^20 + 180/w1^18 - 489/w1^16 - 384/w1^14 - 
           1478/w1^12 - 636/w1^10 - 1478/w1^8 - 384/w1^6 - 489/w1^4 + 
           180/w1^2)*x^2) - ((1 + w1^(-2))^2*(5 + 5/w1^20 + 180/w1^18 - 
           489/w1^16 - 384/w1^14 - 1478/w1^12 - 636/w1^10 - 1478/w1^8 - 
           384/w1^6 - 489/w1^4 + 180/w1^2)*x^2)/w2^4 + 
        (2*(6 + 29*x^2 + 6*x^4) + (2*(6 + 29*x^2 + 6*x^4))/w1^24 + 
          (233 + 735*x^2 + 233*x^4)/w1^22 + (233 + 735*x^2 + 233*x^4)/w1^2 + 
          (1885 + 2819*x^2 + 1885*x^4)/w1^20 + (1885 + 2819*x^2 + 1885*x^4)/
           w1^4 + (6*(7191 + 9403*x^2 + 7191*x^4))/w1^12 + 
          (7410 + 8755*x^2 + 7410*x^4)/w1^18 + (7410 + 8755*x^2 + 7410*x^4)/
           w1^6 + (20078 + 24698*x^2 + 20078*x^4)/w1^16 + 
          (20078 + 24698*x^2 + 20078*x^4)/w1^8 + 
          (34825 + 44134*x^2 + 34825*x^4)/w1^14 + 
          (34825 + 44134*x^2 + 34825*x^4)/w1^10)/w2^2))/(w1^3*w2) + 
     (2*myq1^6*myq2^12*(-1 + w1^(-2))*(1 + x^2)*
       (((16 + 16/w1^20 - 120/w1^18 + 51/w1^16 - 536/w1^14 - 165/w1^12 - 
           756/w1^10 - 165/w1^8 - 536/w1^6 + 51/w1^4 - 120/w1^2)*
          (1 + w1^(-2))^2*x^2)/w1^2 + ((16 + 16/w1^20 - 120/w1^18 + 
           51/w1^16 - 536/w1^14 - 165/w1^12 - 756/w1^10 - 165/w1^8 - 
           536/w1^6 + 51/w1^4 - 120/w1^2)*(1 + w1^(-2))^2*x^2)/(w1^2*w2^4) + 
        (-2*(1 - x^2 + x^4) - (2*(1 - x^2 + x^4))/w1^28 + 
          (29*(3 + 16*x^2 + 3*x^4))/w1^24 + (29*(3 + 16*x^2 + 3*x^4))/w1^4 - 
          (15 + 49*x^2 + 15*x^4)/w1^26 - (15 + 49*x^2 + 15*x^4)/w1^2 + 
          (3*(369 + 770*x^2 + 369*x^4))/w1^22 + (3*(369 + 770*x^2 + 369*x^4))/
           w1^6 + (2*(2855 + 5432*x^2 + 2855*x^4))/w1^20 + 
          (2*(2855 + 5432*x^2 + 2855*x^4))/w1^8 + 
          (15913 + 28833*x^2 + 15913*x^4)/w1^18 + 
          (15913 + 28833*x^2 + 15913*x^4)/w1^10 + 
          (29449 + 51718*x^2 + 29449*x^4)/w1^16 + 
          (29449 + 51718*x^2 + 29449*x^4)/w1^12 + 
          (35278 + 61508*x^2 + 35278*x^4)/w1^14)/w2^2))/(w1*w2) - 
     (myq1^9*myq2^9*(-1 + w2^(-2))*x*((37 + 37/w1^16 - 6/w1^14 + 212/w1^12 + 
          250/w1^10 + 440/w1^8 + 250/w1^6 + 212/w1^4 - 6/w1^2)*
         (-1 + w1^(-2))^2*(1 + w1^(-2))^4*x^2 + 
        ((37 + 37/w1^16 - 6/w1^14 + 212/w1^12 + 250/w1^10 + 440/w1^8 + 
           250/w1^6 + 212/w1^4 - 6/w1^2)*(-1 + w1^(-2))^2*(1 + w1^(-2))^4*
          x^2)/w2^4 + (41 + 130*x^2 + 41*x^4 + (41 + 130*x^2 + 41*x^4)/
           w1^28 + (4*(89 + 255*x^2 + 89*x^4))/w1^26 + 
          (4*(89 + 255*x^2 + 89*x^4))/w1^2 - (20*(724 + 1403*x^2 + 724*x^4))/
           w1^18 - (20*(724 + 1403*x^2 + 724*x^4))/w1^10 - 
          (761 + 555*x^2 + 761*x^4)/w1^20 - (761 + 555*x^2 + 761*x^4)/w1^8 + 
          (4*(949 + 2563*x^2 + 949*x^4))/w1^22 + 
          (4*(949 + 2563*x^2 + 949*x^4))/w1^6 + (1213 + 4253*x^2 + 1213*x^4)/
           w1^24 + (1213 + 4253*x^2 + 1213*x^4)/w1^4 - 
          (8*(5328 + 11623*x^2 + 5328*x^4))/w1^14 - 
          (40533 + 83908*x^2 + 40533*x^4)/w1^16 - 
          (40533 + 83908*x^2 + 40533*x^4)/w1^12)/w2^2))/w1^2 + 
     (myq1^8*myq2^10*(-1 + w1^(-2))*(1 + x^2)*
       (2*(1 + w1^(-2))^2*(6 + 6/w1^24 + 68/w1^22 - 88/w1^20 + 370/w1^18 - 
          231/w1^16 + 610/w1^14 - 278/w1^12 + 610/w1^10 - 231/w1^8 + 
          370/w1^6 - 88/w1^4 + 68/w1^2)*x^2 + 
        (2*(1 + w1^(-2))^2*(6 + 6/w1^24 + 68/w1^22 - 88/w1^20 + 370/w1^18 - 
           231/w1^16 + 610/w1^14 - 278/w1^12 + 610/w1^10 - 231/w1^8 + 
           370/w1^6 - 88/w1^4 + 68/w1^2)*x^2)/w2^4 + 
        (4*(1 - 7*x^2 + x^4) + (4*(1 - 7*x^2 + x^4))/w1^28 - 
          (6 + 365*x^2 + 6*x^4)/w1^26 - (6 + 365*x^2 + 6*x^4)/w1^2 - 
          (2*(289 + 632*x^2 + 289*x^4))/w1^24 - (2*(289 + 632*x^2 + 289*x^4))/
           w1^4 - (4008 + 7513*x^2 + 4008*x^4)/w1^22 - 
          (4008 + 7513*x^2 + 4008*x^4)/w1^6 - 
          (4*(4291 + 7228*x^2 + 4291*x^4))/w1^20 - 
          (4*(4291 + 7228*x^2 + 4291*x^4))/w1^8 - 
          (18*(5316 + 8435*x^2 + 5316*x^4))/w1^14 - 
          (2*(40151 + 64138*x^2 + 40151*x^4))/w1^16 - 
          (2*(40151 + 64138*x^2 + 40151*x^4))/w1^12 - 
          (44982 + 72287*x^2 + 44982*x^4)/w1^18 - 
          (44982 + 72287*x^2 + 44982*x^4)/w1^10)/w2^2))/(w1*w2)))/
   (myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^6*
    (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^3*x^3) + 
  ((I/32)*w1^3*w2^2*((4*myq2^10*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*
       (1 + x^2)^3)/(w1^4*w2^4) + (8*myq1^10*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
       x^2*(1 + 2*x^2 + 2*x^4 + x^6))/(w1^4*w2^4) + 
     (2*myq1^2*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
       (4*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
        (4*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
        ((1 + x^2)^2 + (1 + x^2)^2/w2^4 + (4*(3 + 5*x^2 + 3*x^4))/w2^2)/
         w1^2))/(w1^2*w2^2) + (4*myq1^8*myq2^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
       (2*x^2 + (2*x^2)/w2^4 - (1 + x^2 + x^4)/w2^2 + 
        (2*x^2 + (2*x^2)/w2^4 - (1 + x^2 + x^4)/w2^2)/w1^8 + 
        (3 - 4*x^2 + 3*x^4 + (3 - 4*x^2 + 3*x^4)/w2^4 - (5 + 8*x^2 + 5*x^4)/
           w2^2)/w1^6 + (3 - 4*x^2 + 3*x^4 + (3 - 4*x^2 + 3*x^4)/w2^4 - 
          (5 + 8*x^2 + 5*x^4)/w2^2)/w1^2 + (-5 + 4*x^2 - 5*x^4 + 
          (-5 + 4*x^2 - 5*x^4)/w2^4 + (2*(5 + 9*x^2 + 5*x^4))/w2^2)/w1^4))/
      (w1^2*w2^2) - myq1^6*myq2^4*(-1 + w2^(-2))*(1 + x^2)*
      ((4*(1 + w2^(-4))*x^4)/w2^2 + (4*(1 + w2^(-4))*x^4)/(w1^12*w2^2) + 
       (2*x^2*(3 - 4*x^2 + 3*x^4 + (-3 + 2*x^2 - 3*x^4)/w2^2 + 
          (3 - 4*x^2 + 3*x^4)/w2^4))/(w1^10*w2^2) + 
       (2*x^2*(3 - 4*x^2 + 3*x^4 + (-3 + 2*x^2 - 3*x^4)/w2^2 + 
          (3 - 4*x^2 + 3*x^4)/w2^4))/(w1^2*w2^2) + 
       (2*(8*x^4 + (8*x^4)/w2^8 + (6*(x^2 - 4*x^4 + x^6))/w2^6 + 
          (6*(x^2 - 4*x^4 + x^6))/w2^2 + (-1 + 2*x^2 + 66*x^4 + 2*x^6 - x^8)/
           w2^4))/w1^6 - (8*x^4 + (8*x^4)/w2^8 + (4*x^2*(2 - 7*x^2 + 2*x^4))/
          w2^6 + (4*x^2*(2 - 7*x^2 + 2*x^4))/w2^2 + 
         (-1 + 4*x^2 + 70*x^4 + 4*x^6 - x^8)/w2^4)/w1^8 - 
       (8*x^4 + (8*x^4)/w2^8 + (4*x^2*(2 - 7*x^2 + 2*x^4))/w2^6 + 
         (4*x^2*(2 - 7*x^2 + 2*x^4))/w2^2 + (-1 + 4*x^2 + 70*x^4 + 4*x^6 - 
           x^8)/w2^4)/w1^4) - (2*myq1*myq2^9*(-1 + w1^(-2))*x*
       (2*x^2*(3*(1 + x^2)^2 + (3*(1 + x^2)^2)/w1^4 - (2*(3 + 5*x^2 + 3*x^4))/
           w1^2) + (2*x^2*(3*(1 + x^2)^2 + (3*(1 + x^2)^2)/w1^4 - 
           (2*(3 + 5*x^2 + 3*x^4))/w1^2))/w2^4 + 
        ((1 + x^2)^2*(1 - 10*x^2 + x^4) + ((1 + x^2)^2*(1 - 10*x^2 + x^4))/
           w1^4 - (2*(1 - 8*x^2 - 14*x^4 - 8*x^6 + x^8))/w1^2)/w2^2))/
      (w1^3*w2^3) + myq1^4*myq2^6*(-1 + w2^(-2))*(1 + x^2)*
      ((8*x^4)/w2^4 + (8*x^4)/(w1^12*w2^4) - 
       (2*x^2*(2*x^2 + (2*x^2)/w2^8 + (2*(1 + x^4))/w2^6 + 
          (2*(1 + x^4))/w2^2 - (1 - 20*x^2 + x^4)/w2^4))/w1^10 - 
       (2*x^2*(2*x^2 + (2*x^2)/w2^8 + (2*(1 + x^4))/w2^6 + 
          (2*(1 + x^4))/w2^2 - (1 - 20*x^2 + x^4)/w2^4))/w1^2 + 
       (8*x^4 + (8*x^4)/w2^8 + (2*x^2*(7 - 2*x^2 + 7*x^4))/w2^6 + 
         (2*x^2*(7 - 2*x^2 + 7*x^4))/w2^2 + (1 + 12*x^2 + 122*x^4 + 12*x^6 + 
           x^8)/w2^4)/w1^8 + (8*x^4 + (8*x^4)/w2^8 + 
         (2*x^2*(7 - 2*x^2 + 7*x^4))/w2^6 + (2*x^2*(7 - 2*x^2 + 7*x^4))/
          w2^2 + (1 + 12*x^2 + 122*x^4 + 12*x^6 + x^8)/w2^4)/w1^4 - 
       (2*(4*x^4 + (4*x^4)/w2^8 + (8*x^2 - 4*x^4 + 8*x^6)/w2^6 + 
          (8*x^2 - 4*x^4 + 8*x^6)/w2^2 + (1 + 18*x^2 + 90*x^4 + 18*x^6 + x^8)/
           w2^4))/w1^6) - (myq1^3*myq2^7*(-1 + w1^(-2))*x*
       ((2*(3 + 3/w2^4 - 2/w2^2)*x^2*(1 + x^2)^2)/w2^2 + 
        (2*(3 + 3/w2^4 - 2/w2^2)*x^2*(1 + x^2)^2)/(w1^8*w2^2) - 
        (6*(x + x^3)^2 + (6*(x + x^3)^2)/w2^8 + (1 + 4*x^2 + 10*x^4 + 4*x^6 + 
            x^8)/w2^6 + (1 + 4*x^2 + 10*x^4 + 4*x^6 + x^8)/w2^2 + 
          (2*(1 + 18*x^2 + 26*x^4 + 18*x^6 + x^8))/w2^4)/w1^6 - 
        (6*(x + x^3)^2 + (6*(x + x^3)^2)/w2^8 + (1 + 4*x^2 + 10*x^4 + 4*x^6 + 
            x^8)/w2^6 + (1 + 4*x^2 + 10*x^4 + 4*x^6 + x^8)/w2^2 + 
          (2*(1 + 18*x^2 + 26*x^4 + 18*x^6 + x^8))/w2^4)/w1^2 + 
        (2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
           (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^6 + 
           (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^2 + 
           (2*(1 + 22*x^2 + 36*x^4 + 22*x^6 + x^8))/w2^4))/w1^4))/(w1*w2) - 
     (2*myq1^9*myq2*(-1 + w1^(-2))*x*
       (4*x^2*(2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w2^4 - 
          (3 + 5*x^2 + 3*x^4)/w2^2) + (4*x^2*(2 + 3*x^2 + 2*x^4 + 
           (2 + 3*x^2 + 2*x^4)/w2^4 - (3 + 5*x^2 + 3*x^4)/w2^2))/w1^4 + 
        (3 - 8*x^2 - 14*x^4 - 8*x^6 + 3*x^8 + (-6 + 8*x^2 + 20*x^4 + 8*x^6 - 
            6*x^8)/w2^2 + (3 - 8*x^2 - 14*x^4 - 8*x^6 + 3*x^8)/w2^4)/w1^2))/
      (w1^3*w2^3) + (myq1^7*myq2^3*(-1 + w1^(-2))*x*
       ((4*x^2*(2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w2^4 - 
           (3 + 5*x^2 + 3*x^4)/w2^2))/w2^2 + 
        (4*x^2*(2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w2^4 - 
           (3 + 5*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
        (2*(4*x^4 + (4*x^4)/w2^8 + (3*(1 + 8*x^2 + 10*x^4 + 8*x^6 + x^8))/
            w2^6 + (3*(1 + 8*x^2 + 10*x^4 + 8*x^6 + x^8))/w2^2 - 
           (4*(2 + 16*x^2 + 21*x^4 + 16*x^6 + 2*x^8))/w2^4))/w1^4 + 
        (-6*(x + x^3)^2 - (6*(x + x^3)^2)/w2^8 + 
          (-4 + 8*x^2 + 8*x^4 + 8*x^6 - 4*x^8)/w2^4 + 
          (3 + 8*x^2 + 14*x^4 + 8*x^6 + 3*x^8)/w2^6 + 
          (3 + 8*x^2 + 14*x^4 + 8*x^6 + 3*x^8)/w2^2)/w1^6 + 
        (-6*(x + x^3)^2 - (6*(x + x^3)^2)/w2^8 + 
          (-4 + 8*x^2 + 8*x^4 + 8*x^6 - 4*x^8)/w2^4 + 
          (3 + 8*x^2 + 14*x^4 + 8*x^6 + 3*x^8)/w2^6 + 
          (3 + 8*x^2 + 14*x^4 + 8*x^6 + 3*x^8)/w2^2)/w1^2))/(w1*w2) + 
     (myq1^5*myq2^5*(-1 + w1^(-2))*x*
       (x^2*(3*(1 + x^2)^2 + (3*(1 + x^2)^2)/w2^8 - (2*(1 + x^2)^2)/w2^6 - 
          (2*(1 + x^2)^2)/w2^2 + (2*(1 + 4*x^2 + x^4))/w2^4) + 
        (x^2*(3*(1 + x^2)^2 + (3*(1 + x^2)^2)/w2^8 - (2*(1 + x^2)^2)/w2^6 - 
           (2*(1 + x^2)^2)/w2^2 + (2*(1 + 4*x^2 + x^4))/w2^4))/w1^8 + 
        (2*(x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^8 + 
           (2*(1 + x^2)^2*(8 + 25*x^2 + 8*x^4))/w2^4 - 
           (2*(3 + 10*x^2 + 16*x^4 + 10*x^6 + 3*x^8))/w2^6 - 
           (2*(3 + 10*x^2 + 16*x^4 + 10*x^6 + 3*x^8))/w2^2))/w1^4 - 
        (4*x^4 + (4*x^4)/w2^8 + (-3 + 12*x^2 + 10*x^4 + 12*x^6 - 3*x^8)/
           w2^6 + (-3 + 12*x^2 + 10*x^4 + 12*x^6 - 3*x^8)/w2^2 + 
          (2*(5 + 14*x^2 + 30*x^4 + 14*x^6 + 5*x^8))/w2^4)/w1^6 - 
        (4*x^4 + (4*x^4)/w2^8 + (-3 + 12*x^2 + 10*x^4 + 12*x^6 - 3*x^8)/
           w2^6 + (-3 + 12*x^2 + 10*x^4 + 12*x^6 - 3*x^8)/w2^2 + 
          (2*(5 + 14*x^2 + 30*x^4 + 14*x^6 + 5*x^8))/w2^4)/w1^2))/(w1*w2)))/
   (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^4*
    ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
  ((I/16)*w1^3*w2^2*((4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2 + x^4 + x^6))/(w1^4*w2^4) + 
     (4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6))/
      (w1^4*w2^4) - 2*myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (((1 + w2^(-4))*x^2)/w2^2 + ((1 + w2^(-4))*x^2)/(w1^8*w2^2) + 
       ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^6*w2^2) + 
       ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/(w1^2*w2^2) - 
       (2*(x^2 + x^2/w2^8 - (3*x^2)/w2^6 - (3*x^2)/w2^2 + 
          (2*(1 + 3*x^2 + x^4))/w2^4))/w1^4) + 2*myq1^4*myq2^6*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*((2*x^2)/w2^4 + (2*x^2)/(w1^8*w2^4) - 
       (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + (1 + x^4)/w2^2)/
        w1^6 - (x^2 + x^2/w2^8 + (6*x^2)/w2^4 + (1 + x^4)/w2^6 + 
         (1 + x^4)/w2^2)/w1^2 + (1 + x^4 + (1 + x^4)/w2^4 + 
         (4*(1 + 3*x^2 + x^4))/w2^2)/(w1^4*w2^2)) + 
     (2*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2 + 
        (2*x^2 + (2*x^2)/w2^4 - (1 + x^4)/w2^2)/w1^4 + 
        (2*(1 + x^4 + (1 + x^4)/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^2))/
      (w1^2*w2^2) + (2*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)*(2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2) + 
        (2*(x^2 + x^2/w2^4 + (1 + x^4)/w2^2))/w1^4 - 
        (1 + x^4 + (1 + x^4)/w2^4 + (6 + 8*x^2 + 6*x^4)/w2^2)/w1^2))/
      (w1^2*w2^2) - (2*myq1*myq2^9*(2*x^2*(2*(1 + x^2 + x^4) + 
          (2*(1 + x^2 + x^4))/w1^4 - (3 + 4*x^2 + 3*x^4)/w1^2) + 
        (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w1^4 - 
           (3 + 4*x^2 + 3*x^4)/w1^2))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
          x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4 - 
          (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w1^2)/w2^2))/(w1^3*w2^3) - 
     (2*myq1^9*myq2*(2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
          (3 + 4*x^2 + 3*x^4)/w2^2) + (2*x^2*(2*(1 + x^2 + x^4) + 
           (2*(1 + x^2 + x^4))/w2^4 - (3 + 4*x^2 + 3*x^4)/w2^2))/w1^4 + 
        (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/
           w2^4 - (2*(1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8))/w2^2)/w1^2))/
      (w1^3*w2^3) + (myq1^7*myq2^3*
       ((2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2))/w2^2 + 
        (2*x^2*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
           (3 + 4*x^2 + 3*x^4)/w2^2))/(w1^8*w2^2) + 
        (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
          (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
          (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^6 + 
        (-2*(x^2 + 4*x^4 + x^6) - (2*(x^2 + 4*x^4 + x^6))/w2^8 + 
          (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 - 
          (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^4)/w1^2 + 
        (2*(4*x^4 + (4*x^4)/w2^8 + (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^6 + 
           (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^2 - 
           (3 + 26*x^2 + 22*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4))/(w1*w2) + 
     (myq1^5*myq2^5*(x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - 
          (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8) + 
        (x^2*(1 + 4*x^2 - (4*x^2)/w2^6 + (8*x^2)/w2^4 - (4*x^2)/w2^2 + x^4 + 
           (1 + 4*x^2 + x^4)/w2^8))/w1^8 + (-4*x^4 - (4*x^4)/w2^8 + 
          (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
          (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
          (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^6 + 
        (-4*x^4 - (4*x^4)/w2^8 + (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
          (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 - 
          (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^4)/w1^2 + 
        (8*x^4 + (8*x^4)/w2^8 + (4*(4 + 15*x^2 + 28*x^4 + 15*x^6 + 4*x^8))/
           w2^4 - (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^6 - 
          (5 + 8*x^2 + 34*x^4 + 8*x^6 + 5*x^8)/w2^2)/w1^4))/(w1*w2) + 
     (myq1^3*myq2^7*((-2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + 
           (1 + 4*x^2 + x^4)/w2^4))/w2^2 - 
        (2*x^2*(1 + 4*x^2 - (4*x^2)/w2^2 + x^4 + (1 + 4*x^2 + x^4)/w2^4))/
         (w1^8*w2^2) + (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
          (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
          (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^6 + 
        (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^8 + 
          (1 + 10*x^4 + x^8)/w2^6 + (1 + 10*x^4 + x^8)/w2^2 + 
          (2*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^4)/w1^2 - 
        (6*x^2 + 8*x^4 + 6*x^6 + (6*x^2 + 8*x^4 + 6*x^6)/w2^8 + 
          (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^6 + 
          (1 - 8*x^2 + 2*x^4 - 8*x^6 + x^8)/w2^2 + 
          (6 + 52*x^2 + 44*x^4 + 52*x^6 + 6*x^8)/w2^4)/w1^4))/(w1*w2)))/
   (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*x^3*
    ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
  ((I/128)*w1^2*w2*((-16*myq1*myq2^13*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*
       (-1 + w2^(-2))*x^2*(1 - x^2 + x^4))/(w1^4*w2^2) + 
     (16*myq2^14*(-1 + w1^(-2))^2*x*(1 + x^6))/(w1^5*w2^3) + 
     (16*myq1^14*(-1 + w2^(-2))^2*x*(1 + x^6))/(w1^7*w2) + 
     (4*myq1^13*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*
       ((7*x^2)/w2^2 + (7*x^2)/(w1^4*w2^2) - 
        (2*((7*x^2)/w2^2 + 2*(1 - x^2 + x^4) + (2*(1 - x^2 + x^4))/w2^4))/
         w1^2))/w1^4 + (2*myq1^4*myq2^10*x*(1 + x^2)*
       ((8*(1 - x^2 + x^4))/w2^2 + (8*(1 - x^2 + x^4))/(w1^12*w2^2) + 
        (2*(4 - 3*x^2 + 4*x^4 + (-8 + 4*x^2 - 8*x^4)/w2^2 + 
           (4 - 3*x^2 + 4*x^4)/w2^4))/w1^10 + 
        (2*(4 - 3*x^2 + 4*x^4 + (-8 + 4*x^2 - 8*x^4)/w2^2 + 
           (4 - 3*x^2 + 4*x^4)/w2^4))/w1^2 + 
        (2*(8 - 17*x^2 + 8*x^4 + (-32 + 42*x^2 - 32*x^4)/w2^2 + 
           (8 - 17*x^2 + 8*x^4)/w2^4))/w1^6 + (-5*(4 - 7*x^2 + 4*x^4) - 
          (5*(4 - 7*x^2 + 4*x^4))/w2^4 + (6*(8 - 11*x^2 + 8*x^4))/w2^2)/
         w1^8 + (-5*(4 - 7*x^2 + 4*x^4) - (5*(4 - 7*x^2 + 4*x^4))/w2^4 + 
          (6*(8 - 11*x^2 + 8*x^4))/w2^2)/w1^4))/(w1*w2) - 
     (8*myq1^2*myq2^12*x*(1 + x^2)*((4*(1 - x^2 + x^4))/w2^2 + 
        (4*(1 - x^2 + x^4))/(w1^8*w2^2) + 
        (1 + x^4 + (-8 + 6*x^2 - 8*x^4)/w2^2 + (1 + x^4)/w2^4)/w1^6 + 
        (1 + x^4 + (-8 + 6*x^2 - 8*x^4)/w2^2 + (1 + x^4)/w2^4)/w1^2 + 
        (-2 + x^2 - 2*x^4 + (-2 + x^2 - 2*x^4)/w2^4 + (8 - 6*x^2 + 8*x^4)/
           w2^2)/w1^4))/(w1^3*w2) - (2*myq1^12*myq2^2*x*(1 + x^2)*
       ((-2*(14 + 14/w2^4 - 57/w2^2)*x^2)/w1^4 + (11*x^2)/w2^2 + 
        (11*x^2)/(w1^8*w2^2) + (20 - 6*x^2 + 20*x^4 - 
          (4*(10 + 7*x^2 + 10*x^4))/w2^2 + (20 - 6*x^2 + 20*x^4)/w2^4)/w1^6 + 
        (20 - 6*x^2 + 20*x^4 - (4*(10 + 7*x^2 + 10*x^4))/w2^2 + 
          (20 - 6*x^2 + 20*x^4)/w2^4)/w1^2))/(w1^3*w2) + 
     (myq1^10*myq2^4*x*(1 + x^2)*((19*x^2)/w2^2 + (19*x^2)/(w1^12*w2^2) + 
        (4*(8 + x^2 + 8*x^4 + (8 + x^2 + 8*x^4)/w2^4 - 
           (2*(8 + 5*x^2 + 8*x^4))/w2^2))/w1^10 + 
        (4*(8 + x^2 + 8*x^4 + (8 + x^2 + 8*x^4)/w2^4 - 
           (2*(8 + 5*x^2 + 8*x^4))/w2^2))/w1^2 - 
        (8 + 66*x^2 - (137*x^2)/w2^2 + 8*x^4 + (8 + 66*x^2 + 8*x^4)/w2^4)/
         w1^8 - (8 + 66*x^2 - (137*x^2)/w2^2 + 8*x^4 + (8 + 66*x^2 + 8*x^4)/
           w2^4)/w1^4 + (4*(28 - 11*x^2 + 28*x^4 + (-48 + 26*x^2 - 48*x^4)/
            w2^2 + (28 - 11*x^2 + 28*x^4)/w2^4))/w1^6))/(w1*w2) - 
     (myq1^6*myq2^8*x*(1 + x^2)*(8 - 14*x^2 + (3*x^2)/w2^2 + 8*x^4 + 
        (2*(4 - 7*x^2 + 4*x^4))/w2^4 - (2*(-1 + w2^(-2))^2*
          (16 - 31*x^2 + 16*x^4))/w1^10 - (2*(-1 + w2^(-2))^2*
          (16 - 31*x^2 + 16*x^4))/w1^2 + (8 - 14*x^2 + (3*x^2)/w2^2 + 8*x^4 + 
          (2*(4 - 7*x^2 + 4*x^4))/w2^4)/w1^12 - 
        (8*(14 - 17*x^2 + 14*x^4 - (4*(5 - 9*x^2 + 5*x^4))/w2^2 + 
           (14 - 17*x^2 + 14*x^4)/w2^4))/w1^6 + 
        (40 - 52*x^2 + 40*x^4 + (-64 + 137*x^2 - 64*x^4)/w2^2 + 
          (40 - 52*x^2 + 40*x^4)/w2^4)/w1^8 + 
        (40 - 52*x^2 + 40*x^4 + (-64 + 137*x^2 - 64*x^4)/w2^2 + 
          (40 - 52*x^2 + 40*x^4)/w2^4)/w1^4))/(w1*w2) - 
     (myq1^8*myq2^6*x*(1 + x^2)*(8 + 3*x^2 + 8*x^4 - (2*(8 - 11*x^2 + 8*x^4))/
         w2^2 + (8 + 3*x^2 + 8*x^4)/w2^4 - 
        (2*((11*x^2)/w2^2 + 2*(4 + x^2 + 4*x^4) + (2*(4 + x^2 + 4*x^4))/
            w2^4))/w1^10 - (2*((11*x^2)/w2^2 + 2*(4 + x^2 + 4*x^4) + 
           (2*(4 + x^2 + 4*x^4))/w2^4))/w1^2 - 
        (4*(8 - x^2 + 8*x^4 + (8 - x^2 + 8*x^4)/w2^4 - (8 + x^2 + 8*x^4)/
            w2^2))/w1^6 + (8 + 3*x^2 + 8*x^4 - (2*(8 - 11*x^2 + 8*x^4))/
           w2^2 + (8 + 3*x^2 + 8*x^4)/w2^4)/w1^12 + 
        (104 - 97*x^2 + 104*x^4 - (10*(16 - 19*x^2 + 16*x^4))/w2^2 + 
          (104 - 97*x^2 + 104*x^4)/w2^4)/w1^8 + 
        (104 - 97*x^2 + 104*x^4 - (10*(16 - 19*x^2 + 16*x^4))/w2^2 + 
          (104 - 97*x^2 + 104*x^4)/w2^4)/w1^4))/(w1*w2) - 
     (2*myq1^11*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
       ((18*x^4)/w2^2 + (18*x^4)/(w1^8*w2^2) - 
        (x^2*(20*(1 - x^2 + x^4) + (20*(1 - x^2 + x^4))/w2^4 + 
           (11 + 48*x^2 + 11*x^4)/w2^2))/w1^6 - 
        (x^2*(20*(1 - x^2 + x^4) + (20*(1 - x^2 + x^4))/w2^4 + 
           (11 + 48*x^2 + 11*x^4)/w2^2))/w1^2 - 
        (2*(7*x^4 + (7*x^4)/w2^4 + (2 - 5*x^2 - 44*x^4 - 5*x^6 + 2*x^8)/
            w2^2))/w1^4))/w1^2 + (myq1^3*myq2^11*(-1 + w1^(-2))*
       (-1 + w2^(-2))*((32*x^2*(1 - x^2 + x^4))/w2^2 + 
        (32*x^2*(1 - x^2 + x^4))/(w1^8*w2^2) + 
        (x^2*(8 - 3*x^2 + 8*x^4 + (8 - 3*x^2 + 8*x^4)/w2^4 + 
           (8 + 6*x^2 + 8*x^4)/w2^2))/w1^6 + 
        (x^2*(8 - 3*x^2 + 8*x^4 + (8 - 3*x^2 + 8*x^4)/w2^4 + 
           (8 + 6*x^2 + 8*x^4)/w2^2))/w1^2 - 
        (2*(x^4 + x^4/w2^4 - (2*(2 + 18*x^2 - 23*x^4 + 18*x^6 + 2*x^8))/
            w2^2))/w1^4))/w1^2 + myq1^7*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*
      (2*x^2*((-3*x^2)/w2^2 + 4*(1 - x^2 + x^4) + (4*(1 - x^2 + x^4))/w2^4) + 
       (2*x^2*((-3*x^2)/w2^2 + 4*(1 - x^2 + x^4) + (4*(1 - x^2 + x^4))/w2^4))/
        w1^12 + (3*x^2*(24 - 17*x^2 + 24*x^4 - (2*(1 + 10*x^2 + x^4))/w2^2 + 
          (24 - 17*x^2 + 24*x^4)/w2^4))/w1^8 + 
       (3*x^2*(24 - 17*x^2 + 24*x^4 - (2*(1 + 10*x^2 + x^4))/w2^2 + 
          (24 - 17*x^2 + 24*x^4)/w2^4))/w1^4 + 
       (11*x^4 + (11*x^4)/w2^4 + (4*(2 + 19*x^2 - 3*x^4 + 19*x^6 + 2*x^8))/
          w2^2)/w1^10 + (11*x^4 + (11*x^4)/w2^4 + 
         (4*(2 + 19*x^2 - 3*x^4 + 19*x^6 + 2*x^8))/w2^2)/w1^2 + 
       (4*(11*x^4 + (11*x^4)/w2^4 + (8 + 33*x^2 - 47*x^4 + 33*x^6 + 8*x^8)/
           w2^2))/w1^6) - myq1^5*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*
      ((16*x^2*(1 - x^2 + x^4))/w2^2 + (16*x^2*(1 - x^2 + x^4))/
        (w1^12*w2^2) + (x^2*(2*(8 - 5*x^2 + 8*x^4) + (2*(8 - 5*x^2 + 8*x^4))/
           w2^4 + (9 + x^2 + 9*x^4)/w2^2))/w1^10 + 
       (x^2*(2*(8 - 5*x^2 + 8*x^4) + (2*(8 - 5*x^2 + 8*x^4))/w2^4 + 
          (9 + x^2 + 9*x^4)/w2^2))/w1^2 + 
       (2*x^2*(24 - 14*x^2 + 24*x^4 - (11 + 49*x^2 + 11*x^4)/w2^2 + 
          (2*(12 - 7*x^2 + 12*x^4))/w2^4))/w1^6 + 
       (2*(5*x^4 + (5*x^4)/w2^4 + (8 + 65*x^2 - 42*x^4 + 65*x^6 + 8*x^8)/
           w2^2))/w1^8 + (2*(5*x^4 + (5*x^4)/w2^4 + 
          (8 + 65*x^2 - 42*x^4 + 65*x^6 + 8*x^8)/w2^2))/w1^4) + 
     myq1^9*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*((11*x^4)/w2^2 + 
       (11*x^4)/(w1^12*w2^2) + (2*x^2*(-48 + 38*x^2 - 48*x^4 + 
          (-48 + 38*x^2 - 48*x^4)/w2^4 + (3*(3 + 5*x^2 + 3*x^4))/w2^2))/
        w1^6 - (x^2*(32*(1 - x^2 + x^4) + (32*(1 - x^2 + x^4))/w2^4 + 
          (19 + 39*x^2 + 19*x^4)/w2^2))/w1^10 - 
       (x^2*(32*(1 - x^2 + x^4) + (32*(1 - x^2 + x^4))/w2^4 + 
          (19 + 39*x^2 + 19*x^4)/w2^2))/w1^2 - 
       (36*x^4 + (36*x^4)/w2^4 + (16 + 54*x^2 - 121*x^4 + 54*x^6 + 16*x^8)/
          w2^2)/w1^8 - (36*x^4 + (36*x^4)/w2^4 + 
         (16 + 54*x^2 - 121*x^4 + 54*x^6 + 16*x^8)/w2^2)/w1^4)))/
   (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
    (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)*x^3*
    ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
  ((I/64)*w1^2*w2^2*((8*myq1^12*(-1 + w2^(-2))^4*x^4*(1 + x^2))/(w1^9*w2^2) + 
     (4*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
       (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w2^4 - 
        (2*(6 + 11*x^2 + 6*x^4))/w2^2))/(w1^8*w2) - 
     (myq2^12*(-1 + w1^(-2))^4*(1 + x^2)*(x^4 + x^4/w1^8 - 
        (2*x^2*(2 + 11*x^2 + 2*x^4))/w1^6 - (2*x^2*(2 + 11*x^2 + 2*x^4))/
         w1^2 + (-2 + 8*x^2 + 30*x^4 + 8*x^6 - 2*x^8)/w1^4))/(w1*w2^6) + 
     (myq1*myq2^11*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(x^4 + x^4/w1^12 - 
        (3*x^2*(2 + 5*x^2 + 2*x^4))/w1^10 - (3*x^2*(2 + 5*x^2 + 2*x^4))/
         w1^2 + (2*(6 + 42*x^2 + 59*x^4 + 42*x^6 + 6*x^8))/w1^6 - 
        (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w1^8 - 
        (10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8)/w1^4))/w2^5 - 
     (2*myq1^10*myq2^2*(-1 + w2^(-2))^2*(1 + x^2)*(8*(-1 + w1^(-2))^2*x^4 + 
        (8*(-1 + w1^(-2))^2*x^4)/w2^8 + 
        (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w1^2 + 
           (14 + x^2 + 14*x^4)/w1^4))/w2^6 + 
        (x^2*(14 + x^2 + 14*x^4 - (14*(2 - x^2 + 2*x^4))/w1^2 + 
           (14 + x^2 + 14*x^4)/w1^4))/w2^2 - (1 + 32*x^2 + 36*x^4 + 32*x^6 + 
          x^8 - (2*(1 + 32*x^2 + 20*x^4 + 32*x^6 + x^8))/w1^2 + 
          (1 + 32*x^2 + 36*x^4 + 32*x^6 + x^8)/w1^4)/w2^4))/w1^7 + 
     (myq1^2*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)*
       (2*(1 + w2^(-4) - 8/w2^2)*x^4 + (2*(1 + w2^(-4) - 8/w2^2)*x^4)/w1^12 + 
        (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8 - 
           (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/w2^2 + 
           (1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8)/w2^4))/w1^8 + 
        (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8 - 
           (2*(1 - x^2 + 44*x^4 - x^6 + x^8))/w2^2 + 
           (1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8)/w2^4))/w1^4 + 
        (5*x^2*(3 + 2*x^2 + 3*x^4) + (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
          (2*(1 + 17*x^2 - x^4 + 17*x^6 + x^8))/w2^2)/w1^10 + 
        (5*x^2*(3 + 2*x^2 + 3*x^4) + (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^4 - 
          (2*(1 + 17*x^2 - x^4 + 17*x^6 + x^8))/w2^2)/w1^2 - 
        (2*(1 + 17*x^2 + 68*x^4 + 17*x^6 + x^8 + (1 + 17*x^2 + 68*x^4 + 
             17*x^6 + x^8)/w2^4 - (2*(2 + 11*x^2 + 77*x^4 + 11*x^6 + 2*x^8))/
            w2^2))/w1^6))/(w1*w2^4) + (myq1^8*myq2^4*(1 + x^2)*
       (12*x^4 + (12*x^4)/w2^12 - (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - 
        (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^4 + (x^2*(16 - 57*x^2 + 16*x^4))/
         w2^10 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
        (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6 + 
        (12*x^4 + (12*x^4)/w2^12 - (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - 
          (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^4 + (x^2*(16 - 57*x^2 + 16*x^4))/
           w2^10 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
          (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6)/w1^8 + 
        (-32*x^4 - (32*x^4)/w2^12 + (28*x^2 + 338*x^4 + 28*x^6)/w2^10 + 
          (28*x^2 + 338*x^4 + 28*x^6)/w2^2 - 
          (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^8 - 
          (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^4 + 
          (4*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/w2^6)/w1^6 + 
        (-32*x^4 - (32*x^4)/w2^12 + (28*x^2 + 338*x^4 + 28*x^6)/w2^10 + 
          (28*x^2 + 338*x^4 + 28*x^6)/w2^2 - 
          (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^8 - 
          (8*(1 + 5*x^2 + 103*x^4 + 5*x^6 + x^8))/w2^4 + 
          (4*(2 + 6*x^2 + 247*x^4 + 6*x^6 + 2*x^8))/w2^6)/w1^2 + 
        (2*(20*x^4 + (20*x^4)/w2^12 - (x^2*(44 + 257*x^2 + 44*x^4))/w2^10 - 
           (x^2*(44 + 257*x^2 + 44*x^4))/w2^2 + 
           (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^8 + 
           (2*(4 + 65*x^2 + 352*x^4 + 65*x^6 + 4*x^8))/w2^4 - 
           (2*(5 + 86*x^2 + 449*x^4 + 86*x^6 + 5*x^8))/w2^6))/w1^4))/w1^5 + 
     (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w1^4 - 
          (2*(40 + 73*x^2 + 40*x^4))/w1^2) + 
        (x^2*(16 + 31*x^2 + 16*x^4 + (16 + 31*x^2 + 16*x^4)/w1^4 - 
           (2*(40 + 73*x^2 + 40*x^4))/w1^2))/w2^8 + 
        (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
           (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w1^2 + 
           (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w1^4))/w2^6 + 
        (2*(3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8 - 
           (6*(1 - 16*x^2 - 32*x^4 - 16*x^6 + x^8))/w1^2 + 
           (3 + 16*x^2 + 20*x^4 + 16*x^6 + 3*x^8)/w1^4))/w2^2 - 
        (2*(10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8 + 
           (-20 + 96*x^2 + 190*x^4 + 96*x^6 - 20*x^8)/w1^2 + 
           (10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8)/w1^4))/w2^4))/(w1^6*w2) + 
     (myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*((2*x^4)/w2^2 + 
        (2*x^4)/(w1^16*w2^2) + (-(x^2*(7 + 12*x^2 + 7*x^4)) - 
          (x^2*(7 + 12*x^2 + 7*x^4))/w2^4 + 
          (2*(1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8))/w2^2)/w1^14 + 
        (-(x^2*(7 + 12*x^2 + 7*x^4)) - (x^2*(7 + 12*x^2 + 7*x^4))/w2^4 + 
          (2*(1 + 23*x^2 + 37*x^4 + 23*x^6 + x^8))/w2^2)/w1^2 + 
        (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8 + (-54 + 74*x^2 + 110*x^4 + 
            74*x^6 - 54*x^8)/w2^2 + (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8)/
           w2^4)/w1^10 + (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8 + 
          (-54 + 74*x^2 + 110*x^4 + 74*x^6 - 54*x^8)/w2^2 + 
          (6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8)/w2^4)/w1^6 - 
        (6 + x^2 - 12*x^4 + x^6 + 6*x^8 + (-26 + 34*x^2 + 44*x^4 + 34*x^6 - 
            26*x^8)/w2^2 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^4)/w1^12 - 
        (6 + x^2 - 12*x^4 + x^6 + 6*x^8 + (-26 + 34*x^2 + 44*x^4 + 34*x^6 - 
            26*x^8)/w2^2 + (6 + x^2 - 12*x^4 + x^6 + 6*x^8)/w2^4)/w1^4 + 
        (2*(x^2*(77 + 144*x^2 + 77*x^4) + (x^2*(77 + 144*x^2 + 77*x^4))/
            w2^4 + (2*(13 - 35*x^2 - 55*x^4 - 35*x^6 + 13*x^8))/w2^2))/w1^8))/
      w2^3 - (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (2*(1 + w1^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
           w1^4 - (36 + 67*x^2 + 36*x^4)/w1^2) + 
        (2*(1 + w1^(-4))*x^2*(12 + 23*x^2 + 12*x^4 + (12 + 23*x^2 + 12*x^4)/
            w1^4 - (36 + 67*x^2 + 36*x^4)/w1^2))/w2^8 + 
        (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
            260*x^6 - 18*x^8)/w1^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
            18*x^8)/w1^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w1^4 + 
          (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w1^8)/w2^6 + 
        (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8 + (-18 + 260*x^2 + 508*x^4 + 
            260*x^6 - 18*x^8)/w1^6 + (-18 + 260*x^2 + 508*x^4 + 260*x^6 - 
            18*x^8)/w1^2 + (6*(2 - 37*x^2 - 68*x^4 - 37*x^6 + 2*x^8))/w1^4 + 
          (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w1^8)/w2^2 - 
        (2*(15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8 - 
           (2*(1 + 89*x^2 + 134*x^4 + 89*x^6 + x^8))/w1^4 - 
           (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w1^6 - 
           (2*(7 - 90*x^2 - 155*x^4 - 90*x^6 + 7*x^8))/w1^2 + 
           (15 + 29*x^2 + 46*x^4 + 29*x^6 + 15*x^8)/w1^8))/w2^4))/(w1^4*w2) + 
     (myq1^6*myq2^6*(1 + x^2)*((4*(-1 + w1^(-2))^4*x^4)/w1^2 + 
        (4*(-1 + w1^(-2))^4*x^4)/(w1^2*w2^12) + 
        (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w1^10 - 
           (12*(3 + 11*x^2 + 3*x^4))/w1^2 + (6 + 22*x^2 + 6*x^4)/w1^12 - 
           (2*(10 + 121*x^2 + 10*x^4))/w1^6 + (40 + 223*x^2 + 40*x^4)/w1^8 + 
           (40 + 223*x^2 + 40*x^4)/w1^4))/w2^10 + 
        (2*x^2*(6 + 22*x^2 + 6*x^4 - (12*(3 + 11*x^2 + 3*x^4))/w1^10 - 
           (12*(3 + 11*x^2 + 3*x^4))/w1^2 + (6 + 22*x^2 + 6*x^4)/w1^12 - 
           (2*(10 + 121*x^2 + 10*x^4))/w1^6 + (40 + 223*x^2 + 40*x^4)/w1^8 + 
           (40 + 223*x^2 + 40*x^4)/w1^4))/w2^2 - 
        (2*(3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8 + (-12 + 76*x^2 + 430*x^4 + 
             76*x^6 - 12*x^8)/w1^10 + (-12 + 76*x^2 + 430*x^4 + 76*x^6 - 
             12*x^8)/w1^2 + (3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8)/w1^12 - 
           (16*(3 + 8*x^2 - 41*x^4 + 8*x^6 + 3*x^8))/w1^6 + 
           (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w1^8 + 
           (33 - 19*x^2 - 691*x^4 - 19*x^6 + 33*x^8)/w1^4))/w2^6 + 
        (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
            2*x^8)/w1^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/
           w1^10 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^2 - 
          (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w1^6 + 
          (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^8 + 
          (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^4)/w2^8 + 
        (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 
            2*x^8)/w1^12 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/
           w1^10 - (2*(5 - 68*x^2 - 354*x^4 - 68*x^6 + 5*x^8))/w1^2 - 
          (4*(13 + 32*x^2 - 278*x^4 + 32*x^6 + 13*x^8))/w1^6 + 
          (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^8 + 
          (34 - 69*x^2 - 1130*x^4 - 69*x^6 + 34*x^8)/w1^4)/w2^4))/w1^3 + 
     (myq1^4*myq2^8*(1 + x^2)*(((8 + 8/w2^4 - 3/w2^2)*x^4)/w2^2 + 
        ((8 + 8/w2^4 - 3/w2^2)*x^4)/(w1^16*w2^2) + 
        (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 + 
           (19*x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + (1 - 22*x^2 - 88*x^4 - 
             22*x^6 + x^8)/w2^6 + (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^2))/
         w1^14 + (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/
            w2^8 + (19*x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + 
           (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^6 + 
           (1 - 22*x^2 - 88*x^4 - 22*x^6 + x^8)/w2^2))/w1^2 - 
        (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^8 + 
          (-20 + 44*x^2 + 594*x^4 + 44*x^6 - 20*x^8)/w2^4 + 
          (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^6 + 
          (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^2)/w1^12 - 
        (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^8 + 
          (-20 + 44*x^2 + 594*x^4 + 44*x^6 - 20*x^8)/w2^4 + 
          (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^6 + 
          (2*(8 - 21*x^2 - 218*x^4 - 21*x^6 + 8*x^8))/w2^2)/w1^4 + 
        (2*(4*x^2*(4 + 23*x^2 + 4*x^4) + (4*x^2*(4 + 23*x^2 + 4*x^4))/w2^8 + 
           (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6 + 
           (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^2 - 
           (32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8)/w2^4))/w1^10 + 
        (2*(4*x^2*(4 + 23*x^2 + 4*x^4) + (4*x^2*(4 + 23*x^2 + 4*x^4))/w2^8 + 
           (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^6 + 
           (19 + 26*x^2 - 364*x^4 + 26*x^6 + 19*x^8)/w2^2 - 
           (32 + 114*x^2 - 381*x^4 + 114*x^6 + 32*x^8)/w2^4))/w1^6 - 
        (2*(x^2*(28 + 135*x^2 + 28*x^4) + (x^2*(28 + 135*x^2 + 28*x^4))/
            w2^8 + (24 + 50*x^2 - 444*x^4 + 50*x^6 + 24*x^8)/w2^6 + 
           (24 + 50*x^2 - 444*x^4 + 50*x^6 + 24*x^8)/w2^2 - 
           (44 + 196*x^2 - 407*x^4 + 196*x^6 + 44*x^8)/w2^4))/w1^8))/
      (w1*w2^2) - (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       ((x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w1^8 - 
           (24 + 47*x^2 + 24*x^4)/w1^6 - (24 + 47*x^2 + 24*x^4)/w1^2 + 
           (48 + 92*x^2 + 48*x^4)/w1^4))/w1^2 + 
        (x^2*(8 + 15*x^2 + 8*x^4 + (8 + 15*x^2 + 8*x^4)/w1^8 - 
           (24 + 47*x^2 + 24*x^4)/w1^6 - (24 + 47*x^2 + 24*x^4)/w1^2 + 
           (48 + 92*x^2 + 48*x^4)/w1^4))/(w1^2*w2^8) + 
        (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
             97*x^6 - 10*x^8)/w1^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
             10*x^8)/w1^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w1^12 - 
           (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^10 - 
           (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^2 + 
           (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w1^6))/w2^6 + 
        (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8 + (-10 + 97*x^2 + 194*x^4 + 
             97*x^6 - 10*x^8)/w1^8 + (-10 + 97*x^2 + 194*x^4 + 97*x^6 - 
             10*x^8)/w1^4 + (1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8)/w1^12 - 
           (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^10 - 
           (5 + 101*x^2 + 180*x^4 + 101*x^6 + 5*x^8)/w1^2 + 
           (2*(14 - 39*x^2 - 96*x^4 - 39*x^6 + 14*x^8))/w1^6))/w2^2 + 
        (2 - 2*x^2 + 9*x^4 - 2*x^6 + 2*x^8 + (2 - 2*x^2 + 9*x^4 - 2*x^6 + 
            2*x^8)/w1^12 + (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w1^10 + 
          (6 + 244*x^2 + 388*x^4 + 244*x^6 + 6*x^8)/w1^2 - 
          (28*(7 + 6*x^2 + 9*x^4 + 6*x^6 + 7*x^8))/w1^6 + 
          (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w1^8 + 
          (90 - 46*x^2 - 59*x^4 - 46*x^6 + 90*x^8)/w1^4)/w2^4))/(w1^2*w2)))/
   (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-(myq1^2*myq2^2*(1 + w1^(-4))) + 
     myq1^4/w1^2 + myq2^4/w1^2)*x^3*((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + 
      (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - (myq1*myq2*(-1 + w1^(-2))*
        (-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
  ((I/3456)*w1^4*w2^3*((1728*myq1^6*Sqrt[myq2^2]*(-1 + x^2)^4*(1 + x^2)^3)/
      (w1^7*w2^3) + (2*myq2^6*(-1 + x^2)^2*(1 + x^2)*
       ((4*Sqrt[myq2^2]*(27*(1 + x^2)^2*(1 + 4*x^2 + x^4) + 
           (27*(1 + x^2)^2*(1 + 4*x^2 + x^4))/w1^8 - 
           (4*(493 + 99*x^2 - 752*x^4 + 99*x^6 + 493*x^8))/w1^4 + 
           (743 + 36*x^2 - 1774*x^4 + 36*x^6 + 743*x^8)/w1^6 + 
           (743 + 36*x^2 - 1774*x^4 + 36*x^6 + 743*x^8)/w1^2))/w1^2 + 
        myq2*(-1 + w1^(-2))^2*(54*(x + x^3)^2 + (54*(x + x^3)^2)/w1^8 + 
          (761 + 36*x^2 - 1702*x^4 + 36*x^6 + 761*x^8)/w1^6 + 
          (761 + 36*x^2 - 1702*x^4 + 36*x^6 + 761*x^8)/w1^2 - 
          (2*(923 + 90*x^2 - 1702*x^4 + 90*x^6 + 923*x^8))/w1^4)))/
      (w1*w2^3) - (108*myq1^5*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       ((1 + w1^(-2))^2*x^2*(-1 + x^4)^2 + ((1 + w1^(-2))^2*x^2*(-1 + x^4)^2)/
         w2^4 + (2*(2 - 13*x^2 - 12*x^4 - 2*x^6 - 12*x^8 - 13*x^10 + 2*x^12 + 
           (2 - 13*x^2 - 12*x^4 - 2*x^6 - 12*x^8 - 13*x^10 + 2*x^12)/w1^4 + 
           (2*(4 - 17*x^2 - 14*x^4 + 6*x^6 - 14*x^8 - 17*x^10 + 4*x^12))/
            w1^2))/w2^2))/w1^4 - (2*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x*(Sqrt[myq2^2]*(-1 + w1^(-2))^2*(27*x^2*(-1 + x^4)^2 + 
          (27*x^2*(-1 + x^4)^2)/w1^8 - (2*(170 - 313*x^2 + 46*x^4 + 842*x^6 + 
             46*x^8 - 313*x^10 + 170*x^12))/w1^6 - 
          (2*(170 - 313*x^2 + 46*x^4 + 842*x^6 + 46*x^8 - 313*x^10 + 
             170*x^12))/w1^2 + (2*(511 - 1103*x^2 - 943*x^4 + 1774*x^6 - 
             943*x^8 - 1103*x^10 + 511*x^12))/w1^4) - 
        (2*myq2*(27*(-1 + x^4)^2*(1 + x^4) + (27*(-1 + x^4)^2*(1 + x^4))/
            w1^8 - (4*(493 - 1175*x^2 - 871*x^4 + 1810*x^6 - 871*x^8 - 
              1175*x^10 + 493*x^12))/w1^4 + (743 - 1054*x^2 + 13*x^4 + 
             3188*x^6 + 13*x^8 - 1054*x^10 + 743*x^12)/w1^6 + 
           (743 - 1054*x^2 + 13*x^4 + 3188*x^6 + 13*x^8 - 1054*x^10 + 
             743*x^12)/w1^2))/w1^2))/w2^2 + 
     (2*myq1^4*(1 + x^2)*(-27*myq2^3*(-1 + w1^(-2))^2*(-1 + x^2)^2*
         ((1 + w1^(-2))^2*x^2*(1 + x^2)^2 + ((1 + w1^(-2))^2*x^2*(1 + x^2)^2)/
           w2^4 + (3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8 + 
            (3 - 2*x^2 + 2*x^4 - 2*x^6 + 3*x^8)/w1^4 + 
            (2*(7 - 2*x^2 - 6*x^4 - 2*x^6 + 7*x^8))/w1^2)/w2^2) + 
        (myq2^2)^(3/2)*(9*(-1 + w1^(-2))^2*x^2*
           (3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8) + 
            (3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8))/w1^4 + 
            (2*(23 - 104*x^2 + 90*x^4 - 104*x^6 + 23*x^8))/w1^2) + 
          (9*(-1 + w1^(-2))^2*x^2*(3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8) + 
             (3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8))/w1^4 + 
             (2*(23 - 104*x^2 + 90*x^4 - 104*x^6 + 23*x^8))/w1^2))/w2^4 + 
          (2*((2*(-1 + x^2)^2*(743 + 18*x^2 - 1738*x^4 + 18*x^6 + 743*x^8))/
              w1^6 + (2*(-1 + x^2)^2*(743 + 18*x^2 - 1738*x^4 + 18*x^6 + 
                743*x^8))/w1^2 + (-4808 + 9274*x^2 + 2504*x^4 - 15236*x^6 + 
               2504*x^8 + 9274*x^10 - 4808*x^12)/w1^4 + 
             27*(2 + x^2 + 30*x^4 - 42*x^6 + 30*x^8 + x^10 + 2*x^12) + 
             (27*(2 + x^2 + 30*x^4 - 42*x^6 + 30*x^8 + x^10 + 2*x^12))/w1^8))/
           w2^2)))/(w1^3*w2) + (2*myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x*(2*myq2*(1 + x^2)^2*((27*(1 + w1^(-2))^2*x^2*(-1 + x^2)^2)/w1^2 + 
          (27*(1 + w1^(-2))^2*x^2*(-1 + x^2)^2)/(w1^2*w2^4) - 
          (27*(-1 + x^2)^2*(1 + x^4) + (27*(-1 + x^2)^2*(1 + x^4))/w1^8 - 
            (4*(601 - 2836*x^2 + 3822*x^4 - 2836*x^6 + 601*x^8))/w1^4 + 
            (635 - 1622*x^2 + 3270*x^4 - 1622*x^6 + 635*x^8)/w1^6 + 
            (635 - 1622*x^2 + 3270*x^4 - 1622*x^6 + 635*x^8)/w1^2)/w2^2) + 
        9*Sqrt[myq2^2]*(-1 + w1^(-2))^2*(3*(1 + w1^(-2))^2*x^2*(-1 + x^4)^2 + 
          (3*(1 + w1^(-2))^2*x^2*(-1 + x^4)^2)/w2^4 + 
          (3*(5 - 14*x^2 - 9*x^4 - 12*x^6 - 9*x^8 - 14*x^10 + 5*x^12) + 
            (3*(5 - 14*x^2 - 9*x^4 - 12*x^6 - 9*x^8 - 14*x^10 + 5*x^12))/
             w1^4 + (4*(11 - 28*x^2 - 17*x^4 - 4*x^6 - 17*x^8 - 28*x^10 + 11*
                x^12))/w1^2)/w2^2)))/w1^2 - 
     (myq1^2*myq2^4*(1 + x^2)*
       ((2*Sqrt[myq2^2]*(9*(-1 + w1^(-2))^2*x^2*
            (3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8) + 
             (3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8))/w1^4 + 
             (2*(23 - 104*x^2 + 90*x^4 - 104*x^6 + 23*x^8))/w1^2) + 
           (9*(-1 + w1^(-2))^2*x^2*(3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 
                7*x^8) + (3*(7 - 32*x^2 + 26*x^4 - 32*x^6 + 7*x^8))/w1^4 + 
              (2*(23 - 104*x^2 + 90*x^4 - 104*x^6 + 23*x^8))/w1^2))/w2^4 + 
           (2*((4*(-1 + x^2)^2*(743 + 27*x^2 - 1756*x^4 + 27*x^6 + 743*x^8))/
               w1^6 + (4*(-1 + x^2)^2*(743 + 27*x^2 - 1756*x^4 + 27*x^6 + 
                 743*x^8))/w1^2 + (-8320 + 15506*x^2 + 5728*x^4 - 27124*x^6 + 
                5728*x^8 + 15506*x^10 - 8320*x^12)/w1^4 + 27*(4 + 9*x^2 + 
                28*x^4 - 58*x^6 + 28*x^8 + 9*x^10 + 4*x^12) + 
              (27*(4 + 9*x^2 + 28*x^4 - 58*x^6 + 28*x^8 + 9*x^10 + 4*x^12))/
               w1^8))/w2^2))/w1^2 + myq2*(-1 + w1^(-2))^2*
         (27*x^2*(5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8 + 
            (-6 + 32*x^2 - 28*x^4 + 32*x^6 - 6*x^8)/w2^2 + 
            (5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8)/w2^4) + 
          (27*x^2*(5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8 + 
             (-6 + 32*x^2 - 28*x^4 + 32*x^6 - 6*x^8)/w2^2 + 
             (5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8)/w2^4))/w1^8 - 
          (2*(-1 + x^2)^2*(9*(x^2 + 10*x^4 + x^6) + (9*(x^2 + 10*x^4 + x^6))/
              w2^4 - (2*(340 + 27*x^2 - 842*x^4 + 27*x^6 + 340*x^8))/w2^2))/
           w1^6 - (2*(-1 + x^2)^2*(9*(x^2 + 10*x^4 + x^6) + 
             (9*(x^2 + 10*x^4 + x^6))/w2^4 - (2*(340 + 27*x^2 - 842*x^4 + 
                27*x^6 + 340*x^8))/w2^2))/w1^2 - 
          (2*(9*x^2*(25 - 64*x^2 + 42*x^4 - 64*x^6 + 25*x^8) + 
             (9*x^2*(25 - 64*x^2 + 42*x^4 - 64*x^6 + 25*x^8))/w2^4 + 
             (2224 - 4718*x^2 - 496*x^4 + 6628*x^6 - 496*x^8 - 4718*x^10 + 
               2224*x^12)/w2^2))/w1^4)))/(w1*w2)))/
   (myq2^3*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(1 + w1^(-2))^2*
    x^3*(-1 + x^2)^4) - 
  ((I/128)*w1^4*w2^2*((2*myq1^2*myq2*(1 + w1^(-2))^2*
       (myq1^2*myq2^2*(1 + w1^(-4)) - myq1^4/w1^2 - myq2^4/w1^2)*
       (-1 + w2^(-2))*x*(-1 + x^2)^2*
       ((8*myq1^14*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^5*(1 + x^2))/
         (w1^9*w2^4) - (myq2^14*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x*(1 + x^2)*
          (x^4 + x^4/w1^8 - (2*x^2*(2 + 11*x^2 + 2*x^4))/w1^6 - 
           (2*x^2*(2 + 11*x^2 + 2*x^4))/w1^2 + (-2 + 8*x^2 + 30*x^4 + 8*x^6 - 
             2*x^8)/w1^4))/(w1^3*w2^6) + (4*myq1^13*myq2*(-1 + w1^(-2))*
          (-1 + w2^(-2))^3*x^4*(4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/
            w2^4 - (2*(6 + 11*x^2 + 6*x^4))/w2^2 + 
           (4 + 7*x^2 + 4*x^4 + (4 + 7*x^2 + 4*x^4)/w2^4 - 
             (2*(6 + 11*x^2 + 6*x^4))/w2^2)/w1^4 - 
           (2*(5 + 9*x^2 + 5*x^4 + (5 + 9*x^2 + 5*x^4)/w2^4 - 
              (2*(7 + 13*x^2 + 7*x^4))/w2^2))/w1^2))/(w1^8*w2^3) - 
        (2*myq1^12*myq2^2*(-1 + w2^(-2))^2*x*(1 + x^2)*
          (2*x^2*(4*x^2 + (4*x^2)/w1^8 - (8*(1 - x^2 + x^4))/w1^4 + 
             (4 - 9*x^2 + 4*x^4)/w1^6 + (4 - 9*x^2 + 4*x^4)/w1^2) + 
           (2*x^2*(4*x^2 + (4*x^2)/w1^8 - (8*(1 - x^2 + x^4))/w1^4 + 
              (4 - 9*x^2 + 4*x^4)/w1^6 + (4 - 9*x^2 + 4*x^4)/w1^2))/w2^8 + 
           (x^2*(14 + x^2 + 14*x^4 - (12*(8 + 5*x^2 + 8*x^4))/w1^6 - 
              (12*(8 + 5*x^2 + 8*x^4))/w1^2 + (14 + x^2 + 14*x^4)/w1^8 + 
              (2*(82 + 67*x^2 + 82*x^4))/w1^4))/w2^6 + 
           (x^2*(14 + x^2 + 14*x^4 - (12*(8 + 5*x^2 + 8*x^4))/w1^6 - 
              (12*(8 + 5*x^2 + 8*x^4))/w1^2 + (14 + x^2 + 14*x^4)/w1^8 + 
              (2*(82 + 67*x^2 + 82*x^4))/w1^4))/w2^2 - 
           (1 + 32*x^2 + 36*x^4 + 32*x^6 + x^8 + (1 + 32*x^2 + 36*x^4 + 32*
                x^6 + x^8)/w1^8 - (4*(1 + 48*x^2 + 57*x^4 + 48*x^6 + x^8))/
              w1^6 - (4*(1 + 48*x^2 + 57*x^4 + 48*x^6 + x^8))/w1^2 + 
             (6 + 320*x^2 + 408*x^4 + 320*x^6 + 6*x^8)/w1^4)/w2^4))/
         (w1^7*w2^2) - (myq1^2*myq2^12*(-1 + w1^(-2))^2*x*(1 + x^2)*
          (((1 + w2^(-4) - w2^(-2))*x^4)/w2^2 + ((1 + w2^(-4) - w2^(-2))*x^4)/
            (w1^16*w2^2) - (x^2*(2*x^2 + (2*x^2)/w2^8 - (4*(2 - 7*x^2 + 
                 2*x^4))/w2^4 + (6 - 3*x^2 + 6*x^4)/w2^6 + (6 - 3*x^2 + 
                6*x^4)/w2^2))/w1^14 - (x^2*(2*x^2 + (2*x^2)/w2^8 - 
              (4*(2 - 7*x^2 + 2*x^4))/w2^4 + (6 - 3*x^2 + 6*x^4)/w2^6 + 
              (6 - 3*x^2 + 6*x^4)/w2^2))/w1^2 - (5*x^2*(3 + 2*x^2 + 3*x^4) + 
             (5*x^2*(3 + 2*x^2 + 3*x^4))/w2^8 + (4*(2 - 8*x^2 + 5*x^4 - 
                8*x^6 + 2*x^8))/w2^6 + (4*(2 - 8*x^2 + 5*x^4 - 8*x^6 + 
                2*x^8))/w2^2 - (2*(7 - 5*x^2 + 92*x^4 - 5*x^6 + 7*x^8))/w2^4)/
            w1^12 - (5*x^2*(3 + 2*x^2 + 3*x^4) + (5*x^2*(3 + 2*x^2 + 3*x^4))/
              w2^8 + (4*(2 - 8*x^2 + 5*x^4 - 8*x^6 + 2*x^8))/w2^6 + 
             (4*(2 - 8*x^2 + 5*x^4 - 8*x^6 + 2*x^8))/w2^2 - 
             (2*(7 - 5*x^2 + 92*x^4 - 5*x^6 + 7*x^8))/w2^4)/w1^4 - 
           (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8) + (2*(1 + 3*x^2 + 37*x^4 + 
                3*x^6 + x^8))/w2^8 + (4*(17 + 99*x^2 + 315*x^4 + 99*x^6 + 
                17*x^8))/w2^4 - (40 + 174*x^2 + 565*x^4 + 174*x^6 + 40*x^8)/
              w2^6 - (40 + 174*x^2 + 565*x^4 + 174*x^6 + 40*x^8)/w2^2)/
            w1^10 - (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8) + 
             (2*(1 + 3*x^2 + 37*x^4 + 3*x^6 + x^8))/w2^8 + 
             (4*(17 + 99*x^2 + 315*x^4 + 99*x^6 + 17*x^8))/w2^4 - 
             (40 + 174*x^2 + 565*x^4 + 174*x^6 + 40*x^8)/w2^6 - 
             (40 + 174*x^2 + 565*x^4 + 174*x^6 + 40*x^8)/w2^2)/w1^6 + 
           (2*(1 + 17*x^2 + 68*x^4 + 17*x^6 + x^8 + (1 + 17*x^2 + 68*x^4 + 
                17*x^6 + x^8)/w2^8 - (28 + 184*x^2 + 477*x^4 + 184*x^6 + 
                28*x^8)/w2^6 - (28 + 184*x^2 + 477*x^4 + 184*x^6 + 28*x^8)/w2^
                2 + (48 + 374*x^2 + 997*x^4 + 374*x^6 + 48*x^8)/w2^4))/w1^8))/
         (w1*w2^4) + (myq1^10*myq2^4*x*(1 + x^2)*
          ((12*x^4 + (12*x^4)/w2^12 - (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - 
             (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^4 + (x^2*(16 - 57*x^2 + 
                16*x^4))/w2^10 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
             (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6)/w2^2 + 
           (12*x^4 + (12*x^4)/w2^12 - (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^8 - 
             (6*x^2*(15 - 4*x^2 + 15*x^4))/w2^4 + (x^2*(16 - 57*x^2 + 
                16*x^4))/w2^10 + (x^2*(16 - 57*x^2 + 16*x^4))/w2^2 + 
             (2*(1 + 74*x^2 + 27*x^4 + 74*x^6 + x^8))/w2^6)/(w1^12*w2^2) - 
           (x^2*(16 + 87*x^2 + 16*x^4) + (x^2*(16 + 87*x^2 + 16*x^4))/w2^12 + 
             (6 + 4*x^2 - 474*x^4 + 4*x^6 + 6*x^8)/w2^10 + 
             (6 + 4*x^2 - 474*x^4 + 4*x^6 + 6*x^8)/w2^2 - 
             (3*(8 + 100*x^2 - 211*x^4 + 100*x^6 + 8*x^8))/w2^8 - 
             (3*(8 + 100*x^2 - 211*x^4 + 100*x^6 + 8*x^8))/w2^4 + 
             (48 + 560*x^2 - 420*x^4 + 560*x^6 + 48*x^8)/w2^6)/(w1^10*w2^2) - 
           (x^2*(16 + 87*x^2 + 16*x^4) + (x^2*(16 + 87*x^2 + 16*x^4))/w2^12 + 
             (6 + 4*x^2 - 474*x^4 + 4*x^6 + 6*x^8)/w2^10 + 
             (6 + 4*x^2 - 474*x^4 + 4*x^6 + 6*x^8)/w2^2 - 
             (3*(8 + 100*x^2 - 211*x^4 + 100*x^6 + 8*x^8))/w2^8 - 
             (3*(8 + 100*x^2 - 211*x^4 + 100*x^6 + 8*x^8))/w2^4 + 
             (48 + 560*x^2 - 420*x^4 + 560*x^6 + 48*x^8)/w2^6)/(w1^2*w2^2) + 
           (2*(16*x^4 + (16*x^4)/w2^16 - (x^2*(68 + 327*x^2 + 68*x^4))/w2^
                14 - (x^2*(68 + 327*x^2 + 68*x^4))/w2^2 + (-20 + 292*x^2 + 
                1662*x^4 + 292*x^6 - 20*x^8)/w2^12 + (-20 + 292*x^2 + 
                1662*x^4 + 292*x^6 - 20*x^8)/w2^4 - (4*(35 - 60*x^2 - 
                 939*x^4 - 60*x^6 + 35*x^8))/w2^8 + (80 - 344*x^2 - 
                3289*x^4 - 344*x^6 + 80*x^8)/w2^10 + (80 - 344*x^2 - 
                3289*x^4 - 344*x^6 + 80*x^8)/w2^6))/w1^6 + 
           (-16*x^4 - (16*x^4)/w2^16 + (84*x^2 + 386*x^4 + 84*x^6)/w2^14 + 
             (84*x^2 + 386*x^4 + 84*x^6)/w2^2 + (26 - 304*x^2 - 1983*x^4 - 
               304*x^6 + 26*x^8)/w2^12 + (26 - 304*x^2 - 1983*x^4 - 304*x^6 + 
               26*x^8)/w2^4 - (2*(52 - 67*x^2 - 1829*x^4 - 67*x^6 + 52*x^8))/
              w2^10 - (2*(52 - 67*x^2 - 1829*x^4 - 67*x^6 + 52*x^8))/w2^6 + 
             (2*(93 + 86*x^2 - 1955*x^4 + 86*x^6 + 93*x^8))/w2^8)/w1^8 + 
           (-16*x^4 - (16*x^4)/w2^16 + (84*x^2 + 386*x^4 + 84*x^6)/w2^14 + 
             (84*x^2 + 386*x^4 + 84*x^6)/w2^2 + (26 - 304*x^2 - 1983*x^4 - 
               304*x^6 + 26*x^8)/w2^12 + (26 - 304*x^2 - 1983*x^4 - 304*x^6 + 
               26*x^8)/w2^4 - (2*(52 - 67*x^2 - 1829*x^4 - 67*x^6 + 52*x^8))/
              w2^10 - (2*(52 - 67*x^2 - 1829*x^4 - 67*x^6 + 52*x^8))/w2^6 + 
             (2*(93 + 86*x^2 - 1955*x^4 + 86*x^6 + 93*x^8))/w2^8)/w1^4))/
         w1^5 + (myq1^8*myq2^6*x*(1 + x^2)*((4*x^2*(3 + 11*x^2 + 3*x^4) + 
             (4*x^2*(3 + 11*x^2 + 3*x^4))/w2^8 + (2 - 3*x^2 - 70*x^4 - 3*
                x^6 + 2*x^8)/w2^6 + (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8)/
              w2^2 - (2*(3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8))/w2^4)/w2^4 + 
           (4*x^2*(3 + 11*x^2 + 3*x^4) + (4*x^2*(3 + 11*x^2 + 3*x^4))/w2^8 + 
             (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8)/w2^6 + 
             (2 - 3*x^2 - 70*x^4 - 3*x^6 + 2*x^8)/w2^2 - 
             (2*(3 + 7*x^2 - 19*x^4 + 7*x^6 + 3*x^8))/w2^4)/(w1^16*w2^4) + 
           (2*(20*x^4 + (20*x^4)/w2^16 - (x^2*(164 + 563*x^2 + 164*x^4))/w2^
                14 - (x^2*(164 + 563*x^2 + 164*x^4))/w2^2 + 
              (-234 + 2782*x^2 + 10042*x^4 + 2782*x^6 - 234*x^8)/w2^8 + 
              (-22 + 1060*x^2 + 3536*x^4 + 1060*x^6 - 22*x^8)/w2^12 + 
              (-22 + 1060*x^2 + 3536*x^4 + 1060*x^6 - 22*x^8)/w2^4 + 
              (3*(48 - 739*x^2 - 2673*x^4 - 739*x^6 + 48*x^8))/w2^10 + 
              (3*(48 - 739*x^2 - 2673*x^4 - 739*x^6 + 48*x^8))/w2^6))/w1^8 + 
           (24*x^2 + 50*x^4 + 24*x^6 + (24*x^2 + 50*x^4 + 24*x^6)/w2^12 + 
             (-68 + 118*x^2 + 882*x^4 + 118*x^6 - 68*x^8)/w2^8 + 
             (-68 + 118*x^2 + 882*x^4 + 118*x^6 - 68*x^8)/w2^4 + 
             (12 - 149*x^2 - 484*x^4 - 149*x^6 + 12*x^8)/w2^10 + 
             (12 - 149*x^2 - 484*x^4 - 149*x^6 + 12*x^8)/w2^2 + 
             (2*(60 - 9*x^2 - 416*x^4 - 9*x^6 + 60*x^8))/w2^6)/(w1^14*w2^2) + 
           (24*x^2 + 50*x^4 + 24*x^6 + (24*x^2 + 50*x^4 + 24*x^6)/w2^12 + 
             (-68 + 118*x^2 + 882*x^4 + 118*x^6 - 68*x^8)/w2^8 + 
             (-68 + 118*x^2 + 882*x^4 + 118*x^6 - 68*x^8)/w2^4 + 
             (12 - 149*x^2 - 484*x^4 - 149*x^6 + 12*x^8)/w2^10 + 
             (12 - 149*x^2 - 484*x^4 - 149*x^6 + 12*x^8)/w2^2 + 
             (2*(60 - 9*x^2 - 416*x^4 - 9*x^6 + 60*x^8))/w2^6)/(w1^2*w2^2) + 
           (-32*x^4 - (32*x^4)/w2^16 + (4*x^2*(61 + 217*x^2 + 61*x^4))/
              w2^14 + (4*x^2*(61 + 217*x^2 + 61*x^4))/w2^2 + 
             (-308 + 3006*x^2 + 12072*x^4 + 3006*x^6 - 308*x^8)/w2^10 + 
             (-308 + 3006*x^2 + 12072*x^4 + 3006*x^6 - 308*x^8)/w2^6 + 
             (52 - 1547*x^2 - 5448*x^4 - 1547*x^6 + 52*x^8)/w2^12 + 
             (52 - 1547*x^2 - 5448*x^4 - 1547*x^6 + 52*x^8)/w2^4 + 
             (6*(84 - 605*x^2 - 2476*x^4 - 605*x^6 + 84*x^8))/w2^8)/w1^10 + 
           (-32*x^4 - (32*x^4)/w2^16 + (4*x^2*(61 + 217*x^2 + 61*x^4))/
              w2^14 + (4*x^2*(61 + 217*x^2 + 61*x^4))/w2^2 + 
             (-308 + 3006*x^2 + 12072*x^4 + 3006*x^6 - 308*x^8)/w2^10 + 
             (-308 + 3006*x^2 + 12072*x^4 + 3006*x^6 - 308*x^8)/w2^6 + 
             (52 - 1547*x^2 - 5448*x^4 - 1547*x^6 + 52*x^8)/w2^12 + 
             (52 - 1547*x^2 - 5448*x^4 - 1547*x^6 + 52*x^8)/w2^4 + 
             (6*(84 - 605*x^2 - 2476*x^4 - 605*x^6 + 84*x^8))/w2^8)/w1^6 + 
           (12*x^4 + (12*x^4)/w2^16 - (x^2*(104 + 331*x^2 + 104*x^4))/w2^14 - 
             (x^2*(104 + 331*x^2 + 104*x^4))/w2^2 - (6*(7 - 104*x^2 - 
                368*x^4 - 104*x^6 + 7*x^8))/w2^12 - (6*(7 - 104*x^2 - 
                368*x^4 - 104*x^6 + 7*x^8))/w2^4 - (8*(48 - 110*x^2 - 
                641*x^4 - 110*x^6 + 48*x^8))/w2^8 + (230 - 904*x^2 - 4505*
                x^4 - 904*x^6 + 230*x^8)/w2^10 + (230 - 904*x^2 - 4505*x^4 - 
               904*x^6 + 230*x^8)/w2^6)/w1^12 + (12*x^4 + (12*x^4)/w2^16 - 
             (x^2*(104 + 331*x^2 + 104*x^4))/w2^14 - (x^2*(104 + 331*x^2 + 
                104*x^4))/w2^2 - (6*(7 - 104*x^2 - 368*x^4 - 104*x^6 + 
                7*x^8))/w2^12 - (6*(7 - 104*x^2 - 368*x^4 - 104*x^6 + 7*x^8))/
              w2^4 - (8*(48 - 110*x^2 - 641*x^4 - 110*x^6 + 48*x^8))/w2^8 + 
             (230 - 904*x^2 - 4505*x^4 - 904*x^6 + 230*x^8)/w2^10 + 
             (230 - 904*x^2 - 4505*x^4 - 904*x^6 + 230*x^8)/w2^6)/w1^4))/
         w1^3 - (myq1^4*myq2^10*x*(1 + x^2)*((12*x^4)/w2^6 + 
           (12*x^4)/(w1^20*w2^6) + (-(x^2*(7 + 20*x^2 + 7*x^4)) - 
             (x^2*(7 + 20*x^2 + 7*x^4))/w2^8 - (2*(1 + 36*x^2 + 126*x^4 + 
                36*x^6 + x^8))/w2^4 + (2 + 45*x^2 + 111*x^4 + 45*x^6 + 2*x^8)/
              w2^6 + (2 + 45*x^2 + 111*x^4 + 45*x^6 + 2*x^8)/w2^2)/
            (w1^18*w2^2) + (-(x^2*(7 + 20*x^2 + 7*x^4)) - 
             (x^2*(7 + 20*x^2 + 7*x^4))/w2^8 - (2*(1 + 36*x^2 + 126*x^4 + 
                36*x^6 + x^8))/w2^4 + (2 + 45*x^2 + 111*x^4 + 45*x^6 + 2*x^8)/
              w2^6 + (2 + 45*x^2 + 111*x^4 + 45*x^6 + 2*x^8)/w2^2)/
            (w1^2*w2^2) - (2*x^2*(2 + 7*x^2 + 2*x^4) + 
             (2*x^2*(2 + 7*x^2 + 2*x^4))/w2^12 + (-36 + 266*x^2 + 940*x^4 + 
               266*x^6 - 36*x^8)/w2^8 + (-36 + 266*x^2 + 940*x^4 + 266*x^6 - 
               36*x^8)/w2^4 + (8 - 65*x^2 - 240*x^4 - 65*x^6 + 8*x^8)/w2^10 + 
             (8 - 65*x^2 - 240*x^4 - 65*x^6 + 8*x^8)/w2^2 + 
             (2*(32 - 189*x^2 - 808*x^4 - 189*x^6 + 32*x^8))/w2^6)/w1^16 - 
           (2*x^2*(2 + 7*x^2 + 2*x^4) + (2*x^2*(2 + 7*x^2 + 2*x^4))/w2^12 + 
             (-36 + 266*x^2 + 940*x^4 + 266*x^6 - 36*x^8)/w2^8 + 
             (-36 + 266*x^2 + 940*x^4 + 266*x^6 - 36*x^8)/w2^4 + 
             (8 - 65*x^2 - 240*x^4 - 65*x^6 + 8*x^8)/w2^10 + 
             (8 - 65*x^2 - 240*x^4 - 65*x^6 + 8*x^8)/w2^2 + 
             (2*(32 - 189*x^2 - 808*x^4 - 189*x^6 + 32*x^8))/w2^6)/w1^4 + 
           (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^12 + 
             (-182 + 456*x^2 + 2569*x^4 + 456*x^6 - 182*x^8)/w2^8 + 
             (-182 + 456*x^2 + 2569*x^4 + 456*x^6 - 182*x^8)/w2^4 + 
             (2*(17 - 70*x^2 - 375*x^4 - 70*x^6 + 17*x^8))/w2^10 + 
             (2*(17 - 70*x^2 - 375*x^4 - 70*x^6 + 17*x^8))/w2^2 + 
             (4*(76 - 134*x^2 - 1021*x^4 - 134*x^6 + 76*x^8))/w2^6)/w1^14 + 
           (x^2*(8 + 59*x^2 + 8*x^4) + (x^2*(8 + 59*x^2 + 8*x^4))/w2^12 + 
             (-182 + 456*x^2 + 2569*x^4 + 456*x^6 - 182*x^8)/w2^8 + 
             (-182 + 456*x^2 + 2569*x^4 + 456*x^6 - 182*x^8)/w2^4 + 
             (2*(17 - 70*x^2 - 375*x^4 - 70*x^6 + 17*x^8))/w2^10 + 
             (2*(17 - 70*x^2 - 375*x^4 - 70*x^6 + 17*x^8))/w2^2 + 
             (4*(76 - 134*x^2 - 1021*x^4 - 134*x^6 + 76*x^8))/w2^6)/w1^6 + 
           (2*(x^2*(28 + 135*x^2 + 28*x^4) + (x^2*(28 + 135*x^2 + 28*x^4))/w2^
                12 + (-196 + 519*x^2 + 3350*x^4 + 519*x^6 - 196*x^8)/w2^8 + 
              (-196 + 519*x^2 + 3350*x^4 + 519*x^6 - 196*x^8)/w2^4 + 
              (30 - 237*x^2 - 1162*x^4 - 237*x^6 + 30*x^8)/w2^10 + 
              (30 - 237*x^2 - 1162*x^4 - 237*x^6 + 30*x^8)/w2^2 + 
              (322 - 480*x^2 - 4888*x^4 - 480*x^6 + 322*x^8)/w2^6))/w1^10 - 
           (8*x^2*(4 + 23*x^2 + 4*x^4) + (8*x^2*(4 + 23*x^2 + 4*x^4))/w2^12 + 
             (-340 + 754*x^2 + 5150*x^4 + 754*x^6 - 340*x^8)/w2^8 + 
             (-340 + 754*x^2 + 5150*x^4 + 754*x^6 - 340*x^8)/w2^4 + 
             (56 - 319*x^2 - 1716*x^4 - 319*x^6 + 56*x^8)/w2^10 + 
             (56 - 319*x^2 - 1716*x^4 - 319*x^6 + 56*x^8)/w2^2 + 
             (560 - 710*x^2 - 7676*x^4 - 710*x^6 + 560*x^8)/w2^6)/w1^12 - 
           (8*x^2*(4 + 23*x^2 + 4*x^4) + (8*x^2*(4 + 23*x^2 + 4*x^4))/w2^12 + 
             (-340 + 754*x^2 + 5150*x^4 + 754*x^6 - 340*x^8)/w2^8 + 
             (-340 + 754*x^2 + 5150*x^4 + 754*x^6 - 340*x^8)/w2^4 + 
             (56 - 319*x^2 - 1716*x^4 - 319*x^6 + 56*x^8)/w2^10 + 
             (56 - 319*x^2 - 1716*x^4 - 319*x^6 + 56*x^8)/w2^2 + 
             (560 - 710*x^2 - 7676*x^4 - 710*x^6 + 560*x^8)/w2^6)/w1^8))/
         (w1*w2^2) + (myq1^6*myq2^8*x*(1 + x^2)*(((8 + 8/w2^4 - 3/w2^2)*x^4)/
            w2^6 + ((8 + 8/w2^4 - 3/w2^2)*x^4)/(w1^20*w2^6) + 
           ((2*x^2*(62 + 171*x^2 + 62*x^4))/w2^4 - (x^2*(90 + 271*x^2 + 
                90*x^4))/w2^6 - (x^2*(90 + 271*x^2 + 90*x^4))/w2^2 + 
             2*(1 + 13*x^2 + 29*x^4 + 13*x^6 + x^8) + 
             (2*(1 + 13*x^2 + 29*x^4 + 13*x^6 + x^8))/w2^8)/(w1^18*w2^4) + 
           ((2*x^2*(62 + 171*x^2 + 62*x^4))/w2^4 - (x^2*(90 + 271*x^2 + 
                90*x^4))/w2^6 - (x^2*(90 + 271*x^2 + 90*x^4))/w2^2 + 
             2*(1 + 13*x^2 + 29*x^4 + 13*x^6 + x^8) + 
             (2*(1 + 13*x^2 + 29*x^4 + 13*x^6 + x^8))/w2^8)/(w1^2*w2^4) + 
           (x^2*(20 + 59*x^2 + 20*x^4) + (x^2*(20 + 59*x^2 + 20*x^4))/w2^12 + 
             (x^2*(882 + 2299*x^2 + 882*x^4))/w2^8 + (x^2*(882 + 2299*x^2 + 
                882*x^4))/w2^4 + (4 - 1162*x^2 - 2981*x^4 - 1162*x^6 + 4*x^8)/
              w2^6 - (12 + 305*x^2 + 723*x^4 + 305*x^6 + 12*x^8)/w2^10 - 
             (12 + 305*x^2 + 723*x^4 + 305*x^6 + 12*x^8)/w2^2)/(w1^16*w2^2) + 
           (x^2*(20 + 59*x^2 + 20*x^4) + (x^2*(20 + 59*x^2 + 20*x^4))/w2^12 + 
             (x^2*(882 + 2299*x^2 + 882*x^4))/w2^8 + (x^2*(882 + 2299*x^2 + 
                882*x^4))/w2^4 + (4 - 1162*x^2 - 2981*x^4 - 1162*x^6 + 4*x^8)/
              w2^6 - (12 + 305*x^2 + 723*x^4 + 305*x^6 + 12*x^8)/w2^10 - 
             (12 + 305*x^2 + 723*x^4 + 305*x^6 + 12*x^8)/w2^2)/(w1^4*w2^2) + 
           (4*x^4 + (4*x^4)/w2^16 - (x^2*(112 + 349*x^2 + 112*x^4))/w2^14 - 
             (x^2*(112 + 349*x^2 + 112*x^4))/w2^2 + (-8 + 1032*x^2 + 2862*
                x^4 + 1032*x^6 - 8*x^8)/w2^12 + (-8 + 1032*x^2 + 2862*x^4 + 
               1032*x^6 - 8*x^8)/w2^4 - (4*(82 - 706*x^2 - 2327*x^4 - 
                706*x^6 + 82*x^8))/w2^8 + (192 - 2388*x^2 - 7523*x^4 - 2388*
                x^6 + 192*x^8)/w2^10 + (192 - 2388*x^2 - 7523*x^4 - 2388*
                x^6 + 192*x^8)/w2^6)/w1^14 + (4*x^4 + (4*x^4)/w2^16 - 
             (x^2*(112 + 349*x^2 + 112*x^4))/w2^14 - (x^2*(112 + 349*x^2 + 
                112*x^4))/w2^2 + (-8 + 1032*x^2 + 2862*x^4 + 1032*x^6 - 8*
                x^8)/w2^12 + (-8 + 1032*x^2 + 2862*x^4 + 1032*x^6 - 8*x^8)/
              w2^4 - (4*(82 - 706*x^2 - 2327*x^4 - 706*x^6 + 82*x^8))/w2^8 + 
             (192 - 2388*x^2 - 7523*x^4 - 2388*x^6 + 192*x^8)/w2^10 + 
             (192 - 2388*x^2 - 7523*x^4 - 2388*x^6 + 192*x^8)/w2^6)/w1^6 + 
           (2*(12*x^4 + (12*x^4)/w2^16 - (x^2*(92 + 405*x^2 + 92*x^4))/w2^
                14 - (x^2*(92 + 405*x^2 + 92*x^4))/w2^2 - 
              (6*(17 - 93*x^2 - 426*x^4 - 93*x^6 + 17*x^8))/w2^12 - 
              (6*(17 - 93*x^2 - 426*x^4 - 93*x^6 + 17*x^8))/w2^4 - 
              (2*(512 + 274*x^2 - 2579*x^4 + 274*x^6 + 512*x^8))/w2^8 + 
              (624 - 262*x^2 - 5116*x^4 - 262*x^6 + 624*x^8)/w2^10 + 
              (624 - 262*x^2 - 5116*x^4 - 262*x^6 + 624*x^8)/w2^6))/w1^10 + 
           (-16*x^4 - (16*x^4)/w2^16 + (x^2*(184 + 679*x^2 + 184*x^4))/
              w2^14 + (x^2*(184 + 679*x^2 + 184*x^4))/w2^2 + 
             (-816 + 1858*x^2 + 10363*x^4 + 1858*x^6 - 816*x^8)/w2^10 + 
             (-816 + 1858*x^2 + 10363*x^4 + 1858*x^6 - 816*x^8)/w2^6 + 
             (120 - 1311*x^2 - 4657*x^4 - 1311*x^6 + 120*x^8)/w2^12 + 
             (120 - 1311*x^2 - 4657*x^4 - 1311*x^6 + 120*x^8)/w2^4 + 
             (2*(674 - 619*x^2 - 5752*x^4 - 619*x^6 + 674*x^8))/w2^8)/w1^12 + 
           (-16*x^4 - (16*x^4)/w2^16 + (x^2*(184 + 679*x^2 + 184*x^4))/
              w2^14 + (x^2*(184 + 679*x^2 + 184*x^4))/w2^2 + 
             (-816 + 1858*x^2 + 10363*x^4 + 1858*x^6 - 816*x^8)/w2^10 + 
             (-816 + 1858*x^2 + 10363*x^4 + 1858*x^6 - 816*x^8)/w2^6 + 
             (120 - 1311*x^2 - 4657*x^4 - 1311*x^6 + 120*x^8)/w2^12 + 
             (120 - 1311*x^2 - 4657*x^4 - 1311*x^6 + 120*x^8)/w2^4 + 
             (2*(674 - 619*x^2 - 5752*x^4 - 619*x^6 + 674*x^8))/w2^8)/w1^8))/
         w1 + (myq1*myq2^13*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
          (x^6 + x^6/w2^4 + (x^4 + x^8)/w2^2 + (x^6 + x^6/w2^4 + 
             (x^4 + x^8)/w2^2)/w1^12 - (3*x^4*(2 + 5*x^2 + 2*x^4) + 
             (3*x^4*(2 + 5*x^2 + 2*x^4))/w2^4 + (x^2*(4 + 20*x^2 + 26*x^4 + 
                20*x^6 + 4*x^8))/w2^2)/w1^10 - (3*x^4*(2 + 5*x^2 + 2*x^4) + 
             (3*x^4*(2 + 5*x^2 + 2*x^4))/w2^4 + (x^2*(4 + 20*x^2 + 26*x^4 + 
                20*x^6 + 4*x^8))/w2^2)/w1^2 + 
           (2*(x^2*(6 + 42*x^2 + 59*x^4 + 42*x^6 + 6*x^8) + 
              (x^2*(6 + 42*x^2 + 59*x^4 + 42*x^6 + 6*x^8))/w2^4 + 
              (2*(1 - 10*x^2 - 79*x^4 - 123*x^6 - 79*x^8 - 10*x^10 + x^12))/
               w2^2))/w1^6 - (x^2*(10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8) + 
             (x^2*(10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8))/w2^4 + 
             (2 - 32*x^2 - 193*x^4 - 320*x^6 - 193*x^8 - 32*x^10 + 2*x^12)/
              w2^2)/w1^8 - (x^2*(10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8) + 
             (x^2*(10 + 44*x^2 + 69*x^4 + 44*x^6 + 10*x^8))/w2^4 + 
             (2 - 32*x^2 - 193*x^4 - 320*x^6 - 193*x^8 - 32*x^10 + 2*x^12)/
              w2^2)/w1^4))/(w1^2*w2^5) + (myq1^11*myq2^3*(-1 + w1^(-2))*
          (-1 + w2^(-2))*((x^2*(x^2*(16 + 31*x^2 + 16*x^4) + 
              (x^2*(16 + 31*x^2 + 16*x^4))/w2^8 + (6 + 32*x^2 + 40*x^4 + 
                32*x^6 + 6*x^8)/w2^6 + (6 + 32*x^2 + 40*x^4 + 32*x^6 + 6*x^8)/
               w2^2 - (2*(10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8))/w2^4))/
            w2^2 + (x^2*(x^2*(16 + 31*x^2 + 16*x^4) + (x^2*(16 + 31*x^2 + 
                 16*x^4))/w2^8 + (6 + 32*x^2 + 40*x^4 + 32*x^6 + 6*x^8)/w2^
                6 + (6 + 32*x^2 + 40*x^4 + 32*x^6 + 6*x^8)/w2^2 - 
              (2*(10 + 56*x^2 + 95*x^4 + 56*x^6 + 10*x^8))/w2^4))/
            (w1^8*w2^2) + (2*(8*x^4*(1 + x^2)^2 + (8*x^4*(1 + x^2)^2)/w2^12 - 
              ((1 + x^2)^2*(1 + 72*x^2 - 58*x^4 + 72*x^6 + x^8))/w2^8 - 
              ((1 + x^2)^2*(1 + 72*x^2 - 58*x^4 + 72*x^6 + x^8))/w2^4 + 
              (x^2*(14 - 43*x^2 - 106*x^4 - 43*x^6 + 14*x^8))/w2^10 + 
              (x^2*(14 - 43*x^2 - 106*x^4 - 43*x^6 + 14*x^8))/w2^2 + 
              (2*(1 + 68*x^2 + 138*x^4 + 166*x^6 + 138*x^8 + 68*x^10 + x^12))/
               w2^6))/w1^6 + (2*(8*x^4*(1 + x^2)^2 + (8*x^4*(1 + x^2)^2)/w2^
                12 - ((1 + x^2)^2*(1 + 72*x^2 - 58*x^4 + 72*x^6 + x^8))/w2^
                8 - ((1 + x^2)^2*(1 + 72*x^2 - 58*x^4 + 72*x^6 + x^8))/w2^4 + 
              (x^2*(14 - 43*x^2 - 106*x^4 - 43*x^6 + 14*x^8))/w2^10 + 
              (x^2*(14 - 43*x^2 - 106*x^4 - 43*x^6 + 14*x^8))/w2^2 + 
              (2*(1 + 68*x^2 + 138*x^4 + 166*x^6 + 138*x^8 + 68*x^10 + x^12))/
               w2^6))/w1^2 - (2*(2*x^4*(4 + 9*x^2 + 4*x^4) + 
              (2*x^4*(4 + 9*x^2 + 4*x^4))/w2^12 + (x^2*(28 - 30*x^2 - 
                 113*x^4 - 30*x^6 + 28*x^8))/w2^10 + (x^2*(28 - 30*x^2 - 
                 113*x^4 - 30*x^6 + 28*x^8))/w2^2 - (2*(1 + 71*x^2 + 
                 115*x^4 + 81*x^6 + 115*x^8 + 71*x^10 + x^12))/w2^8 - 
              (2*(1 + 71*x^2 + 115*x^4 + 81*x^6 + 115*x^8 + 71*x^10 + x^12))/
               w2^4 + (4 + 252*x^2 + 552*x^4 + 658*x^6 + 552*x^8 + 252*x^10 + 
                4*x^12)/w2^6))/w1^4))/(w1^6*w2) - 
        (myq1^9*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*
          ((x^2*(24*x^2 + 46*x^4 + 24*x^6 + (24*x^2 + 46*x^4 + 24*x^6)/w2^8 + 
              (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w2^6 + (12 - 5*x^2 - 
                40*x^4 - 5*x^6 + 12*x^8)/w2^2 - (2*(15 + 29*x^2 + 46*x^4 + 
                 29*x^6 + 15*x^8))/w2^4))/w2^2 + 
           (x^2*(24*x^2 + 46*x^4 + 24*x^6 + (24*x^2 + 46*x^4 + 24*x^6)/w2^8 + 
              (12 - 5*x^2 - 40*x^4 - 5*x^6 + 12*x^8)/w2^6 + (12 - 5*x^2 - 
                40*x^4 - 5*x^6 + 12*x^8)/w2^2 - (2*(15 + 29*x^2 + 46*x^4 + 
                 29*x^6 + 15*x^8))/w2^4))/(w1^12*w2^2) + 
           (12*x^4*(1 + x^2)^2 + (12*x^4*(1 + x^2)^2)/w2^12 + 
             (x^2*(16 - 145*x^2 - 308*x^4 - 145*x^6 + 16*x^8))/w2^10 + 
             (x^2*(16 - 145*x^2 - 308*x^4 - 145*x^6 + 16*x^8))/w2^2 - 
             (6*x^2*(22 - 19*x^2 - 76*x^4 - 19*x^6 + 22*x^8))/w2^8 - 
             (6*x^2*(22 - 19*x^2 - 76*x^4 - 19*x^6 + 22*x^8))/w2^4 + 
             (2*(1 + 120*x^2 + 54*x^4 - 16*x^6 + 54*x^8 + 120*x^10 + x^12))/
              w2^6)/w1^10 + (12*x^4*(1 + x^2)^2 + (12*x^4*(1 + x^2)^2)/
              w2^12 + (x^2*(16 - 145*x^2 - 308*x^4 - 145*x^6 + 16*x^8))/
              w2^10 + (x^2*(16 - 145*x^2 - 308*x^4 - 145*x^6 + 16*x^8))/
              w2^2 - (6*x^2*(22 - 19*x^2 - 76*x^4 - 19*x^6 + 22*x^8))/w2^8 - 
             (6*x^2*(22 - 19*x^2 - 76*x^4 - 19*x^6 + 22*x^8))/w2^4 + 
             (2*(1 + 120*x^2 + 54*x^4 - 16*x^6 + 54*x^8 + 120*x^10 + x^12))/
              w2^6)/w1^2 + (-(x^4*(48 + 95*x^2 + 48*x^4)) - 
             (x^4*(48 + 95*x^2 + 48*x^4))/w2^12 + (2*x^2*(11 + 305*x^2 + 
                580*x^4 + 305*x^6 + 11*x^8))/w2^10 + (2*x^2*(11 + 305*x^2 + 
                580*x^4 + 305*x^6 + 11*x^8))/w2^2 + (2*(4 - 47*x^2 + 
                887*x^4 + 1624*x^6 + 887*x^8 - 47*x^10 + 4*x^12))/w2^6 - 
             (8 - 36*x^2 + 1499*x^4 + 2953*x^6 + 1499*x^8 - 36*x^10 + 8*x^12)/
              w2^8 - (8 - 36*x^2 + 1499*x^4 + 2953*x^6 + 1499*x^8 - 36*x^10 + 
               8*x^12)/w2^4)/w1^8 + (-(x^4*(48 + 95*x^2 + 48*x^4)) - 
             (x^4*(48 + 95*x^2 + 48*x^4))/w2^12 + (2*x^2*(11 + 305*x^2 + 
                580*x^4 + 305*x^6 + 11*x^8))/w2^10 + (2*x^2*(11 + 305*x^2 + 
                580*x^4 + 305*x^6 + 11*x^8))/w2^2 + (2*(4 - 47*x^2 + 
                887*x^4 + 1624*x^6 + 887*x^8 - 47*x^10 + 4*x^12))/w2^6 - 
             (8 - 36*x^2 + 1499*x^4 + 2953*x^6 + 1499*x^8 - 36*x^10 + 8*x^12)/
              w2^8 - (8 - 36*x^2 + 1499*x^4 + 2953*x^6 + 1499*x^8 - 36*x^10 + 
               8*x^12)/w2^4)/w1^4 + (2*(x^4*(60 + 113*x^2 + 60*x^4) + 
              (x^4*(60 + 113*x^2 + 60*x^4))/w2^12 - (x^2*(38 + 641*x^2 + 
                 1166*x^4 + 641*x^6 + 38*x^8))/w2^10 - (x^2*(38 + 641*x^2 + 
                 1166*x^4 + 641*x^6 + 38*x^8))/w2^2 - (2*(5 + 58*x^2 + 
                 1176*x^4 + 2030*x^6 + 1176*x^8 + 58*x^10 + 5*x^12))/w2^6 + 
              (8 + 84*x^2 + 1782*x^4 + 3231*x^6 + 1782*x^8 + 84*x^10 + 
                8*x^12)/w2^8 + (8 + 84*x^2 + 1782*x^4 + 3231*x^6 + 1782*x^8 + 
                84*x^10 + 8*x^12)/w2^4))/w1^6))/(w1^4*w2) + 
        (myq1^3*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*(x^6/w2^4 + 
           x^6/(w1^20*w2^4) - (x^4*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/
               w2^4 - (10 + 9*x^2 + 10*x^4)/w2^2))/(w1^18*w2^2) - 
           (x^4*(2*(1 + x^2 + x^4) + (2*(1 + x^2 + x^4))/w2^4 - 
              (10 + 9*x^2 + 10*x^4)/w2^2))/(w1^2*w2^2) - 
           (x^4*(7 + 12*x^2 + 7*x^4) + (x^4*(7 + 12*x^2 + 7*x^4))/w2^8 + 
             (x^2*(13 - 24*x^2 - 56*x^4 - 24*x^6 + 13*x^8))/w2^6 + 
             (x^2*(13 - 24*x^2 - 56*x^4 - 24*x^6 + 13*x^8))/w2^2 + 
             (-2 - 24*x^2 + 90*x^4 + 175*x^6 + 90*x^8 - 24*x^10 - 2*x^12)/
              w2^4)/w1^16 - (x^4*(7 + 12*x^2 + 7*x^4) + 
             (x^4*(7 + 12*x^2 + 7*x^4))/w2^8 + (x^2*(13 - 24*x^2 - 56*x^4 - 
                24*x^6 + 13*x^8))/w2^6 + (x^2*(13 - 24*x^2 - 56*x^4 - 
                24*x^6 + 13*x^8))/w2^2 + (-2 - 24*x^2 + 90*x^4 + 175*x^6 + 90*
                x^8 - 24*x^10 - 2*x^12)/w2^4)/w1^4 - 
           (x^2*(6 + x^2 - 12*x^4 + x^6 + 6*x^8) + (x^2*(6 + x^2 - 12*x^4 + 
                x^6 + 6*x^8))/w2^8 + (6*x^2*(14 - 57*x^2 - 110*x^4 - 57*x^6 + 
                14*x^8))/w2^4 + (2*(1 - 29*x^2 + 21*x^4 + 66*x^6 + 21*x^8 - 
                29*x^10 + x^12))/w2^6 + (2*(1 - 29*x^2 + 21*x^4 + 66*x^6 + 
                21*x^8 - 29*x^10 + x^12))/w2^2)/w1^14 - 
           (x^2*(6 + x^2 - 12*x^4 + x^6 + 6*x^8) + (x^2*(6 + x^2 - 12*x^4 + 
                x^6 + 6*x^8))/w2^8 + (6*x^2*(14 - 57*x^2 - 110*x^4 - 57*x^6 + 
                14*x^8))/w2^4 + (2*(1 - 29*x^2 + 21*x^4 + 66*x^6 + 21*x^8 - 
                29*x^10 + x^12))/w2^6 + (2*(1 - 29*x^2 + 21*x^4 + 66*x^6 + 
                21*x^8 - 29*x^10 + x^12))/w2^2)/w1^6 + 
           (x^2*(6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8) + 
             (x^2*(6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8))/w2^8 + 
             (6 - 23*x^2 + 570*x^4 + 1040*x^6 + 570*x^8 - 23*x^10 + 6*x^12)/
              w2^6 + (6 - 23*x^2 + 570*x^4 + 1040*x^6 + 570*x^8 - 23*x^10 + 6*
                x^12)/w2^2 - (2*(7 + 14*x^2 + 801*x^4 + 1381*x^6 + 801*x^8 + 
                14*x^10 + 7*x^12))/w2^4)/w1^12 + 
           (x^2*(6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8) + 
             (x^2*(6 - 77*x^2 - 160*x^4 - 77*x^6 + 6*x^8))/w2^8 + 
             (6 - 23*x^2 + 570*x^4 + 1040*x^6 + 570*x^8 - 23*x^10 + 6*x^12)/
              w2^6 + (6 - 23*x^2 + 570*x^4 + 1040*x^6 + 570*x^8 - 23*x^10 + 6*
                x^12)/w2^2 - (2*(7 + 14*x^2 + 801*x^4 + 1381*x^6 + 801*x^8 + 
                14*x^10 + 7*x^12))/w2^4)/w1^8 + 
           (2*(x^4*(77 + 144*x^2 + 77*x^4) + (x^4*(77 + 144*x^2 + 77*x^4))/w2^
                8 - (2*(2 + 11*x^2 + 259*x^4 + 449*x^6 + 259*x^8 + 11*x^10 + 
                 2*x^12))/w2^6 - (2*(2 + 11*x^2 + 259*x^4 + 449*x^6 + 
                 259*x^8 + 11*x^10 + 2*x^12))/w2^2 + (12 + 88*x^2 + 
                1292*x^4 + 2171*x^6 + 1292*x^8 + 88*x^10 + 12*x^12)/w2^4))/
            w1^10))/w2^3 + (myq1^5*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*
          ((2*x^6)/w2^6 + (2*x^6)/(w1^20*w2^6) + 
           (-((x^4*(15 + 28*x^2 + 15*x^4))/w2^8) - (x^4*(15 + 28*x^2 + 
                15*x^4))/w2^4 + (x^2*(2 + 49*x^2 + 76*x^4 + 49*x^6 + 2*x^8))/
              w2^6)/w1^18 + (-((x^4*(15 + 28*x^2 + 15*x^4))/w2^8) - 
             (x^4*(15 + 28*x^2 + 15*x^4))/w2^4 + (x^2*(2 + 49*x^2 + 76*x^4 + 
                49*x^6 + 2*x^8))/w2^6)/w1^2 - 
           (2*x^2*(3 + 22*x^2 + 40*x^4 + 22*x^6 + 3*x^8) + 
             (2*x^2*(3 + 22*x^2 + 40*x^4 + 22*x^6 + 3*x^8))/w2^8 + 
             (2*x^2*(27 + 296*x^2 + 472*x^4 + 296*x^6 + 27*x^8))/w2^4 + 
             (2 - 36*x^2 - 321*x^4 - 555*x^6 - 321*x^8 - 36*x^10 + 2*x^12)/
              w2^6 + (2 - 36*x^2 - 321*x^4 - 555*x^6 - 321*x^8 - 36*x^10 + 2*
                x^12)/w2^2)/(w1^16*w2^2) - 
           (2*x^2*(3 + 22*x^2 + 40*x^4 + 22*x^6 + 3*x^8) + 
             (2*x^2*(3 + 22*x^2 + 40*x^4 + 22*x^6 + 3*x^8))/w2^8 + 
             (2*x^2*(27 + 296*x^2 + 472*x^4 + 296*x^6 + 27*x^8))/w2^4 + 
             (2 - 36*x^2 - 321*x^4 - 555*x^6 - 321*x^8 - 36*x^10 + 2*x^12)/
              w2^6 + (2 - 36*x^2 - 321*x^4 - 555*x^6 - 321*x^8 - 36*x^10 + 2*
                x^12)/w2^2)/(w1^4*w2^2) - (x^4*(8 + 15*x^2 + 8*x^4) + 
             (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - (x^2*(18 + 293*x^2 + 
                524*x^4 + 293*x^6 + 18*x^8))/w2^10 - (x^2*(18 + 293*x^2 + 
                524*x^4 + 293*x^6 + 18*x^8))/w2^2 + (-16 + 18*x^2 + 1242*
                x^4 + 2275*x^6 + 1242*x^8 + 18*x^10 - 16*x^12)/w2^8 + 
             (-16 + 18*x^2 + 1242*x^4 + 2275*x^6 + 1242*x^8 + 18*x^10 - 16*
                x^12)/w2^4 + (2*(10 + 34*x^2 - 871*x^4 - 1522*x^6 - 871*x^8 + 
                34*x^10 + 10*x^12))/w2^6)/w1^14 - (x^4*(8 + 15*x^2 + 8*x^4) + 
             (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - (x^2*(18 + 293*x^2 + 
                524*x^4 + 293*x^6 + 18*x^8))/w2^10 - (x^2*(18 + 293*x^2 + 
                524*x^4 + 293*x^6 + 18*x^8))/w2^2 + (-16 + 18*x^2 + 1242*
                x^4 + 2275*x^6 + 1242*x^8 + 18*x^10 - 16*x^12)/w2^8 + 
             (-16 + 18*x^2 + 1242*x^4 + 2275*x^6 + 1242*x^8 + 18*x^10 - 16*
                x^12)/w2^4 + (2*(10 + 34*x^2 - 871*x^4 - 1522*x^6 - 871*x^8 + 
                34*x^10 + 10*x^12))/w2^6)/w1^6 + 
           (x^4*(24 + 47*x^2 + 24*x^4) + (x^4*(24 + 47*x^2 + 24*x^4))/w2^12 - 
             (2*x^2*(6 + 245*x^2 + 457*x^4 + 245*x^6 + 6*x^8))/w2^10 - 
             (2*x^2*(6 + 245*x^2 + 457*x^4 + 245*x^6 + 6*x^8))/w2^2 + 
             (-38 - 276*x^2 + 1351*x^4 + 2854*x^6 + 1351*x^8 - 276*x^10 - 38*
                x^12)/w2^8 + (-38 - 276*x^2 + 1351*x^4 + 2854*x^6 + 1351*
                x^8 - 276*x^10 - 38*x^12)/w2^4 + (2*(32 + 381*x^2 - 522*x^4 - 
                1223*x^6 - 522*x^8 + 381*x^10 + 32*x^12))/w2^6)/w1^12 + 
           (x^4*(24 + 47*x^2 + 24*x^4) + (x^4*(24 + 47*x^2 + 24*x^4))/w2^12 - 
             (2*x^2*(6 + 245*x^2 + 457*x^4 + 245*x^6 + 6*x^8))/w2^10 - 
             (2*x^2*(6 + 245*x^2 + 457*x^4 + 245*x^6 + 6*x^8))/w2^2 + 
             (-38 - 276*x^2 + 1351*x^4 + 2854*x^6 + 1351*x^8 - 276*x^10 - 38*
                x^12)/w2^8 + (-38 - 276*x^2 + 1351*x^4 + 2854*x^6 + 1351*
                x^8 - 276*x^10 - 38*x^12)/w2^4 + (2*(32 + 381*x^2 - 522*x^4 - 
                1223*x^6 - 522*x^8 + 381*x^10 + 32*x^12))/w2^6)/w1^8 - 
           (2*(24*x^4 + 46*x^6 + 24*x^8 - (x^4*(317 + 610*x^2 + 317*x^4))/w2^
                10 - (x^4*(317 + 610*x^2 + 317*x^4))/w2^2 + 
              (24*x^4 + 46*x^6 + 24*x^8)/w2^12 + (-24 - 258*x^2 + 647*x^4 + 
                1540*x^6 + 647*x^8 - 258*x^10 - 24*x^12)/w2^8 + 
              (-24 - 258*x^2 + 647*x^4 + 1540*x^6 + 647*x^8 - 258*x^10 - 
                24*x^12)/w2^4 + (44 + 642*x^2 - 173*x^4 - 884*x^6 - 173*x^8 + 
                642*x^10 + 44*x^12)/w2^6))/w1^10))/w2 - 
        (myq1^7*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*
          ((x^2*(2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8) + 
              (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8))/w2^4 + 
              (2 - 2*x^2 + 9*x^4 - 2*x^6 + 2*x^8)/w2^2))/w2^4 + 
           (x^2*(2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8) + 
              (2*(1 + 11*x^2 + 22*x^4 + 11*x^6 + x^8))/w2^4 + 
              (2 - 2*x^2 + 9*x^4 - 2*x^6 + 2*x^8)/w2^2))/(w1^16*w2^4) + 
           (x^2*(12 + 76*x^2 + 127*x^4 + 76*x^6 + 12*x^8) + 
             (x^2*(12 + 76*x^2 + 127*x^4 + 76*x^6 + 12*x^8))/w2^8 + 
             (-6 - 24*x^2 + 252*x^4 + 418*x^6 + 252*x^8 - 24*x^10 - 6*x^12)/
              w2^4 + (2 - 13*x^2 - 320*x^4 - 594*x^6 - 320*x^8 - 13*x^10 + 2*
                x^12)/w2^6 + (2 - 13*x^2 - 320*x^4 - 594*x^6 - 320*x^8 - 13*
                x^10 + 2*x^12)/w2^2)/(w1^14*w2^2) + 
           (x^2*(12 + 76*x^2 + 127*x^4 + 76*x^6 + 12*x^8) + 
             (x^2*(12 + 76*x^2 + 127*x^4 + 76*x^6 + 12*x^8))/w2^8 + 
             (-6 - 24*x^2 + 252*x^4 + 418*x^6 + 252*x^8 - 24*x^10 - 6*x^12)/
              w2^4 + (2 - 13*x^2 - 320*x^4 - 594*x^6 - 320*x^8 - 13*x^10 + 2*
                x^12)/w2^6 + (2 - 13*x^2 - 320*x^4 - 594*x^6 - 320*x^8 - 13*
                x^10 + 2*x^12)/w2^2)/(w1^2*w2^2) + 
           (28*x^4 + 54*x^6 + 28*x^8 + (28*x^4 + 54*x^6 + 28*x^8)/w2^12 - 
             (x^2*(60 + 501*x^2 + 881*x^4 + 501*x^6 + 60*x^8))/w2^10 - 
             (x^2*(60 + 501*x^2 + 881*x^4 + 501*x^6 + 60*x^8))/w2^2 + 
             (2*(-5 + 32*x^2 + 783*x^4 + 1437*x^6 + 783*x^8 + 32*x^10 - 
                5*x^12))/w2^8 + (2*(-5 + 32*x^2 + 783*x^4 + 1437*x^6 + 
                783*x^8 + 32*x^10 - 5*x^12))/w2^4 + (2*(12 + 30*x^2 - 
                785*x^4 - 1373*x^6 - 785*x^8 + 30*x^10 + 12*x^12))/w2^6)/
            w1^12 + (28*x^4 + 54*x^6 + 28*x^8 + (28*x^4 + 54*x^6 + 28*x^8)/
              w2^12 - (x^2*(60 + 501*x^2 + 881*x^4 + 501*x^6 + 60*x^8))/
              w2^10 - (x^2*(60 + 501*x^2 + 881*x^4 + 501*x^6 + 60*x^8))/
              w2^2 + (2*(-5 + 32*x^2 + 783*x^4 + 1437*x^6 + 783*x^8 + 
                32*x^10 - 5*x^12))/w2^8 + (2*(-5 + 32*x^2 + 783*x^4 + 
                1437*x^6 + 783*x^8 + 32*x^10 - 5*x^12))/w2^4 + 
             (2*(12 + 30*x^2 - 785*x^4 - 1373*x^6 - 785*x^8 + 30*x^10 + 
                12*x^12))/w2^6)/w1^4 + (-2*x^4*(44 + 83*x^2 + 44*x^4) - 
             (2*x^4*(44 + 83*x^2 + 44*x^4))/w2^12 + (x^2*(62 + 1114*x^2 + 
                2029*x^4 + 1114*x^6 + 62*x^8))/w2^10 + 
             (x^2*(62 + 1114*x^2 + 2029*x^4 + 1114*x^6 + 62*x^8))/w2^2 + 
             (-66 - 556*x^2 + 2800*x^4 + 5350*x^6 + 2800*x^8 - 556*x^10 - 66*
                x^12)/w2^6 + (34 + 149*x^2 - 2932*x^4 - 5688*x^6 - 2932*x^8 + 
               149*x^10 + 34*x^12)/w2^8 + (34 + 149*x^2 - 2932*x^4 - 5688*
                x^6 - 2932*x^8 + 149*x^10 + 34*x^12)/w2^4)/w1^10 + 
           (-2*x^4*(44 + 83*x^2 + 44*x^4) - (2*x^4*(44 + 83*x^2 + 44*x^4))/
              w2^12 + (x^2*(62 + 1114*x^2 + 2029*x^4 + 1114*x^6 + 62*x^8))/
              w2^10 + (x^2*(62 + 1114*x^2 + 2029*x^4 + 1114*x^6 + 62*x^8))/
              w2^2 + (-66 - 556*x^2 + 2800*x^4 + 5350*x^6 + 2800*x^8 - 556*
                x^10 - 66*x^12)/w2^6 + (34 + 149*x^2 - 2932*x^4 - 5688*x^6 - 
               2932*x^8 + 149*x^10 + 34*x^12)/w2^8 + (34 + 149*x^2 - 2932*
                x^4 - 5688*x^6 - 2932*x^8 + 149*x^10 + 34*x^12)/w2^4)/w1^6 + 
           (2*(36*x^4 + 70*x^6 + 36*x^8 - (x^2*(14 + 513*x^2 + 959*x^4 + 
                 513*x^6 + 14*x^8))/w2^10 - (x^2*(14 + 513*x^2 + 959*x^4 + 
                 513*x^6 + 14*x^8))/w2^2 + (36*x^4 + 70*x^6 + 36*x^8)/w2^12 - 
              (2*(13 + 101*x^2 - 588*x^4 - 1239*x^6 - 588*x^8 + 101*x^10 + 
                 13*x^12))/w2^8 - (2*(13 + 101*x^2 - 588*x^4 - 1239*x^6 - 
                 588*x^8 + 101*x^10 + 13*x^12))/w2^4 + (48 + 518*x^2 - 
                808*x^4 - 1807*x^6 - 808*x^8 + 518*x^10 + 48*x^12)/w2^6))/
            w1^8))/(w1^2*w2)))/w1^2 - (-(myq1^2*myq2^2*(1 + w1^(-4))) + 
       myq1^4/w1^2 + myq2^4/w1^2)*((-8*myq2^17*(1 + w1^(-4))*(-1 + w1^(-2))^6*
         (1 + w1^(-2))^2*(-1 + w2^(-2))*x^4*(-1 + x^2)^2*
         (1 + x^2 + x^4 + x^6))/(w1^5*w2^8) + 
       (8*myq1^17*(-1 + w1^(-2))*(1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
         (1 + x^2)^2*(4*x^4 + (4*x^4)/w1^4 - (1 - 2*x^2 + 10*x^4 - 2*x^6 + 
            x^8)/w1^2))/(w1^10*w2^3) + (8*myq1*myq2^16*(-1 + w1^(-2))^5*
         (1 + w1^(-2))^2*x^3*(1 + x^4)*(2*(-1 + w2^(-2))^2*x^2*(1 + x^4) + 
          (2*(-1 + w2^(-2))^2*x^2*(1 + x^4))/w1^8 + 
          ((1 + x^2)^2*((-3 + 14*x^2 - 3*x^4)/w2^2 + 2*(1 - 4*x^2 + x^4) + 
             (2*(1 - 4*x^2 + x^4))/w2^4))/w1^6 + 
          ((1 + x^2)^2*((-3 + 14*x^2 - 3*x^4)/w2^2 + 2*(1 - 4*x^2 + x^4) + 
             (2*(1 - 4*x^2 + x^4))/w2^4))/w1^2 - 
          (1 - 8*x^2 - 10*x^4 - 8*x^6 + x^8 + (16*(x^2 + x^4 + x^6))/w2^2 + 
            (1 - 8*x^2 - 10*x^4 - 8*x^6 + x^8)/w2^4)/w1^4))/(w1^4*w2^7) - 
       (8*myq1^16*myq2*(1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^2*(1 + x^2)*
         (x^4*((4*x^2)/w2^2 + 3*(1 + x^4) + (3*(1 + x^4))/w2^4) + 
          (x^4*((4*x^2)/w2^2 + 3*(1 + x^4) + (3*(1 + x^4))/w2^4))/w1^8 - 
          ((x + x^3)^2*(3 - 4*x^2 + 3*x^4) + ((x + x^3)^2*(3 - 4*x^2 + 3*
                x^4))/w2^4 + (2 - 6*x^2 + 15*x^4 + 26*x^6 + 15*x^8 - 6*x^10 + 
              2*x^12)/w2^2)/w1^6 - ((x + x^3)^2*(3 - 4*x^2 + 3*x^4) + 
            ((x + x^3)^2*(3 - 4*x^2 + 3*x^4))/w2^4 + 
            (2 - 6*x^2 + 15*x^4 + 26*x^6 + 15*x^8 - 6*x^10 + 2*x^12)/w2^2)/
           w1^2 + (2*(x^2*(2 + x^2 - 4*x^4 + x^6 + 2*x^8) + 
             (x^2*(2 + x^2 - 4*x^4 + x^6 + 2*x^8))/w2^4 + 
             (2 - 4*x^2 + 11*x^4 + 26*x^6 + 11*x^8 - 4*x^10 + 2*x^12)/w2^2))/
           w1^4))/(w1^9*w2^2) - (myq1^2*myq2^15*(-1 + w1^(-2))^4*
         (-1 + w2^(-2))*x^2*(1 + x^2)*(8*x^2*(1 + x^4)*(x^2 + x^2/w2^4 - 
            (-1 + x^2)^2/w2^2) + (8*x^2*(1 + x^4)*(x^2 + x^2/w2^4 - 
             (-1 + x^2)^2/w2^2))/w1^16 + (x^2*(28 - 3*x^2 + 46*x^4 - 3*x^6 + 
             28*x^8 + (28 - 3*x^2 + 46*x^4 - 3*x^6 + 28*x^8)/w2^4 - 
             (2*(36 + 13*x^2 + 62*x^4 + 13*x^6 + 36*x^8))/w2^2))/w1^14 + 
          (x^2*(28 - 3*x^2 + 46*x^4 - 3*x^6 + 28*x^8 + 
             (28 - 3*x^2 + 46*x^4 - 3*x^6 + 28*x^8)/w2^4 - 
             (2*(36 + 13*x^2 + 62*x^4 + 13*x^6 + 36*x^8))/w2^2))/w1^2 + 
          (4*(2 + 4*x^2 - 33*x^4 - 42*x^6 - 33*x^8 + 4*x^10 + 2*x^12 - 
             (2*(1 + 2*x^2 - 36*x^4 - 46*x^6 - 36*x^8 + 2*x^10 + x^12))/
              w2^2 + (2 + 4*x^2 - 33*x^4 - 42*x^6 - 33*x^8 + 4*x^10 + 2*x^12)/
              w2^4))/w1^12 + (4*(2 + 4*x^2 - 33*x^4 - 42*x^6 - 33*x^8 + 
             4*x^10 + 2*x^12 - (2*(1 + 2*x^2 - 36*x^4 - 46*x^6 - 36*x^8 + 
                2*x^10 + x^12))/w2^2 + (2 + 4*x^2 - 33*x^4 - 42*x^6 - 33*
                x^8 + 4*x^10 + 2*x^12)/w2^4))/w1^4 + 
          (8*(3 + 20*x^2 + 46*x^6 + 20*x^10 + 3*x^12 + 
             (3 + 20*x^2 + 46*x^6 + 20*x^10 + 3*x^12)/w2^4 - 
             (2*(4 + 21*x^2 + 7*x^4 + 48*x^6 + 7*x^8 + 21*x^10 + 4*x^12))/
              w2^2))/w1^8 + (20 + 4*x^2 - 121*x^4 + 98*x^6 - 121*x^8 + 
            4*x^10 + 20*x^12 + (-40 + 8*x^2 + 274*x^4 - 164*x^6 + 274*x^8 + 
              8*x^10 - 40*x^12)/w2^2 + (20 + 4*x^2 - 121*x^4 + 98*x^6 - 
              121*x^8 + 4*x^10 + 20*x^12)/w2^4)/w1^10 + 
          (20 + 4*x^2 - 121*x^4 + 98*x^6 - 121*x^8 + 4*x^10 + 20*x^12 + 
            (-40 + 8*x^2 + 274*x^4 - 164*x^6 + 274*x^8 + 8*x^10 - 40*x^12)/
             w2^2 + (20 + 4*x^2 - 121*x^4 + 98*x^6 - 121*x^8 + 4*x^10 + 
              20*x^12)/w2^4)/w1^6))/(w1^3*w2^6) + 
       (2*myq1^14*myq2^3*(-1 + w2^(-2))^3*x^2*(1 + x^2)*
         ((2*x^2*(x^2*(2 - x^2 + 2*x^4) + (x^2*(2 - x^2 + 2*x^4))/w2^8 - 
             (3 + 30*x^2 - 10*x^4 + 30*x^6 + 3*x^8)/w2^6 - 
             (3 + 30*x^2 - 10*x^4 + 30*x^6 + 3*x^8)/w2^2 + 
             (2*(5 + 40*x^2 + 27*x^4 + 40*x^6 + 5*x^8))/w2^4))/w2^2 + 
          (2*x^2*(x^2*(2 - x^2 + 2*x^4) + (x^2*(2 - x^2 + 2*x^4))/w2^8 - 
             (3 + 30*x^2 - 10*x^4 + 30*x^6 + 3*x^8)/w2^6 - 
             (3 + 30*x^2 - 10*x^4 + 30*x^6 + 3*x^8)/w2^2 + 
             (2*(5 + 40*x^2 + 27*x^4 + 40*x^6 + 5*x^8))/w2^4))/(w1^16*w2^2) - 
          ((x^2*(-208 + 5*x^2 - 226*x^4 + 5*x^6 - 208*x^8))/w2^8 + 
            (x^2*(-208 + 5*x^2 - 226*x^4 + 5*x^6 - 208*x^8))/w2^4 + 
            4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
            (x^2*(15 - 60*x^2 + 46*x^4 - 60*x^6 + 15*x^8))/w2^10 + 
            (x^2*(15 - 60*x^2 + 46*x^4 - 60*x^6 + 15*x^8))/w2^2 + 
            (-12 + 418*x^2 + 354*x^4 + 840*x^6 + 354*x^8 + 418*x^10 - 
              12*x^12)/w2^6)/w1^14 - 
          ((x^2*(-208 + 5*x^2 - 226*x^4 + 5*x^6 - 208*x^8))/w2^8 + 
            (x^2*(-208 + 5*x^2 - 226*x^4 + 5*x^6 - 208*x^8))/w2^4 + 
            4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
            (x^2*(15 - 60*x^2 + 46*x^4 - 60*x^6 + 15*x^8))/w2^10 + 
            (x^2*(15 - 60*x^2 + 46*x^4 - 60*x^6 + 15*x^8))/w2^2 + 
            (-12 + 418*x^2 + 354*x^4 + 840*x^6 + 354*x^8 + 418*x^10 - 
              12*x^12)/w2^6)/w1^2 + ((x^2*(-41 + 8*x^2 + 22*x^4 + 8*x^6 - 41*
                x^8))/w2^10 + (x^2*(-41 + 8*x^2 + 22*x^4 + 8*x^6 - 41*x^8))/
             w2^2 + 4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
            (x^2*(208 - 267*x^2 - 514*x^4 - 267*x^6 + 208*x^8))/w2^8 + 
            (x^2*(208 - 267*x^2 - 514*x^4 - 267*x^6 + 208*x^8))/w2^4 - 
            (2*(6 + 151*x^2 - 381*x^4 - 732*x^6 - 381*x^8 + 151*x^10 + 6*
                x^12))/w2^6)/w1^10 + 
          ((x^2*(-41 + 8*x^2 + 22*x^4 + 8*x^6 - 41*x^8))/w2^10 + 
            (x^2*(-41 + 8*x^2 + 22*x^4 + 8*x^6 - 41*x^8))/w2^2 + 
            4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
            (x^2*(208 - 267*x^2 - 514*x^4 - 267*x^6 + 208*x^8))/w2^8 + 
            (x^2*(208 - 267*x^2 - 514*x^4 - 267*x^6 + 208*x^8))/w2^4 - 
            (2*(6 + 151*x^2 - 381*x^4 - 732*x^6 - 381*x^8 + 151*x^10 + 6*
                x^12))/w2^6)/w1^6 - (4*(2*(x^4 + x^8) + (2*(x^4 + x^8))/
              w2^12 + (x^2*(25 - 31*x^2 + 79*x^4 - 31*x^6 + 25*x^8))/w2^10 + 
             (x^2*(25 - 31*x^2 + 79*x^4 - 31*x^6 + 25*x^8))/w2^2 + 
             (2*(11 + 146*x^2 + 141*x^4 + 561*x^6 + 141*x^8 + 146*x^10 + 
                11*x^12))/w2^6 - (17 + 161*x^2 + 22*x^4 + 508*x^6 + 22*x^8 + 
               161*x^10 + 17*x^12)/w2^8 - (17 + 161*x^2 + 22*x^4 + 508*x^6 + 
               22*x^8 + 161*x^10 + 17*x^12)/w2^4))/w1^8 + 
          (2*(2*(x^4 + x^8) + (2*(x^4 + x^8))/w2^12 + 
             (x^2*(13 + x^2 + 36*x^4 + x^6 + 13*x^8))/w2^10 + 
             (x^2*(13 + x^2 + 36*x^4 + x^6 + 13*x^8))/w2^2 - 
             (17 + 206*x^2 + 128*x^4 + 150*x^6 + 128*x^8 + 206*x^10 + 17*
                x^12)/w2^8 - (17 + 206*x^2 + 128*x^4 + 150*x^6 + 128*x^8 + 
               206*x^10 + 17*x^12)/w2^4 + (22 + 402*x^2 + 406*x^4 + 420*x^6 + 
               406*x^8 + 402*x^10 + 22*x^12)/w2^6))/w1^12 + 
          (2*(2*(x^4 + x^8) + (2*(x^4 + x^8))/w2^12 + 
             (x^2*(13 + x^2 + 36*x^4 + x^6 + 13*x^8))/w2^10 + 
             (x^2*(13 + x^2 + 36*x^4 + x^6 + 13*x^8))/w2^2 - 
             (17 + 206*x^2 + 128*x^4 + 150*x^6 + 128*x^8 + 206*x^10 + 17*
                x^12)/w2^8 - (17 + 206*x^2 + 128*x^4 + 150*x^6 + 128*x^8 + 
               206*x^10 + 17*x^12)/w2^4 + (22 + 402*x^2 + 406*x^4 + 420*x^6 + 
               406*x^8 + 402*x^10 + 22*x^12)/w2^6))/w1^4))/w1^7 + 
       (2*myq1^15*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x*
         (x^4*(8*(x^2 + x^6) + (8*(x^2 + x^6))/w2^8 + 
            (21 + 12*x^2 + 2*x^4 + 12*x^6 + 21*x^8)/w2^6 + 
            (21 + 12*x^2 + 2*x^4 + 12*x^6 + 21*x^8)/w2^2 - 
            (2*(21 + 36*x^2 + 34*x^4 + 36*x^6 + 21*x^8))/w2^4) + 
          (x^4*(8*(x^2 + x^6) + (8*(x^2 + x^6))/w2^8 + 
             (21 + 12*x^2 + 2*x^4 + 12*x^6 + 21*x^8)/w2^6 + 
             (21 + 12*x^2 + 2*x^4 + 12*x^6 + 21*x^8)/w2^2 - 
             (2*(21 + 36*x^2 + 34*x^4 + 36*x^6 + 21*x^8))/w2^4))/w1^12 + 
          (x^2*(-8*(x^2 - 3*x^4 - 2*x^6 - 3*x^8 + x^10) - 
             (8*(x^2 - 3*x^4 - 2*x^6 - 3*x^8 + x^10))/w2^8 - 
             (2*(8 + 15*x^2 - 108*x^4 - 170*x^6 - 108*x^8 + 15*x^10 + 
                8*x^12))/w2^4 + (8 + 23*x^2 - 116*x^4 - 154*x^6 - 116*x^8 + 
               23*x^10 + 8*x^12)/w2^6 + (8 + 23*x^2 - 116*x^4 - 154*x^6 - 116*
                x^8 + 23*x^10 + 8*x^12)/w2^2))/w1^8 + 
          (x^2*(-8*(x^2 - 3*x^4 - 2*x^6 - 3*x^8 + x^10) - 
             (8*(x^2 - 3*x^4 - 2*x^6 - 3*x^8 + x^10))/w2^8 - 
             (2*(8 + 15*x^2 - 108*x^4 - 170*x^6 - 108*x^8 + 15*x^10 + 
                8*x^12))/w2^4 + (8 + 23*x^2 - 116*x^4 - 154*x^6 - 116*x^8 + 
               23*x^10 + 8*x^12)/w2^6 + (8 + 23*x^2 - 116*x^4 - 154*x^6 - 116*
                x^8 + 23*x^10 + 8*x^12)/w2^2))/w1^4 + 
          (2*(8*(x^6 + x^10) + (8*(x^6 + x^10))/w2^8 - 
             (2*(1 + x^2)^2*(1 - 5*x^2 - 34*x^4 + 15*x^6 - 34*x^8 - 5*x^10 + 
                x^12))/w2^4 - (x^2*(9 + 35*x^2 + 48*x^4 + 12*x^6 + 48*x^8 + 
                35*x^10 + 9*x^12))/w2^6 - (x^2*(9 + 35*x^2 + 48*x^4 + 
                12*x^6 + 48*x^8 + 35*x^10 + 9*x^12))/w2^2))/w1^10 + 
          (2*(8*(x^6 + x^10) + (8*(x^6 + x^10))/w2^8 - 
             (2*(1 + x^2)^2*(1 - 5*x^2 - 34*x^4 + 15*x^6 - 34*x^8 - 5*x^10 + 
                x^12))/w2^4 - (x^2*(9 + 35*x^2 + 48*x^4 + 12*x^6 + 48*x^8 + 
                35*x^10 + 9*x^12))/w2^6 - (x^2*(9 + 35*x^2 + 48*x^4 + 
                12*x^6 + 48*x^8 + 35*x^10 + 9*x^12))/w2^2))/w1^2 - 
          (4*(4*x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8) + 
             (4*x^4*(1 - 2*x^2 - 2*x^4 - 2*x^6 + x^8))/w2^8 + 
             (x^2*(-13 - 41*x^2 + 4*x^4 + 32*x^6 + 4*x^8 - 41*x^10 - 
                13*x^12))/w2^6 + (x^2*(-13 - 41*x^2 + 4*x^4 + 32*x^6 + 
                4*x^8 - 41*x^10 - 13*x^12))/w2^2 + (-2 + 14*x^2 + 90*x^4 + 44*
                x^6 + 4*x^8 + 44*x^10 + 90*x^12 + 14*x^14 - 2*x^16)/w2^4))/
           w1^6))/(w1^8*w2) + (myq1^12*myq2^5*(-1 + w2^(-2))*(1 + x^2)*
         ((4*x^4*(x^2*(8 + x^2 + 8*x^4) + (x^2*(8 + x^2 + 8*x^4))/w2^12 + 
             (7 + x^2 + x^6 + 7*x^8)/w2^10 + (7 + x^2 + x^6 + 7*x^8)/w2^2 + 
             (2*(20 + 107*x^2 + 90*x^4 + 107*x^6 + 20*x^8))/w2^6 - 
             (27 + 114*x^2 + 79*x^4 + 114*x^6 + 27*x^8)/w2^8 - 
             (27 + 114*x^2 + 79*x^4 + 114*x^6 + 27*x^8)/w2^4))/w2^2 + 
          (4*x^4*(x^2*(8 + x^2 + 8*x^4) + (x^2*(8 + x^2 + 8*x^4))/w2^12 + 
             (7 + x^2 + x^6 + 7*x^8)/w2^10 + (7 + x^2 + x^6 + 7*x^8)/w2^2 + 
             (2*(20 + 107*x^2 + 90*x^4 + 107*x^6 + 20*x^8))/w2^6 - 
             (27 + 114*x^2 + 79*x^4 + 114*x^6 + 27*x^8)/w2^8 - 
             (27 + 114*x^2 + 79*x^4 + 114*x^6 + 27*x^8)/w2^4))/(w1^20*w2^2) + 
          (x^2*(12*(x^4 + x^8) + (12*(x^4 + x^8))/w2^16 + 
             (2*x^2*(3 - 64*x^2 + 30*x^4 - 64*x^6 + 3*x^8))/w2^14 + 
             (2*x^2*(3 - 64*x^2 + 30*x^4 - 64*x^6 + 3*x^8))/w2^2 + 
             (8*(4 + 192*x^2 + 201*x^4 + 445*x^6 + 201*x^8 + 192*x^10 + 
                4*x^12))/w2^10 + (8*(4 + 192*x^2 + 201*x^4 + 445*x^6 + 
                201*x^8 + 192*x^10 + 4*x^12))/w2^6 - (2*(10 + 1158*x^2 + 
                1625*x^4 + 2966*x^6 + 1625*x^8 + 1158*x^10 + 10*x^12))/w2^8 - 
             (22 + 364*x^2 - 33*x^4 + 878*x^6 - 33*x^8 + 364*x^10 + 22*x^12)/
              w2^12 - (22 + 364*x^2 - 33*x^4 + 878*x^6 - 33*x^8 + 364*x^10 + 
               22*x^12)/w2^4))/w1^18 + (x^2*(12*(x^4 + x^8) + 
             (12*(x^4 + x^8))/w2^16 + (2*x^2*(3 - 64*x^2 + 30*x^4 - 64*x^6 + 
                3*x^8))/w2^14 + (2*x^2*(3 - 64*x^2 + 30*x^4 - 64*x^6 + 
                3*x^8))/w2^2 + (8*(4 + 192*x^2 + 201*x^4 + 445*x^6 + 
                201*x^8 + 192*x^10 + 4*x^12))/w2^10 + 
             (8*(4 + 192*x^2 + 201*x^4 + 445*x^6 + 201*x^8 + 192*x^10 + 
                4*x^12))/w2^6 - (2*(10 + 1158*x^2 + 1625*x^4 + 2966*x^6 + 
                1625*x^8 + 1158*x^10 + 10*x^12))/w2^8 - 
             (22 + 364*x^2 - 33*x^4 + 878*x^6 - 33*x^8 + 364*x^10 + 22*x^12)/
              w2^12 - (22 + 364*x^2 - 33*x^4 + 878*x^6 - 33*x^8 + 364*x^10 + 
               22*x^12)/w2^4))/w1^2 - (2*(4*x^6*(17 - 30*x^2 + 17*x^4) + 
             (4*x^6*(17 - 30*x^2 + 17*x^4))/w2^16 - (2*x^4*(211 + 268*x^2 - 
                778*x^4 + 268*x^6 + 211*x^8))/w2^14 - 
             (2*x^4*(211 + 268*x^2 - 778*x^4 + 268*x^6 + 211*x^8))/w2^2 + 
             (x^2*(318 + 3540*x^2 + 1597*x^4 - 9998*x^6 + 1597*x^8 + 
                3540*x^10 + 318*x^12))/w2^12 + (x^2*(318 + 3540*x^2 + 
                1597*x^4 - 9998*x^6 + 1597*x^8 + 3540*x^10 + 318*x^12))/
              w2^4 + (-8 + 2548*x^2 + 17156*x^4 + 246*x^6 - 46092*x^8 + 246*
                x^10 + 17156*x^12 + 2548*x^14 - 8*x^16)/w2^8 + 
             (4*(1 - 398*x^2 - 2899*x^4 - 406*x^6 + 7814*x^8 - 406*x^10 - 
                2899*x^12 - 398*x^14 + x^16))/w2^10 + 
             (4*(1 - 398*x^2 - 2899*x^4 - 406*x^6 + 7814*x^8 - 406*x^10 - 
                2899*x^12 - 398*x^14 + x^16))/w2^6))/w1^10 + 
          (4*(2*x^6*(7 - 15*x^2 + 7*x^4) + (2*x^6*(7 - 15*x^2 + 7*x^4))/
              w2^16 - (x^4*(19 + 158*x^2 - 310*x^4 + 158*x^6 + 19*x^8))/
              w2^14 - (x^4*(19 + 158*x^2 - 310*x^4 + 158*x^6 + 19*x^8))/
              w2^2 - (x^2*(11 + 32*x^2 - 823*x^4 + 936*x^6 - 823*x^8 + 
                32*x^10 + 11*x^12))/w2^12 - (x^2*(11 + 32*x^2 - 823*x^4 + 
                936*x^6 - 823*x^8 + 32*x^10 + 11*x^12))/w2^4 - 
             (2*(1 + 95*x^2 + 654*x^4 - 1413*x^6 - 36*x^8 - 1413*x^10 + 
                654*x^12 + 95*x^14 + x^16))/w2^8 + (1 + 106*x^2 + 725*x^4 - 
               2160*x^6 + 588*x^8 - 2160*x^10 + 725*x^12 + 106*x^14 + x^16)/
              w2^10 + (1 + 106*x^2 + 725*x^4 - 2160*x^6 + 588*x^8 - 2160*
                x^10 + 725*x^12 + 106*x^14 + x^16)/w2^6))/w1^14 + 
          (4*(2*x^6*(7 - 15*x^2 + 7*x^4) + (2*x^6*(7 - 15*x^2 + 7*x^4))/
              w2^16 - (x^4*(19 + 158*x^2 - 310*x^4 + 158*x^6 + 19*x^8))/
              w2^14 - (x^4*(19 + 158*x^2 - 310*x^4 + 158*x^6 + 19*x^8))/
              w2^2 - (x^2*(11 + 32*x^2 - 823*x^4 + 936*x^6 - 823*x^8 + 
                32*x^10 + 11*x^12))/w2^12 - (x^2*(11 + 32*x^2 - 823*x^4 + 
                936*x^6 - 823*x^8 + 32*x^10 + 11*x^12))/w2^4 - 
             (2*(1 + 95*x^2 + 654*x^4 - 1413*x^6 - 36*x^8 - 1413*x^10 + 
                654*x^12 + 95*x^14 + x^16))/w2^8 + (1 + 106*x^2 + 725*x^4 - 
               2160*x^6 + 588*x^8 - 2160*x^10 + 725*x^12 + 106*x^14 + x^16)/
              w2^10 + (1 + 106*x^2 + 725*x^4 - 2160*x^6 + 588*x^8 - 2160*
                x^10 + 725*x^12 + 106*x^14 + x^16)/w2^6))/w1^6 + 
          (4*x^6*(2 + x^2 + 2*x^4) + (4*x^6*(2 + x^2 + 2*x^4))/w2^16 - 
            (x^4*(-1 + x^2)^2*(74 + 489*x^2 + 74*x^4))/w2^14 - 
            (x^4*(-1 + x^2)^2*(74 + 489*x^2 + 74*x^4))/w2^2 + 
            (4*x^2*(80 + 451*x^2 + 239*x^4 - 2348*x^6 + 239*x^8 + 451*x^10 + 
               80*x^12))/w2^12 + (4*x^2*(80 + 451*x^2 + 239*x^4 - 2348*x^6 + 
               239*x^8 + 451*x^10 + 80*x^12))/w2^4 - 
            (4*(1 - 762*x^2 - 3614*x^4 + 880*x^6 + 13864*x^8 + 880*x^10 - 
               3614*x^12 - 762*x^14 + x^16))/w2^8 + 
            (2 - 1844*x^2 - 8878*x^4 + 817*x^6 + 35870*x^8 + 817*x^10 - 
              8878*x^12 - 1844*x^14 + 2*x^16)/w2^10 + 
            (2 - 1844*x^2 - 8878*x^4 + 817*x^6 + 35870*x^8 + 817*x^10 - 
              8878*x^12 - 1844*x^14 + 2*x^16)/w2^6)/w1^12 + 
          (4*x^6*(2 + x^2 + 2*x^4) + (4*x^6*(2 + x^2 + 2*x^4))/w2^16 - 
            (x^4*(-1 + x^2)^2*(74 + 489*x^2 + 74*x^4))/w2^14 - 
            (x^4*(-1 + x^2)^2*(74 + 489*x^2 + 74*x^4))/w2^2 + 
            (4*x^2*(80 + 451*x^2 + 239*x^4 - 2348*x^6 + 239*x^8 + 451*x^10 + 
               80*x^12))/w2^12 + (4*x^2*(80 + 451*x^2 + 239*x^4 - 2348*x^6 + 
               239*x^8 + 451*x^10 + 80*x^12))/w2^4 - 
            (4*(1 - 762*x^2 - 3614*x^4 + 880*x^6 + 13864*x^8 + 880*x^10 - 
               3614*x^12 - 762*x^14 + x^16))/w2^8 + 
            (2 - 1844*x^2 - 8878*x^4 + 817*x^6 + 35870*x^8 + 817*x^10 - 
              8878*x^12 - 1844*x^14 + 2*x^16)/w2^10 + 
            (2 - 1844*x^2 - 8878*x^4 + 817*x^6 + 35870*x^8 + 817*x^10 - 
              8878*x^12 - 1844*x^14 + 2*x^16)/w2^6)/w1^8 + 
          (-4*x^6*(2 + x^2 + 2*x^4) - (4*x^6*(2 + x^2 + 2*x^4))/w2^16 + 
            (x^4*(42 + 85*x^2 - 322*x^4 + 85*x^6 + 42*x^8))/w2^14 + 
            (x^4*(42 + 85*x^2 - 322*x^4 + 85*x^6 + 42*x^8))/w2^2 + 
            (8*x^2*(8 + 35*x^2 + 310*x^6 + 35*x^10 + 8*x^12))/w2^12 + 
            (8*x^2*(8 + 35*x^2 + 310*x^6 + 35*x^10 + 8*x^12))/w2^4 + 
            (4*(1 + 70*x^2 + 922*x^4 + 954*x^6 + 2292*x^8 + 954*x^10 + 922*
                x^12 + 70*x^14 + x^16))/w2^8 - (2 + 204*x^2 + 2246*x^4 + 
              1673*x^6 + 6370*x^8 + 1673*x^10 + 2246*x^12 + 204*x^14 + 
              2*x^16)/w2^10 - (2 + 204*x^2 + 2246*x^4 + 1673*x^6 + 6370*x^8 + 
              1673*x^10 + 2246*x^12 + 204*x^14 + 2*x^16)/w2^6)/w1^16 + 
          (-4*x^6*(2 + x^2 + 2*x^4) - (4*x^6*(2 + x^2 + 2*x^4))/w2^16 + 
            (x^4*(42 + 85*x^2 - 322*x^4 + 85*x^6 + 42*x^8))/w2^14 + 
            (x^4*(42 + 85*x^2 - 322*x^4 + 85*x^6 + 42*x^8))/w2^2 + 
            (8*x^2*(8 + 35*x^2 + 310*x^6 + 35*x^10 + 8*x^12))/w2^12 + 
            (8*x^2*(8 + 35*x^2 + 310*x^6 + 35*x^10 + 8*x^12))/w2^4 + 
            (4*(1 + 70*x^2 + 922*x^4 + 954*x^6 + 2292*x^8 + 954*x^10 + 922*
                x^12 + 70*x^14 + x^16))/w2^8 - (2 + 204*x^2 + 2246*x^4 + 
              1673*x^6 + 6370*x^8 + 1673*x^10 + 2246*x^12 + 204*x^14 + 
              2*x^16)/w2^10 - (2 + 204*x^2 + 2246*x^4 + 1673*x^6 + 6370*x^8 + 
              1673*x^10 + 2246*x^12 + 204*x^14 + 2*x^16)/w2^6)/w1^4))/w1^5 + 
       (myq1^4*myq2^13*(-1 + w1^(-2))^2*(-1 + w2^(-2))*(1 + x^2)*
         ((8*(1 + w2^(-4))*x^6*(1 + x^4))/w2^2 + 
          (8*(1 + w2^(-4))*x^6*(1 + x^4))/(w1^24*w2^2) + 
          (x^4*(((-1 + x^2)^2*(28 + 11*x^2 + 28*x^4))/w2^6 + 
             ((-1 + x^2)^2*(28 + 11*x^2 + 28*x^4))/w2^2 + 4*(x^2 + x^6) + 
             (4*(x^2 + x^6))/w2^8 + (-72 + 29*x^2 - 90*x^4 + 29*x^6 - 72*x^8)/
              w2^4))/w1^22 + (x^4*(((-1 + x^2)^2*(28 + 11*x^2 + 28*x^4))/
              w2^6 + ((-1 + x^2)^2*(28 + 11*x^2 + 28*x^4))/w2^2 + 
             4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^8 + (-72 + 29*x^2 - 90*x^4 + 
               29*x^6 - 72*x^8)/w2^4))/w1^2 + 
          (x^2*(4 - 117*x^2 + 24*x^4 - 38*x^6 + 24*x^8 - 117*x^10 + 4*x^12 - 
             (3*x^2*(290 + 169*x^2 + 762*x^4 + 169*x^6 + 290*x^8))/w2^4 + 
             (-4 + 580*x^2 + 245*x^4 + 822*x^6 + 245*x^8 + 580*x^10 - 4*x^12)/
              w2^6 + (-4 + 580*x^2 + 245*x^4 + 822*x^6 + 245*x^8 + 580*x^10 - 
               4*x^12)/w2^2 + (4 - 117*x^2 + 24*x^4 - 38*x^6 + 24*x^8 - 117*
                x^10 + 4*x^12)/w2^8))/w1^18 + 
          (x^2*(4 - 117*x^2 + 24*x^4 - 38*x^6 + 24*x^8 - 117*x^10 + 4*x^12 - 
             (3*x^2*(290 + 169*x^2 + 762*x^4 + 169*x^6 + 290*x^8))/w2^4 + 
             (-4 + 580*x^2 + 245*x^4 + 822*x^6 + 245*x^8 + 580*x^10 - 4*x^12)/
              w2^6 + (-4 + 580*x^2 + 245*x^4 + 822*x^6 + 245*x^8 + 580*x^10 - 
               4*x^12)/w2^2 + (4 - 117*x^2 + 24*x^4 - 38*x^6 + 24*x^8 - 117*
                x^10 + 4*x^12)/w2^8))/w1^6 + 
          (x^2*(2*x^2*(4 - 25*x^2 + 16*x^4 - 25*x^6 + 4*x^8) + 
             (2*x^2*(4 - 25*x^2 + 16*x^4 - 25*x^6 + 4*x^8))/w2^8 + 
             (2*(-4 + 92*x^2 + 51*x^4 + 246*x^6 + 51*x^8 + 92*x^10 - 4*x^12))/
              w2^4 + (8 - 80*x^2 + 11*x^4 - 158*x^6 + 11*x^8 - 80*x^10 + 8*
                x^12)/w2^6 + (8 - 80*x^2 + 11*x^4 - 158*x^6 + 11*x^8 - 80*
                x^10 + 8*x^12)/w2^2))/w1^20 + 
          (x^2*(2*x^2*(4 - 25*x^2 + 16*x^4 - 25*x^6 + 4*x^8) + 
             (2*x^2*(4 - 25*x^2 + 16*x^4 - 25*x^6 + 4*x^8))/w2^8 + 
             (2*(-4 + 92*x^2 + 51*x^4 + 246*x^6 + 51*x^8 + 92*x^10 - 4*x^12))/
              w2^4 + (8 - 80*x^2 + 11*x^4 - 158*x^6 + 11*x^8 - 80*x^10 + 8*
                x^12)/w2^6 + (8 - 80*x^2 + 11*x^4 - 158*x^6 + 11*x^8 - 80*
                x^10 + 8*x^12)/w2^2))/w1^4 + 
          (x^2*(8 + 93*x^2 + 40*x^4 - 74*x^6 + 40*x^8 + 93*x^10 + 8*x^12 + 
             (8 + 93*x^2 + 40*x^4 - 74*x^6 + 40*x^8 + 93*x^10 + 8*x^12)/
              w2^8 - (4*(75 + 256*x^2 + 54*x^4 - 154*x^6 + 54*x^8 + 
                256*x^10 + 75*x^12))/w2^6 - (4*(75 + 256*x^2 + 54*x^4 - 
                154*x^6 + 54*x^8 + 256*x^10 + 75*x^12))/w2^2 + 
             (2*(292 + 1167*x^2 + 187*x^4 - 684*x^6 + 187*x^8 + 1167*x^10 + 
                292*x^12))/w2^4))/w1^14 + (x^2*(8 + 93*x^2 + 40*x^4 - 
             74*x^6 + 40*x^8 + 93*x^10 + 8*x^12 + (8 + 93*x^2 + 40*x^4 - 74*
                x^6 + 40*x^8 + 93*x^10 + 8*x^12)/w2^8 - 
             (4*(75 + 256*x^2 + 54*x^4 - 154*x^6 + 54*x^8 + 256*x^10 + 
                75*x^12))/w2^6 - (4*(75 + 256*x^2 + 54*x^4 - 154*x^6 + 
                54*x^8 + 256*x^10 + 75*x^12))/w2^2 + (2*(292 + 1167*x^2 + 
                187*x^4 - 684*x^6 + 187*x^8 + 1167*x^10 + 292*x^12))/w2^4))/
           w1^10 - (2*(2*(x^2 + 7*x^4 - 66*x^6 - 160*x^8 - 66*x^10 + 7*x^12 + 
               x^14) + (2*(x^2 + 7*x^4 - 66*x^6 - 160*x^8 - 66*x^10 + 
                7*x^12 + x^14))/w2^8 - (2*(1 - 36*x^2 - 222*x^4 + 642*x^6 + 
                1734*x^8 + 642*x^10 - 222*x^12 - 36*x^14 + x^16))/w2^4 + 
             (1 - 30*x^2 - 160*x^4 + 770*x^6 + 1838*x^8 + 770*x^10 - 160*
                x^12 - 30*x^14 + x^16)/w2^6 + (1 - 30*x^2 - 160*x^4 + 770*
                x^6 + 1838*x^8 + 770*x^10 - 160*x^12 - 30*x^14 + x^16)/w2^2))/
           w1^16 - (2*(2*(x^2 + 7*x^4 - 66*x^6 - 160*x^8 - 66*x^10 + 7*x^12 + 
               x^14) + (2*(x^2 + 7*x^4 - 66*x^6 - 160*x^8 - 66*x^10 + 
                7*x^12 + x^14))/w2^8 - (2*(1 - 36*x^2 - 222*x^4 + 642*x^6 + 
                1734*x^8 + 642*x^10 - 222*x^12 - 36*x^14 + x^16))/w2^4 + 
             (1 - 30*x^2 - 160*x^4 + 770*x^6 + 1838*x^8 + 770*x^10 - 160*
                x^12 - 30*x^14 + x^16)/w2^6 + (1 - 30*x^2 - 160*x^4 + 770*
                x^6 + 1838*x^8 + 770*x^10 - 160*x^12 - 30*x^14 + x^16)/w2^2))/
           w1^8 - (2*(2*x^2*(24 + 66*x^2 + 41*x^4 + 264*x^6 + 41*x^8 + 66*
                x^10 + 24*x^12) + (2*x^2*(24 + 66*x^2 + 41*x^4 + 264*x^6 + 
                41*x^8 + 66*x^10 + 24*x^12))/w2^8 + (2*(2 + 336*x^2 + 
                872*x^4 + 683*x^6 + 1746*x^8 + 683*x^10 + 872*x^12 + 
                336*x^14 + 2*x^16))/w2^4 - (2 + 396*x^2 + 880*x^4 + 737*x^6 + 
               2234*x^8 + 737*x^10 + 880*x^12 + 396*x^14 + 2*x^16)/w2^6 - 
             (2 + 396*x^2 + 880*x^4 + 737*x^6 + 2234*x^8 + 737*x^10 + 880*
                x^12 + 396*x^14 + 2*x^16)/w2^2))/w1^12))/(w1*w2^4) - 
       (myq1^6*myq2^11*(-1 + w2^(-2))*(1 + x^2)*
         ((4*x^6*(1 + x^4 + (1 + x^4)/w2^8 - (8*(1 + x^4))/w2^6 - 
             (8*(1 + x^4))/w2^2 + (4*(4 + x^2 + 4*x^4))/w2^4))/w2^2 + 
          (4*x^6*(1 + x^4 + (1 + x^4)/w2^8 - (8*(1 + x^4))/w2^6 - 
             (8*(1 + x^4))/w2^2 + (4*(4 + x^2 + 4*x^4))/w2^4))/(w1^28*w2^2) + 
          (2*x^4*(4 - 32*x^2 + 6*x^4 - 32*x^6 + 4*x^8 - 
             (2*(1 + 89*x^2 + 16*x^4 + 89*x^6 + x^8))/w2^4 + 
             (1 + 94*x^2 + 32*x^4 + 94*x^6 + x^8)/w2^6 + 
             (1 + 94*x^2 + 32*x^4 + 94*x^6 + x^8)/w2^2 + 
             (4 - 32*x^2 + 6*x^4 - 32*x^6 + 4*x^8)/w2^8))/(w1^26*w2^2) + 
          (2*x^4*(4 - 32*x^2 + 6*x^4 - 32*x^6 + 4*x^8 - 
             (2*(1 + 89*x^2 + 16*x^4 + 89*x^6 + x^8))/w2^4 + 
             (1 + 94*x^2 + 32*x^4 + 94*x^6 + x^8)/w2^6 + 
             (1 + 94*x^2 + 32*x^4 + 94*x^6 + x^8)/w2^2 + 
             (4 - 32*x^2 + 6*x^4 - 32*x^6 + 4*x^8)/w2^8))/(w1^2*w2^2) - 
          (x^2*(4*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10) + 
             (4*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10))/w2^12 + 
             (-4 + 43*x^2 - 174*x^4 + 158*x^6 - 174*x^8 + 43*x^10 - 4*x^12)/
              w2^10 + (-4 + 43*x^2 - 174*x^4 + 158*x^6 - 174*x^8 + 43*x^10 - 
               4*x^12)/w2^2 + (8*(5 + 53*x^2 - 60*x^4 + 206*x^6 - 60*x^8 + 
                53*x^10 + 5*x^12))/w2^6 - (24 + 251*x^2 - 243*x^4 + 728*x^6 - 
               243*x^8 + 251*x^10 + 24*x^12)/w2^8 - (24 + 251*x^2 - 243*x^4 + 
               728*x^6 - 243*x^8 + 251*x^10 + 24*x^12)/w2^4))/w1^24 - 
          (x^2*(4*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10) + 
             (4*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10))/w2^12 + 
             (-4 + 43*x^2 - 174*x^4 + 158*x^6 - 174*x^8 + 43*x^10 - 4*x^12)/
              w2^10 + (-4 + 43*x^2 - 174*x^4 + 158*x^6 - 174*x^8 + 43*x^10 - 
               4*x^12)/w2^2 + (8*(5 + 53*x^2 - 60*x^4 + 206*x^6 - 60*x^8 + 
                53*x^10 + 5*x^12))/w2^6 - (24 + 251*x^2 - 243*x^4 + 728*x^6 - 
               243*x^8 + 251*x^10 + 24*x^12)/w2^8 - (24 + 251*x^2 - 243*x^4 + 
               728*x^6 - 243*x^8 + 251*x^10 + 24*x^12)/w2^4))/w1^4 + 
          (x^2*(x^2*(32 - 61*x^2 + 234*x^4 - 61*x^6 + 32*x^8) + 
             (x^2*(32 - 61*x^2 + 234*x^4 - 61*x^6 + 32*x^8))/w2^12 - 
             (4*(24 + 403*x^2 - 577*x^4 + 2056*x^6 - 577*x^8 + 403*x^10 + 
                24*x^12))/w2^6 - (80 + 445*x^2 - 340*x^4 + 2318*x^6 - 340*
                x^8 + 445*x^10 + 80*x^12)/w2^10 - (80 + 445*x^2 - 340*x^4 + 
               2318*x^6 - 340*x^8 + 445*x^10 + 80*x^12)/w2^2 + 
             (136 + 1371*x^2 - 1010*x^4 + 5814*x^6 - 1010*x^8 + 1371*x^10 + 
               136*x^12)/w2^8 + (136 + 1371*x^2 - 1010*x^4 + 5814*x^6 - 1010*
                x^8 + 1371*x^10 + 136*x^12)/w2^4))/w1^20 + 
          (x^2*(x^2*(32 - 61*x^2 + 234*x^4 - 61*x^6 + 32*x^8) + 
             (x^2*(32 - 61*x^2 + 234*x^4 - 61*x^6 + 32*x^8))/w2^12 - 
             (4*(24 + 403*x^2 - 577*x^4 + 2056*x^6 - 577*x^8 + 403*x^10 + 
                24*x^12))/w2^6 - (80 + 445*x^2 - 340*x^4 + 2318*x^6 - 340*
                x^8 + 445*x^10 + 80*x^12)/w2^10 - (80 + 445*x^2 - 340*x^4 + 
               2318*x^6 - 340*x^8 + 445*x^10 + 80*x^12)/w2^2 + 
             (136 + 1371*x^2 - 1010*x^4 + 5814*x^6 - 1010*x^8 + 1371*x^10 + 
               136*x^12)/w2^8 + (136 + 1371*x^2 - 1010*x^4 + 5814*x^6 - 1010*
                x^8 + 1371*x^10 + 136*x^12)/w2^4))/w1^8 + 
          (x^2*(x^2*(20 + 69*x^2 - 306*x^4 + 69*x^6 + 20*x^8) + 
             (x^2*(20 + 69*x^2 - 306*x^4 + 69*x^6 + 20*x^8))/w2^12 + 
             (332 - 56*x^2 - 726*x^4 + 3468*x^6 - 726*x^8 - 56*x^10 + 332*
                x^12)/w2^10 + (332 - 56*x^2 - 726*x^4 + 3468*x^6 - 726*x^8 - 
               56*x^10 + 332*x^12)/w2^2 + (4*(1186 + 909*x^2 - 1825*x^4 + 
                1584*x^6 - 1825*x^8 + 909*x^10 + 1186*x^12))/w2^6 - 
             (2720 + 902*x^2 - 3725*x^4 + 7742*x^6 - 3725*x^8 + 902*x^10 + 
               2720*x^12)/w2^8 - (2720 + 902*x^2 - 3725*x^4 + 7742*x^6 - 3725*
                x^8 + 902*x^10 + 2720*x^12)/w2^4))/w1^16 + 
          (x^2*(x^2*(20 + 69*x^2 - 306*x^4 + 69*x^6 + 20*x^8) + 
             (x^2*(20 + 69*x^2 - 306*x^4 + 69*x^6 + 20*x^8))/w2^12 + 
             (332 - 56*x^2 - 726*x^4 + 3468*x^6 - 726*x^8 - 56*x^10 + 332*
                x^12)/w2^10 + (332 - 56*x^2 - 726*x^4 + 3468*x^6 - 726*x^8 - 
               56*x^10 + 332*x^12)/w2^2 + (4*(1186 + 909*x^2 - 1825*x^4 + 
                1584*x^6 - 1825*x^8 + 909*x^10 + 1186*x^12))/w2^6 - 
             (2720 + 902*x^2 - 3725*x^4 + 7742*x^6 - 3725*x^8 + 902*x^10 + 
               2720*x^12)/w2^8 - (2720 + 902*x^2 - 3725*x^4 + 7742*x^6 - 3725*
                x^8 + 902*x^10 + 2720*x^12)/w2^4))/w1^12 - 
          (2*(2*x^4*(28 + 59*x^2 - 250*x^4 + 59*x^6 + 28*x^8) + 
             (2*x^4*(28 + 59*x^2 - 250*x^4 + 59*x^6 + 28*x^8))/w2^12 + 
             (x^2*(168 - 393*x^2 - 1158*x^4 + 3158*x^6 - 1158*x^8 - 
                393*x^10 + 168*x^12))/w2^10 + (x^2*(168 - 393*x^2 - 
                1158*x^4 + 3158*x^6 - 1158*x^8 - 393*x^10 + 168*x^12))/w2^2 + 
             (-12 + 2424*x^2 + 706*x^4 - 9824*x^6 + 2372*x^8 - 9824*x^10 + 
               706*x^12 + 2424*x^14 - 12*x^16)/w2^6 + 
             (2*(3 - 686*x^2 + 288*x^4 + 2661*x^6 - 2388*x^8 + 2661*x^10 + 
                288*x^12 - 686*x^14 + 3*x^16))/w2^8 + 
             (2*(3 - 686*x^2 + 288*x^4 + 2661*x^6 - 2388*x^8 + 2661*x^10 + 
                288*x^12 - 686*x^14 + 3*x^16))/w2^4))/w1^14 + 
          (2*x^4*(4 + 35*x^2 - 42*x^4 + 35*x^6 + 4*x^8) + 
            (2*x^4*(4 + 35*x^2 - 42*x^4 + 35*x^6 + 4*x^8))/w2^12 + 
            (x^2*(28 + 63*x^2 - 138*x^4 + 1510*x^6 - 138*x^8 + 63*x^10 + 28*
                x^12))/w2^10 + (x^2*(28 + 63*x^2 - 138*x^4 + 1510*x^6 - 138*
                x^8 + 63*x^10 + 28*x^12))/w2^2 - 
            (2*(1 + 110*x^2 + 256*x^4 + 259*x^6 + 2668*x^8 + 259*x^10 + 256*
                x^12 + 110*x^14 + x^16))/w2^8 - 
            (2*(1 + 110*x^2 + 256*x^4 + 259*x^6 + 2668*x^8 + 259*x^10 + 256*
                x^12 + 110*x^14 + x^16))/w2^4 + (4 + 336*x^2 + 786*x^4 + 
              664*x^6 + 8676*x^8 + 664*x^10 + 786*x^12 + 336*x^14 + 4*x^16)/
             w2^6)/w1^22 + (2*x^4*(4 + 35*x^2 - 42*x^4 + 35*x^6 + 4*x^8) + 
            (2*x^4*(4 + 35*x^2 - 42*x^4 + 35*x^6 + 4*x^8))/w2^12 + 
            (x^2*(28 + 63*x^2 - 138*x^4 + 1510*x^6 - 138*x^8 + 63*x^10 + 28*
                x^12))/w2^10 + (x^2*(28 + 63*x^2 - 138*x^4 + 1510*x^6 - 138*
                x^8 + 63*x^10 + 28*x^12))/w2^2 - 
            (2*(1 + 110*x^2 + 256*x^4 + 259*x^6 + 2668*x^8 + 259*x^10 + 256*
                x^12 + 110*x^14 + x^16))/w2^8 - 
            (2*(1 + 110*x^2 + 256*x^4 + 259*x^6 + 2668*x^8 + 259*x^10 + 256*
                x^12 + 110*x^14 + x^16))/w2^4 + (4 + 336*x^2 + 786*x^4 + 
              664*x^6 + 8676*x^8 + 664*x^10 + 786*x^12 + 336*x^14 + 4*x^16)/
             w2^6)/w1^6 + (2*(4*x^4*(4 + 5*x^2 - 46*x^4 + 5*x^6 + 4*x^8) + 
             (4*x^4*(4 + 5*x^2 - 46*x^4 + 5*x^6 + 4*x^8))/w2^12 - 
             (2*x^2*(29 + 28*x^2 + 163*x^4 - 209*x^6 + 163*x^8 + 28*x^10 + 
                29*x^12))/w2^10 - (2*x^2*(29 + 28*x^2 + 163*x^4 - 209*x^6 + 
                163*x^8 + 28*x^10 + 29*x^12))/w2^2 - 
             (2*(4 + 630*x^2 + 579*x^4 + 1341*x^6 + 520*x^8 + 1341*x^10 + 
                579*x^12 + 630*x^14 + 4*x^16))/w2^6 + 
             (4 + 704*x^2 + 423*x^4 + 1486*x^6 + 608*x^8 + 1486*x^10 + 423*
                x^12 + 704*x^14 + 4*x^16)/w2^8 + (4 + 704*x^2 + 423*x^4 + 
               1486*x^6 + 608*x^8 + 1486*x^10 + 423*x^12 + 704*x^14 + 4*x^16)/
              w2^4))/w1^18 + (2*(4*x^4*(4 + 5*x^2 - 46*x^4 + 5*x^6 + 4*x^8) + 
             (4*x^4*(4 + 5*x^2 - 46*x^4 + 5*x^6 + 4*x^8))/w2^12 - 
             (2*x^2*(29 + 28*x^2 + 163*x^4 - 209*x^6 + 163*x^8 + 28*x^10 + 
                29*x^12))/w2^10 - (2*x^2*(29 + 28*x^2 + 163*x^4 - 209*x^6 + 
                163*x^8 + 28*x^10 + 29*x^12))/w2^2 - 
             (2*(4 + 630*x^2 + 579*x^4 + 1341*x^6 + 520*x^8 + 1341*x^10 + 
                579*x^12 + 630*x^14 + 4*x^16))/w2^6 + 
             (4 + 704*x^2 + 423*x^4 + 1486*x^6 + 608*x^8 + 1486*x^10 + 423*
                x^12 + 704*x^14 + 4*x^16)/w2^8 + (4 + 704*x^2 + 423*x^4 + 
               1486*x^6 + 608*x^8 + 1486*x^10 + 423*x^12 + 704*x^14 + 4*x^16)/
              w2^4))/w1^10))/(w1*w2^2) - (myq1^10*myq2^7*(-1 + w2^(-2))*
         (1 + x^2)*((4*x^4*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^12 + 
             (4 - 13*x^2 + 4*x^4 - 13*x^6 + 4*x^8)/w2^10 + 
             (4 - 13*x^2 + 4*x^4 - 13*x^6 + 4*x^8)/w2^2 + 
             (2*(7 + 20*x^2 + 23*x^4 + 20*x^6 + 7*x^8))/w2^6 - 
             (11 + 10*x^2 + 13*x^4 + 10*x^6 + 11*x^8)/w2^8 - 
             (11 + 10*x^2 + 13*x^4 + 10*x^6 + 11*x^8)/w2^4))/w2^2 + 
          (4*x^4*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^12 + 
             (4 - 13*x^2 + 4*x^4 - 13*x^6 + 4*x^8)/w2^10 + 
             (4 - 13*x^2 + 4*x^4 - 13*x^6 + 4*x^8)/w2^2 + 
             (2*(7 + 20*x^2 + 23*x^4 + 20*x^6 + 7*x^8))/w2^6 - 
             (11 + 10*x^2 + 13*x^4 + 10*x^6 + 11*x^8)/w2^8 - 
             (11 + 10*x^2 + 13*x^4 + 10*x^6 + 11*x^8)/w2^4))/(w1^24*w2^2) - 
          (x^2*(-4*(x^4 + x^8) - (4*(x^4 + x^8))/w2^16 + 
             (4*(x^2 + 14*x^4 + 6*x^6 + 14*x^8 + x^10))/w2^14 + 
             (4*(x^2 + 14*x^4 + 6*x^6 + 14*x^8 + x^10))/w2^2 + 
             (4 + 474*x^2 + 394*x^4 + 848*x^6 + 394*x^8 + 474*x^10 + 4*x^12)/
              w2^8 + (6 + 32*x^2 - 210*x^4 + 200*x^6 - 210*x^8 + 32*x^10 + 6*
                x^12)/w2^12 + (6 + 32*x^2 - 210*x^4 + 200*x^6 - 210*x^8 + 32*
                x^10 + 6*x^12)/w2^4 - (8 + 313*x^2 - 52*x^4 + 494*x^6 - 52*
                x^8 + 313*x^10 + 8*x^12)/w2^10 - (8 + 313*x^2 - 52*x^4 + 494*
                x^6 - 52*x^8 + 313*x^10 + 8*x^12)/w2^6))/w1^22 - 
          (x^2*(-4*(x^4 + x^8) - (4*(x^4 + x^8))/w2^16 + 
             (4*(x^2 + 14*x^4 + 6*x^6 + 14*x^8 + x^10))/w2^14 + 
             (4*(x^2 + 14*x^4 + 6*x^6 + 14*x^8 + x^10))/w2^2 + 
             (4 + 474*x^2 + 394*x^4 + 848*x^6 + 394*x^8 + 474*x^10 + 4*x^12)/
              w2^8 + (6 + 32*x^2 - 210*x^4 + 200*x^6 - 210*x^8 + 32*x^10 + 6*
                x^12)/w2^12 + (6 + 32*x^2 - 210*x^4 + 200*x^6 - 210*x^8 + 32*
                x^10 + 6*x^12)/w2^4 - (8 + 313*x^2 - 52*x^4 + 494*x^6 - 52*
                x^8 + 313*x^10 + 8*x^12)/w2^10 - (8 + 313*x^2 - 52*x^4 + 494*
                x^6 - 52*x^8 + 313*x^10 + 8*x^12)/w2^6))/w1^2 + 
          (x^2*(52*x^4 - 88*x^6 + 52*x^8 + (52*x^4 - 88*x^6 + 52*x^8)/w2^16 - 
             (x^2*(158 + 517*x^2 - 1198*x^4 + 517*x^6 + 158*x^8))/w2^14 - 
             (x^2*(158 + 517*x^2 - 1198*x^4 + 517*x^6 + 158*x^8))/w2^2 + 
             (-122 + 458*x^2 + 2422*x^4 - 5420*x^6 + 2422*x^8 + 458*x^10 - 
               122*x^12)/w2^12 + (-122 + 458*x^2 + 2422*x^4 - 5420*x^6 + 2422*
                x^8 + 458*x^10 - 122*x^12)/w2^4 - (2*(530 + 1219*x^2 - 
                5175*x^4 + 972*x^6 - 5175*x^8 + 1219*x^10 + 530*x^12))/w2^8 + 
             (636 + 959*x^2 - 7147*x^4 + 6032*x^6 - 7147*x^8 + 959*x^10 + 636*
                x^12)/w2^10 + (636 + 959*x^2 - 7147*x^4 + 6032*x^6 - 7147*
                x^8 + 959*x^10 + 636*x^12)/w2^6))/w1^18 + 
          (x^2*(52*x^4 - 88*x^6 + 52*x^8 + (52*x^4 - 88*x^6 + 52*x^8)/w2^16 - 
             (x^2*(158 + 517*x^2 - 1198*x^4 + 517*x^6 + 158*x^8))/w2^14 - 
             (x^2*(158 + 517*x^2 - 1198*x^4 + 517*x^6 + 158*x^8))/w2^2 + 
             (-122 + 458*x^2 + 2422*x^4 - 5420*x^6 + 2422*x^8 + 458*x^10 - 
               122*x^12)/w2^12 + (-122 + 458*x^2 + 2422*x^4 - 5420*x^6 + 2422*
                x^8 + 458*x^10 - 122*x^12)/w2^4 - (2*(530 + 1219*x^2 - 
                5175*x^4 + 972*x^6 - 5175*x^8 + 1219*x^10 + 530*x^12))/w2^8 + 
             (636 + 959*x^2 - 7147*x^4 + 6032*x^6 - 7147*x^8 + 959*x^10 + 636*
                x^12)/w2^10 + (636 + 959*x^2 - 7147*x^4 + 6032*x^6 - 7147*
                x^8 + 959*x^10 + 636*x^12)/w2^6))/w1^6 - 
          (x^2*(8*x^4*(7 - 11*x^2 + 7*x^4) + (8*x^4*(7 - 11*x^2 + 7*x^4))/
              w2^16 - (x^2*(642 + 397*x^2 - 1782*x^4 + 397*x^6 + 642*x^8))/
              w2^14 - (x^2*(642 + 397*x^2 - 1782*x^4 + 397*x^6 + 642*x^8))/
              w2^2 + (-3964 - 27432*x^2 + 49*x^4 + 58654*x^6 + 49*x^8 - 27432*
                x^10 - 3964*x^12)/w2^10 + (-3964 - 27432*x^2 + 49*x^4 + 58654*
                x^6 + 49*x^8 - 27432*x^10 - 3964*x^12)/w2^6 + 
             (2*(320 + 3381*x^2 + 404*x^4 - 8090*x^6 + 404*x^8 + 3381*x^10 + 
                320*x^12))/w2^12 + (2*(320 + 3381*x^2 + 404*x^4 - 8090*x^6 + 
                404*x^8 + 3381*x^10 + 320*x^12))/w2^4 + 
             (4*(1654 + 11208*x^2 - 311*x^4 - 22810*x^6 - 311*x^8 + 
                11208*x^10 + 1654*x^12))/w2^8))/w1^14 - 
          (x^2*(8*x^4*(7 - 11*x^2 + 7*x^4) + (8*x^4*(7 - 11*x^2 + 7*x^4))/
              w2^16 - (x^2*(642 + 397*x^2 - 1782*x^4 + 397*x^6 + 642*x^8))/
              w2^14 - (x^2*(642 + 397*x^2 - 1782*x^4 + 397*x^6 + 642*x^8))/
              w2^2 + (-3964 - 27432*x^2 + 49*x^4 + 58654*x^6 + 49*x^8 - 27432*
                x^10 - 3964*x^12)/w2^10 + (-3964 - 27432*x^2 + 49*x^4 + 58654*
                x^6 + 49*x^8 - 27432*x^10 - 3964*x^12)/w2^6 + 
             (2*(320 + 3381*x^2 + 404*x^4 - 8090*x^6 + 404*x^8 + 3381*x^10 + 
                320*x^12))/w2^12 + (2*(320 + 3381*x^2 + 404*x^4 - 8090*x^6 + 
                404*x^8 + 3381*x^10 + 320*x^12))/w2^4 + 
             (4*(1654 + 11208*x^2 - 311*x^4 - 22810*x^6 - 311*x^8 + 
                11208*x^10 + 1654*x^12))/w2^8))/w1^10 + 
          (-4*x^8 - (4*x^8)/w2^16 + (2*x^4*(35 + 75*x^2 - 66*x^4 + 75*x^6 + 
               35*x^8))/w2^14 + (2*x^4*(35 + 75*x^2 - 66*x^4 + 75*x^6 + 35*
                x^8))/w2^2 + (x^2*(20 - 399*x^2 - 762*x^4 + 1362*x^6 - 762*
                x^8 - 399*x^10 + 20*x^12))/w2^12 + 
            (x^2*(20 - 399*x^2 - 762*x^4 + 1362*x^6 - 762*x^8 - 399*x^10 + 20*
                x^12))/w2^4 - (2*(1 + 62*x^2 - 127*x^4 - 855*x^6 + 764*x^8 - 
               855*x^10 - 127*x^12 + 62*x^14 + x^16))/w2^10 - 
            (2*(1 + 62*x^2 - 127*x^4 - 855*x^6 + 764*x^8 - 855*x^10 - 127*
                x^12 + 62*x^14 + x^16))/w2^6 + (2*(2 + 108*x^2 - 61*x^4 - 868*
                x^6 + 234*x^8 - 868*x^10 - 61*x^12 + 108*x^14 + 2*x^16))/
             w2^8)/w1^20 + (-4*x^8 - (4*x^8)/w2^16 + 
            (2*x^4*(35 + 75*x^2 - 66*x^4 + 75*x^6 + 35*x^8))/w2^14 + 
            (2*x^4*(35 + 75*x^2 - 66*x^4 + 75*x^6 + 35*x^8))/w2^2 + 
            (x^2*(20 - 399*x^2 - 762*x^4 + 1362*x^6 - 762*x^8 - 399*x^10 + 20*
                x^12))/w2^12 + (x^2*(20 - 399*x^2 - 762*x^4 + 1362*x^6 - 762*
                x^8 - 399*x^10 + 20*x^12))/w2^4 - 
            (2*(1 + 62*x^2 - 127*x^4 - 855*x^6 + 764*x^8 - 855*x^10 - 127*
                x^12 + 62*x^14 + x^16))/w2^10 - 
            (2*(1 + 62*x^2 - 127*x^4 - 855*x^6 + 764*x^8 - 855*x^10 - 127*
                x^12 + 62*x^14 + x^16))/w2^6 + (2*(2 + 108*x^2 - 61*x^4 - 868*
                x^6 + 234*x^8 - 868*x^10 - 61*x^12 + 108*x^14 + 2*x^16))/
             w2^8)/w1^4 - (4*(2*x^6*(5 - 8*x^2 + 5*x^4) + 
             (2*x^6*(5 - 8*x^2 + 5*x^4))/w2^16 - (x^4*(27 + 58*x^2 - 
                290*x^4 + 58*x^6 + 27*x^8))/w2^14 - (x^4*(27 + 58*x^2 - 
                290*x^4 + 58*x^6 + 27*x^8))/w2^2 - (2*x^2*(50 + 101*x^2 - 
                137*x^4 + 339*x^6 - 137*x^8 + 101*x^10 + 50*x^12))/w2^12 - 
             (2*x^2*(50 + 101*x^2 - 137*x^4 + 339*x^6 - 137*x^8 + 101*x^10 + 
                50*x^12))/w2^4 + (-2 + 502*x^2 + 1772*x^4 - 1170*x^6 - 1827*
                x^8 - 1170*x^10 + 1772*x^12 + 502*x^14 - 2*x^16)/w2^10 + 
             (-2 + 502*x^2 + 1772*x^4 - 1170*x^6 - 1827*x^8 - 1170*x^10 + 
               1772*x^12 + 502*x^14 - 2*x^16)/w2^6 + (4 - 812*x^2 - 3326*
                x^4 + 2078*x^6 + 5122*x^8 + 2078*x^10 - 3326*x^12 - 812*
                x^14 + 4*x^16)/w2^8))/w1^16 - 
          (4*(2*x^6*(5 - 8*x^2 + 5*x^4) + (2*x^6*(5 - 8*x^2 + 5*x^4))/w2^16 - 
             (x^4*(27 + 58*x^2 - 290*x^4 + 58*x^6 + 27*x^8))/w2^14 - 
             (x^4*(27 + 58*x^2 - 290*x^4 + 58*x^6 + 27*x^8))/w2^2 - 
             (2*x^2*(50 + 101*x^2 - 137*x^4 + 339*x^6 - 137*x^8 + 101*x^10 + 
                50*x^12))/w2^12 - (2*x^2*(50 + 101*x^2 - 137*x^4 + 339*x^6 - 
                137*x^8 + 101*x^10 + 50*x^12))/w2^4 + 
             (-2 + 502*x^2 + 1772*x^4 - 1170*x^6 - 1827*x^8 - 1170*x^10 + 
               1772*x^12 + 502*x^14 - 2*x^16)/w2^10 + 
             (-2 + 502*x^2 + 1772*x^4 - 1170*x^6 - 1827*x^8 - 1170*x^10 + 
               1772*x^12 + 502*x^14 - 2*x^16)/w2^6 + (4 - 812*x^2 - 3326*
                x^4 + 2078*x^6 + 5122*x^8 + 2078*x^10 - 3326*x^12 - 812*
                x^14 + 4*x^16)/w2^8))/w1^8 + 
          (2*(20*x^6*(2 - 3*x^2 + 2*x^4) + (20*x^6*(2 - 3*x^2 + 2*x^4))/
              w2^16 - (2*x^4*(169 + 287*x^2 - 982*x^4 + 287*x^6 + 169*x^8))/
              w2^14 - (2*x^4*(169 + 287*x^2 - 982*x^4 + 287*x^6 + 169*x^8))/
              w2^2 + (x^2*(348 + 3991*x^2 + 2198*x^4 - 15034*x^6 + 2198*x^8 + 
                3991*x^10 + 348*x^12))/w2^12 + (x^2*(348 + 3991*x^2 + 
                2198*x^4 - 15034*x^6 + 2198*x^8 + 3991*x^10 + 348*x^12))/
              w2^4 - (2*(3 + 1238*x^2 + 8513*x^4 + 2191*x^6 - 23680*x^8 + 
                2191*x^10 + 8513*x^12 + 1238*x^14 + 3*x^16))/w2^10 - 
             (2*(3 + 1238*x^2 + 8513*x^4 + 2191*x^6 - 23680*x^8 + 2191*x^10 + 
                8513*x^12 + 1238*x^14 + 3*x^16))/w2^6 + 
             (2*(6 + 2108*x^2 + 14053*x^4 + 2864*x^6 - 34946*x^8 + 
                2864*x^10 + 14053*x^12 + 2108*x^14 + 6*x^16))/w2^8))/w1^12))/
        w1^3 + (myq1^8*myq2^9*(-1 + w2^(-2))*(1 + x^2)*
         ((-4*x^6*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 + (2*(1 - x^2 + x^4))/
              w2^4 - (4 + x^2 + 4*x^4)/w2^6 - (4 + x^2 + 4*x^4)/w2^2))/w2^4 - 
          (4*x^6*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 + (2*(1 - x^2 + x^4))/
              w2^4 - (4 + x^2 + 4*x^4)/w2^6 - (4 + x^2 + 4*x^4)/w2^2))/
           (w1^28*w2^4) + (x^4*((4*x^2*(25 + 4*x^2 + 25*x^4))/w2^10 + 
             (4*x^2*(25 + 4*x^2 + 25*x^4))/w2^2 + (-52 + 257*x^2 + 102*x^4 + 
               257*x^6 - 52*x^8)/w2^6 - 4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) - 
             (4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^12 + 
             (42 - 204*x^2 + 44*x^4 - 204*x^6 + 42*x^8)/w2^8 + 
             (42 - 204*x^2 + 44*x^4 - 204*x^6 + 42*x^8)/w2^4))/(w1^26*w2^2) + 
          (x^4*((4*x^2*(25 + 4*x^2 + 25*x^4))/w2^10 + 
             (4*x^2*(25 + 4*x^2 + 25*x^4))/w2^2 + (-52 + 257*x^2 + 102*x^4 + 
               257*x^6 - 52*x^8)/w2^6 - 4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) - 
             (4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^12 + 
             (42 - 204*x^2 + 44*x^4 - 204*x^6 + 42*x^8)/w2^8 + 
             (42 - 204*x^2 + 44*x^4 - 204*x^6 + 42*x^8)/w2^4))/(w1^2*w2^2) + 
          (x^2*(-8*x^2 + 60*x^4 + 60*x^8 - 8*x^10 + (-8*x^2 + 60*x^4 + 60*
                x^8 - 8*x^10)/w2^12 + (-8 + 38*x^2 - 234*x^4 + 284*x^6 - 234*
                x^8 + 38*x^10 - 8*x^12)/w2^10 + (-8 + 38*x^2 - 234*x^4 + 284*
                x^6 - 234*x^8 + 38*x^10 - 8*x^12)/w2^2 - 
             (4*(10 + 91*x^2 + 380*x^4 + 210*x^6 + 380*x^8 + 91*x^10 + 
                10*x^12))/w2^6 + (32 + 160*x^2 + 829*x^4 - 446*x^6 + 829*
                x^8 + 160*x^10 + 32*x^12)/w2^8 + (32 + 160*x^2 + 829*x^4 - 
               446*x^6 + 829*x^8 + 160*x^10 + 32*x^12)/w2^4))/(w1^24*w2^2) + 
          (x^2*(-8*x^2 + 60*x^4 + 60*x^8 - 8*x^10 + (-8*x^2 + 60*x^4 + 60*
                x^8 - 8*x^10)/w2^12 + (-8 + 38*x^2 - 234*x^4 + 284*x^6 - 234*
                x^8 + 38*x^10 - 8*x^12)/w2^10 + (-8 + 38*x^2 - 234*x^4 + 284*
                x^6 - 234*x^8 + 38*x^10 - 8*x^12)/w2^2 - 
             (4*(10 + 91*x^2 + 380*x^4 + 210*x^6 + 380*x^8 + 91*x^10 + 
                10*x^12))/w2^6 + (32 + 160*x^2 + 829*x^4 - 446*x^6 + 829*
                x^8 + 160*x^10 + 32*x^12)/w2^8 + (32 + 160*x^2 + 829*x^4 - 
               446*x^6 + 829*x^8 + 160*x^10 + 32*x^12)/w2^4))/(w1^4*w2^2) + 
          (-4*x^6*(4 - 7*x^2 + 4*x^4) - (4*x^6*(4 - 7*x^2 + 4*x^4))/w2^16 + 
            (x^4*(214 + 353*x^2 - 1118*x^4 + 353*x^6 + 214*x^8))/w2^14 + 
            (x^4*(214 + 353*x^2 - 1118*x^4 + 353*x^6 + 214*x^8))/w2^2 + 
            (2*x^2*(58 - 566*x^2 - 1005*x^4 + 2780*x^6 - 1005*x^8 - 566*
                x^10 + 58*x^12))/w2^12 + (2*x^2*(58 - 566*x^2 - 1005*x^4 + 
               2780*x^6 - 1005*x^8 - 566*x^10 + 58*x^12))/w2^4 - 
            (8*(1 - 174*x^2 - 91*x^4 + 1352*x^6 - 45*x^8 + 1352*x^10 - 91*
                x^12 - 174*x^14 + x^16))/w2^8 + (4 - 824*x^2 + 978*x^4 + 
              6956*x^6 - 5992*x^8 + 6956*x^10 + 978*x^12 - 824*x^14 + 4*x^16)/
             w2^10 + (4 - 824*x^2 + 978*x^4 + 6956*x^6 - 5992*x^8 + 
              6956*x^10 + 978*x^12 - 824*x^14 + 4*x^16)/w2^6)/w1^20 + 
          (-4*x^6*(4 - 7*x^2 + 4*x^4) - (4*x^6*(4 - 7*x^2 + 4*x^4))/w2^16 + 
            (x^4*(214 + 353*x^2 - 1118*x^4 + 353*x^6 + 214*x^8))/w2^14 + 
            (x^4*(214 + 353*x^2 - 1118*x^4 + 353*x^6 + 214*x^8))/w2^2 + 
            (2*x^2*(58 - 566*x^2 - 1005*x^4 + 2780*x^6 - 1005*x^8 - 566*
                x^10 + 58*x^12))/w2^12 + (2*x^2*(58 - 566*x^2 - 1005*x^4 + 
               2780*x^6 - 1005*x^8 - 566*x^10 + 58*x^12))/w2^4 - 
            (8*(1 - 174*x^2 - 91*x^4 + 1352*x^6 - 45*x^8 + 1352*x^10 - 91*
                x^12 - 174*x^14 + x^16))/w2^8 + (4 - 824*x^2 + 978*x^4 + 
              6956*x^6 - 5992*x^8 + 6956*x^10 + 978*x^12 - 824*x^14 + 4*x^16)/
             w2^10 + (4 - 824*x^2 + 978*x^4 + 6956*x^6 - 5992*x^8 + 
              6956*x^10 + 978*x^12 - 824*x^14 + 4*x^16)/w2^6)/w1^8 + 
          (-((x^4*(52 + 73*x^2 - 282*x^4 + 73*x^6 + 52*x^8))/w2^14) - 
            (x^4*(52 + 73*x^2 - 282*x^4 + 73*x^6 + 52*x^8))/w2^2 + 
            4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^16 + 
            (x^2*(6 + 439*x^2 + 561*x^4 - 2340*x^6 + 561*x^8 + 439*x^10 + 6*
                x^12))/w2^12 + (x^2*(6 + 439*x^2 + 561*x^4 - 2340*x^6 + 561*
                x^8 + 439*x^10 + 6*x^12))/w2^4 + 
            (2*(4 - 2*x^2 + 987*x^4 + 3030*x^6 - 166*x^8 + 3030*x^10 + 987*
                x^12 - 2*x^14 + 4*x^16))/w2^8 - (4 + 12*x^2 + 1558*x^4 + 
              3207*x^6 - 3418*x^8 + 3207*x^10 + 1558*x^12 + 12*x^14 + 4*x^16)/
             w2^10 - (4 + 12*x^2 + 1558*x^4 + 3207*x^6 - 3418*x^8 + 
              3207*x^10 + 1558*x^12 + 12*x^14 + 4*x^16)/w2^6)/w1^22 + 
          (-((x^4*(52 + 73*x^2 - 282*x^4 + 73*x^6 + 52*x^8))/w2^14) - 
            (x^4*(52 + 73*x^2 - 282*x^4 + 73*x^6 + 52*x^8))/w2^2 + 
            4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^16 + 
            (x^2*(6 + 439*x^2 + 561*x^4 - 2340*x^6 + 561*x^8 + 439*x^10 + 6*
                x^12))/w2^12 + (x^2*(6 + 439*x^2 + 561*x^4 - 2340*x^6 + 561*
                x^8 + 439*x^10 + 6*x^12))/w2^4 + 
            (2*(4 - 2*x^2 + 987*x^4 + 3030*x^6 - 166*x^8 + 3030*x^10 + 987*
                x^12 - 2*x^14 + 4*x^16))/w2^8 - (4 + 12*x^2 + 1558*x^4 + 
              3207*x^6 - 3418*x^8 + 3207*x^10 + 1558*x^12 + 12*x^14 + 4*x^16)/
             w2^10 - (4 + 12*x^2 + 1558*x^4 + 3207*x^6 - 3418*x^8 + 
              3207*x^10 + 1558*x^12 + 12*x^14 + 4*x^16)/w2^6)/w1^6 - 
          (2*(28*x^6*(-1 + x^2)^2 + (28*x^6*(-1 + x^2)^2)/w2^16 - 
             (x^4*(168 + 377*x^2 - 978*x^4 + 377*x^6 + 168*x^8))/w2^14 - 
             (x^4*(168 + 377*x^2 - 978*x^4 + 377*x^6 + 168*x^8))/w2^2 + 
             (x^2*(-98 + 1775*x^2 + 1849*x^4 - 7540*x^6 + 1849*x^8 + 
                1775*x^10 - 98*x^12))/w2^12 + (x^2*(-98 + 1775*x^2 + 
                1849*x^4 - 7540*x^6 + 1849*x^8 + 1775*x^10 - 98*x^12))/w2^4 - 
             (2*(4 + 570*x^2 - 5579*x^4 - 3926*x^6 + 15646*x^8 - 3926*x^10 - 
                5579*x^12 + 570*x^14 + 4*x^16))/w2^8 + 
             (4 + 692*x^2 - 6858*x^4 - 5511*x^6 + 22402*x^8 - 5511*x^10 - 
               6858*x^12 + 692*x^14 + 4*x^16)/w2^10 + 
             (4 + 692*x^2 - 6858*x^4 - 5511*x^6 + 22402*x^8 - 5511*x^10 - 
               6858*x^12 + 692*x^14 + 4*x^16)/w2^6))/w1^14 + 
          (4*x^6*(4 - 7*x^2 + 4*x^4) + (4*x^6*(4 - 7*x^2 + 4*x^4))/w2^16 - 
            (3*x^4*(106 + 159*x^2 - 490*x^4 + 159*x^6 + 106*x^8))/w2^14 - 
            (3*x^4*(106 + 159*x^2 - 490*x^4 + 159*x^6 + 106*x^8))/w2^2 + 
            (2*x^2*(74 + 2099*x^2 + 1194*x^4 - 6410*x^6 + 1194*x^8 + 2099*
                x^10 + 74*x^12))/w2^12 + (2*x^2*(74 + 2099*x^2 + 1194*x^4 - 
               6410*x^6 + 1194*x^8 + 2099*x^10 + 74*x^12))/w2^4 + 
            (4*(2 + 302*x^2 + 7189*x^4 + 2766*x^6 - 15082*x^8 + 2766*x^10 + 
               7189*x^12 + 302*x^14 + 2*x^16))/w2^8 - 
            (4 + 744*x^2 + 17666*x^4 + 7225*x^6 - 41410*x^8 + 7225*x^10 + 
              17666*x^12 + 744*x^14 + 4*x^16)/w2^10 - 
            (4 + 744*x^2 + 17666*x^4 + 7225*x^6 - 41410*x^8 + 7225*x^10 + 
              17666*x^12 + 744*x^14 + 4*x^16)/w2^6)/w1^16 + 
          (4*x^6*(4 - 7*x^2 + 4*x^4) + (4*x^6*(4 - 7*x^2 + 4*x^4))/w2^16 - 
            (3*x^4*(106 + 159*x^2 - 490*x^4 + 159*x^6 + 106*x^8))/w2^14 - 
            (3*x^4*(106 + 159*x^2 - 490*x^4 + 159*x^6 + 106*x^8))/w2^2 + 
            (2*x^2*(74 + 2099*x^2 + 1194*x^4 - 6410*x^6 + 1194*x^8 + 2099*
                x^10 + 74*x^12))/w2^12 + (2*x^2*(74 + 2099*x^2 + 1194*x^4 - 
               6410*x^6 + 1194*x^8 + 2099*x^10 + 74*x^12))/w2^4 + 
            (4*(2 + 302*x^2 + 7189*x^4 + 2766*x^6 - 15082*x^8 + 2766*x^10 + 
               7189*x^12 + 302*x^14 + 2*x^16))/w2^8 - 
            (4 + 744*x^2 + 17666*x^4 + 7225*x^6 - 41410*x^8 + 7225*x^10 + 
              17666*x^12 + 744*x^14 + 4*x^16)/w2^10 - 
            (4 + 744*x^2 + 17666*x^4 + 7225*x^6 - 41410*x^8 + 7225*x^10 + 
              17666*x^12 + 744*x^14 + 4*x^16)/w2^6)/w1^12 + 
          (8*x^6*(3 - 7*x^2 + 3*x^4) + (8*x^6*(3 - 7*x^2 + 3*x^4))/w2^16 + 
            (32*x^4*(5 - 11*x^2 + 9*x^4 - 11*x^6 + 5*x^8))/w2^14 + 
            (32*x^4*(5 - 11*x^2 + 9*x^4 - 11*x^6 + 5*x^8))/w2^2 - 
            (4*x^2*(90 + 682*x^2 - 457*x^4 - 536*x^6 - 457*x^8 + 682*x^10 + 
               90*x^12))/w2^12 - (4*x^2*(90 + 682*x^2 - 457*x^4 - 536*x^6 - 
               457*x^8 + 682*x^10 + 90*x^12))/w2^4 + 
            (2*(4 + 1120*x^2 + 6793*x^4 - 2298*x^6 - 8498*x^8 - 2298*x^10 + 
               6793*x^12 + 1120*x^14 + 4*x^16))/w2^10 + 
            (2*(4 + 1120*x^2 + 6793*x^4 - 2298*x^6 - 8498*x^8 - 2298*x^10 + 
               6793*x^12 + 1120*x^14 + 4*x^16))/w2^6 - 
            (16 + 3696*x^2 + 23084*x^4 - 5375*x^6 - 31018*x^8 - 5375*x^10 + 
              23084*x^12 + 3696*x^14 + 16*x^16)/w2^8)/w1^18 + 
          (8*x^6*(3 - 7*x^2 + 3*x^4) + (8*x^6*(3 - 7*x^2 + 3*x^4))/w2^16 + 
            (32*x^4*(5 - 11*x^2 + 9*x^4 - 11*x^6 + 5*x^8))/w2^14 + 
            (32*x^4*(5 - 11*x^2 + 9*x^4 - 11*x^6 + 5*x^8))/w2^2 - 
            (4*x^2*(90 + 682*x^2 - 457*x^4 - 536*x^6 - 457*x^8 + 682*x^10 + 
               90*x^12))/w2^12 - (4*x^2*(90 + 682*x^2 - 457*x^4 - 536*x^6 - 
               457*x^8 + 682*x^10 + 90*x^12))/w2^4 + 
            (2*(4 + 1120*x^2 + 6793*x^4 - 2298*x^6 - 8498*x^8 - 2298*x^10 + 
               6793*x^12 + 1120*x^14 + 4*x^16))/w2^10 + 
            (2*(4 + 1120*x^2 + 6793*x^4 - 2298*x^6 - 8498*x^8 - 2298*x^10 + 
               6793*x^12 + 1120*x^14 + 4*x^16))/w2^6 - 
            (16 + 3696*x^2 + 23084*x^4 - 5375*x^6 - 31018*x^8 - 5375*x^10 + 
              23084*x^12 + 3696*x^14 + 16*x^16)/w2^8)/w1^10))/w1 - 
       (myq1^3*myq2^14*(-1 + w1^(-2))^3*x*
         ((16*(-1 + w2^(-2))^2*x^4*(1 - x^2 + 2*x^4 - x^6 + x^8))/w2^2 + 
          (16*(-1 + w2^(-2))^2*x^4*(1 - x^2 + 2*x^4 - x^6 + x^8))/
           (w1^20*w2^2) - (x^2*(x^2*(8 + 29*x^2 + 22*x^4 + 29*x^6 + 8*x^8) + 
             (x^2*(8 + 29*x^2 + 22*x^4 + 29*x^6 + 8*x^8))/w2^8 - 
             (16 - 5*x^2 + 4*x^4 + 34*x^6 + 4*x^8 - 5*x^10 + 16*x^12)/w2^6 - 
             (16 - 5*x^2 + 4*x^4 + 34*x^6 + 4*x^8 - 5*x^10 + 16*x^12)/w2^2 + 
             (24 - 26*x^2 - 42*x^4 + 24*x^6 - 42*x^8 - 26*x^10 + 24*x^12)/
              w2^4))/w1^18 - (x^2*(x^2*(8 + 29*x^2 + 22*x^4 + 29*x^6 + 8*
                x^8) + (x^2*(8 + 29*x^2 + 22*x^4 + 29*x^6 + 8*x^8))/w2^8 - 
             (16 - 5*x^2 + 4*x^4 + 34*x^6 + 4*x^8 - 5*x^10 + 16*x^12)/w2^6 - 
             (16 - 5*x^2 + 4*x^4 + 34*x^6 + 4*x^8 - 5*x^10 + 16*x^12)/w2^2 + 
             (24 - 26*x^2 - 42*x^4 + 24*x^6 - 42*x^8 - 26*x^10 + 24*x^12)/
              w2^4))/w1^2 - (x^2*(8 + 92*x^2 + 35*x^4 + 10*x^6 + 35*x^8 + 
             92*x^10 + 8*x^12 + (8 + 92*x^2 + 35*x^4 + 10*x^6 + 35*x^8 + 92*
                x^10 + 8*x^12)/w2^8 - (2*(32 + 239*x^2 + 214*x^4 + 310*x^6 + 
                214*x^8 + 239*x^10 + 32*x^12))/w2^6 - 
             (2*(32 + 239*x^2 + 214*x^4 + 310*x^6 + 214*x^8 + 239*x^10 + 
                32*x^12))/w2^2 + (2*(52 + 386*x^2 + 397*x^4 + 610*x^6 + 
                397*x^8 + 386*x^10 + 52*x^12))/w2^4))/w1^16 - 
          (x^2*(8 + 92*x^2 + 35*x^4 + 10*x^6 + 35*x^8 + 92*x^10 + 8*x^12 + 
             (8 + 92*x^2 + 35*x^4 + 10*x^6 + 35*x^8 + 92*x^10 + 8*x^12)/
              w2^8 - (2*(32 + 239*x^2 + 214*x^4 + 310*x^6 + 214*x^8 + 
                239*x^10 + 32*x^12))/w2^6 - (2*(32 + 239*x^2 + 214*x^4 + 
                310*x^6 + 214*x^8 + 239*x^10 + 32*x^12))/w2^2 + 
             (2*(52 + 386*x^2 + 397*x^4 + 610*x^6 + 397*x^8 + 386*x^10 + 
                52*x^12))/w2^4))/w1^4 - (2 + 16*x^2 - 124*x^4 - 91*x^6 + 
            114*x^8 - 91*x^10 - 124*x^12 + 16*x^14 + 2*x^16 + 
            (-8 + 96*x^2 + 878*x^4 + 508*x^6 - 356*x^8 + 508*x^10 + 
              878*x^12 + 96*x^14 - 8*x^16)/w2^6 + (-8 + 96*x^2 + 878*x^4 + 
              508*x^6 - 356*x^8 + 508*x^10 + 878*x^12 + 96*x^14 - 8*x^16)/
             w2^2 + (2 + 16*x^2 - 124*x^4 - 91*x^6 + 114*x^8 - 91*x^10 - 
              124*x^12 + 16*x^14 + 2*x^16)/w2^8 + 
            (2*(6 - 108*x^2 - 754*x^4 - 421*x^6 + 242*x^8 - 421*x^10 - 754*
                x^12 - 108*x^14 + 6*x^16))/w2^4)/w1^12 - 
          (2 + 16*x^2 - 124*x^4 - 91*x^6 + 114*x^8 - 91*x^10 - 124*x^12 + 
            16*x^14 + 2*x^16 + (-8 + 96*x^2 + 878*x^4 + 508*x^6 - 356*x^8 + 
              508*x^10 + 878*x^12 + 96*x^14 - 8*x^16)/w2^6 + 
            (-8 + 96*x^2 + 878*x^4 + 508*x^6 - 356*x^8 + 508*x^10 + 
              878*x^12 + 96*x^14 - 8*x^16)/w2^2 + (2 + 16*x^2 - 124*x^4 - 
              91*x^6 + 114*x^8 - 91*x^10 - 124*x^12 + 16*x^14 + 2*x^16)/
             w2^8 + (2*(6 - 108*x^2 - 754*x^4 - 421*x^6 + 242*x^8 - 421*
                x^10 - 754*x^12 - 108*x^14 + 6*x^16))/w2^4)/w1^8 - 
          (2*(x^2*(20 - 14*x^2 - 279*x^4 - 374*x^6 - 279*x^8 - 14*x^10 + 20*
                x^12) + (x^2*(20 - 14*x^2 - 279*x^4 - 374*x^6 - 279*x^8 - 
                14*x^10 + 20*x^12))/w2^8 + (2*(3 - 32*x^2 + 24*x^4 + 
                662*x^6 + 974*x^8 + 662*x^10 + 24*x^12 - 32*x^14 + 3*x^16))/
              w2^6 + (2*(3 - 32*x^2 + 24*x^4 + 662*x^6 + 974*x^8 + 662*x^10 + 
                24*x^12 - 32*x^14 + 3*x^16))/w2^2 - (2*(6 - 56*x^2 + 34*x^4 + 
                1057*x^6 + 1574*x^8 + 1057*x^10 + 34*x^12 - 56*x^14 + 
                6*x^16))/w2^4))/w1^14 - 
          (2*(x^2*(20 - 14*x^2 - 279*x^4 - 374*x^6 - 279*x^8 - 14*x^10 + 20*
                x^12) + (x^2*(20 - 14*x^2 - 279*x^4 - 374*x^6 - 279*x^8 - 
                14*x^10 + 20*x^12))/w2^8 + (2*(3 - 32*x^2 + 24*x^4 + 
                662*x^6 + 974*x^8 + 662*x^10 + 24*x^12 - 32*x^14 + 3*x^16))/
              w2^6 + (2*(3 - 32*x^2 + 24*x^4 + 662*x^6 + 974*x^8 + 662*x^10 + 
                24*x^12 - 32*x^14 + 3*x^16))/w2^2 - (2*(6 - 56*x^2 + 34*x^4 + 
                1057*x^6 + 1574*x^8 + 1057*x^10 + 34*x^12 - 56*x^14 + 
                6*x^16))/w2^4))/w1^6 - (2*(2 + 112*x^2 + 180*x^4 + 345*x^6 + 
             466*x^8 + 345*x^10 + 180*x^12 + 112*x^14 + 2*x^16 + 
             (2 + 112*x^2 + 180*x^4 + 345*x^6 + 466*x^8 + 345*x^10 + 180*
                x^12 + 112*x^14 + 2*x^16)/w2^8 + (2*(18 + 460*x^2 + 817*x^4 + 
                1455*x^6 + 1844*x^8 + 1455*x^10 + 817*x^12 + 460*x^14 + 
                18*x^16))/w2^4 - (20 + 592*x^2 + 997*x^4 + 1780*x^6 + 2310*
                x^8 + 1780*x^10 + 997*x^12 + 592*x^14 + 20*x^16)/w2^6 - 
             (20 + 592*x^2 + 997*x^4 + 1780*x^6 + 2310*x^8 + 1780*x^10 + 997*
                x^12 + 592*x^14 + 20*x^16)/w2^2))/w1^10))/(w1^2*w2^5) - 
       (myq1^13*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x*
         (2*x^2*(12*(x^4 + x^8) + (12*(x^4 + x^8))/w2^12 + 
            (x^2*(29 - 8*x^2 + 42*x^4 - 8*x^6 + 29*x^8))/w2^10 + 
            (x^2*(29 - 8*x^2 + 42*x^4 - 8*x^6 + 29*x^8))/w2^2 + 
            (-6 + 222*x^2 + 478*x^4 + 636*x^6 + 478*x^8 + 222*x^10 - 6*x^12)/
             w2^6 + (3 - 132*x^2 - 187*x^4 - 264*x^6 - 187*x^8 - 132*x^10 + 
              3*x^12)/w2^8 + (3 - 132*x^2 - 187*x^4 - 264*x^6 - 187*x^8 - 
              132*x^10 + 3*x^12)/w2^4) + (2*x^2*(12*(x^4 + x^8) + 
             (12*(x^4 + x^8))/w2^12 + (x^2*(29 - 8*x^2 + 42*x^4 - 8*x^6 + 
                29*x^8))/w2^10 + (x^2*(29 - 8*x^2 + 42*x^4 - 8*x^6 + 29*x^8))/
              w2^2 + (-6 + 222*x^2 + 478*x^4 + 636*x^6 + 478*x^8 + 222*x^10 - 
               6*x^12)/w2^6 + (3 - 132*x^2 - 187*x^4 - 264*x^6 - 187*x^8 - 
               132*x^10 + 3*x^12)/w2^8 + (3 - 132*x^2 - 187*x^4 - 264*x^6 - 
               187*x^8 - 132*x^10 + 3*x^12)/w2^4))/w1^16 - 
          (4*x^4*(3 - 5*x^2 + 8*x^4 - 5*x^6 + 3*x^8) + 
            (4*x^4*(3 - 5*x^2 + 8*x^4 - 5*x^6 + 3*x^8))/w2^12 + 
            (x^2*(56 + 6*x^2 + 235*x^4 + 118*x^6 + 235*x^8 + 6*x^10 + 56*
                x^12))/w2^10 + (x^2*(56 + 6*x^2 + 235*x^4 + 118*x^6 + 235*
                x^8 + 6*x^10 + 56*x^12))/w2^2 + (-26 + 368*x^2 + 1748*x^4 + 
              3762*x^6 + 3960*x^8 + 3762*x^10 + 1748*x^12 + 368*x^14 - 
              26*x^16)/w2^6 + (4*(3 - 63*x^2 - 205*x^4 - 401*x^6 - 360*x^8 - 
               401*x^10 - 205*x^12 - 63*x^14 + 3*x^16))/w2^8 + 
            (4*(3 - 63*x^2 - 205*x^4 - 401*x^6 - 360*x^8 - 401*x^10 - 205*
                x^12 - 63*x^14 + 3*x^16))/w2^4)/w1^14 - 
          (4*x^4*(3 - 5*x^2 + 8*x^4 - 5*x^6 + 3*x^8) + 
            (4*x^4*(3 - 5*x^2 + 8*x^4 - 5*x^6 + 3*x^8))/w2^12 + 
            (x^2*(56 + 6*x^2 + 235*x^4 + 118*x^6 + 235*x^8 + 6*x^10 + 56*
                x^12))/w2^10 + (x^2*(56 + 6*x^2 + 235*x^4 + 118*x^6 + 235*
                x^8 + 6*x^10 + 56*x^12))/w2^2 + (-26 + 368*x^2 + 1748*x^4 + 
              3762*x^6 + 3960*x^8 + 3762*x^10 + 1748*x^12 + 368*x^14 - 
              26*x^16)/w2^6 + (4*(3 - 63*x^2 - 205*x^4 - 401*x^6 - 360*x^8 - 
               401*x^10 - 205*x^12 - 63*x^14 + 3*x^16))/w2^8 + 
            (4*(3 - 63*x^2 - 205*x^4 - 401*x^6 - 360*x^8 - 401*x^10 - 205*
                x^12 - 63*x^14 + 3*x^16))/w2^4)/w1^2 + 
          (2*(x^4*(23 + 64*x^2 - 34*x^4 + 64*x^6 + 23*x^8) + 
             (x^4*(23 + 64*x^2 - 34*x^4 + 64*x^6 + 23*x^8))/w2^12 + 
             (x^2*(40 - 93*x^2 - 155*x^4 + 240*x^6 - 155*x^8 - 93*x^10 + 
                40*x^12))/w2^10 + (x^2*(40 - 93*x^2 - 155*x^4 + 240*x^6 - 
                155*x^8 - 93*x^10 + 40*x^12))/w2^2 + (2*(11 + 300*x^2 + 
                593*x^4 + 675*x^6 + 730*x^8 + 675*x^10 + 593*x^12 + 
                300*x^14 + 11*x^16))/w2^6 - (12 + 352*x^2 + 483*x^4 + 316*
                x^6 + 630*x^8 + 316*x^10 + 483*x^12 + 352*x^14 + 12*x^16)/
              w2^8 - (12 + 352*x^2 + 483*x^4 + 316*x^6 + 630*x^8 + 316*x^10 + 
               483*x^12 + 352*x^14 + 12*x^16)/w2^4))/w1^12 + 
          (2*(x^4*(23 + 64*x^2 - 34*x^4 + 64*x^6 + 23*x^8) + 
             (x^4*(23 + 64*x^2 - 34*x^4 + 64*x^6 + 23*x^8))/w2^12 + 
             (x^2*(40 - 93*x^2 - 155*x^4 + 240*x^6 - 155*x^8 - 93*x^10 + 
                40*x^12))/w2^10 + (x^2*(40 - 93*x^2 - 155*x^4 + 240*x^6 - 
                155*x^8 - 93*x^10 + 40*x^12))/w2^2 + (2*(11 + 300*x^2 + 
                593*x^4 + 675*x^6 + 730*x^8 + 675*x^10 + 593*x^12 + 
                300*x^14 + 11*x^16))/w2^6 - (12 + 352*x^2 + 483*x^4 + 316*
                x^6 + 630*x^8 + 316*x^10 + 483*x^12 + 352*x^14 + 12*x^16)/
              w2^8 - (12 + 352*x^2 + 483*x^4 + 316*x^6 + 630*x^8 + 316*x^10 + 
               483*x^12 + 352*x^14 + 12*x^16)/w2^4))/w1^4 + 
          (4*x^4*(5 + 56*x^2 + 10*x^4 + 56*x^6 + 5*x^8) + 
            (4*x^4*(5 + 56*x^2 + 10*x^4 + 56*x^6 + 5*x^8))/w2^12 - 
            (x^2*(80 + 442*x^2 + 773*x^4 - 230*x^6 + 773*x^8 + 442*x^10 + 80*
                x^12))/w2^10 - (x^2*(80 + 442*x^2 + 773*x^4 - 230*x^6 + 773*
                x^8 + 442*x^10 + 80*x^12))/w2^2 + 
            (4*(3 + 169*x^2 + 481*x^4 - 38*x^6 - 1002*x^8 - 38*x^10 + 481*
                x^12 + 169*x^14 + 3*x^16))/w2^8 + 
            (4*(3 + 169*x^2 + 481*x^4 - 38*x^6 - 1002*x^8 - 38*x^10 + 481*
                x^12 + 169*x^14 + 3*x^16))/w2^4 - 
            (2*(13 + 608*x^2 + 1430*x^4 - 1193*x^6 - 4428*x^8 - 1193*x^10 + 
               1430*x^12 + 608*x^14 + 13*x^16))/w2^6)/w1^10 + 
          (4*x^4*(5 + 56*x^2 + 10*x^4 + 56*x^6 + 5*x^8) + 
            (4*x^4*(5 + 56*x^2 + 10*x^4 + 56*x^6 + 5*x^8))/w2^12 - 
            (x^2*(80 + 442*x^2 + 773*x^4 - 230*x^6 + 773*x^8 + 442*x^10 + 80*
                x^12))/w2^10 - (x^2*(80 + 442*x^2 + 773*x^4 - 230*x^6 + 773*
                x^8 + 442*x^10 + 80*x^12))/w2^2 + 
            (4*(3 + 169*x^2 + 481*x^4 - 38*x^6 - 1002*x^8 - 38*x^10 + 481*
                x^12 + 169*x^14 + 3*x^16))/w2^8 + 
            (4*(3 + 169*x^2 + 481*x^4 - 38*x^6 - 1002*x^8 - 38*x^10 + 481*
                x^12 + 169*x^14 + 3*x^16))/w2^4 - 
            (2*(13 + 608*x^2 + 1430*x^4 - 1193*x^6 - 4428*x^8 - 1193*x^10 + 
               1430*x^12 + 608*x^14 + 13*x^16))/w2^6)/w1^6 - 
          (4*(x^4*(27 - 46*x^2 - 54*x^4 - 46*x^6 + 27*x^8) + 
             (x^4*(27 - 46*x^2 - 54*x^4 - 46*x^6 + 27*x^8))/w2^12 + 
             (x^2*(12 - 176*x^2 + 437*x^4 + 898*x^6 + 437*x^8 - 176*x^10 + 
                12*x^12))/w2^10 + (x^2*(12 - 176*x^2 + 437*x^4 + 898*x^6 + 
                437*x^8 - 176*x^10 + 12*x^12))/w2^2 - 
             (12 + 45*x^2 - 309*x^4 + 1997*x^6 + 4202*x^8 + 1997*x^10 - 309*
                x^12 + 45*x^14 + 12*x^16)/w2^8 - (12 + 45*x^2 - 309*x^4 + 
               1997*x^6 + 4202*x^8 + 1997*x^10 - 309*x^12 + 45*x^14 + 12*
                x^16)/w2^4 + (22 + 42*x^2 - 224*x^4 + 3860*x^6 + 7520*x^8 + 
               3860*x^10 - 224*x^12 + 42*x^14 + 22*x^16)/w2^6))/w1^8))/
        (w1^6*w2) + (myq1^9*myq2^8*(-1 + w1^(-2))*x*
         ((2*(-1 + w2^(-2))^2*x^4*((8*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^6 + 
             (8*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^2 + 
             4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) + (4*(1 + 4*x^2 + 2*x^4 + 
                4*x^6 + x^8))/w2^8 - (13 + 20*x^2 + 34*x^4 + 20*x^6 + 13*x^8)/
              w2^4))/w2^2 + (2*(-1 + w2^(-2))^2*x^4*
            ((8*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^6 + 
             (8*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^2 + 
             4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) + (4*(1 + 4*x^2 + 2*x^4 + 
                4*x^6 + x^8))/w2^8 - (13 + 20*x^2 + 34*x^4 + 20*x^6 + 13*x^8)/
              w2^4))/(w1^24*w2^2) + (x^2*(8*(x + x^3)^2*(1 + x^4) + 
             (8*(x + x^3)^2*(1 + x^4))/w2^16 + (-88 - 316*x^2 + 418*x^4 + 212*
                x^6 + 418*x^8 - 316*x^10 - 88*x^12)/w2^8 + 
             (4*(1 - 9*x^2 - 27*x^4 - 26*x^6 - 27*x^8 - 9*x^10 + x^12))/
              w2^14 + (4*(1 - 9*x^2 - 27*x^4 - 26*x^6 - 27*x^8 - 9*x^10 + 
                x^12))/w2^2 - (2*(16 + 3*x^2 - 104*x^4 + 26*x^6 - 104*x^8 + 
                3*x^10 + 16*x^12))/w2^12 - (2*(16 + 3*x^2 - 104*x^4 + 
                26*x^6 - 104*x^8 + 3*x^10 + 16*x^12))/w2^4 + 
             (76 + 192*x^2 - 329*x^4 + 34*x^6 - 329*x^8 + 192*x^10 + 76*x^12)/
              w2^10 + (76 + 192*x^2 - 329*x^4 + 34*x^6 - 329*x^8 + 192*x^10 + 
               76*x^12)/w2^6))/w1^22 + (x^2*(8*(x + x^3)^2*(1 + x^4) + 
             (8*(x + x^3)^2*(1 + x^4))/w2^16 + (-88 - 316*x^2 + 418*x^4 + 212*
                x^6 + 418*x^8 - 316*x^10 - 88*x^12)/w2^8 + 
             (4*(1 - 9*x^2 - 27*x^4 - 26*x^6 - 27*x^8 - 9*x^10 + x^12))/
              w2^14 + (4*(1 - 9*x^2 - 27*x^4 - 26*x^6 - 27*x^8 - 9*x^10 + 
                x^12))/w2^2 - (2*(16 + 3*x^2 - 104*x^4 + 26*x^6 - 104*x^8 + 
                3*x^10 + 16*x^12))/w2^12 - (2*(16 + 3*x^2 - 104*x^4 + 
                26*x^6 - 104*x^8 + 3*x^10 + 16*x^12))/w2^4 + 
             (76 + 192*x^2 - 329*x^4 + 34*x^6 - 329*x^8 + 192*x^10 + 76*x^12)/
              w2^10 + (76 + 192*x^2 - 329*x^4 + 34*x^6 - 329*x^8 + 192*x^10 + 
               76*x^12)/w2^6))/w1^2 + (8*x^4*(1 - 2*x^2 - 2*x^6 + x^8) + 
            (8*x^4*(1 - 2*x^2 - 2*x^6 + x^8))/w2^16 + 
            (x^2*(22 + 76*x^2 + 111*x^4 - 370*x^6 + 111*x^8 + 76*x^10 + 22*
                x^12))/w2^14 + (x^2*(22 + 76*x^2 + 111*x^4 - 370*x^6 + 111*
                x^8 + 76*x^10 + 22*x^12))/w2^2 - (8 + 187*x^2 + 1082*x^4 + 
              887*x^6 - 960*x^8 + 887*x^10 + 1082*x^12 + 187*x^14 + 8*x^16)/
             w2^12 - (8 + 187*x^2 + 1082*x^4 + 887*x^6 - 960*x^8 + 887*x^10 + 
              1082*x^12 + 187*x^14 + 8*x^16)/w2^4 - 
            (2*(8 + 309*x^2 + 2360*x^4 + 3363*x^6 + 3640*x^8 + 3363*x^10 + 
               2360*x^12 + 309*x^14 + 8*x^16))/w2^8 + 
            (16 + 470*x^2 + 3358*x^4 + 4159*x^6 + 3050*x^8 + 4159*x^10 + 
              3358*x^12 + 470*x^14 + 16*x^16)/w2^10 + 
            (16 + 470*x^2 + 3358*x^4 + 4159*x^6 + 3050*x^8 + 4159*x^10 + 
              3358*x^12 + 470*x^14 + 16*x^16)/w2^6)/w1^20 + 
          (8*x^4*(1 - 2*x^2 - 2*x^6 + x^8) + (8*x^4*(1 - 2*x^2 - 2*x^6 + x^
                8))/w2^16 + (x^2*(22 + 76*x^2 + 111*x^4 - 370*x^6 + 111*x^8 + 
               76*x^10 + 22*x^12))/w2^14 + (x^2*(22 + 76*x^2 + 111*x^4 - 370*
                x^6 + 111*x^8 + 76*x^10 + 22*x^12))/w2^2 - 
            (8 + 187*x^2 + 1082*x^4 + 887*x^6 - 960*x^8 + 887*x^10 + 
              1082*x^12 + 187*x^14 + 8*x^16)/w2^12 - 
            (8 + 187*x^2 + 1082*x^4 + 887*x^6 - 960*x^8 + 887*x^10 + 
              1082*x^12 + 187*x^14 + 8*x^16)/w2^4 - 
            (2*(8 + 309*x^2 + 2360*x^4 + 3363*x^6 + 3640*x^8 + 3363*x^10 + 
               2360*x^12 + 309*x^14 + 8*x^16))/w2^8 + 
            (16 + 470*x^2 + 3358*x^4 + 4159*x^6 + 3050*x^8 + 4159*x^10 + 
              3358*x^12 + 470*x^14 + 16*x^16)/w2^10 + 
            (16 + 470*x^2 + 3358*x^4 + 4159*x^6 + 3050*x^8 + 4159*x^10 + 
              3358*x^12 + 470*x^14 + 16*x^16)/w2^6)/w1^4 + 
          (2*x^4*(61 - 17*x^2 - 76*x^4 - 17*x^6 + 61*x^8) + 
            (2*x^4*(61 - 17*x^2 - 76*x^4 - 17*x^6 + 61*x^8))/w2^16 - 
            (x^2*(76 + 1253*x^2 + 43*x^4 - 1632*x^6 + 43*x^8 + 1253*x^10 + 76*
                x^12))/w2^14 - (x^2*(76 + 1253*x^2 + 43*x^4 - 1632*x^6 + 43*
                x^8 + 1253*x^10 + 76*x^12))/w2^2 + (-10 + 38*x^2 + 4772*x^4 + 
              2448*x^6 - 3120*x^8 + 2448*x^10 + 4772*x^12 + 38*x^14 - 
              10*x^16)/w2^12 + (-10 + 38*x^2 + 4772*x^4 + 2448*x^6 - 
              3120*x^8 + 2448*x^10 + 4772*x^12 + 38*x^14 - 10*x^16)/w2^4 - 
            (2*(34 + 866*x^2 - 5326*x^4 - 8287*x^6 - 7198*x^8 - 8287*x^10 - 
               5326*x^12 + 866*x^14 + 34*x^16))/w2^8 + 
            (44 + 876*x^2 - 8967*x^4 - 10630*x^6 - 5558*x^8 - 10630*x^10 - 
              8967*x^12 + 876*x^14 + 44*x^16)/w2^10 + 
            (44 + 876*x^2 - 8967*x^4 - 10630*x^6 - 5558*x^8 - 10630*x^10 - 
              8967*x^12 + 876*x^14 + 44*x^16)/w2^6)/w1^18 + 
          (2*x^4*(61 - 17*x^2 - 76*x^4 - 17*x^6 + 61*x^8) + 
            (2*x^4*(61 - 17*x^2 - 76*x^4 - 17*x^6 + 61*x^8))/w2^16 - 
            (x^2*(76 + 1253*x^2 + 43*x^4 - 1632*x^6 + 43*x^8 + 1253*x^10 + 76*
                x^12))/w2^14 - (x^2*(76 + 1253*x^2 + 43*x^4 - 1632*x^6 + 43*
                x^8 + 1253*x^10 + 76*x^12))/w2^2 + (-10 + 38*x^2 + 4772*x^4 + 
              2448*x^6 - 3120*x^8 + 2448*x^10 + 4772*x^12 + 38*x^14 - 
              10*x^16)/w2^12 + (-10 + 38*x^2 + 4772*x^4 + 2448*x^6 - 
              3120*x^8 + 2448*x^10 + 4772*x^12 + 38*x^14 - 10*x^16)/w2^4 - 
            (2*(34 + 866*x^2 - 5326*x^4 - 8287*x^6 - 7198*x^8 - 8287*x^10 - 
               5326*x^12 + 866*x^14 + 34*x^16))/w2^8 + 
            (44 + 876*x^2 - 8967*x^4 - 10630*x^6 - 5558*x^8 - 10630*x^10 - 
              8967*x^12 + 876*x^14 + 44*x^16)/w2^10 + 
            (44 + 876*x^2 - 8967*x^4 - 10630*x^6 - 5558*x^8 - 10630*x^10 - 
              8967*x^12 + 876*x^14 + 44*x^16)/w2^6)/w1^6 - 
          (2*(2*x^4*(5 + 47*x^2 + 4*x^4 + 47*x^6 + 5*x^8) + 
             (2*x^4*(5 + 47*x^2 + 4*x^4 + 47*x^6 + 5*x^8))/w2^16 - 
             (x^2*(98 - 180*x^2 + 1187*x^4 + 2430*x^6 + 1187*x^8 - 180*x^10 + 
                98*x^12))/w2^14 - (x^2*(98 - 180*x^2 + 1187*x^4 + 2430*x^6 + 
                1187*x^8 - 180*x^10 + 98*x^12))/w2^2 + 
             (-232 + 1150*x^2 + 11246*x^4 - 15431*x^6 - 49146*x^8 - 15431*
                x^10 + 11246*x^12 + 1150*x^14 - 232*x^16)/w2^10 + 
             (-232 + 1150*x^2 + 11246*x^4 - 15431*x^6 - 49146*x^8 - 15431*
                x^10 + 11246*x^12 + 1150*x^14 - 232*x^16)/w2^6 + 
             (68 + 133*x^2 - 2674*x^4 + 6133*x^6 + 17504*x^8 + 6133*x^10 - 
               2674*x^12 + 133*x^14 + 68*x^16)/w2^12 + 
             (68 + 133*x^2 - 2674*x^4 + 6133*x^6 + 17504*x^8 + 6133*x^10 - 
               2674*x^12 + 133*x^14 + 68*x^16)/w2^4 + 
             (2*(164 - 1141*x^2 - 8762*x^4 + 10347*x^6 + 34064*x^8 + 
                10347*x^10 - 8762*x^12 - 1141*x^14 + 164*x^16))/w2^8))/
           w1^12 - (2*(x^4*(51 + 55*x^2 - 72*x^4 + 55*x^6 + 51*x^8) + 
             (x^4*(51 + 55*x^2 - 72*x^4 + 55*x^6 + 51*x^8))/w2^16 + 
             (x^2*(120 - 288*x^2 + 45*x^4 + 590*x^6 + 45*x^8 - 288*x^10 + 
                120*x^12))/w2^14 + (x^2*(120 - 288*x^2 + 45*x^4 + 590*x^6 + 
                45*x^8 - 288*x^10 + 120*x^12))/w2^2 - 
             (2*(51 + 740*x^2 + 458*x^4 + 539*x^6 - 60*x^8 + 539*x^10 + 
                458*x^12 + 740*x^14 + 51*x^16))/w2^12 - 
             (2*(51 + 740*x^2 + 458*x^4 + 539*x^6 - 60*x^8 + 539*x^10 + 
                458*x^12 + 740*x^14 + 51*x^16))/w2^4 - 
             (2*(278 + 3832*x^2 + 5358*x^4 + 1953*x^6 - 6394*x^8 + 
                1953*x^10 + 5358*x^12 + 3832*x^14 + 278*x^16))/w2^8 + 
             (380 + 5168*x^2 + 6511*x^4 + 2955*x^6 - 7032*x^8 + 2955*x^10 + 
               6511*x^12 + 5168*x^14 + 380*x^16)/w2^10 + 
             (380 + 5168*x^2 + 6511*x^4 + 2955*x^6 - 7032*x^8 + 2955*x^10 + 
               6511*x^12 + 5168*x^14 + 380*x^16)/w2^6))/w1^16 - 
          (2*(x^4*(51 + 55*x^2 - 72*x^4 + 55*x^6 + 51*x^8) + 
             (x^4*(51 + 55*x^2 - 72*x^4 + 55*x^6 + 51*x^8))/w2^16 + 
             (x^2*(120 - 288*x^2 + 45*x^4 + 590*x^6 + 45*x^8 - 288*x^10 + 
                120*x^12))/w2^14 + (x^2*(120 - 288*x^2 + 45*x^4 + 590*x^6 + 
                45*x^8 - 288*x^10 + 120*x^12))/w2^2 - 
             (2*(51 + 740*x^2 + 458*x^4 + 539*x^6 - 60*x^8 + 539*x^10 + 
                458*x^12 + 740*x^14 + 51*x^16))/w2^12 - 
             (2*(51 + 740*x^2 + 458*x^4 + 539*x^6 - 60*x^8 + 539*x^10 + 
                458*x^12 + 740*x^14 + 51*x^16))/w2^4 - 
             (2*(278 + 3832*x^2 + 5358*x^4 + 1953*x^6 - 6394*x^8 + 
                1953*x^10 + 5358*x^12 + 3832*x^14 + 278*x^16))/w2^8 + 
             (380 + 5168*x^2 + 6511*x^4 + 2955*x^6 - 7032*x^8 + 2955*x^10 + 
               6511*x^12 + 5168*x^14 + 380*x^16)/w2^10 + 
             (380 + 5168*x^2 + 6511*x^4 + 2955*x^6 - 7032*x^8 + 2955*x^10 + 
               6511*x^12 + 5168*x^14 + 380*x^16)/w2^6))/w1^8 + 
          (-2*x^4*(141 + 101*x^2 - 184*x^4 + 101*x^6 + 141*x^8) - 
            (2*x^4*(141 + 101*x^2 - 184*x^4 + 101*x^6 + 141*x^8))/w2^16 + 
            (x^2*(592 + 3881*x^2 + 751*x^4 - 4856*x^6 + 751*x^8 + 3881*x^10 + 
               592*x^12))/w2^14 + (x^2*(592 + 3881*x^2 + 751*x^4 - 4856*x^6 + 
               751*x^8 + 3881*x^10 + 592*x^12))/w2^2 - 
            (2*(59 + 2523*x^2 + 10751*x^4 - 32*x^6 - 13602*x^8 - 32*x^10 + 
               10751*x^12 + 2523*x^14 + 59*x^16))/w2^12 - 
            (2*(59 + 2523*x^2 + 10751*x^4 - 32*x^6 - 13602*x^8 - 32*x^10 + 
               10751*x^12 + 2523*x^14 + 59*x^16))/w2^4 - 
            (4*(175 + 5793*x^2 + 20764*x^4 - 1350*x^6 - 25432*x^8 - 1350*
                x^10 + 20764*x^12 + 5793*x^14 + 175*x^16))/w2^8 + 
            (468 + 16064*x^2 + 59431*x^4 - 3337*x^6 - 73580*x^8 - 3337*x^10 + 
              59431*x^12 + 16064*x^14 + 468*x^16)/w2^10 + 
            (468 + 16064*x^2 + 59431*x^4 - 3337*x^6 - 73580*x^8 - 3337*x^10 + 
              59431*x^12 + 16064*x^14 + 468*x^16)/w2^6)/w1^14 + 
          (-2*x^4*(141 + 101*x^2 - 184*x^4 + 101*x^6 + 141*x^8) - 
            (2*x^4*(141 + 101*x^2 - 184*x^4 + 101*x^6 + 141*x^8))/w2^16 + 
            (x^2*(592 + 3881*x^2 + 751*x^4 - 4856*x^6 + 751*x^8 + 3881*x^10 + 
               592*x^12))/w2^14 + (x^2*(592 + 3881*x^2 + 751*x^4 - 4856*x^6 + 
               751*x^8 + 3881*x^10 + 592*x^12))/w2^2 - 
            (2*(59 + 2523*x^2 + 10751*x^4 - 32*x^6 - 13602*x^8 - 32*x^10 + 
               10751*x^12 + 2523*x^14 + 59*x^16))/w2^12 - 
            (2*(59 + 2523*x^2 + 10751*x^4 - 32*x^6 - 13602*x^8 - 32*x^10 + 
               10751*x^12 + 2523*x^14 + 59*x^16))/w2^4 - 
            (4*(175 + 5793*x^2 + 20764*x^4 - 1350*x^6 - 25432*x^8 - 1350*
                x^10 + 20764*x^12 + 5793*x^14 + 175*x^16))/w2^8 + 
            (468 + 16064*x^2 + 59431*x^4 - 3337*x^6 - 73580*x^8 - 3337*x^10 + 
              59431*x^12 + 16064*x^14 + 468*x^16)/w2^10 + 
            (468 + 16064*x^2 + 59431*x^4 - 3337*x^6 - 73580*x^8 - 3337*x^10 + 
              59431*x^12 + 16064*x^14 + 468*x^16)/w2^6)/w1^10))/(w1^2*w2) - 
       (myq1^5*myq2^12*(-1 + w1^(-2))*x*((16*(-1 + w2^(-2))^2*x^6*(1 + x^4))/
           w2^4 + (16*(-1 + w2^(-2))^2*x^6*(1 + x^4))/(w1^28*w2^4) + 
          ((-1 + w2^(-2))^2*x^4*(8*(1 + 5*x^2 + 2*x^4 + 5*x^6 + x^8) + 
             (8*(1 + 5*x^2 + 2*x^4 + 5*x^6 + x^8))/w2^4 - 
             (8 + 61*x^2 + 54*x^4 + 61*x^6 + 8*x^8)/w2^2))/(w1^26*w2^2) + 
          ((-1 + w2^(-2))^2*x^4*(8*(1 + 5*x^2 + 2*x^4 + 5*x^6 + x^8) + 
             (8*(1 + 5*x^2 + 2*x^4 + 5*x^6 + x^8))/w2^4 - 
             (8 + 61*x^2 + 54*x^4 + 61*x^6 + 8*x^8)/w2^2))/(w1^2*w2^2) + 
          (x^2*(8*(x + x^3)^2*(1 + x^4) + (8*(x + x^3)^2*(1 + x^4))/w2^12 + 
             (2*(4 + 6*x^2 - 67*x^4 - 10*x^6 - 67*x^8 + 6*x^10 + 4*x^12))/
              w2^10 + (2*(4 + 6*x^2 - 67*x^4 - 10*x^6 - 67*x^8 + 6*x^10 + 
                4*x^12))/w2^2 + (2*(68 + 244*x^2 - 39*x^4 + 334*x^6 - 
                39*x^8 + 244*x^10 + 68*x^12))/w2^6 - (88 + 264*x^2 - 169*
                x^4 + 330*x^6 - 169*x^8 + 264*x^10 + 88*x^12)/w2^8 - 
             (88 + 264*x^2 - 169*x^4 + 330*x^6 - 169*x^8 + 264*x^10 + 88*
                x^12)/w2^4))/w1^24 + (x^2*(8*(x + x^3)^2*(1 + x^4) + 
             (8*(x + x^3)^2*(1 + x^4))/w2^12 + (2*(4 + 6*x^2 - 67*x^4 - 
                10*x^6 - 67*x^8 + 6*x^10 + 4*x^12))/w2^10 + 
             (2*(4 + 6*x^2 - 67*x^4 - 10*x^6 - 67*x^8 + 6*x^10 + 4*x^12))/
              w2^2 + (2*(68 + 244*x^2 - 39*x^4 + 334*x^6 - 39*x^8 + 
                244*x^10 + 68*x^12))/w2^6 - (88 + 264*x^2 - 169*x^4 + 330*
                x^6 - 169*x^8 + 264*x^10 + 88*x^12)/w2^8 - 
             (88 + 264*x^2 - 169*x^4 + 330*x^6 - 169*x^8 + 264*x^10 + 88*
                x^12)/w2^4))/w1^4 + (x^2*(8 - 29*x^2 - 42*x^4 + 30*x^6 - 
              42*x^8 - 29*x^10 + 8*x^12) + (x^2*(8 - 29*x^2 - 42*x^4 + 30*
                x^6 - 42*x^8 - 29*x^10 + 8*x^12))/w2^12 - 
            (x^2*(93 + 90*x^2 + 337*x^4 + 792*x^6 + 337*x^8 + 90*x^10 + 93*
                x^12))/w2^10 - (x^2*(93 + 90*x^2 + 337*x^4 + 792*x^6 + 337*
                x^8 + 90*x^10 + 93*x^12))/w2^2 - 
            (2*(12 + 311*x^2 + 700*x^4 + 1959*x^6 + 3132*x^8 + 1959*x^10 + 
               700*x^12 + 311*x^14 + 12*x^16))/w2^6 + 
            (12 + 428*x^2 + 819*x^4 + 2306*x^6 + 3894*x^8 + 2306*x^10 + 
              819*x^12 + 428*x^14 + 12*x^16)/w2^8 + (12 + 428*x^2 + 819*x^4 + 
              2306*x^6 + 3894*x^8 + 2306*x^10 + 819*x^12 + 428*x^14 + 
              12*x^16)/w2^4)/w1^22 + (x^2*(8 - 29*x^2 - 42*x^4 + 30*x^6 - 
              42*x^8 - 29*x^10 + 8*x^12) + (x^2*(8 - 29*x^2 - 42*x^4 + 30*
                x^6 - 42*x^8 - 29*x^10 + 8*x^12))/w2^12 - 
            (x^2*(93 + 90*x^2 + 337*x^4 + 792*x^6 + 337*x^8 + 90*x^10 + 93*
                x^12))/w2^10 - (x^2*(93 + 90*x^2 + 337*x^4 + 792*x^6 + 337*
                x^8 + 90*x^10 + 93*x^12))/w2^2 - 
            (2*(12 + 311*x^2 + 700*x^4 + 1959*x^6 + 3132*x^8 + 1959*x^10 + 
               700*x^12 + 311*x^14 + 12*x^16))/w2^6 + 
            (12 + 428*x^2 + 819*x^4 + 2306*x^6 + 3894*x^8 + 2306*x^10 + 
              819*x^12 + 428*x^14 + 12*x^16)/w2^8 + (12 + 428*x^2 + 819*x^4 + 
              2306*x^6 + 3894*x^8 + 2306*x^10 + 819*x^12 + 428*x^14 + 
              12*x^16)/w2^4)/w1^6 - (x^2*(36 + 113*x^2 + 82*x^4 + 98*x^6 + 
              82*x^8 + 113*x^10 + 36*x^12) + (x^2*(36 + 113*x^2 + 82*x^4 + 98*
                x^6 + 82*x^8 + 113*x^10 + 36*x^12))/w2^12 - 
            (2*(3 + 193*x^2 + 519*x^4 + 680*x^6 + 846*x^8 + 680*x^10 + 519*
                x^12 + 193*x^14 + 3*x^16))/w2^10 - 
            (2*(3 + 193*x^2 + 519*x^4 + 680*x^6 + 846*x^8 + 680*x^10 + 519*
                x^12 + 193*x^14 + 3*x^16))/w2^2 - 
            (2*(16 + 666*x^2 + 1626*x^4 + 4135*x^6 + 5786*x^8 + 4135*x^10 + 
               1626*x^12 + 666*x^14 + 16*x^16))/w2^6 + 
            (22 + 1012*x^2 + 2551*x^4 + 5417*x^6 + 7380*x^8 + 5417*x^10 + 
              2551*x^12 + 1012*x^14 + 22*x^16)/w2^8 + 
            (22 + 1012*x^2 + 2551*x^4 + 5417*x^6 + 7380*x^8 + 5417*x^10 + 
              2551*x^12 + 1012*x^14 + 22*x^16)/w2^4)/w1^20 - 
          (x^2*(36 + 113*x^2 + 82*x^4 + 98*x^6 + 82*x^8 + 113*x^10 + 
              36*x^12) + (x^2*(36 + 113*x^2 + 82*x^4 + 98*x^6 + 82*x^8 + 113*
                x^10 + 36*x^12))/w2^12 - (2*(3 + 193*x^2 + 519*x^4 + 680*
                x^6 + 846*x^8 + 680*x^10 + 519*x^12 + 193*x^14 + 3*x^16))/
             w2^10 - (2*(3 + 193*x^2 + 519*x^4 + 680*x^6 + 846*x^8 + 680*
                x^10 + 519*x^12 + 193*x^14 + 3*x^16))/w2^2 - 
            (2*(16 + 666*x^2 + 1626*x^4 + 4135*x^6 + 5786*x^8 + 4135*x^10 + 
               1626*x^12 + 666*x^14 + 16*x^16))/w2^6 + 
            (22 + 1012*x^2 + 2551*x^4 + 5417*x^6 + 7380*x^8 + 5417*x^10 + 
              2551*x^12 + 1012*x^14 + 22*x^16)/w2^8 + 
            (22 + 1012*x^2 + 2551*x^4 + 5417*x^6 + 7380*x^8 + 5417*x^10 + 
              2551*x^12 + 1012*x^14 + 22*x^16)/w2^4)/w1^8 + 
          (2*x^4*(-41 + 222*x^2 + 326*x^4 + 222*x^6 - 41*x^8) + 
            (2*x^4*(-41 + 222*x^2 + 326*x^4 + 222*x^6 - 41*x^8))/w2^12 + 
            (4*(3 + 80*x^2 + 191*x^4 - 732*x^6 - 1152*x^8 - 732*x^10 + 191*
                x^12 + 80*x^14 + 3*x^16))/w2^10 + 
            (4*(3 + 80*x^2 + 191*x^4 - 732*x^6 - 1152*x^8 - 732*x^10 + 191*
                x^12 + 80*x^14 + 3*x^16))/w2^2 + 
            (2*(88 + 1872*x^2 + 3444*x^4 - 5637*x^6 - 10686*x^8 - 5637*x^10 + 
               3444*x^12 + 1872*x^14 + 88*x^16))/w2^6 - 
            (100 + 2256*x^2 + 4126*x^4 - 8185*x^6 - 14642*x^8 - 8185*x^10 + 
              4126*x^12 + 2256*x^14 + 100*x^16)/w2^8 - 
            (100 + 2256*x^2 + 4126*x^4 - 8185*x^6 - 14642*x^8 - 8185*x^10 + 
              4126*x^12 + 2256*x^14 + 100*x^16)/w2^4)/w1^18 + 
          (2*x^4*(-41 + 222*x^2 + 326*x^4 + 222*x^6 - 41*x^8) + 
            (2*x^4*(-41 + 222*x^2 + 326*x^4 + 222*x^6 - 41*x^8))/w2^12 + 
            (4*(3 + 80*x^2 + 191*x^4 - 732*x^6 - 1152*x^8 - 732*x^10 + 191*
                x^12 + 80*x^14 + 3*x^16))/w2^10 + 
            (4*(3 + 80*x^2 + 191*x^4 - 732*x^6 - 1152*x^8 - 732*x^10 + 191*
                x^12 + 80*x^14 + 3*x^16))/w2^2 + 
            (2*(88 + 1872*x^2 + 3444*x^4 - 5637*x^6 - 10686*x^8 - 5637*x^10 + 
               3444*x^12 + 1872*x^14 + 88*x^16))/w2^6 - 
            (100 + 2256*x^2 + 4126*x^4 - 8185*x^6 - 14642*x^8 - 8185*x^10 + 
              4126*x^12 + 2256*x^14 + 100*x^16)/w2^8 - 
            (100 + 2256*x^2 + 4126*x^4 - 8185*x^6 - 14642*x^8 - 8185*x^10 + 
              4126*x^12 + 2256*x^14 + 100*x^16)/w2^4)/w1^10 - 
          (2*(x^2*(64 - 31*x^2 + 282*x^4 + 650*x^6 + 282*x^8 - 31*x^10 + 64*
                x^12) + (x^2*(64 - 31*x^2 + 282*x^4 + 650*x^6 + 282*x^8 - 
                31*x^10 + 64*x^12))/w2^12 - (116 + 877*x^2 + 438*x^4 + 1737*
                x^6 + 3656*x^8 + 1737*x^10 + 438*x^12 + 877*x^14 + 116*x^16)/
              w2^10 - (116 + 877*x^2 + 438*x^4 + 1737*x^6 + 3656*x^8 + 1737*
                x^10 + 438*x^12 + 877*x^14 + 116*x^16)/w2^2 - 
             (2*(308 + 2839*x^2 + 2520*x^4 + 2455*x^6 + 3700*x^8 + 
                2455*x^10 + 2520*x^12 + 2839*x^14 + 308*x^16))/w2^6 + 
             (424 + 3620*x^2 + 2989*x^4 + 3942*x^6 + 6706*x^8 + 3942*x^10 + 
               2989*x^12 + 3620*x^14 + 424*x^16)/w2^8 + 
             (424 + 3620*x^2 + 2989*x^4 + 3942*x^6 + 6706*x^8 + 3942*x^10 + 
               2989*x^12 + 3620*x^14 + 424*x^16)/w2^4))/w1^14 + 
          (x^2*(44 + 25*x^2 + 122*x^4 + 114*x^6 + 122*x^8 + 25*x^10 + 
              44*x^12) + (x^2*(44 + 25*x^2 + 122*x^4 + 114*x^6 + 122*x^8 + 25*
                x^10 + 44*x^12))/w2^12 - (2*(67 + 605*x^2 + 605*x^4 + 397*
                x^6 + 164*x^8 + 397*x^10 + 605*x^12 + 605*x^14 + 67*x^16))/
             w2^10 - (2*(67 + 605*x^2 + 605*x^4 + 397*x^6 + 164*x^8 + 397*
                x^10 + 605*x^12 + 605*x^14 + 67*x^16))/w2^2 - 
            (4*(200 + 2327*x^2 + 2775*x^4 + 400*x^6 - 1644*x^8 + 400*x^10 + 
               2775*x^12 + 2327*x^14 + 200*x^16))/w2^6 + 
            (534 + 5828*x^2 + 6735*x^4 + 1464*x^6 - 3074*x^8 + 1464*x^10 + 
              6735*x^12 + 5828*x^14 + 534*x^16)/w2^8 + 
            (534 + 5828*x^2 + 6735*x^4 + 1464*x^6 - 3074*x^8 + 1464*x^10 + 
              6735*x^12 + 5828*x^14 + 534*x^16)/w2^4)/w1^16 + 
          (x^2*(44 + 25*x^2 + 122*x^4 + 114*x^6 + 122*x^8 + 25*x^10 + 
              44*x^12) + (x^2*(44 + 25*x^2 + 122*x^4 + 114*x^6 + 122*x^8 + 25*
                x^10 + 44*x^12))/w2^12 - (2*(67 + 605*x^2 + 605*x^4 + 397*
                x^6 + 164*x^8 + 397*x^10 + 605*x^12 + 605*x^14 + 67*x^16))/
             w2^10 - (2*(67 + 605*x^2 + 605*x^4 + 397*x^6 + 164*x^8 + 397*
                x^10 + 605*x^12 + 605*x^14 + 67*x^16))/w2^2 - 
            (4*(200 + 2327*x^2 + 2775*x^4 + 400*x^6 - 1644*x^8 + 400*x^10 + 
               2775*x^12 + 2327*x^14 + 200*x^16))/w2^6 + 
            (534 + 5828*x^2 + 6735*x^4 + 1464*x^6 - 3074*x^8 + 1464*x^10 + 
              6735*x^12 + 5828*x^14 + 534*x^16)/w2^8 + 
            (534 + 5828*x^2 + 6735*x^4 + 1464*x^6 - 3074*x^8 + 1464*x^10 + 
              6735*x^12 + 5828*x^14 + 534*x^16)/w2^4)/w1^12))/w2^3 + 
       (myq1^11*myq2^6*(-1 + w1^(-2))*x*(2*(-1 + w2^(-2))^2*x^2*
           (4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
            (4*(x^2 - 9*x^4 - 9*x^8 + x^10))/w2^10 + 
            (4*(x^2 - 9*x^4 - 9*x^8 + x^10))/w2^2 + (-6 + 109*x^2 + 234*x^4 + 
              338*x^6 + 234*x^8 + 109*x^10 - 6*x^12)/w2^6 + 
            (3 - 56*x^2 - 23*x^4 - 72*x^6 - 23*x^8 - 56*x^10 + 3*x^12)/w2^8 + 
            (3 - 56*x^2 - 23*x^4 - 72*x^6 - 23*x^8 - 56*x^10 + 3*x^12)/
             w2^4) + (2*(-1 + w2^(-2))^2*x^2*(4*(x^4 + x^8) + 
             (4*(x^4 + x^8))/w2^12 + (4*(x^2 - 9*x^4 - 9*x^8 + x^10))/w2^10 + 
             (4*(x^2 - 9*x^4 - 9*x^8 + x^10))/w2^2 + (-6 + 109*x^2 + 234*
                x^4 + 338*x^6 + 234*x^8 + 109*x^10 - 6*x^12)/w2^6 + 
             (3 - 56*x^2 - 23*x^4 - 72*x^6 - 23*x^8 - 56*x^10 + 3*x^12)/
              w2^8 + (3 - 56*x^2 - 23*x^4 - 72*x^6 - 23*x^8 - 56*x^10 + 3*
                x^12)/w2^4))/w1^20 + (-4*x^4*(5 + 7*x^2 + 12*x^4 + 7*x^6 + 
              5*x^8) - (4*x^4*(5 + 7*x^2 + 12*x^4 + 7*x^6 + 5*x^8))/w2^16 - 
            (2*x^2*(8 - 77*x^2 - 69*x^4 - 64*x^6 - 69*x^8 - 77*x^10 + 8*
                x^12))/w2^14 - (2*x^2*(8 - 77*x^2 - 69*x^4 - 64*x^6 - 69*
                x^8 - 77*x^10 + 8*x^12))/w2^2 + (-28 + 864*x^2 + 3166*x^4 + 
              6300*x^6 + 7172*x^8 + 6300*x^10 + 3166*x^12 + 864*x^14 - 
              28*x^16)/w2^8 + (-4 + 212*x^2 + 201*x^4 + 550*x^6 + 834*x^8 + 
              550*x^10 + 201*x^12 + 212*x^14 - 4*x^16)/w2^12 + 
            (-4 + 212*x^2 + 201*x^4 + 550*x^6 + 834*x^8 + 550*x^10 + 
              201*x^12 + 212*x^14 - 4*x^16)/w2^4 + 
            (2*(9 - 316*x^2 - 959*x^4 - 1903*x^6 - 2250*x^8 - 1903*x^10 - 959*
                x^12 - 316*x^14 + 9*x^16))/w2^10 + 
            (2*(9 - 316*x^2 - 959*x^4 - 1903*x^6 - 2250*x^8 - 1903*x^10 - 959*
                x^12 - 316*x^14 + 9*x^16))/w2^6)/w1^18 + 
          (-4*x^4*(5 + 7*x^2 + 12*x^4 + 7*x^6 + 5*x^8) - 
            (4*x^4*(5 + 7*x^2 + 12*x^4 + 7*x^6 + 5*x^8))/w2^16 - 
            (2*x^2*(8 - 77*x^2 - 69*x^4 - 64*x^6 - 69*x^8 - 77*x^10 + 8*
                x^12))/w2^14 - (2*x^2*(8 - 77*x^2 - 69*x^4 - 64*x^6 - 69*
                x^8 - 77*x^10 + 8*x^12))/w2^2 + (-28 + 864*x^2 + 3166*x^4 + 
              6300*x^6 + 7172*x^8 + 6300*x^10 + 3166*x^12 + 864*x^14 - 
              28*x^16)/w2^8 + (-4 + 212*x^2 + 201*x^4 + 550*x^6 + 834*x^8 + 
              550*x^10 + 201*x^12 + 212*x^14 - 4*x^16)/w2^12 + 
            (-4 + 212*x^2 + 201*x^4 + 550*x^6 + 834*x^8 + 550*x^10 + 
              201*x^12 + 212*x^14 - 4*x^16)/w2^4 + 
            (2*(9 - 316*x^2 - 959*x^4 - 1903*x^6 - 2250*x^8 - 1903*x^10 - 959*
                x^12 - 316*x^14 + 9*x^16))/w2^10 + 
            (2*(9 - 316*x^2 - 959*x^4 - 1903*x^6 - 2250*x^8 - 1903*x^10 - 959*
                x^12 - 316*x^14 + 9*x^16))/w2^6)/w1^2 + 
          (2*x^4*(19 + 48*x^2 - 34*x^4 + 48*x^6 + 19*x^8) + 
            (2*x^4*(19 + 48*x^2 - 34*x^4 + 48*x^6 + 19*x^8))/w2^16 + 
            (x^2*(50 - 269*x^2 - 140*x^4 + 1238*x^6 - 140*x^8 - 269*x^10 + 50*
                x^12))/w2^14 + (x^2*(50 - 269*x^2 - 140*x^4 + 1238*x^6 - 140*
                x^8 - 269*x^10 + 50*x^12))/w2^2 - 
            (2*x^2*(306 - 69*x^2 + 616*x^4 + 2390*x^6 + 616*x^8 - 69*x^10 + 
               306*x^12))/w2^12 - (2*x^2*(306 - 69*x^2 + 616*x^4 + 2390*x^6 + 
               616*x^8 - 69*x^10 + 306*x^12))/w2^4 - 
            (4*(6 + 662*x^2 + 677*x^4 + 1748*x^6 + 2254*x^8 + 1748*x^10 + 677*
                x^12 + 662*x^14 + 6*x^16))/w2^8 + (12 + 1902*x^2 + 1447*x^4 + 
              4756*x^6 + 8118*x^8 + 4756*x^10 + 1447*x^12 + 1902*x^14 + 
              12*x^16)/w2^10 + (12 + 1902*x^2 + 1447*x^4 + 4756*x^6 + 
              8118*x^8 + 4756*x^10 + 1447*x^12 + 1902*x^14 + 12*x^16)/w2^6)/
           w1^16 + (2*x^4*(19 + 48*x^2 - 34*x^4 + 48*x^6 + 19*x^8) + 
            (2*x^4*(19 + 48*x^2 - 34*x^4 + 48*x^6 + 19*x^8))/w2^16 + 
            (x^2*(50 - 269*x^2 - 140*x^4 + 1238*x^6 - 140*x^8 - 269*x^10 + 50*
                x^12))/w2^14 + (x^2*(50 - 269*x^2 - 140*x^4 + 1238*x^6 - 140*
                x^8 - 269*x^10 + 50*x^12))/w2^2 - 
            (2*x^2*(306 - 69*x^2 + 616*x^4 + 2390*x^6 + 616*x^8 - 69*x^10 + 
               306*x^12))/w2^12 - (2*x^2*(306 - 69*x^2 + 616*x^4 + 2390*x^6 + 
               616*x^8 - 69*x^10 + 306*x^12))/w2^4 - 
            (4*(6 + 662*x^2 + 677*x^4 + 1748*x^6 + 2254*x^8 + 1748*x^10 + 677*
                x^12 + 662*x^14 + 6*x^16))/w2^8 + (12 + 1902*x^2 + 1447*x^4 + 
              4756*x^6 + 8118*x^8 + 4756*x^10 + 1447*x^12 + 1902*x^14 + 
              12*x^16)/w2^10 + (12 + 1902*x^2 + 1447*x^4 + 4756*x^6 + 
              8118*x^8 + 4756*x^10 + 1447*x^12 + 1902*x^14 + 12*x^16)/w2^6)/
           w1^4 - (x^4*(110 - 219*x^2 - 222*x^4 - 219*x^6 + 110*x^8) + 
            (x^4*(110 - 219*x^2 - 222*x^4 - 219*x^6 + 110*x^8))/w2^16 + 
            (4*x^2*(3 - 225*x^2 + 257*x^4 + 454*x^6 + 257*x^8 - 225*x^10 + 3*
                x^12))/w2^14 + (4*x^2*(3 - 225*x^2 + 257*x^4 + 454*x^6 + 257*
                x^8 - 225*x^10 + 3*x^12))/w2^2 + 
            (2*(31 - 174*x^2 + 1518*x^4 + 184*x^6 - 622*x^8 + 184*x^10 + 1518*
                x^12 - 174*x^14 + 31*x^16))/w2^12 + 
            (2*(31 - 174*x^2 + 1518*x^4 + 184*x^6 - 622*x^8 + 184*x^10 + 1518*
                x^12 - 174*x^14 + 31*x^16))/w2^4 - 
            (4*(54 - 409*x^2 + 1231*x^4 + 2257*x^6 + 2946*x^8 + 2257*x^10 + 
               1231*x^12 - 409*x^14 + 54*x^16))/w2^10 - 
            (4*(54 - 409*x^2 + 1231*x^4 + 2257*x^6 + 2946*x^8 + 2257*x^10 + 
               1231*x^12 - 409*x^14 + 54*x^16))/w2^6 + 
            (2*(154 - 1284*x^2 + 2678*x^4 + 7835*x^6 + 11434*x^8 + 7835*
                x^10 + 2678*x^12 - 1284*x^14 + 154*x^16))/w2^8)/w1^14 - 
          (x^4*(110 - 219*x^2 - 222*x^4 - 219*x^6 + 110*x^8) + 
            (x^4*(110 - 219*x^2 - 222*x^4 - 219*x^6 + 110*x^8))/w2^16 + 
            (4*x^2*(3 - 225*x^2 + 257*x^4 + 454*x^6 + 257*x^8 - 225*x^10 + 3*
                x^12))/w2^14 + (4*x^2*(3 - 225*x^2 + 257*x^4 + 454*x^6 + 257*
                x^8 - 225*x^10 + 3*x^12))/w2^2 + 
            (2*(31 - 174*x^2 + 1518*x^4 + 184*x^6 - 622*x^8 + 184*x^10 + 1518*
                x^12 - 174*x^14 + 31*x^16))/w2^12 + 
            (2*(31 - 174*x^2 + 1518*x^4 + 184*x^6 - 622*x^8 + 184*x^10 + 1518*
                x^12 - 174*x^14 + 31*x^16))/w2^4 - 
            (4*(54 - 409*x^2 + 1231*x^4 + 2257*x^6 + 2946*x^8 + 2257*x^10 + 
               1231*x^12 - 409*x^14 + 54*x^16))/w2^10 - 
            (4*(54 - 409*x^2 + 1231*x^4 + 2257*x^6 + 2946*x^8 + 2257*x^10 + 
               1231*x^12 - 409*x^14 + 54*x^16))/w2^6 + 
            (2*(154 - 1284*x^2 + 2678*x^4 + 7835*x^6 + 11434*x^8 + 7835*
                x^10 + 2678*x^12 - 1284*x^14 + 154*x^16))/w2^8)/w1^6 + 
          (2*x^4*(17 + 122*x^2 - 2*x^4 + 122*x^6 + 17*x^8) + 
            (2*x^4*(17 + 122*x^2 - 2*x^4 + 122*x^6 + 17*x^8))/w2^16 + 
            (x^2*(110 + 117*x^2 - 2076*x^4 - 2806*x^6 - 2076*x^8 + 117*x^10 + 
               110*x^12))/w2^14 + (x^2*(110 + 117*x^2 - 2076*x^4 - 2806*x^6 - 
               2076*x^8 + 117*x^10 + 110*x^12))/w2^2 - 
            (2*(64 + 1009*x^2 + 2085*x^4 - 4827*x^6 - 11598*x^8 - 4827*x^10 + 
               2085*x^12 + 1009*x^14 + 64*x^16))/w2^12 - 
            (2*(64 + 1009*x^2 + 2085*x^4 - 4827*x^6 - 11598*x^8 - 4827*x^10 + 
               2085*x^12 + 1009*x^14 + 64*x^16))/w2^4 - 
            (4*(186 + 3155*x^2 + 6714*x^4 - 8703*x^6 - 25820*x^8 - 8703*
                x^10 + 6714*x^12 + 3155*x^14 + 186*x^16))/w2^8 + 
            (500 + 8202*x^2 + 17447*x^4 - 25212*x^6 - 72026*x^8 - 
              25212*x^10 + 17447*x^12 + 8202*x^14 + 500*x^16)/w2^10 + 
            (500 + 8202*x^2 + 17447*x^4 - 25212*x^6 - 72026*x^8 - 
              25212*x^10 + 17447*x^12 + 8202*x^14 + 500*x^16)/w2^6)/w1^12 + 
          (2*x^4*(17 + 122*x^2 - 2*x^4 + 122*x^6 + 17*x^8) + 
            (2*x^4*(17 + 122*x^2 - 2*x^4 + 122*x^6 + 17*x^8))/w2^16 + 
            (x^2*(110 + 117*x^2 - 2076*x^4 - 2806*x^6 - 2076*x^8 + 117*x^10 + 
               110*x^12))/w2^14 + (x^2*(110 + 117*x^2 - 2076*x^4 - 2806*x^6 - 
               2076*x^8 + 117*x^10 + 110*x^12))/w2^2 - 
            (2*(64 + 1009*x^2 + 2085*x^4 - 4827*x^6 - 11598*x^8 - 4827*x^10 + 
               2085*x^12 + 1009*x^14 + 64*x^16))/w2^12 - 
            (2*(64 + 1009*x^2 + 2085*x^4 - 4827*x^6 - 11598*x^8 - 4827*x^10 + 
               2085*x^12 + 1009*x^14 + 64*x^16))/w2^4 - 
            (4*(186 + 3155*x^2 + 6714*x^4 - 8703*x^6 - 25820*x^8 - 8703*
                x^10 + 6714*x^12 + 3155*x^14 + 186*x^16))/w2^8 + 
            (500 + 8202*x^2 + 17447*x^4 - 25212*x^6 - 72026*x^8 - 
              25212*x^10 + 17447*x^12 + 8202*x^14 + 500*x^16)/w2^10 + 
            (500 + 8202*x^2 + 17447*x^4 - 25212*x^6 - 72026*x^8 - 
              25212*x^10 + 17447*x^12 + 8202*x^14 + 500*x^16)/w2^6)/w1^8 + 
          (2*(x^4*(250 + 157*x^2 - 342*x^4 + 157*x^6 + 250*x^8) + 
             (x^4*(250 + 157*x^2 - 342*x^4 + 157*x^6 + 250*x^8))/w2^16 - 
             (2*x^2*(226 + 1591*x^2 + 387*x^4 - 2044*x^6 + 387*x^8 + 
                1591*x^10 + 226*x^12))/w2^14 - (2*x^2*(226 + 1591*x^2 + 
                387*x^4 - 2044*x^6 + 387*x^8 + 1591*x^10 + 226*x^12))/w2^2 + 
             (194 + 3984*x^2 + 16787*x^4 + 1178*x^6 - 20542*x^8 + 1178*x^10 + 
               16787*x^12 + 3984*x^14 + 194*x^16)/w2^12 + 
             (194 + 3984*x^2 + 16787*x^4 + 1178*x^6 - 20542*x^8 + 1178*x^10 + 
               16787*x^12 + 3984*x^14 + 194*x^16)/w2^4 - 
             (2*(373 + 6306*x^2 + 22071*x^4 + 115*x^6 - 26390*x^8 + 
                115*x^10 + 22071*x^12 + 6306*x^14 + 373*x^16))/w2^10 - 
             (2*(373 + 6306*x^2 + 22071*x^4 + 115*x^6 - 26390*x^8 + 
                115*x^10 + 22071*x^12 + 6306*x^14 + 373*x^16))/w2^6 + 
             (2*(552 + 9100*x^2 + 30287*x^4 - 351*x^6 - 35984*x^8 - 
                351*x^10 + 30287*x^12 + 9100*x^14 + 552*x^16))/w2^8))/w1^10))/
        (w1^4*w2) + (myq1^7*myq2^10*(-1 + w1^(-2))*x*
         ((8*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^6*(1 + x^4))/w2^4 + 
          (8*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^6*(1 + x^4))/(w1^28*w2^4) + 
          (2*(-1 + w2^(-2))^2*x^4*(4*(1 + x^2)^2*(1 + x^4) + 
             (4*(1 + x^2)^2*(1 + x^4))/w2^8 - (2*(3 + 19*x^2 + 8*x^4 + 
                19*x^6 + 3*x^8))/w2^6 - (2*(3 + 19*x^2 + 8*x^4 + 19*x^6 + 
                3*x^8))/w2^2 + (11 + 77*x^2 + 52*x^4 + 77*x^6 + 11*x^8)/
              w2^4))/(w1^26*w2^2) + (2*(-1 + w2^(-2))^2*x^4*
            (4*(1 + x^2)^2*(1 + x^4) + (4*(1 + x^2)^2*(1 + x^4))/w2^8 - 
             (2*(3 + 19*x^2 + 8*x^4 + 19*x^6 + 3*x^8))/w2^6 - 
             (2*(3 + 19*x^2 + 8*x^4 + 19*x^6 + 3*x^8))/w2^2 + 
             (11 + 77*x^2 + 52*x^4 + 77*x^6 + 11*x^8)/w2^4))/(w1^2*w2^2) + 
          (x^2*((-24 + 23*x^2 + 322*x^4 + 38*x^6 + 322*x^8 + 23*x^10 - 24*
                x^12)/w2^10 + (-24 + 23*x^2 + 322*x^4 + 38*x^6 + 322*x^8 + 23*
                x^10 - 24*x^12)/w2^2 - (8*(1 - 58*x^2 - 153*x^4 - 108*x^6 - 
                153*x^8 - 58*x^10 + x^12))/w2^6 + 8*(1 - x^2 - 10*x^4 - 4*
                x^6 - 10*x^8 - x^10 + x^12) + (8*(1 - x^2 - 10*x^4 - 4*x^6 - 
                10*x^8 - x^10 + x^12))/w2^12 + (8 - 247*x^2 - 842*x^4 - 438*
                x^6 - 842*x^8 - 247*x^10 + 8*x^12)/w2^8 + 
             (8 - 247*x^2 - 842*x^4 - 438*x^6 - 842*x^8 - 247*x^10 + 8*x^12)/
              w2^4))/(w1^24*w2^2) + 
          (x^2*((-24 + 23*x^2 + 322*x^4 + 38*x^6 + 322*x^8 + 23*x^10 - 24*
                x^12)/w2^10 + (-24 + 23*x^2 + 322*x^4 + 38*x^6 + 322*x^8 + 23*
                x^10 - 24*x^12)/w2^2 - (8*(1 - 58*x^2 - 153*x^4 - 108*x^6 - 
                153*x^8 - 58*x^10 + x^12))/w2^6 + 8*(1 - x^2 - 10*x^4 - 4*
                x^6 - 10*x^8 - x^10 + x^12) + (8*(1 - x^2 - 10*x^4 - 4*x^6 - 
                10*x^8 - x^10 + x^12))/w2^12 + (8 - 247*x^2 - 842*x^4 - 438*
                x^6 - 842*x^8 - 247*x^10 + 8*x^12)/w2^8 + 
             (8 - 247*x^2 - 842*x^4 - 438*x^6 - 842*x^8 - 247*x^10 + 8*x^12)/
              w2^4))/(w1^4*w2^2) - (8*x^4*(1 + x^2)^2*(1 + x^4) + 
            (8*x^4*(1 + x^2)^2*(1 + x^4))/w2^16 - 
            (4*x^2*(2 + 17*x^2 - 7*x^4 - 68*x^6 - 7*x^8 + 17*x^10 + 2*x^12))/
             w2^14 - (4*x^2*(2 + 17*x^2 - 7*x^4 - 68*x^6 - 7*x^8 + 17*x^10 + 
               2*x^12))/w2^2 - (20 + 32*x^2 - 165*x^4 + 525*x^6 + 2480*x^8 + 
              525*x^10 - 165*x^12 + 32*x^14 + 20*x^16)/w2^12 - 
            (20 + 32*x^2 - 165*x^4 + 525*x^6 + 2480*x^8 + 525*x^10 - 
              165*x^12 + 32*x^14 + 20*x^16)/w2^4 + 
            (2*(27 + 64*x^2 - 322*x^4 + 470*x^6 + 2586*x^8 + 470*x^10 - 322*
                x^12 + 64*x^14 + 27*x^16))/w2^10 + 
            (2*(27 + 64*x^2 - 322*x^4 + 470*x^6 + 2586*x^8 + 470*x^10 - 322*
                x^12 + 64*x^14 + 27*x^16))/w2^6 - 
            (2*(34 + 120*x^2 - 539*x^4 + 427*x^6 + 2980*x^8 + 427*x^10 - 539*
                x^12 + 120*x^14 + 34*x^16))/w2^8)/w1^22 - 
          (8*x^4*(1 + x^2)^2*(1 + x^4) + (8*x^4*(1 + x^2)^2*(1 + x^4))/
             w2^16 - (4*x^2*(2 + 17*x^2 - 7*x^4 - 68*x^6 - 7*x^8 + 17*x^10 + 
               2*x^12))/w2^14 - (4*x^2*(2 + 17*x^2 - 7*x^4 - 68*x^6 - 7*x^8 + 
               17*x^10 + 2*x^12))/w2^2 - (20 + 32*x^2 - 165*x^4 + 525*x^6 + 
              2480*x^8 + 525*x^10 - 165*x^12 + 32*x^14 + 20*x^16)/w2^12 - 
            (20 + 32*x^2 - 165*x^4 + 525*x^6 + 2480*x^8 + 525*x^10 - 
              165*x^12 + 32*x^14 + 20*x^16)/w2^4 + 
            (2*(27 + 64*x^2 - 322*x^4 + 470*x^6 + 2586*x^8 + 470*x^10 - 322*
                x^12 + 64*x^14 + 27*x^16))/w2^10 + 
            (2*(27 + 64*x^2 - 322*x^4 + 470*x^6 + 2586*x^8 + 470*x^10 - 322*
                x^12 + 64*x^14 + 27*x^16))/w2^6 - 
            (2*(34 + 120*x^2 - 539*x^4 + 427*x^6 + 2980*x^8 + 427*x^10 - 539*
                x^12 + 120*x^14 + 34*x^16))/w2^8)/w1^6 + 
          (x^4*(-1 + x^2)^2*(24 + 53*x^2 + 24*x^4) + 
            (x^4*(-1 + x^2)^2*(24 + 53*x^2 + 24*x^4))/w2^16 + 
            (x^2*(26 - 503*x^2 + 442*x^4 + 1558*x^6 + 442*x^8 - 503*x^10 + 26*
                x^12))/w2^14 + (x^2*(26 - 503*x^2 + 442*x^4 + 1558*x^6 + 442*
                x^8 - 503*x^10 + 26*x^12))/w2^2 - (28 + 350*x^2 - 2349*x^4 + 
              2172*x^6 + 6534*x^8 + 2172*x^10 - 2349*x^12 + 350*x^14 + 
              28*x^16)/w2^12 - (28 + 350*x^2 - 2349*x^4 + 2172*x^6 + 
              6534*x^8 + 2172*x^10 - 2349*x^12 + 350*x^14 + 28*x^16)/w2^4 + 
            (2*(44 + 607*x^2 - 2538*x^4 + 1758*x^6 + 4566*x^8 + 1758*x^10 - 
               2538*x^12 + 607*x^14 + 44*x^16))/w2^10 + 
            (2*(44 + 607*x^2 - 2538*x^4 + 1758*x^6 + 4566*x^8 + 1758*x^10 - 
               2538*x^12 + 607*x^14 + 44*x^16))/w2^6 - 
            (2*(60 + 886*x^2 - 3206*x^4 + 1795*x^6 + 4098*x^8 + 1795*x^10 - 
               3206*x^12 + 886*x^14 + 60*x^16))/w2^8)/w1^20 + 
          (x^4*(-1 + x^2)^2*(24 + 53*x^2 + 24*x^4) + 
            (x^4*(-1 + x^2)^2*(24 + 53*x^2 + 24*x^4))/w2^16 + 
            (x^2*(26 - 503*x^2 + 442*x^4 + 1558*x^6 + 442*x^8 - 503*x^10 + 26*
                x^12))/w2^14 + (x^2*(26 - 503*x^2 + 442*x^4 + 1558*x^6 + 442*
                x^8 - 503*x^10 + 26*x^12))/w2^2 - (28 + 350*x^2 - 2349*x^4 + 
              2172*x^6 + 6534*x^8 + 2172*x^10 - 2349*x^12 + 350*x^14 + 
              28*x^16)/w2^12 - (28 + 350*x^2 - 2349*x^4 + 2172*x^6 + 
              6534*x^8 + 2172*x^10 - 2349*x^12 + 350*x^14 + 28*x^16)/w2^4 + 
            (2*(44 + 607*x^2 - 2538*x^4 + 1758*x^6 + 4566*x^8 + 1758*x^10 - 
               2538*x^12 + 607*x^14 + 44*x^16))/w2^10 + 
            (2*(44 + 607*x^2 - 2538*x^4 + 1758*x^6 + 4566*x^8 + 1758*x^10 - 
               2538*x^12 + 607*x^14 + 44*x^16))/w2^6 - 
            (2*(60 + 886*x^2 - 3206*x^4 + 1795*x^6 + 4098*x^8 + 1795*x^10 - 
               3206*x^12 + 886*x^14 + 60*x^16))/w2^8)/w1^8 + 
          (2*(x^4*(86 + 15*x^2 - 130*x^4 + 15*x^6 + 86*x^8) + 
             (x^4*(86 + 15*x^2 - 130*x^4 + 15*x^6 + 86*x^8))/w2^16 - 
             (4*x^2*(20 + 270*x^2 + 61*x^4 - 242*x^6 + 61*x^8 + 270*x^10 + 
                20*x^12))/w2^14 - (4*x^2*(20 + 270*x^2 + 61*x^4 - 242*x^6 + 
                61*x^8 + 270*x^10 + 20*x^12))/w2^2 + (-32 + 156*x^2 + 5441*
                x^4 + 2415*x^6 - 1728*x^8 + 2415*x^10 + 5441*x^12 + 156*
                x^14 - 32*x^16)/w2^12 + (-32 + 156*x^2 + 5441*x^4 + 2415*
                x^6 - 1728*x^8 + 2415*x^10 + 5441*x^12 + 156*x^14 - 32*x^16)/
              w2^4 + (2*(79 + 348*x^2 - 6648*x^4 - 4770*x^6 - 1754*x^8 - 
                4770*x^10 - 6648*x^12 + 348*x^14 + 79*x^16))/w2^10 + 
             (2*(79 + 348*x^2 - 6648*x^4 - 4770*x^6 - 1754*x^8 - 4770*x^10 - 
                6648*x^12 + 348*x^14 + 79*x^16))/w2^6 - 
             (2*(126 + 740*x^2 - 8849*x^4 - 7322*x^6 - 4398*x^8 - 7322*x^10 - 
                8849*x^12 + 740*x^14 + 126*x^16))/w2^8))/w1^14 + 
          (x^4*(-22 + 53*x^2 + 58*x^4 + 53*x^6 - 22*x^8) + 
            (x^4*(-22 + 53*x^2 + 58*x^4 + 53*x^6 - 22*x^8))/w2^16 - 
            (4*(x + x^3)^2*(26 - 29*x^2 - 52*x^4 - 29*x^6 + 26*x^8))/w2^14 - 
            (4*(x + x^3)^2*(26 - 29*x^2 - 52*x^4 - 29*x^6 + 26*x^8))/w2^2 + 
            (-584 + 4504*x^2 + 9800*x^4 - 21062*x^6 - 51172*x^8 - 
              21062*x^10 + 9800*x^12 + 4504*x^14 - 584*x^16)/w2^8 - 
            (4*(29 - 249*x^2 - 404*x^4 + 1120*x^6 + 2412*x^8 + 1120*x^10 - 
               404*x^12 - 249*x^14 + 29*x^16))/w2^12 - 
            (4*(29 - 249*x^2 - 404*x^4 + 1120*x^6 + 2412*x^8 + 1120*x^10 - 
               404*x^12 - 249*x^14 + 29*x^16))/w2^4 + 
            (2*(204 - 1604*x^2 - 3201*x^4 + 7343*x^6 + 17264*x^8 + 7343*
                x^10 - 3201*x^12 - 1604*x^14 + 204*x^16))/w2^10 + 
            (2*(204 - 1604*x^2 - 3201*x^4 + 7343*x^6 + 17264*x^8 + 7343*
                x^10 - 3201*x^12 - 1604*x^14 + 204*x^16))/w2^6)/w1^18 + 
          (x^4*(-22 + 53*x^2 + 58*x^4 + 53*x^6 - 22*x^8) + 
            (x^4*(-22 + 53*x^2 + 58*x^4 + 53*x^6 - 22*x^8))/w2^16 - 
            (4*(x + x^3)^2*(26 - 29*x^2 - 52*x^4 - 29*x^6 + 26*x^8))/w2^14 - 
            (4*(x + x^3)^2*(26 - 29*x^2 - 52*x^4 - 29*x^6 + 26*x^8))/w2^2 + 
            (-584 + 4504*x^2 + 9800*x^4 - 21062*x^6 - 51172*x^8 - 
              21062*x^10 + 9800*x^12 + 4504*x^14 - 584*x^16)/w2^8 - 
            (4*(29 - 249*x^2 - 404*x^4 + 1120*x^6 + 2412*x^8 + 1120*x^10 - 
               404*x^12 - 249*x^14 + 29*x^16))/w2^12 - 
            (4*(29 - 249*x^2 - 404*x^4 + 1120*x^6 + 2412*x^8 + 1120*x^10 - 
               404*x^12 - 249*x^14 + 29*x^16))/w2^4 + 
            (2*(204 - 1604*x^2 - 3201*x^4 + 7343*x^6 + 17264*x^8 + 7343*
                x^10 - 3201*x^12 - 1604*x^14 + 204*x^16))/w2^10 + 
            (2*(204 - 1604*x^2 - 3201*x^4 + 7343*x^6 + 17264*x^8 + 7343*
                x^10 - 3201*x^12 - 1604*x^14 + 204*x^16))/w2^6)/w1^10 + 
          (x^4*(16 + 47*x^2 + 2*x^4 + 47*x^6 + 16*x^8) + 
            (x^4*(16 + 47*x^2 + 2*x^4 + 47*x^6 + 16*x^8))/w2^16 - 
            (x^2*(82 - 183*x^2 + 410*x^4 + 1702*x^6 + 410*x^8 - 183*x^10 + 82*
                x^12))/w2^14 - (x^2*(82 - 183*x^2 + 410*x^4 + 1702*x^6 + 410*
                x^8 - 183*x^10 + 82*x^12))/w2^2 + 
            (2*(78 + 267*x^2 - 1306*x^4 + 609*x^6 + 5616*x^8 + 609*x^10 - 
               1306*x^12 + 267*x^14 + 78*x^16))/w2^12 + 
            (2*(78 + 267*x^2 - 1306*x^4 + 609*x^6 + 5616*x^8 + 609*x^10 - 
               1306*x^12 + 267*x^14 + 78*x^16))/w2^4 + 
            (2*(444 + 1498*x^2 - 6694*x^4 - 813*x^6 + 16650*x^8 - 813*x^10 - 
               6694*x^12 + 1498*x^14 + 444*x^16))/w2^8 - 
            (600 + 1942*x^2 - 9107*x^4 + 50*x^6 + 26182*x^8 + 50*x^10 - 
              9107*x^12 + 1942*x^14 + 600*x^16)/w2^10 - 
            (600 + 1942*x^2 - 9107*x^4 + 50*x^6 + 26182*x^8 + 50*x^10 - 
              9107*x^12 + 1942*x^14 + 600*x^16)/w2^6)/w1^16 + 
          (x^4*(16 + 47*x^2 + 2*x^4 + 47*x^6 + 16*x^8) + 
            (x^4*(16 + 47*x^2 + 2*x^4 + 47*x^6 + 16*x^8))/w2^16 - 
            (x^2*(82 - 183*x^2 + 410*x^4 + 1702*x^6 + 410*x^8 - 183*x^10 + 82*
                x^12))/w2^14 - (x^2*(82 - 183*x^2 + 410*x^4 + 1702*x^6 + 410*
                x^8 - 183*x^10 + 82*x^12))/w2^2 + 
            (2*(78 + 267*x^2 - 1306*x^4 + 609*x^6 + 5616*x^8 + 609*x^10 - 
               1306*x^12 + 267*x^14 + 78*x^16))/w2^12 + 
            (2*(78 + 267*x^2 - 1306*x^4 + 609*x^6 + 5616*x^8 + 609*x^10 - 
               1306*x^12 + 267*x^14 + 78*x^16))/w2^4 + 
            (2*(444 + 1498*x^2 - 6694*x^4 - 813*x^6 + 16650*x^8 - 813*x^10 - 
               6694*x^12 + 1498*x^14 + 444*x^16))/w2^8 - 
            (600 + 1942*x^2 - 9107*x^4 + 50*x^6 + 26182*x^8 + 50*x^10 - 
              9107*x^12 + 1942*x^14 + 600*x^16)/w2^10 - 
            (600 + 1942*x^2 - 9107*x^4 + 50*x^6 + 26182*x^8 + 50*x^10 - 
              9107*x^12 + 1942*x^14 + 600*x^16)/w2^6)/w1^12))/w2)))/
   (myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(1 + w1^(-2))^2*
    (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*
    (-1 + w2^(-2))*x^4*(-1 + x^2)^2*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
     (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
    ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2))


==> anc/Amp5hbm1eps0Pim1b3m2b2c22.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-I)*((((-11*I)/768)*w1*w2^2*(myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x - 
      (2*myq1^2*(1 + x^2))/(w1*w2) + (2*myq2^2*(1 + x^2))/(w1*w2))^2)/
   (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^2) + 
  ((I/139968)*(3888*myq2^4*(-1 + w1^(-2))^4*w1^4 - 
     2187*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2 - 
     (8748*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2)/
      (myq1^2 - myq2^2)^2 + (8748*myq1^3*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^2*
       w1^2*(-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2) + 
     (2187*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2)/
      (2*(myq1^2 - myq2^2)^2) + (4860*myq1^2*myq2^4*(-1 + w1^(-2))^4*w1^4*
       (-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2) - 
     (2187*myq1^2*myq2^6*(-1 + w1^(-2))^6*w1^6*(-1 + w2^(-2))^2*w2^2)/
      (myq1^2 - myq2^2)^2 + (9963*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*
       (-1 + w2^(-2))^4*w2^4)/(8*(myq1^2 - myq2^2)^2) + 
     (8748*myq1^3*(myq2^2)^(3/2)*(1 - w1^(-2))*w1*(-1 + w2^(-2))*w2*
       (x^(-1) + x))/(myq1^2 - myq2^2) + 
     (2916*myq1*(myq2^2)^(5/2)*(1 - w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*
       (x^(-1) + x))/(myq1^2 - myq2^2) + 
     (13122*(myq2^2)^(3/2)*(myq1 - myq1/w1^2)^3*w1^3*(-1 + w2^(-2))*w2*
       (x^(-1) + x))/(myq1^2 - myq2^2) - 
     (50922*myq1*(myq2^2)^(5/2)*(1 - w1^(-2))^5*w1^5*(-1 + w2^(-2))*w2*
       (x^(-1) + x))/(myq1^2 - myq2^2) - 2187*myq1^4*(x^(-1) + x)^2 + 
     4374*myq1^2*myq2^2*(x^(-1) + x)^2 - 2187*myq2^4*(x^(-1) + x)^2 + 
     4374*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(x^(-1) + x)^2 - 
     93096*(myq2 - myq2/w1^2)^4*w1^4*(x^(-1) + x)^2 + 
     (4374*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
       (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 - 
     (378189*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
       (x^(-1) + x)^2)/(8*(myq1^2 - myq2^2)^2) + 
     (51597*myq1^2*myq2^6*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
       (x^(-1) + x)^2)/(4*(myq1^2 - myq2^2)^2) + 
     (345423*myq1^2*(myq2 - myq2/w1^2)^6*w1^6*(-1 + w2^(-2))^2*w2^2*
       (x^(-1) + x)^2)/(16*(myq1^2 - myq2^2)^2) + 
     (4374*myq1^5*myq2*(1 - w1^(-2))*w1*(-1 + w2^(-2))*w2*(x^(-1) + x)^3)/
      (myq1^2 - myq2^2) + (51597*myq1*(myq2^2)^(5/2)*(1 - w1^(-2))^3*w1^3*
       (-1 + w2^(-2))*w2*(x^(-1) + x)^3)/(2*(myq1^2 - myq2^2)) + 
     (345423*myq1*(myq2^2)^(5/2)*(1 - w1^(-2))^5*w1^5*(-1 + w2^(-2))*w2*
       (x^(-1) + x)^3)/(4*(myq1^2 - myq2^2)) + (2187*myq1^4*(x^(-1) + x)^4)/
      2 - 2187*myq1^2*myq2^2*(x^(-1) + x)^4 + (2187*myq2^4*(x^(-1) + x)^4)/
      2 - (2187*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(x^(-1) + x)^4)/2 + 
     (345423*myq2^4*(-1 + w1^(-2))^4*w1^4*(x^(-1) + x)^4)/4 - 
     (4374*(myq1^2)^(3/2)*myq2*(-1 + w1^(-2))*w1*(-1 + w2^(-2))*w2*(1 + x^2))/
      x + (4374*myq1*(myq2^2)^(3/2)*(-1 + w1^(-2))*w1*(-1 + w2^(-2))*w2*
       (1 + x^2))/x + (8748*myq1^5*myq2*(-1 + w1^(-2))*w1*(-1 + w2^(-2))*w2*
       (1 + x^2))/((myq1^2 - myq2^2)*x) - 
     (5103*myq1^3*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*
       w2^3*(1 + x^2))/(4*(myq1^2 - myq2^2)^2*x) - 
     (24057*myq1^4*Sqrt[myq1^2]*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*
       (-1 + w2^(-2))^3*w2^3*(1 + x^2))/(4*(myq1^2 - myq2^2)^2*x) + 
     (2187*myq1^3*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
       (1 + x^2))/(2*(myq1^2 - myq2^2)*x) + 
     (12690*myq1^3*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^5*w1^5*(-1 + w2^(-2))^3*
       w2^3*(1 + x^2))/((myq1^2 - myq2^2)^2*x) - 
     (2187*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
       (1 + x^2)^2)/x^2 + (4374*myq1^3*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^2*
       w1^2*(-1 + w2^(-2))^2*w2^2*(1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
     (8802*myq1^2*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
       (1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
     (4374*myq1^3*(myq2^2)^(3/2)*(-1 + w1^(-2))*w1*(-1 + w2^(-2))*w2*
       (1 + x^2)^3)/((myq1^2 - myq2^2)*x^3) - 
     (68364*myq1*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*
       (1 + x^2)^3)/x^3 + (95094*myq1^3*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*
       (-1 + w2^(-2))*w2*(1 + x^2)^3)/((myq1^2 - myq2^2)*x^3)))/
   (myq2^5*(-1 + w1^(-2))^3*w1^3) - 
  ((I/746496)*(20736*myq2^4*(-1 + w1^(-2))^4*w1^4 - 
     11664*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2 - 
     (46656*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2)/
      (myq1^2 - myq2^2)^2 + (46656*myq1^3*Sqrt[myq1^2]*myq2^2*
       (-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2) + 
     (93312*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2)/
      (myq1^2 - myq2^2)^2 - (9720*myq1^2*myq2^6*(-1 + w1^(-2))^4*w1^4*
       (-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2)^2 - 
     (20736*myq1^2*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2)/
      (myq1^2 - myq2^2) + (1944*myq1^2*myq2^6*(-1 + w1^(-2))^6*w1^6*
       (-1 + w2^(-2))^2*w2^2)/(myq1^2 - myq2^2)^2 + 
     (6642*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^4*w2^4)/
      (myq1^2 - myq2^2)^2 + (46656*myq1^3*(myq2^2)^(3/2)*(1 - w1^(-2))*w1*
       (-1 + w2^(-2))*w2*(x^(-1) + x))/(myq1^2 - myq2^2) - 
     (46656*myq1*(myq2^2)^(5/2)*(1 - w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*
       (x^(-1) + x))/(myq1^2 - myq2^2) + 
     (287712*(myq2^2)^(3/2)*(myq1 - myq1/w1^2)^3*w1^3*(-1 + w2^(-2))*w2*
       (x^(-1) + x))/(myq1^2 - myq2^2) - 
     (224928*myq1*(myq2^2)^(5/2)*(1 - w1^(-2))^5*w1^5*(-1 + w2^(-2))*w2*
       (x^(-1) + x))/(myq1^2 - myq2^2) - 11664*myq1^4*(x^(-1) + x)^2 + 
     23328*myq1^2*myq2^2*(x^(-1) + x)^2 - 11664*myq2^4*(x^(-1) + x)^2 + 
     108864*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(x^(-1) + x)^2 - 
     85536*myq2^4*(-1 + w1^(-2))^2*w1^2*(x^(-1) + x)^2 - 
     457632*(myq2 - myq2/w1^2)^4*w1^4*(x^(-1) + x)^2 + 
     (23328*myq1^6*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
       (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 - 
     (181602*myq1^4*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
       (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 - 
     (40608*myq1^2*myq2^6*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
       (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 + 
     (113197*myq1^2*(myq2 - myq2/w1^2)^6*w1^6*(-1 + w2^(-2))^2*w2^2*
       (x^(-1) + x)^2)/(myq1^2 - myq2^2)^2 + 
     (23328*myq1^5*myq2*(1 - w1^(-2))*w1*(-1 + w2^(-2))*w2*(x^(-1) + x)^3)/
      (myq1^2 - myq2^2) - (59832*myq1*(myq2^2)^(5/2)*(1 - w1^(-2))^3*w1^3*
       (-1 + w2^(-2))*w2*(x^(-1) + x)^3)/(myq1^2 - myq2^2) + 
     (452788*myq1*(myq2^2)^(5/2)*(1 - w1^(-2))^5*w1^5*(-1 + w2^(-2))*w2*
       (x^(-1) + x)^3)/(myq1^2 - myq2^2) + 5832*myq1^4*(x^(-1) + x)^4 - 
     11664*myq1^2*myq2^2*(x^(-1) + x)^4 + 5832*myq2^4*(x^(-1) + x)^4 - 
     48600*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(x^(-1) + x)^4 + 
     42768*myq2^4*(-1 + w1^(-2))^2*w1^2*(x^(-1) + x)^4 + 
     452788*myq2^4*(-1 + w1^(-2))^4*w1^4*(x^(-1) + x)^4 - 
     (23328*(myq1^2)^(3/2)*myq2*(-1 + w1^(-2))*w1*(-1 + w2^(-2))*w2*
       (1 + x^2))/x + (23328*myq1*(myq2^2)^(3/2)*(-1 + w1^(-2))*w1*
       (-1 + w2^(-2))*w2*(1 + x^2))/x + (46656*myq1^5*myq2*(-1 + w1^(-2))*w1*
       (-1 + w2^(-2))*w2*(1 + x^2))/((myq1^2 - myq2^2)*x) + 
     (93312*myq1*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*
       (1 + x^2))/x - (6804*myq1^3*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^3*w1^3*
       (-1 + w2^(-2))^3*w2^3*(1 + x^2))/((myq1^2 - myq2^2)^2*x) - 
     (32076*myq1^4*Sqrt[myq1^2]*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*
       (-1 + w2^(-2))^3*w2^3*(1 + x^2))/((myq1^2 - myq2^2)^2*x) + 
     (5832*myq1^3*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))^3*w2^3*
       (1 + x^2))/((myq1^2 - myq2^2)*x) + 
     (79344*myq1^3*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^5*w1^5*(-1 + w2^(-2))^3*
       w2^3*(1 + x^2))/((myq1^2 - myq2^2)^2*x) - 
     (11664*myq1^2*myq2^2*(-1 + w1^(-2))^2*w1^2*(-1 + w2^(-2))^2*w2^2*
       (1 + x^2)^2)/x^2 + (23328*myq1^3*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^2*
       w1^2*(-1 + w2^(-2))^2*w2^2*(1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) - 
     (86760*myq1^2*myq2^4*(-1 + w1^(-2))^4*w1^4*(-1 + w2^(-2))^2*w2^2*
       (1 + x^2)^2)/((myq1^2 - myq2^2)*x^2) + 
     (23328*myq1^3*(myq2^2)^(3/2)*(-1 + w1^(-2))*w1*(-1 + w2^(-2))*w2*
       (1 + x^2)^3)/((myq1^2 - myq2^2)*x^3) - 
     (143856*myq1*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*(-1 + w2^(-2))*w2*
       (1 + x^2)^3)/x^3 + (387504*myq1^3*(myq2^2)^(3/2)*(-1 + w1^(-2))^3*w1^3*
       (-1 + w2^(-2))*w2*(1 + x^2)^3)/((myq1^2 - myq2^2)*x^3)))/
   (myq2^5*(-1 + w1^(-2))^3*w1^3) + 
  ((I/6912)*w1^3*w2^4*((-864*myq1^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4)/
      w1^8 + (2016*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4)/
      w1^8 - (432*myq1^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4)/w1^6 + 
     (864*myq1^4*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4)/w1^6 - 
     (54*myq1^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4)/w1^4 + 
     (54*myq1^4*myq2^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4)/w1^4 - 
     (9*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4)/w1^2 - 
     (13824*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4)/(w1^8*w2^4) + 
     (32256*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4)/(w1^8*w2^4) - 
     (6912*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*x^4)/(w1^6*w2^4) + 
     (27648*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^4*x^4)/(w1^6*w2^4) - 
     (864*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^6*x^4)/(w1^4*w2^4) + 
     (7776*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^6*x^4)/(w1^4*w2^4) + 
     (720*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^4)/(w1^2*w2^4) + 
     (168*myq1^2*myq2^4*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4)/w2^2 - 
     (2592*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) - 
     (4320*myq1^2*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) - 
     (6912*myq1^3*Sqrt[myq1^2]*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^4)/(w1^8*w2^2) + 
     (19584*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
       x^4)/(w1^8*w2^2) - (1512*myq1^4*myq2^2*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
     (408*myq1^2*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) - 
     (3456*myq1^3*Sqrt[myq1^2]*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^4)/(w1^6*w2^2) + 
     (13824*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
       x^4)/(w1^6*w2^2) - (432*myq1^4*myq2^2*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
     (3540*myq1^2*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) - 
     (432*myq1^3*Sqrt[myq1^2]*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^4)/(w1^4*w2^2) + 
     (3240*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^4)/(w1^4*w2^2) - (54*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^4)/(w1^2*w2^2) + (1464*myq1^2*myq2^4*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^4)/(w1^2*w2^2) + 
     (252*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^4)/(w1^2*w2^2) - (6912*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2))/(w1^9*w2^3) - 
     (13824*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^9*w2^3) - 
     (6912*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^7*w2^3) + 
     (7776*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^7*w2^3) + 
     (124384*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^7*w2^3) - 
     (2160*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^3) + 
     (648*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^3) + 
     (127272*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^3) - 
     (216*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^3) - 
     (324*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^3) + 
     (40260*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^3) + 
     (4108*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1*w2^3) - 
     (864*myq1^4*Sqrt[myq1^2]*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*
       x^3*(1 + x^2))/(w1^7*w2) - (30256*myq1^3*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^7*w2) + 
     (216*myq1^4*Sqrt[myq1^2]*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^3*(1 + x^2))/(w1^5*w2) - (22596*myq1^3*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^5*w2) + 
     (108*myq1^4*Sqrt[myq1^2]*Sqrt[myq2^2]*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^3*(1 + x^2))/(w1^3*w2) - (5706*myq1^3*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^3*w2) - 
     (487*myq1^3*(myq2^2)^(3/2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^3*
       (1 + x^2))/(w1*w2) + (10368*myq1^2*(myq1^2 - myq2^2)^2*x^2*
       (1 + x^2)^2)/(w1^10*w2^4) - (10368*myq2^2*(myq1^2 - myq2^2)^2*x^2*
       (1 + x^2)^2)/(w1^10*w2^4) + (35424*myq1^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^4) + 
     (233312*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*(1 + x^2)^2)/
      (w1^8*w2^4) + (9936*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*
       (1 + x^2)^2)/(w1^6*w2^4) + (233472*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*x^2*(1 + x^2)^2)/(w1^6*w2^4) + 
     (432*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*(1 + x^2)^2)/
      (w1^4*w2^4) + (73800*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*
       (1 + x^2)^2)/(w1^4*w2^4) + (7544*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^8*x^2*(1 + x^2)^2)/(w1^2*w2^4) - 
     (613*myq1^2*myq2^4*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
      w2^2 + (1512*myq1^4*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^2)/(w1^8*w2^2) + (216*myq1^2*myq2^4*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^2) + 
     (5184*myq1^3*Sqrt[myq1^2]*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^8*w2^2) + 
     (57056*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
       x^2*(1 + x^2)^2)/(w1^8*w2^2) - (1512*myq1^4*myq2^2*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2^2) - 
     (18380*myq1^2*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
      (w1^6*w2^2) + (1296*myq1^3*Sqrt[myq1^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2^2) + 
     (32424*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
       x^2*(1 + x^2)^2)/(w1^6*w2^2) - (702*myq1^4*myq2^2*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^4*w2^2) - 
     (20114*myq1^2*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
      (w1^4*w2^2) + (5676*myq1^2*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^4*w2^2) - 
     (108*myq1^4*myq2^2*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
      (w1^2*w2^2) - (6379*myq1^2*myq2^4*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^2)/(w1^2*w2^2) + (284*myq1^2*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^2*w2^2) + 
     (3456*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^9*w2^3) + 
     (22080*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^7*w2^3) - 
     (4536*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^7*w2^3) - 
     (67256*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^7*w2^3) + 
     (11040*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^3) - 
     (1404*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^3) - 
     (77972*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^3) + 
     (1380*myq1*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^3) - 
     (216*myq1^3*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^3) - 
     (25300*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^3) - 
     (2452*myq1*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1*w2^3) + 
     (864*(myq1^3 - myq1*myq2^2)^2*(1 + x^2)^4)/(w1^10*w2^4) - 
     (864*(-(myq1^2*myq2) + myq2^3)^2*(1 + x^2)^4)/(w1^10*w2^4) - 
     (3024*myq1^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(1 + x^2)^4)/
      (w1^8*w2^4) - (60992*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
       (1 + x^2)^4)/(w1^8*w2^4) - (75488*(-(myq1^2*myq2) + myq2^3)^2*
       (-1 + w1^(-2))^4*(1 + x^2)^4)/(w1^6*w2^4) - 
     (25084*(-(myq1^2*myq2) + myq2^3)^2*(-1 + w1^(-2))^6*(1 + x^2)^4)/
      (w1^4*w2^4) - (2452*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
       (1 + x^2)^4)/(w1^2*w2^4)))/(myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
    (1 + w1^(-2))^6*x^4) - 
  ((I/2304)*w1^3*w2^3*((-144*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^4)/
      (w1^2*w2^3) + (36*myq1^2*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4)/
      w2 + (144*myq1^8*(-1 + w2^(-2))^2*x^4)/(w1^6*w2) - 
     (432*myq1^6*myq2^2*(-1 + w2^(-2))^2*x^4)/(w1^6*w2) + 
     (432*myq1^4*myq2^4*(-1 + w2^(-2))^2*x^4)/(w1^6*w2) - 
     (144*myq1^2*myq2^6*(-1 + w2^(-2))^2*x^4)/(w1^6*w2) - 
     (288*myq1^5*Sqrt[myq1^2]*(myq1^2 - myq2^2)*(-1 + w2^(-2))^2*x^4)/
      (w1^6*w2) + (576*myq1^3*Sqrt[myq1^2]*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w2^(-2))^2*x^4)/(w1^6*w2) - (288*myq1^2*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w2^(-2))^2*x^4)/(w1^6*w2) + (144*myq1^4*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))^2*x^4)/(w1^6*w2) - 
     (144*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^4)/(w1^6*w2) - 
     (144*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/(w1^4*w2) + 
     (144*myq1^2*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/(w1^4*w2) - 
     (72*myq1^3*Sqrt[myq1^2]*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^4)/(w1^4*w2) + (216*myq1^2*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4)/(w1^4*w2) + 
     (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
       x^4)/(w1^4*w2) - (18*myq1^4*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
       x^4)/(w1^2*w2) + (234*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
       x^4)/(w1^2*w2) + (36*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^4)/(w1^2*w2) + 
     (72*myq1^6*Sqrt[myq1^2]*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
       (1 + x^2))/w1^5 + (72*myq1^3*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))*
       (-1 + w2^(-2))^3*x^3*(1 + x^2))/w1^5 - 
     (144*myq1^4*Sqrt[myq1^2]*(myq2^2)^(3/2)*(-1 + w1^(-2))*(-1 + w2^(-2))^3*
       x^3*(1 + x^2))/w1^5 - (144*myq1^5*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2))/w1^5 + 
     (72*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))^3*x^3*(1 + x^2))/w1^5 - 
     (144*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^3*x^3*(1 + x^2))/w1^5 + 
     (112*myq1^3*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
       (1 + x^2))/w1^3 - (40*myq1^4*Sqrt[myq1^2]*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2))/w1^3 - 
     (40*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^3*(1 + x^2))/w1^3 + 
     (11*myq1^3*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*
       (1 + x^2))/w1 + (72*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^2) - 
     (72*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^2) + 
     (72*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^2) - 
     (72*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^2) + 
     (144*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^5*w2^2) + 
     (128*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^2) - 
     (92*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^2) + 
     (236*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^3*w2^2) + 
     (72*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1*w2^2) - 
     (17*myq1^2*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
      w2 - (72*myq1^8*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2) + 
     (216*myq1^6*myq2^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2) - 
     (216*myq1^4*myq2^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2) + 
     (72*myq1^2*myq2^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2) + 
     (144*myq1^5*Sqrt[myq1^2]*(myq1^2 - myq2^2)*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^2)/(w1^6*w2) - (288*myq1^3*Sqrt[myq1^2]*myq2^2*
       (myq1^2 - myq2^2)*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2) + 
     (144*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
      (w1^6*w2) - (72*myq1^4*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^2)/(w1^6*w2) + (72*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^6*w2) + 
     (72*myq1^6*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
      (w1^4*w2) - (72*myq1^4*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^2)/(w1^4*w2) - (164*myq1^3*Sqrt[myq1^2]*myq2^2*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
      (w1^4*w2) + (92*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^4*w2) + 
     (92*myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*
       x^2*(1 + x^2)^2)/(w1^4*w2) + (25*myq1^4*myq2^4*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^2*w2) - 
     (61*myq1^2*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/
      (w1^2*w2) - (42*myq1^2*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^2)/(w1^2*w2) - 
     (36*myq1^5*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)^3)/(w1^5*w2^2) + (36*(myq1^2)^(3/2)*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^2) - 
     (36*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^2) + 
     (36*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^2) - 
     (72*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^5*w2^2) + 
     (40*myq1*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^2) - 
     (122*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^2) + 
     (50*myq1^3*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1^3*w2^2) - 
     (68*myq1*myq2^4*Sqrt[myq2^2]*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))*x*(1 + x^2)^3)/(w1*w2^2) - 
     (68*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(1 + x^2)^4)/
      (w1^2*w2^3)))/(myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^4) + 
  ((I/64)*w1^2*w2^3*((-24*myq1^6*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))*x^5)/(w1*w2^5) + (16*myq1^4*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^5)/(w1*w2^5) + 
     (16*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
       x^5)/(w1*w2^5) + (8*myq1^4*myq2^6*(-1 + w2^(-2))^3*x^5)/(w1^5*w2^3) - 
     (8*myq1^2*myq2^8*(-1 + w2^(-2))^3*x^5)/(w1^5*w2^3) + 
     (4*myq1^4*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5)/(w1^3*w2^3) - 
     (24*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
       x^5)/(w1^3*w2^3) + (16*myq1^2*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5)/(w1^3*w2^3) + 
     (16*myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
       x^5)/(w1^3*w2^3) - (12*myq1^8*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
       x^5)/(w1*w2^3) + (8*myq1^6*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
       x^5)/(w1*w2^3) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^3*x^5)/(w1*w2^3) - (12*myq1^6*myq2^4*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^5*x^5)/(w1^3*w2) + (8*myq1^4*myq2^6*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^5*x^5)/(w1^3*w2) + (8*myq1^4*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^5)/(w1^3*w2) - 
     (4*myq1^5*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^6*x^4*(1 + x^2))/w1^2 - 
     (16*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*x^4*(1 + x^2))/
      w2^6 + (8*myq1^5*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^4*
       (1 + x^2))/(w1^2*w2^6) - (16*myq1^5*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^2*x^4*(1 + x^2))/w2^4 - 
     (4*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2))/
      (w1^4*w2^4) + (4*myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*
       (1 + x^2))/(w1^4*w2^4) + (8*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^4*w2^4) + 
     (12*myq1^7*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2))/
      (w1^2*w2^4) - (4*myq1^5*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
       (1 + x^2))/(w1^2*w2^4) + (16*myq1^7*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^2*w2^4) + 
     (8*myq1^5*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
       (1 + x^2))/(w1^2*w2^4) - (16*myq1^3*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^2*w2^4) - 
     (8*myq1^5*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*
       (1 + x^2))/(w1^2*w2^4) - (16*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^4*(1 + x^2))/(w1^2*w2^4) - 
     (16*myq1*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
       x^4*(1 + x^2))/(w1^2*w2^4) - (4*myq1^7*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^4*x^4*(1 + x^2))/w2^2 + 
     (12*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*(1 + x^2))/
      (w1^4*w2^2) - (4*myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*
       (1 + x^2))/(w1^4*w2^2) + (16*myq1^5*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*(1 + x^2))/(w1^4*w2^2) - 
     (16*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*
       (1 + x^2))/(w1^4*w2^2) - (8*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^4*(1 + x^2))/(w1^4*w2^2) + 
     (12*myq1^7*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*(1 + x^2))/
      (w1^2*w2^2) - (8*myq1^5*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*
       (1 + x^2))/(w1^2*w2^2) - (8*myq1^5*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^4*(1 + x^2))/(w1^2*w2^2) - 
     (16*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*
       x^4*(1 + x^2))/(w1^2*w2^2) - (4*myq1^6*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1^3*w2^5) - 
     (4*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
       (1 + x^2)^2)/(w1^3*w2^5) - (4*myq1^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1^3*w2^5) - 
     (8*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
       (1 + x^2)^2)/(w1^3*w2^5) - (8*myq1^2*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1^3*w2^5) + 
     (8*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^3*
       (1 + x^2)^2)/(w1^3*w2^5) + (24*myq1^6*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*(1 + x^2)^2)/(w1*w2^5) + 
     (12*myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
       x^3*(1 + x^2)^2)/(w1*w2^5) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1^5*w2^3) - 
     (4*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/
      (w1^5*w2^3) - (4*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^2)/(w1^5*w2^3) - (12*myq1^6*myq2^4*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1^3*w2^3) + 
     (4*myq1^4*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/
      (w1^3*w2^3) - (16*myq1^6*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1^3*w2^3) + 
     (32*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^2)/(w1^3*w2^3) + (8*myq1^2*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1^3*w2^3) + 
     (8*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^2)/(w1^3*w2^3) + (12*myq1^8*myq2^2*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^2)/(w1*w2^3) + 
     (12*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^2)/(w1*w2^3) + (10*myq1^6*myq2^4*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^5*x^3*(1 + x^2)^2)/(w1^3*w2) + 
     (2*myq1^4*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^5*x^3*(1 + x^2)^2)/
      (w1^3*w2) + (3*myq1^6*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^5*x^3*
       (1 + x^2)^2)/(w1*w2) - (8*myq1^5*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*x^2*(1 + x^2)^3)/(w1^2*w2^6) + 
     (4*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^2*(1 + x^2)^3)/
      (w1^2*w2^6) - (4*myq1*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*x^2*
       (1 + x^2)^3)/(w1^2*w2^6) + (4*myq1^5*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^4*w2^4) + 
     (12*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^3)/(w1^4*w2^4) - (8*myq1*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^4*w2^4) + 
     (4*myq1^5*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^3)/(w1^4*w2^4) - (8*myq1*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^4*w2^4) - 
     (12*myq1^7*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/
      (w1^2*w2^4) + (4*myq1^5*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^3)/(w1^2*w2^4) - (16*myq1^7*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^2*w2^4) - 
     (12*myq1^5*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
       x^2*(1 + x^2)^3)/(w1^2*w2^4) + (4*myq1^5*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^2*(1 + x^2)^3)/(w1^2*w2^4) + 
     (4*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*
       x^2*(1 + x^2)^3)/(w1^2*w2^4) - (8*myq1^5*myq2^5*(-1 + w1^(-2))*
       (-1 + w2^(-2))^4*x^2*(1 + x^2)^3)/(w1^4*w2^2) - 
     (12*myq1^5*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^3)/(w1^4*w2^2) + (4*myq1^3*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^4*x^2*(1 + x^2)^3)/(w1^4*w2^2) + 
     (4*myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^2*
       (1 + x^2)^3)/(w1^4*w2^2) - (11*myq1^7*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^4*x^2*(1 + x^2)^3)/(w1^2*w2^2) + 
     (myq1^5*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^4*x^2*(1 + x^2)^3)/
      (w1^2*w2^2) + (2*myq1^5*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^4*x^2*(1 + x^2)^3)/(w1^2*w2^2) + 
     (4*myq1^6*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
       (1 + x^2)^4)/(w1^3*w2^5) - (4*myq1^4*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^4)/(w1^3*w2^5) + 
     (4*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
       (1 + x^2)^4)/(w1^3*w2^5) + (4*myq1^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^4)/(w1^3*w2^5) + 
     (4*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
       (1 + x^2)^4)/(w1^3*w2^5) + (4*myq1^2*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)^4)/(w1^3*w2^5) - 
     (2*myq1^4*myq2^6*(-1 + w2^(-2))^3*x*(1 + x^2)^4)/(w1^5*w2^3) + 
     (2*myq1^2*myq2^8*(-1 + w2^(-2))^3*x*(1 + x^2)^4)/(w1^5*w2^3) + 
     (4*myq1^2*myq2^6*(myq1^2 - myq2^2)*(-1 + w2^(-2))^3*x*(1 + x^2)^4)/
      (w1^5*w2^3) + (2*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^3*x*
       (1 + x^2)^4)/(w1^5*w2^3) + (2*myq2^4*(myq1^3 - myq1*myq2^2)^2*
       (-1 + w2^(-2))^3*x*(1 + x^2)^4)/(w1^5*w2^3) + 
     (10*myq1^6*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x*(1 + x^2)^4)/
      (w1^3*w2^3) - (3*myq1^4*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x*
       (1 + x^2)^4)/(w1^3*w2^3) + (14*myq1^6*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x*(1 + x^2)^4)/(w1^3*w2^3) - 
     (8*myq1^4*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x*
       (1 + x^2)^4)/(w1^3*w2^3) - (5*myq1^4*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x*(1 + x^2)^4)/(w1^3*w2^3) + 
     (myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^2*(1 + x^2)^5)/
      (w1^4*w2^4) - (myq1^3*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
       (1 + x^2)^5)/(w1^4*w2^4) - (2*myq1^5*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^2*(1 + x^2)^5)/(w1^4*w2^4) - 
     (2*myq1^3*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
       (1 + x^2)^5)/(w1^4*w2^4) - (3*myq1^5*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^2*(1 + x^2)^5)/(w1^4*w2^4) - 
     (myq1^3*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
       (1 + x^2)^5)/(w1^4*w2^4)))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*
    (-1 + w1^(-2))*(-1 + w2^(-2))*x^4*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
     (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
  ((I/64)*(1 - w1^(-2))*w1*w2^2*
    ((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
     (4*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
     (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
     (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 + 
     (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^7)/w2^8 + (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
      (w1^2*w2^8) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
      (w1^2*w2^8) + (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
      (w1^2*w2^8) - (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
      (w1^2*w2^8) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
     (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^7)/(w1^2*w2^8) - (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
     (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^7)/(w1^2*w2^8) - (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
     (4*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
     (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 + 
     (24*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
     (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
     (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
     (48*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
     (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
     (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^7)/(w1^4*w2^6) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
     (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^7)/(w1^4*w2^6) + (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
     (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
     (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^7)/(w1^4*w2^6) - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^7)/(w1^2*w2^6) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
     (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^7)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^7)/(w1^6*w2^4) + (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^7)/(w1^6*w2^4) - (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^7)/(w1^6*w2^4) + (56*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^7)/(w1^6*w2^4) + (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
     (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^7)/(w1^6*w2^4) + (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
     (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^7)/(w1^6*w2^4) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
     (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
     (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
     (8*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
     (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
     (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^7)/(w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
       x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
       x^7)/(w1^2*w2^4) + (4*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
       x^7)/(w1^2*w2^4) - (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/
      (w1^8*w2^2) + (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
     (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) + 
     (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
     (16*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
     (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
       x^7)/(w1^6*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
     (4*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
     (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
     (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
     (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
       (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
     (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
       (1 + x^2))/(w1*w2^9) + (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
     (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
       (1 + x^2))/(w1*w2^9) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
      (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
       (1 + x^2))/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^6*(1 + x^2))/(w1^3*w2^7) - (96*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (32*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
       (1 + x^2))/(w1^3*w2^7) + (96*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
     (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^6*(1 + x^2))/(w1^3*w2^7) + (64*myq1*myq2^7*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
      (w1*w2^7) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
       (1 + x^2))/(w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
     (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
       (1 + x^2))/(w1*w2^7) - (56*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
     (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
      (w1^5*w2^5) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
       (1 + x^2))/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (40*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
      (w1^5*w2^5) - (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
       (1 + x^2))/(w1^5*w2^5) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
       (1 + x^2))/(w1^5*w2^5) - (104*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
       (1 + x^2))/(w1^5*w2^5) + (32*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
     (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^6*(1 + x^2))/(w1^5*w2^5) + (96*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (32*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
      (w1^3*w2^5) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
       (1 + x^2))/(w1^3*w2^5) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
     (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
      (w1^3*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
     (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^6*(1 + x^2))/(w1^3*w2^5) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) - 
     (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
      (w1*w2^5) - (16*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^6*
       (1 + x^2))/(w1*w2^5) + (40*myq1^7*myq2^5*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
     (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
      (w1^7*w2^3) - (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
     (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
       (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) + 
     (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
       x^6*(1 + x^2))/(w1^7*w2^3) + (16*myq1^11*myq2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
     (24*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
      (w1^5*w2^3) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
       (1 + x^2))/(w1^5*w2^3) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
     (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
       x^6*(1 + x^2))/(w1^5*w2^3) - (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
     (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
      (w1^3*w2^3) - (28*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
       (1 + x^2))/(w1^3*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) + 
     (8*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
      (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
       (1 + x^2))/(w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) - 
     (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
       (1 + x^2))/(w1^7*w2) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
     (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
      (w1^5*w2) - (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*
       (1 + x^2)^2)/w1^6 + (6*myq1^8*myq2^4*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/w1^6 + 
     (8*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
      w2^10 - (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^5*(1 + x^2)^2)/
      w2^10 + (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
     (8*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^5*
       (1 + x^2)^2)/w2^8 - (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^5*(1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
      (w1^2*w2^8) + (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
       (1 + x^2)^2)/(w1^2*w2^8) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (88*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^5*(1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (76*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^5*(1 + x^2)^2)/(w1^2*w2^8) + (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
     (8*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
       (1 + x^2)^2)/(w1^2*w2^8) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/w2^6 - 
     (2*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
      w2^6 - (20*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
       (1 + x^2)^2)/(w1^4*w2^6) + (64*myq1^8*myq2^4*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (92*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
      (w1^4*w2^6) + (72*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
       (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
     (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) - (96*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
     (160*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) - (104*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (80*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) + (36*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (76*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
     (32*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
      (w1^2*w2^6) + (16*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
       (1 + x^2)^2)/(w1^2*w2^6) + (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
     (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^5*(1 + x^2)^2)/(w1^2*w2^6) + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) + 
     (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
      (w1^6*w2^4) - (68*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) + (88*myq1^6*myq2^6*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
     (36*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
      (w1^6*w2^4) - (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (120*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^5*(1 + x^2)^2)/(w1^6*w2^4) - (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
     (12*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) + (20*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
     (80*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^5*(1 + x^2)^2)/(w1^6*w2^4) - (40*myq1^10*myq2^2*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
     (32*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
      (w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
       (1 + x^2)^2)/(w1^4*w2^4) + (40*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
     (80*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^5*(1 + x^2)^2)/(w1^4*w2^4) + (56*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
     (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
      (w1^2*w2^4) + (14*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
       (1 + x^2)^2)/(w1^2*w2^4) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
     (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
     (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
     (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
      (w1^8*w2^2) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
       (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) - 
     (12*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
      (w1^8*w2^2) - (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
       (1 + x^2)^2)/(w1^6*w2^2) - (24*myq1^8*myq2^4*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
     (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
       x^5*(1 + x^2)^2)/(w1^6*w2^2) + (40*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) + 
     (6*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
      (w1^4*w2^2) + (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
       (1 + x^2)^2)/(w1^4*w2^2) + (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
     (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
       (1 + x^2)^3)/(w1*w2^9) - (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
     (8*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
       (1 + x^2)^3)/(w1*w2^9) - (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*(1 + x^2)^3)/(w1*w2^9) + 
     (24*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^4*
       (1 + x^2)^3)/(w1*w2^9) + (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
     (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
      (w1^3*w2^7) + (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
       (1 + x^2)^3)/(w1^3*w2^7) - (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
     (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^4*(1 + x^2)^3)/(w1^3*w2^7) + (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
     (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*
       (1 + x^2)^3)/(w1^3*w2^7) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
     (72*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^4*(1 + x^2)^3)/(w1^3*w2^7) - (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
     (8*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
      (w1*w2^7) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
       (1 + x^2)^3)/(w1*w2^7) + (4*myq1^3*myq2^9*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) - 
     (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^4*(1 + x^2)^3)/(w1*w2^7) + (12*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
     (8*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
      (w1^5*w2^5) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
       (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (52*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
      (w1^5*w2^5) + (48*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
       (1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (56*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
      (w1^3*w2^5) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
       (1 + x^2)^3)/(w1^3*w2^5) - (4*myq1^3*myq2^9*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
     (56*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^4*(1 + x^2)^3)/(w1^3*w2^5) - (36*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
     (36*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^4*(1 + x^2)^3)/(w1^3*w2^5) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1*w2^5) - 
     (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
      (w1^7*w2^3) + (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
       (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
     (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
       (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
     (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
       (1 + x^2)^3)/(w1^7*w2^3) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
     (36*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
      (w1^5*w2^3) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
       (1 + x^2)^3)/(w1^5*w2^3) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
     (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
       (1 + x^2)^3)/(w1^5*w2^3) - (28*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) - 
     (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
       x^4*(1 + x^2)^3)/(w1^5*w2^3) - (12*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) - 
     (12*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
      (w1^3*w2^3) - (12*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
       (1 + x^2)^3)/(w1^3*w2^3) - (4*myq1^9*myq2^3*(-1 + w1^(-2))*
       (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
     (4*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
      (w1^7*w2) + (4*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^7*w2) - 
     (4*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*
       (1 + x^2)^3)/(w1^7*w2) - (12*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) + 
     (2*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
      (w1^2*w2^8) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
       (1 + x^2)^4)/(w1^2*w2^8) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
     (2*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/
      (w1^2*w2^8) - (20*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
     (36*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^3*(1 + x^2)^4)/(w1^2*w2^8) - (12*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
     (46*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^3*(1 + x^2)^4)/(w1^2*w2^8) - (18*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) + 
     (2*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
      (w1^4*w2^6) - (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
       (1 + x^2)^4)/(w1^4*w2^6) + (44*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
     (36*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
      (w1^4*w2^6) + (6*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
       (1 + x^2)^4)/(w1^4*w2^6) - (12*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (44*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) - (112*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (44*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) + (32*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
     (58*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) + (46*myq2^6*(myq1^3 - myq1*myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (14*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
      (w1^2*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
       (1 + x^2)^4)/(w1^2*w2^6) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) + 
     (22*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^3*(1 + x^2)^4)/(w1^2*w2^6) - (10*myq1^10*myq2^2*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (38*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
      (w1^6*w2^4) - (22*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
       (1 + x^2)^4)/(w1^6*w2^4) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
       (1 + x^2)^4)/(w1^6*w2^4) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (20*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^3*(1 + x^2)^4)/(w1^6*w2^4) + (6*myq1^8*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
     (26*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^3*(1 + x^2)^4)/(w1^6*w2^4) + (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (18*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
      (w1^4*w2^4) + (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
       (1 + x^2)^4)/(w1^4*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
     (8*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
      (w1^4*w2^4) + (6*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
     (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^3*(1 + x^2)^4)/(w1^4*w2^4) + (22*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
     (5*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
      (w1^2*w2^4) + (6*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*
       (1 + x^2)^4)/(w1^2*w2^4) - (4*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*
       (1 + x^2)^4)/(w1^8*w2^2) + (4*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*
       (1 + x^2)^4)/(w1^8*w2^2) - (4*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
     (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
      (w1^8*w2^2) - (2*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^3*
       (1 + x^2)^4)/(w1^8*w2^2) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) + 
     (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
      (w1^6*w2^2) + (10*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
       (1 + x^2)^4)/(w1^6*w2^2) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
     (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
       (1 + x^2)^4)/(w1^6*w2^2) + (6*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) + 
     (6*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
      (w1^4*w2^2) + (5*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
       (1 + x^2)^4)/(w1^4*w2^2) - (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
     (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
      (w1^3*w2^7) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
       (1 + x^2)^5)/(w1^3*w2^7) + (14*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
     (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
     (28*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^2*(1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
     (2*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
      (w1^5*w2^5) + (6*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
     (22*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
      (w1^5*w2^5) - (12*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) + (2*myq1^9*myq2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
     (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) + (34*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
     (38*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) - (12*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) - 
     (28*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
     (16*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
      (w1^3*w2^5) + (4*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
       (1 + x^2)^5)/(w1^3*w2^5) - (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
     (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
       (1 + x^2)^5)/(w1^3*w2^5) + (10*myq1^7*myq2^5*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
     (10*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
      (w1^7*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
     (18*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
       (1 + x^2)^5)/(w1^7*w2^3) - (12*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) - 
     (18*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
      (w1^5*w2^3) - (2*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
       (1 + x^2)^5)/(w1^5*w2^3) + (6*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) - 
     (2*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
       (1 + x^2)^5)/(w1^5*w2^3) - (3*myq1^7*myq2^5*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) + 
     (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
      (w1^4*w2^6) - (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
       (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
     (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
       (1 + x^2)^6)/(w1^4*w2^6) - (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
     (18*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
       (1 + x^2)^6)/(w1^4*w2^6) + (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) + 
     (14*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x*(1 + x^2)^6)/(w1^4*w2^6) + (2*myq1^10*myq2^2*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
     (7*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
      (w1^6*w2^4) + (5*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
       (1 + x^2)^6)/(w1^6*w2^4) - (2*myq1^8*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
     (4*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
       (1 + x^2)^6)/(w1^6*w2^4) + (10*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
     (6*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
       (1 + x^2)^6)/(w1^6*w2^4) + (6*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
     (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
      (w1^4*w2^4) - (2*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
       (1 + x^2)^6)/(w1^4*w2^4) - (2*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^4*w2^4) - 
     (myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
      (w1^5*w2^5) + (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       (1 + x^2)^7)/(w1^5*w2^5) - (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
     (2*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       (1 + x^2)^7)/(w1^5*w2^5) - (6*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
     (4*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
    (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
     (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
    ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
  ((I/128)*(1 - w1^(-2))*w1*w2^2*
    ((4*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 - 
     (12*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^7)/w1^6 + 
     (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
     (16*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^8*x^7)/w2^10 - 
     (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^7)/w2^8 + (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^7)/w2^8 + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
     (48*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) + 
     (48*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
     (16*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
     (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^7)/(w1^2*w2^8) + (48*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/(w1^2*w2^8) - 
     (16*myq2^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^7)/
      (w1^2*w2^8) - (12*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/
      w2^6 + (4*myq1^4*myq2^8*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^7)/w2^6 - 
     (16*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
     (64*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
     (96*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) + 
     (48*myq1^2*myq2^10*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
     (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^7)/(w1^4*w2^6) + (48*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^7)/(w1^4*w2^6) - 
     (32*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^7)/(w1^4*w2^6) + (16*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^7)/(w1^2*w2^6) - (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^7)/(w1^2*w2^6) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
     (48*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^7)/(w1^2*w2^6) - (32*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^7)/(w1^2*w2^6) + 
     (16*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
     (64*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
     (48*myq1^4*myq2^8*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) + 
     (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^7)/(w1^6*w2^4) - (16*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^7)/(w1^6*w2^4) - 
     (8*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) + 
     (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
     (24*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
     (32*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^7)/(w1^4*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^7)/(w1^4*w2^4) - 
     (64*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^7)/(w1^4*w2^4) - (20*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
       x^7)/(w1^2*w2^4) + (12*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
       x^7)/(w1^2*w2^4) - (12*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*
       x^7)/(w1^2*w2^4) - (16*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^7)/
      (w1^8*w2^2) + (16*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^7)/(w1^8*w2^2) - 
     (8*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) + 
     (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*
       x^7)/(w1^6*w2^2) - (32*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^7)/(w1^6*w2^2) - 
     (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) + 
     (12*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
     (20*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^7)/(w1^4*w2^2) - 
     (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
       (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
     (16*myq1*myq2^9*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
       (1 + x^2))/(w1*w2^9) + (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*(1 + x^2))/(w1*w2^9) - 
     (48*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x^6*
       (1 + x^2))/(w1*w2^9) - (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (40*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
      (w1^3*w2^7) - (24*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*
       (1 + x^2))/(w1^3*w2^7) + (32*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) - 
     (64*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^6*(1 + x^2))/(w1^3*w2^7) + (32*myq1*myq2^9*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^6*(1 + x^2))/(w1^3*w2^7) - (112*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1^3*w2^7) + 
     (32*myq1*myq2^7*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^6*(1 + x^2))/(w1^3*w2^7) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) + 
     (24*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/
      (w1*w2^7) - (8*myq1^3*myq2^9*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*
       (1 + x^2))/(w1*w2^7) + (72*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^6*(1 + x^2))/(w1*w2^7) - 
     (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^6*(1 + x^2))/(w1*w2^7) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) - 
     (40*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
      (w1^5*w2^5) + (104*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
       (1 + x^2))/(w1^5*w2^5) - (72*myq1^3*myq2^9*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*
       (1 + x^2))/(w1^5*w2^5) - (48*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^6*(1 + x^2))/(w1^5*w2^5) - (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^5*w2^5) + 
     (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^6*(1 + x^2))/(w1^5*w2^5) - (56*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
     (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/
      (w1^3*w2^5) - (32*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*
       (1 + x^2))/(w1^3*w2^5) + (24*myq1^3*myq2^9*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
     (96*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^6*(1 + x^2))/(w1^3*w2^5) - (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1^3*w2^5) + 
     (72*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^6*(1 + x^2))/(w1^3*w2^5) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^5*x^6*(1 + x^2))/(w1*w2^5) + 
     (40*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
      (w1^7*w2^3) - (40*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*
       (1 + x^2))/(w1^7*w2^3) - (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^7*w2^3) - 
     (16*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
      (w1^5*w2^3) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*
       (1 + x^2))/(w1^5*w2^3) - (72*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
     (48*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
      (w1^5*w2^3) + (24*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) - 
     (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
       x^6*(1 + x^2))/(w1^5*w2^3) + (96*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^5*w2^3) + 
     (16*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*(1 + x^2))/
      (w1^3*w2^3) - (4*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^6*
       (1 + x^2))/(w1^3*w2^3) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^7*x^6*(1 + x^2))/(w1^3*w2^3) - 
     (24*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*(1 + x^2))/
      (w1^7*w2) + (8*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
       (1 + x^2))/(w1^7*w2) - (8*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*
       (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^7*w2) + 
     (24*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^6*
       (1 + x^2))/(w1^7*w2) + (16*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^9*x^6*(1 + x^2))/(w1^5*w2) - 
     (8*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^10*x^5*(1 + x^2)^2)/
      w1^6 - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/w2^8 - 
     (8*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
      (w1^2*w2^8) + (24*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*
       (1 + x^2)^2)/(w1^2*w2^8) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) + 
     (8*myq1^2*myq2^10*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/
      (w1^2*w2^8) + (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^5*(1 + x^2)^2)/(w1^2*w2^8) + (24*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (12*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^5*(1 + x^2)^2)/(w1^2*w2^8) + (68*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^5*(1 + x^2)^2)/(w1^2*w2^8) - 
     (8*myq1^6*myq2^6*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
      w2^6 + (28*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
       (1 + x^2)^2)/(w1^4*w2^6) - (48*myq1^8*myq2^4*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
      (w1^4*w2^6) + (72*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*
       (1 + x^2)^2)/(w1^4*w2^6) - (24*myq1^2*myq2^10*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (16*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) + (104*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) - 
     (40*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) + (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
     (124*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^5*(1 + x^2)^2)/(w1^4*w2^6) - (12*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^4*w2^6) + 
     (32*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
      (w1^2*w2^6) + (16*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*
       (1 + x^2)^2)/(w1^2*w2^6) - (96*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/(w1^2*w2^6) - 
     (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^5*(1 + x^2)^2)/(w1^2*w2^6) - (8*myq1^10*myq2^2*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (20*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
      (w1^6*w2^4) - (48*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) + (36*myq1^4*myq2^8*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) - 
     (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) + (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (4*myq1^8*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*
       (1 + x^2)^2)/(w1^6*w2^4) + (60*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^6*w2^4) + 
     (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^5*(1 + x^2)^2)/(w1^6*w2^4) + (48*myq1^10*myq2^2*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) + 
     (24*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
      (w1^4*w2^4) + (32*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*
       (1 + x^2)^2)/(w1^4*w2^4) - (16*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
     (64*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^5*(1 + x^2)^2)/(w1^4*w2^4) - (96*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^4*w2^4) - 
     (28*myq1^8*myq2^4*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/
      (w1^2*w2^4) - (4*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^5*
       (1 + x^2)^2)/(w1^2*w2^4) - (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^6*x^5*(1 + x^2)^2)/(w1^2*w2^4) + 
     (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
      (w1^8*w2^2) + (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^5*
       (1 + x^2)^2)/(w1^8*w2^2) + (4*myq1^8*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^8*w2^2) + 
     (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
      (w1^8*w2^2) + (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*
       (1 + x^2)^2)/(w1^6*w2^2) + (64*myq1^8*myq2^4*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
     (32*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
      (w1^6*w2^2) - (64*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^6*w2^2) - 
     (8*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/
      (w1^4*w2^2) - (4*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^5*
       (1 + x^2)^2)/(w1^4*w2^2) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^8*x^5*(1 + x^2)^2)/(w1^4*w2^2) + 
     (16*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^4*(1 + x^2)^3)/(w1*w2^9) - (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
     (32*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^4*(1 + x^2)^3)/(w1^3*w2^7) + (24*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) - 
     (64*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^4*(1 + x^2)^3)/(w1^3*w2^7) + (16*myq1*myq2^7*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1^3*w2^7) + 
     (24*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/
      (w1*w2^7) - (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*
       (1 + x^2)^3)/(w1*w2^7) + (40*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^4*(1 + x^2)^3)/(w1*w2^7) + 
     (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^4*(1 + x^2)^3)/(w1*w2^7) - (8*myq1^11*myq2*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (4*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
      (w1^5*w2^5) + (64*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*
       (1 + x^2)^3)/(w1^5*w2^5) - (76*myq1^5*myq2^7*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (24*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
      (w1^5*w2^5) - (16*myq1^9*myq2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (16*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) - (112*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) - 
     (80*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^4*(1 + x^2)^3)/(w1^5*w2^5) + (24*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^5*w2^5) + 
     (24*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
      (w1^3*w2^5) - (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*
       (1 + x^2)^3)/(w1^3*w2^5) + (16*myq1^5*myq2^7*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) - 
     (8*myq1^3*myq2^9*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
      (w1^3*w2^5) + (64*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
     (56*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*
       x^4*(1 + x^2)^3)/(w1^3*w2^5) + (40*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/(w1^3*w2^5) + 
     (20*myq1^7*myq2^5*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*(1 + x^2)^3)/
      (w1*w2^5) + (8*myq1^5*myq2^7*(-1 + w1^(-2))^7*(-1 + w2^(-2))^5*x^4*
       (1 + x^2)^3)/(w1*w2^5) - (48*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) - 
     (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*
       (1 + x^2)^3)/(w1^7*w2^3) + (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^7*w2^3) + 
     (16*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
      (w1^5*w2^3) - (48*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*
       (1 + x^2)^3)/(w1^5*w2^3) + (32*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
     (40*myq1^7*myq2^3*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*
       x^4*(1 + x^2)^3)/(w1^5*w2^3) + (64*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^5*w2^3) + 
     (20*myq1^9*myq2^3*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/
      (w1^3*w2^3) + (24*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^7*x^4*
       (1 + x^2)^3)/(w1^3*w2^3) + (20*myq1^5*myq2^7*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^7*x^4*(1 + x^2)^3)/(w1^3*w2^3) + 
     (16*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/
      (w1^7*w2) + (8*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^9*x^4*
       (1 + x^2)^3)/(w1^5*w2) + (20*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^9*x^4*(1 + x^2)^3)/(w1^5*w2) + 
     (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*
       (1 + x^2)^4)/(w1^2*w2^8) - (16*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
     (40*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^3*(1 + x^2)^4)/(w1^2*w2^8) - (16*myq1^2*myq2^6*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^3*(1 + x^2)^4)/(w1^2*w2^8) - 
     (12*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
      (w1^4*w2^6) + (28*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*
       (1 + x^2)^4)/(w1^4*w2^6) - (16*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (24*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) - (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) + 
     (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) - (16*myq1^2*myq2^8*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
     (44*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) + (4*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^4*w2^6) - 
     (40*myq2^6*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x^3*(1 + x^2)^4)/(w1^4*w2^6) - (36*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
     (18*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/
      (w1^2*w2^6) + (8*myq1^4*myq2^8*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*
       (1 + x^2)^4)/(w1^2*w2^6) - (24*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^3*(1 + x^2)^4)/(w1^2*w2^6) - 
     (40*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^3*(1 + x^2)^4)/(w1^2*w2^6) + (12*myq1^10*myq2^2*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
     (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
      (w1^6*w2^4) + (52*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
       (1 + x^2)^4)/(w1^6*w2^4) - (24*myq1^4*myq2^8*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (8*myq1^8*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*
       (1 + x^2)^4)/(w1^6*w2^4) + (48*myq1^6*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
     (32*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^3*(1 + x^2)^4)/(w1^6*w2^4) - (8*myq1^8*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) + 
     (4*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x^3*(1 + x^2)^4)/(w1^6*w2^4) - (44*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^6*w2^4) - 
     (40*myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
      (w1^4*w2^4) - (14*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*
       (1 + x^2)^4)/(w1^4*w2^4) - (28*myq1^6*myq2^6*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) + 
     (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
      (w1^4*w2^4) - (56*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^4*w2^4) - 
     (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*
       x^3*(1 + x^2)^4)/(w1^4*w2^4) - (9*myq1^8*myq2^4*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/(w1^2*w2^4) - 
     (20*myq1^6*myq2^6*(-1 + w1^(-2))^6*(-1 + w2^(-2))^6*x^3*(1 + x^2)^4)/
      (w1^2*w2^4) + (4*myq1^8*myq2^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
      (w1^8*w2^2) - (4*myq1^6*myq2^6*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
      (w1^8*w2^2) - (8*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w2^(-2))^8*x^3*
       (1 + x^2)^4)/(w1^8*w2^2) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^8*w2^2) - 
     (16*myq1^10*myq2^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
      (w1^6*w2^2) - (40*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^8*x^3*
       (1 + x^2)^4)/(w1^6*w2^2) + (10*myq1^6*myq2^6*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/(w1^6*w2^2) - 
     (20*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*(1 + x^2)^4)/
      (w1^4*w2^2) - (9*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^8*x^3*
       (1 + x^2)^4)/(w1^4*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) - 
     (10*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/
      (w1^3*w2^7) + (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*
       (1 + x^2)^5)/(w1^3*w2^7) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
     (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^2*(1 + x^2)^5)/(w1^3*w2^7) + (16*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
     (32*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^2*(1 + x^2)^5)/(w1^3*w2^7) + (40*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^2*(1 + x^2)^5)/(w1^3*w2^7) + 
     (4*myq1^11*myq2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
      (w1^5*w2^5) - (2*myq1^9*myq2^3*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) - (14*myq1^7*myq2^5*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
     (6*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
      (w1^5*w2^5) + (6*myq1^3*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*
       (1 + x^2)^5)/(w1^5*w2^5) - (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
     (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) + (24*myq1^3*myq2^7*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
     (16*myq1^7*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) + (40*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^5*w2^5) + 
     (32*myq1^3*myq2^5*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       x^2*(1 + x^2)^5)/(w1^5*w2^5) + (18*myq1^9*myq2^3*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) + 
     (32*myq1^7*myq2^5*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/
      (w1^3*w2^5) - (6*myq1^5*myq2^7*(-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*
       (1 + x^2)^5)/(w1^3*w2^5) + (24*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^5*x^2*(1 + x^2)^5)/(w1^3*w2^5) - 
     (10*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
      (w1^7*w2^3) + (10*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
       (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^7*myq2^3*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
     (16*myq1^5*myq2^5*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*
       (1 + x^2)^5)/(w1^7*w2^3) + (8*myq1^7*myq2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^7*w2^3) + 
     (16*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))^7*
       x^2*(1 + x^2)^5)/(w1^7*w2^3) + (40*myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^5*w2^3) + 
     (8*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/
      (w1^5*w2^3) - (4*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^7*x^2*
       (1 + x^2)^5)/(w1^5*w2^3) + (9*myq1^7*myq2^5*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^7*x^2*(1 + x^2)^5)/(w1^3*w2^3) - 
     (myq1^10*myq2^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/
      (w1^4*w2^6) + (7*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
       (1 + x^2)^6)/(w1^4*w2^6) - (6*myq1^4*myq2^8*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
     (24*myq1^4*myq2^6*(myq1^2 - myq2^2)*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*
       (1 + x^2)^6)/(w1^4*w2^6) - (8*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x*(1 + x^2)^6)/(w1^4*w2^6) - 
     (32*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*
       x*(1 + x^2)^6)/(w1^4*w2^6) - (4*myq1^10*myq2^2*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) + 
     (13*myq1^8*myq2^4*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
      (w1^6*w2^4) - (6*myq1^6*myq2^6*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
       (1 + x^2)^6)/(w1^6*w2^4) - (3*myq1^4*myq2^8*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
     (16*myq1^6*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*
       (1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^4*myq2^6*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
     (16*myq1^6*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^6*
       x*(1 + x^2)^6)/(w1^6*w2^4) - (8*myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/(w1^6*w2^4) - 
     (18*myq1^8*myq2^4*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*(1 + x^2)^6)/
      (w1^4*w2^4) + (4*myq1^6*myq2^6*(-1 + w1^(-2))^4*(-1 + w2^(-2))^6*x*
       (1 + x^2)^6)/(w1^4*w2^4) + (myq1^9*myq2^3*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) - 
     (4*myq1^7*myq2^5*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/
      (w1^5*w2^5) + (3*myq1^5*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       (1 + x^2)^7)/(w1^5*w2^5) + (8*myq1^5*myq2^5*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))^5*(1 + x^2)^7)/(w1^5*w2^5) + 
     (8*myq1^5*myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^5*
       (1 + x^2)^7)/(w1^5*w2^5)))/(myq1^2*myq2*(myq1^2 - myq2^2)^2*
    (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
     (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
    ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) + 
  ((I/6912)*myq2*(1 - w1^(-2))*w1^3*w2^4*
    ((-110592*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^10)/
      w1^10 + (294912*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
       x^10)/w1^10 - (82944*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^10)/w1^8 + (294912*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^10)/w1^8 - 
     (20736*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^10)/
      w1^6 + (110592*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*
       x^10)/w1^6 - (1728*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^4*x^10)/w1^4 + (18432*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^10)/w1^4 + 
     (1152*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^4*x^10)/
      w1^2 - (1769472*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*x^10)/(w1^10*w2^4) + 
     (4718592*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^10)/
      (w1^10*w2^4) - (1327104*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^4*x^10)/(w1^8*w2^4) + 
     (5603328*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^10)/
      (w1^8*w2^4) - (331776*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*x^10)/(w1^6*w2^4) + 
     (2433024*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^10)/
      (w1^6*w2^4) - (27648*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^8*x^10)/(w1^4*w2^4) + 
     (460800*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^10)/
      (w1^4*w2^4) + (32256*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^10*x^10)/(w1^2*w2^4) - 
     (192*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^10)/
      w2^2 - (2654208*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^10)/(w1^10*w2^2) - 
     (221184*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10)/
      (w1^10*w2^2) - (884736*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10)/
      (w1^10*w2^2) - (1695744*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^10)/(w1^10*w2^2) - 
     (3434496*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
       x^10)/(w1^8*w2^2) - (276480*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^10)/(w1^8*w2^2) - 
     (663552*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^10)/(w1^8*w2^2) - 
     (1861632*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^10)/(w1^8*w2^2) - 
     (1592832*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*
       x^10)/(w1^6*w2^2) - (124416*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^10)/(w1^6*w2^2) - 
     (165888*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^10)/(w1^6*w2^2) - 
     (760320*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^10)/(w1^6*w2^2) - 
     (321408*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*
       x^10)/(w1^4*w2^2) - (24192*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^10)/(w1^4*w2^2) - 
     (13824*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^10)/(w1^4*w2^2) - 
     (137088*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^10)/(w1^4*w2^2) - 
     (24864*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*
       x^10)/(w1^2*w2^2) - (1728*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^10*
       (-1 + w2^(-2))^2*x^10)/(w1^2*w2^2) - 
     (9216*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*
       (-1 + w2^(-2))^2*x^10)/(w1^2*w2^2) + 
     (884736*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x^9*(1 + x^2))/(w1^11*w2^3) + (5308416*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^9*(1 + x^2))/(w1^11*w2^3) + 
     (1327104*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x^9*(1 + x^2))/(w1^11*w2^3) - (92160*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9*(1 + x^2))/(w1^9*w2^3) + 
     (1550336*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^9*(1 + x^2))/(w1^9*w2^3) + (2322432*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^9*(1 + x^2))/(w1^9*w2^3) - 
     (304128*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^9*(1 + x^2))/(w1^7*w2^3) - (4191232*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^9*(1 + x^2))/(w1^7*w2^3) + 
     (1244160*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^9*(1 + x^2))/(w1^7*w2^3) - (79488*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^9*(1 + x^2))/(w1^5*w2^3) - 
     (2940288*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^9*(1 + x^2))/(w1^5*w2^3) + (269568*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^9*(1 + x^2))/(w1^5*w2^3) - 
     (5760*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
       x^9*(1 + x^2))/(w1^3*w2^3) - (691072*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^9*(1 + x^2))/(w1^3*w2^3) + 
     (20736*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
       x^9*(1 + x^2))/(w1^3*w2^3) - (55360*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^11*(-1 + w2^(-2))*x^9*(1 + x^2))/(w1*w2^3) - 
     (248832*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^9*
       (1 + x^2))/(w1^9*w2) - (1429504*myq1^3*myq2^4*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^9*(1 + x^2))/(w1^9*w2) + 
     (221184*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^9*(1 + x^2))/(w1^9*w2) - 
     (165888*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^9*
       (1 + x^2))/(w1^7*w2) - (1653760*myq1^3*myq2^4*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^9*(1 + x^2))/(w1^7*w2) + 
     (165888*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^9*(1 + x^2))/(w1^7*w2) - 
     (36288*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^9*
       (1 + x^2))/(w1^5*w2) - (709440*myq1^3*myq2^4*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^9*(1 + x^2))/(w1^5*w2) + 
     (41472*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^9*(1 + x^2))/(w1^5*w2) - (2592*myq1^4*Sqrt[myq1^2]*myq2^2*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^9*(1 + x^2))/(w1^3*w2) - 
     (133984*myq1^3*myq2^4*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^9*(1 + x^2))/
      (w1^3*w2) + (3456*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))^3*x^9*(1 + x^2))/(w1^3*w2) - 
     (9412*myq1^3*myq2^4*(-1 + w1^(-2))^11*(-1 + w2^(-2))^3*x^9*(1 + x^2))/
      (w1*w2) + (82944*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
       x^8*(1 + x^2)^2)/w1^10 - (165888*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^8*(1 + x^2)^2)/w1^10 + 
     (55296*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^8*
       (1 + x^2)^2)/w1^8 - (147456*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^8*(1 + x^2)^2)/w1^8 + 
     (12096*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^8*
       (1 + x^2)^2)/w1^6 - (48384*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^8*(1 + x^2)^2)/w1^6 + 
     (864*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^8*
       (1 + x^2)^2)/w1^4 - (6912*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^4*x^8*(1 + x^2)^2)/w1^4 - 
     (360*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^4*x^8*
       (1 + x^2)^2)/w1^2 - (884736*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       x^8*(1 + x^2)^2)/(w1^12*w2^4) + (1953792*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*(1 + x^2)^2)/(w1^10*w2^4) + 
     (8646656*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^8*
       (1 + x^2)^2)/(w1^10*w2^4) + (1327104*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^8*(1 + x^2)^2)/(w1^8*w2^4) + 
     (11509760*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^8*
       (1 + x^2)^2)/(w1^8*w2^4) + (241920*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^8*(1 + x^2)^2)/(w1^6*w2^4) + 
     (5659392*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^8*
       (1 + x^2)^2)/(w1^6*w2^4) + (11520*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^8*(1 + x^2)^2)/(w1^4*w2^4) + 
     (1212032*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^8*
       (1 + x^2)^2)/(w1^4*w2^4) + (95360*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^10*x^8*(1 + x^2)^2)/(w1^2*w2^4) - 
     (9640*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^8*
       (1 + x^2)^2)/w2^2 + (4202496*myq1^2*myq2^4*Sqrt[myq2^2]*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^10*w2^2) + 
     (552960*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*
       (1 + x^2)^2)/(w1^10*w2^2) + (995328*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/
      (w1^10*w2^2) - (2527232*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^10*w2^2) + 
     (2567168*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*
       x^8*(1 + x^2)^2)/(w1^8*w2^2) + (594432*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^8*w2^2) + 
     (608256*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^8*w2^2) - 
     (2158592*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^8*w2^2) - 
     (419200*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^8*
       (1 + x^2)^2)/(w1^6*w2^2) + (255744*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^6*w2^2) + 
     (117504*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^6*w2^2) - 
     (705792*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^6*w2^2) - 
     (582528*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^8*
       (1 + x^2)^2)/(w1^4*w2^2) + (50976*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^4*w2^2) + 
     (6912*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^4*w2^2) - 
     (106112*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^4*w2^2) - 
     (134296*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*
       x^8*(1 + x^2)^2)/(w1^2*w2^2) + (3888*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^2*w2^2) - 
     (6272*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*
       (-1 + w2^(-2))^2*x^8*(1 + x^2)^2)/(w1^2*w2^2) - 
     (1769472*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x^7*(1 + x^2)^3)/(w1^11*w2^3) - (8404992*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^7*(1 + x^2)^3)/(w1^11*w2^3) - 
     (2101248*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x^7*(1 + x^2)^3)/(w1^11*w2^3) - 
     (1124352*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^7*(1 + x^2)^3)/(w1^9*w2^3) + (2480128*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^7*(1 + x^2)^3)/(w1^9*w2^3) - 
     (1609728*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^7*(1 + x^2)^3)/(w1^9*w2^3) - (393984*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^7*(1 + x^2)^3)/(w1^7*w2^3) + 
     (10139904*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^7*(1 + x^2)^3)/(w1^7*w2^3) - (322560*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^7*(1 + x^2)^3)/(w1^7*w2^3) - 
     (86400*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^7*(1 + x^2)^3)/(w1^5*w2^3) + (5169792*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^7*(1 + x^2)^3)/(w1^5*w2^3) + 
     (9216*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^7*(1 + x^2)^3)/(w1^5*w2^3) - (7632*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7*(1 + x^2)^3)/(w1^3*w2^3) + 
     (996784*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
       x^7*(1 + x^2)^3)/(w1^3*w2^3) + (5520*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^7*(1 + x^2)^3)/(w1^3*w2^3) + 
     (66624*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^11*(-1 + w2^(-2))*
       x^7*(1 + x^2)^3)/(w1*w2^3) - (110592*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/(w1^11*w2) + 
     (186624*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^7*
       (1 + x^2)^3)/(w1^9*w2) + (1141248*myq1^3*myq2^4*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/(w1^9*w2) - 
     (276480*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/(w1^9*w2) + 
     (108864*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^7*
       (1 + x^2)^3)/(w1^7*w2) + (1220096*myq1^3*myq2^4*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/(w1^7*w2) - 
     (152064*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/(w1^7*w2) + 
     (20736*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^7*
       (1 + x^2)^3)/(w1^5*w2) + (476976*myq1^3*myq2^4*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/(w1^5*w2) - 
     (31104*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^7*(1 + x^2)^3)/(w1^5*w2) + (1296*myq1^4*Sqrt[myq1^2]*myq2^2*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/(w1^3*w2) + 
     (80724*myq1^3*myq2^4*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/
      (w1^3*w2) - (2160*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/(w1^3*w2) + 
     (4976*myq1^3*myq2^4*(-1 + w1^(-2))^11*(-1 + w2^(-2))^3*x^7*(1 + x^2)^3)/
      (w1*w2) - (20736*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*
       x^6*(1 + x^2)^4)/w1^10 + (27648*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^4*x^6*(1 + x^2)^4)/w1^10 - 
     (12096*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^6*
       (1 + x^2)^4)/w1^8 + (21888*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^6*(1 + x^2)^4)/w1^8 - 
     (2160*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^6*
       (1 + x^2)^4)/w1^6 + (6048*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^6*(1 + x^2)^4)/w1^6 - 
     (108*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^6*
       (1 + x^2)^4)/w1^4 + (648*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^4*x^6*(1 + x^2)^4)/w1^4 + 
     (18*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^10*(-1 + w2^(-2))^4*x^6*
       (1 + x^2)^4)/w1^2 + (1327104*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       x^6*(1 + x^2)^4)/(w1^12*w2^4) + (36864*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*(1 + x^2)^4)/(w1^10*w2^4) - 
     (15505408*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^6*
       (1 + x^2)^4)/(w1^10*w2^4) + (27648*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^6*(1 + x^2)^4)/(w1^8*w2^4) - 
     (18100736*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^6*
       (1 + x^2)^4)/(w1^8*w2^4) + (58752*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^6*(1 + x^2)^4)/(w1^6*w2^4) - 
     (7705344*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^6*
       (1 + x^2)^4)/(w1^6*w2^4) + (8352*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*(1 + x^2)^4)/(w1^4*w2^4) - 
     (1408000*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^6*
       (1 + x^2)^4)/(w1^4*w2^4) - (92672*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^10*x^6*(1 + x^2)^4)/(w1^2*w2^4) + 
     (4802*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^4)/w2^2 - (2225664*myq1^2*myq2^4*Sqrt[myq2^2]*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^10*w2^2) - 
     (331776*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^4)/(w1^10*w2^2) - (414720*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/
      (w1^10*w2^2) + (2780160*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^10*w2^2) - 
     (623616*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^4)/(w1^8*w2^2) - (321408*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^8*w2^2) - 
     (200448*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^8*w2^2) + 
     (2301952*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^8*w2^2) + 
     (803936*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^4)/(w1^6*w2^2) - (129600*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^6*w2^2) - 
     (27648*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^6*w2^2) + 
     (729120*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^6*w2^2) + 
     (450000*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^4)/(w1^4*w2^2) - (23976*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^4*w2^2) - 
     (864*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^4*w2^2) + 
     (105192*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^4*w2^2) + 
     (80412*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^6*
       (1 + x^2)^4)/(w1^2*w2^2) - (1620*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^2*w2^2) + 
     (5836*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*
       (-1 + w2^(-2))^2*x^6*(1 + x^2)^4)/(w1^2*w2^2) + 
     (354240*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^5*(1 + x^2)^5)/(w1^7*w2^3) - (5646528*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^5*(1 + x^2)^5)/(w1^7*w2^3) - 
     (90240*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^5*(1 + x^2)^5)/(w1^7*w2^3) + (70344*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^5)/(w1^5*w2^3) - 
     (2444328*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^5*(1 + x^2)^5)/(w1^5*w2^3) - (57216*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^5*(1 + x^2)^5)/(w1^5*w2^3) - 
     (23328*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^5*
       (1 + x^2)^5)/(w1^7*w2) - (300832*myq1^3*myq2^4*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^5)/(w1^7*w2) + 
     (39744*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*
       x^5*(1 + x^2)^5)/(w1^7*w2) - (3564*myq1^4*Sqrt[myq1^2]*myq2^2*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^5)/(w1^5*w2) - 
     (104172*myq1^3*myq2^4*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^5*(1 + x^2)^5)/
      (w1^5*w2) + (6480*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^5*(1 + x^2)^5)/(w1^5*w2) + 
     (1728*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^6)/w1^10 - (1152*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^6)/w1^10 + 
     (864*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^6)/w1^8 - (864*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^6)/w1^8 + 
     (108*myq1^6*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^6)/w1^6 - (216*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^4*x^4*(1 + x^2)^6)/w1^6 - 
     (18*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^8*(-1 + w2^(-2))^4*x^4*
       (1 + x^2)^6)/w1^4 - (718848*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       x^4*(1 + x^2)^6)/(w1^12*w2^4) - (511488*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*(1 + x^2)^6)/(w1^10*w2^4) + 
     (7593984*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^4*
       (1 + x^2)^6)/(w1^10*w2^4) - (279936*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^4*(1 + x^2)^6)/(w1^8*w2^4) + 
     (8084224*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^4*
       (1 + x^2)^6)/(w1^8*w2^4) - (66384*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^4*(1 + x^2)^6)/(w1^6*w2^4) + 
     (3067056*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^4*
       (1 + x^2)^6)/(w1^6*w2^4) - (4824*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^4*(1 + x^2)^6)/(w1^4*w2^4) + 
     (483432*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^4*
       (1 + x^2)^6)/(w1^4*w2^4) + (26224*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^10*x^4*(1 + x^2)^6)/(w1^2*w2^4) - 
     (595*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^12*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^6)/w2^2 + (490752*myq1^2*myq2^4*Sqrt[myq2^2]*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^10*w2^2) + 
     (76032*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^6)/(w1^10*w2^2) + (76032*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/
      (w1^10*w2^2) - (830976*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^10*w2^2) + 
     (40800*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^6)/(w1^8*w2^2) + (66528*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^8*w2^2) + 
     (27648*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^8*w2^2) - 
     (635072*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^8*w2^2) - 
     (227920*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^6)/(w1^6*w2^2) + (24624*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^6*w2^2) + 
     (2160*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^6*w2^2) - 
     (180816*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^6*w2^2) - 
     (97146*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^6)/(w1^4*w2^2) + (3942*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^4*w2^2) - 
     (22512*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^4*w2^2) - 
     (13701*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4*
       (1 + x^2)^6)/(w1^2*w2^2) + (189*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^2*w2^2) - 
     (1004*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^10*
       (-1 + w2^(-2))^2*x^4*(1 + x^2)^6)/(w1^2*w2^2) - 
     (235008*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x^3*(1 + x^2)^7)/(w1^11*w2^3) - (981504*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^2)^7)/(w1^11*w2^3) - 
     (359424*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x^3*(1 + x^2)^7)/(w1^11*w2^3) - 
     (206784*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^3*(1 + x^2)^7)/(w1^9*w2^3) + (667456*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2)^7)/(w1^9*w2^3) - 
     (104832*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       x^3*(1 + x^2)^7)/(w1^9*w2^3) - (82944*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*(1 + x^2)^7)/(w1^7*w2^3) + 
     (1193920*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*
       x^3*(1 + x^2)^7)/(w1^7*w2^3) + (30432*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*(1 + x^2)^7)/(w1^7*w2^3) - 
     (13680*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^3*(1 + x^2)^7)/(w1^5*w2^3) + (440808*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x^3*(1 + x^2)^7)/(w1^5*w2^3) + 
     (11328*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*
       x^3*(1 + x^2)^7)/(w1^5*w2^3) - (684*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2)^7)/(w1^3*w2^3) + 
     (58960*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*
       (1 + x^2)^7)/(w1^3*w2^3) + (696*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x^3*(1 + x^2)^7)/(w1^3*w2^3) + 
     (2380*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^11*(-1 + w2^(-2))*x^3*
       (1 + x^2)^7)/(w1*w2^3) - (6912*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2)^7)/(w1^11*w2) + 
     (3888*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^7)/(w1^9*w2) + (27952*myq1^3*myq2^4*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^7)/(w1^9*w2) - 
     (8640*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^7)/(w1^9*w2) + (1620*myq1^4*Sqrt[myq1^2]*myq2^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^7)/(w1^7*w2) + 
     (24468*myq1^3*myq2^4*(-1 + w1^(-2))^5*(-1 + w2^(-2))^3*x^3*(1 + x^2)^7)/
      (w1^7*w2) - (3024*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^7)/(w1^7*w2) + 
     (162*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)^7)/(w1^5*w2) + (7074*myq1^3*myq2^4*(-1 + w1^(-2))^7*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^7)/(w1^5*w2) - 
     (324*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))^3*
       x^3*(1 + x^2)^7)/(w1^5*w2) + (676*myq1^3*myq2^4*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))^3*x^3*(1 + x^2)^7)/(w1^3*w2) + 
     (165888*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*x^2*(1 + x^2)^8)/
      (w1^12*w2^4) + (157824*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*x^2*(1 + x^2)^8)/(w1^10*w2^4) - 
     (1522304*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*x^2*
       (1 + x^2)^8)/(w1^10*w2^4) + (75168*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*(1 + x^2)^8)/(w1^8*w2^4) - 
     (1480480*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*x^2*
       (1 + x^2)^8)/(w1^8*w2^4) + (12888*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*(1 + x^2)^8)/(w1^6*w2^4) - 
     (492600*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*x^2*
       (1 + x^2)^8)/(w1^6*w2^4) + (612*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*(1 + x^2)^8)/(w1^4*w2^4) - 
     (63116*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*x^2*
       (1 + x^2)^8)/(w1^4*w2^4) - (2380*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^10*x^2*(1 + x^2)^8)/(w1^2*w2^4) - 
     (38880*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^8)/(w1^10*w2^2) - (6048*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^10*w2^2) - 
     (5184*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^10*w2^2) + 
     (80096*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^2*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^10*w2^2) + 
     (2080*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^8)/(w1^8*w2^2) - (4752*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^8*w2^2) - 
     (1296*myq1^3*Sqrt[myq1^2]*Sqrt[myq2^2]*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^8*w2^2) + 
     (54600*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^4*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^8*w2^2) + 
     (19506*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^8)/(w1^6*w2^2) - (1566*myq1^4*(myq2^2)^(3/2)*
       (-1 + w1^(-2))^6*(-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^6*w2^2) + 
     (12660*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^6*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^6*w2^2) + 
     (6519*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^8*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^8)/(w1^4*w2^2) - (189*myq1^4*(myq2^2)^(3/2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^4*w2^2) + 
     (1004*myq1^2*(myq2^2)^(3/2)*(-myq1^2 + myq2^2)*(-1 + w1^(-2))^8*
       (-1 + w2^(-2))^2*x^2*(1 + x^2)^8)/(w1^4*w2^2) + 
     (595*myq1^2*myq2^4*Sqrt[myq2^2]*(-1 + w1^(-2))^10*(-1 + w2^(-2))^2*x^2*
       (1 + x^2)^8)/(w1^2*w2^2) + (19008*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^9)/(w1^11*w2^3) + 
     (77760*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)^9)/(w1^11*w2^3) + (36288*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^9)/(w1^11*w2^3) + 
     (16488*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
       (1 + x^2)^9)/(w1^9*w2^3) - (59080*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)^9)/(w1^9*w2^3) + 
     (9168*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
       (1 + x^2)^9)/(w1^9*w2^3) + (5940*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^9)/(w1^7*w2^3) - 
     (87636*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
       (1 + x^2)^9)/(w1^7*w2^3) - (2760*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^5*(-1 + w2^(-2))*x*(1 + x^2)^9)/(w1^7*w2^3) + 
     (684*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
       (1 + x^2)^9)/(w1^5*w2^3) - (26724*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^7*(-1 + w2^(-2))*x*(1 + x^2)^9)/(w1^5*w2^3) - 
     (696*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^7*(-1 + w2^(-2))*x*
       (1 + x^2)^9)/(w1^5*w2^3) - (2380*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*x*(1 + x^2)^9)/(w1^3*w2^3) - 
     (13824*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(1 + x^2)^10)/
      (w1^12*w2^4) - (13968*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^2*(1 + x^2)^10)/(w1^10*w2^4) + 
     (109840*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
       (1 + x^2)^10)/(w1^10*w2^4) - (5616*myq1^2*Sqrt[myq2^2]*
       (myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(1 + x^2)^10)/(w1^8*w2^4) + 
     (97248*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^4*(1 + x^2)^10)/
      (w1^8*w2^4) - (612*myq1^2*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^6*(1 + x^2)^10)/(w1^6*w2^4) + 
     (27372*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^6*(1 + x^2)^10)/
      (w1^6*w2^4) + (2380*(myq2^2)^(3/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^8*
       (1 + x^2)^10)/(w1^4*w2^4) + (1022976*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^5)/(w1^11*w2^3) + 
     (4451328*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))*(-1 + w2^(-2))*
       (x + x^3)^5)/(w1^11*w2^3) + (1299456*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))*(-1 + w2^(-2))*(x + x^3)^5)/(w1^11*w2^3) + 
     (850176*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       (x + x^3)^5)/(w1^9*w2^3) - (2441472*myq1*myq2^4*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^3*(-1 + w2^(-2))*(x + x^3)^5)/(w1^9*w2^3) + 
     (509184*myq1*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))*
       (x + x^3)^5)/(w1^9*w2^3) + (5004*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*(x + x^3)^5)/(w1^3*w2^3) - 
     (403764*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*(-1 + w2^(-2))*
       (x + x^3)^5)/(w1^3*w2^3) - (5784*myq1*myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))*(x + x^3)^5)/(w1^3*w2^3) - 
     (22716*myq1*myq2^4*(myq1^2 - myq2^2)*(-1 + w1^(-2))^11*(-1 + w2^(-2))*
       (x + x^3)^5)/(w1*w2^3) + (55296*myq1^3*myq2^2*(myq1^2 - myq2^2)*
       (-1 + w1^(-2))*(-1 + w2^(-2))^3*(x + x^3)^5)/(w1^11*w2) - 
     (46656*myq1^4*Sqrt[myq1^2]*myq2^2*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*
       (x + x^3)^5)/(w1^9*w2) - (307776*myq1^3*myq2^4*(-1 + w1^(-2))^3*
       (-1 + w2^(-2))^3*(x + x^3)^5)/(w1^9*w2) + 
     (89856*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*
       (x + x^3)^5)/(w1^9*w2) - (162*myq1^4*Sqrt[myq1^2]*myq2^2*
       (-1 + w1^(-2))^9*(-1 + w2^(-2))^3*(x + x^3)^5)/(w1^3*w2) - 
     (14754*myq1^3*myq2^4*(-1 + w1^(-2))^9*(-1 + w2^(-2))^3*(x + x^3)^5)/
      (w1^3*w2) + (324*myq1^3*myq2^2*(myq1^2 - myq2^2)*(-1 + w1^(-2))^9*
       (-1 + w2^(-2))^3*(x + x^3)^5)/(w1^3*w2) - 
     (676*myq1^3*myq2^4*(-1 + w1^(-2))^11*(-1 + w2^(-2))^3*(x + x^3)^5)/
      (w1*w2)))/((myq2^2)^(5/2)*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
    (1 + w1^(-2))^6*x^4*(-1 + x^2)^4*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
  ((I/32)*w1^2*w2^3*((8*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4))/
      (w1^3*w2^5) + (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*
       (1 + x^4))/(w1^3*w2^5) - (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*(1 + x^2)*
       (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^2*w2^4) + 
     (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
       ((1 + 4*x^2 + x^4)/w2^2 + (1 + 4*x^2 + x^4)/(w1^4*w2^2) - 
        (2*(1 + x^4 + (2*(1 + x^2)^2)/w2^2 + (1 + x^4)/w2^4))/w1^2))/
      (w1*w2^3) - (2*myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
       ((2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/w2^2 + 
        (2*(1 + w2^(-4))*(1 + 4*x^2 + x^4))/(w1^4*w2^2) - 
        (1 + x^4 + (1 + x^4)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
          (1 + 4*x^2 + x^4)/w2^2 + (6*(3 + 4*x^2 + 3*x^4))/w2^4)/w1^2))/
      (w1*w2) + (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4) + 
        (2*(1 + w2^(-4))*x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
        ((-8*(1 + x^2)^2*(1 + x^2 + x^4))/w2^2 + (-1 + x^2)^2*
           (3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/w2^4)/
         w1^2))/(w1*w2^3) + (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
       (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - (2*(5 + 4*x^2 + 5*x^4))/
         w2^4 + (2*(1 + x^4 + (1 + x^4)/w2^8 - (2*(3 + 4*x^2 + 3*x^4))/w2^6 + 
           (4*(3 + 4*x^2 + 3*x^4))/w2^4 - (2*(3 + 4*x^2 + 3*x^4))/w2^2))/
         w1^2 + (1 + 4*x^2 + x^4 + (1 + 4*x^2 + x^4)/w2^8 - 
          (2*(5 + 4*x^2 + 5*x^4))/w2^4)/w1^4))/(w1*w2) + 
     (2*myq1^3*myq2^7*x^2*(1 + x^2)*((-4*x^2)/w2^4 - (4*x^2)/(w1^8*w2^4) + 
        (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
           (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^6 + 
        (2*(2*x^2 + (2*x^2)/w2^8 + (1 - 4*x^2 + x^4)/w2^6 + 
           (1 - 4*x^2 + x^4)/w2^2 + (1 + 12*x^2 + x^4)/w2^4))/w1^2 - 
        (6*x^2 + (6*x^2)/w2^8 + (3 - 8*x^2 + 3*x^4)/w2^6 + 
          (3 - 8*x^2 + 3*x^4)/w2^2 + (6 + 28*x^2 + 6*x^4)/w2^4)/w1^4))/w2^2 - 
     myq1^5*myq2^5*x^2*(1 + x^2)*((-8*(1 + w2^(-4))*x^2)/w2^4 - 
       (8*(1 + w2^(-4))*x^2)/(w1^8*w2^4) + (-4*x^2 - (4*x^2)/w2^12 + 
         (8*x^2)/w2^10 + (8*x^2)/w2^2 + (6 - 20*x^2 + 6*x^4)/w2^8 + 
         (6 - 20*x^2 + 6*x^4)/w2^4 - (4*(11 + 16*x^2 + 11*x^4))/w2^6)/w1^4 + 
       (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
         (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
         (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^6 + 
       (2*x^2 + (2*x^2)/w2^12 + (1 - 4*x^2 + x^4)/w2^10 + 
         (1 - 4*x^2 + x^4)/w2^2 - (2*(2 - 9*x^2 + 2*x^4))/w2^8 - 
         (2*(2 - 9*x^2 + 2*x^4))/w2^4 + (22 + 32*x^2 + 22*x^4)/w2^6)/w1^2) - 
     (myq1^9*myq2*(1 + x^2)*(2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/
           w2^2 + (3 + 2*x^2 + 3*x^4)/w2^4) + 
        (2*x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^2 + x^4))/w2^2 + 
           (3 + 2*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + 
          x^8 + (1 - 10*x^2 - 6*x^4 - 10*x^6 + x^8)/w2^4 - 
          (2*(1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8))/w2^2)/w1^2))/(w1^2*w2^4) - 
     (myq1^7*myq2^3*(1 + x^2)*(2*(1 + w2^(-4))^2*x^4 + 
        (2*(1 + w2^(-4))^2*x^4)/w1^8 + 
        (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
           (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
         w1^6 + (x^2*(3*(1 + x^4) + (3*(1 + x^4))/w2^8 + (2*(1 + x^4))/w2^4 - 
           (2*(5 + 8*x^2 + 5*x^4))/w2^6 - (2*(5 + 8*x^2 + 5*x^4))/w2^2))/
         w1^2 - (((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^6 + 
          ((1 + x^2)^2*(1 - 8*x^2 + x^4))/w2^2 + 4*(x^2 + x^6) + 
          (4*(x^2 + x^6))/w2^8 - (2*(1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8))/
           w2^4)/w1^4))/w2^2))/(myq1^4*myq2*(myq1^2 - myq2^2)^2*
    (-1 + w2^(-2))*x^4*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
     (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
  ((I/48)*w1*w2^4*((-2*myq2^20*(-1 + w1^(-2))*(x + x^3)^2)/(w1^8*w2^4) + 
     (4*myq1^20*(-1 + w1^(-2))*(1 + x^2)^2*(1 - x^2 + x^4))/(w1^8*w2^4) + 
     (myq1*myq2^19*(-1 + w2^(-2))*x*(1 + x^2)*(-x^2 - x^2/w1^4 + 
        (2*(2 + 5*x^2 + 2*x^4))/w1^2))/(w1^7*w2^3) - 
     (4*myq1^19*myq2*(-1 + w2^(-2))*x*(1 + x^2)*(2*(2 + x^2 + 2*x^4) + 
        (2*(2 + x^2 + 2*x^4))/w1^4 - (7 + 2*x^2 + 7*x^4)/w1^2))/(w1^7*w2^3) + 
     (2*myq1^9*myq2^11*(-1 + w2^(-2))*x*(1 + x^2)*
       ((2 + 2/w2^4 - 3/w2^2)*x^2 + ((2 + 2/w2^4 - 3/w2^2)*x^2)/w1^16 + 
        (52*(1 + 4*x^2 + x^4))/(w1^12*w2^2) + (52*(1 + 4*x^2 + x^4))/
         (w1^4*w2^2) + (-14*x^2 - (14*x^2)/w2^4 + (2 - 29*x^2 + 2*x^4)/w2^2)/
         w1^14 + (-14*x^2 - (14*x^2)/w2^4 + (2 - 29*x^2 + 2*x^4)/w2^2)/w1^2 - 
        (12*(2*x^2 + (2*x^2)/w2^4 - (5*(3 + 11*x^2 + 3*x^4))/w2^2))/w1^8 + 
        (2*(12*x^2 + (12*x^2)/w2^4 - (9 + 127*x^2 + 9*x^4)/w2^2))/w1^10 + 
        (2*(12*x^2 + (12*x^2)/w2^4 - (9 + 127*x^2 + 9*x^4)/w2^2))/w1^6))/
      (w1*w2) - (myq1^3*myq2^17*(-1 + w2^(-2))*x*(1 + x^2)*
       ((5*x^2)/w2^2 + (5*x^2)/(w1^8*w2^2) - 
        (4*(x^2 + x^2/w2^4 - (1 - 6*x^2 + x^4)/w2^2))/w1^6 - 
        (4*(x^2 + x^2/w2^4 - (1 - 6*x^2 + x^4)/w2^2))/w1^2 + 
        (2*(4*x^2 + (4*x^2)/w2^4 + (14 + 55*x^2 + 14*x^4)/w2^2))/w1^4))/
      (w1^5*w2) - (myq1^17*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)*
       (4*(4 + 4/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2 + 
        (4*(4 + 4/w1^4 - w1^(-2))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
        (8*(3 + 2*x^2 + 3*x^4) + (8*(3 + 2*x^2 + 3*x^4))/w1^8 + 
          (16 + 63*x^2 + 16*x^4)/w1^6 + (16 + 63*x^2 + 16*x^4)/w1^2 - 
          (2*(22 + 43*x^2 + 22*x^4))/w1^4)/w2^2))/(w1^5*w2) - 
     (myq1^7*myq2^13*(-1 + w2^(-2))*x*(1 + x^2)*((7*x^2)/w2^2 + 
        (7*x^2)/(w1^16*w2^2) + (4*(x^2 + x^2/w2^4 - (1 + 14*x^2 + x^4)/w2^2))/
         w1^14 + (4*(x^2 + x^2/w2^4 - (1 + 14*x^2 + x^4)/w2^2))/w1^2 + 
        (24*(x^2 + x^2/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^10 + 
        (24*(x^2 + x^2/w2^4 + (2 + 7*x^2 + 2*x^4)/w2^2))/w1^6 + 
        (-32*x^2 - (32*x^2)/w2^4 + (40 + 99*x^2 + 40*x^4)/w2^2)/w1^12 + 
        (-32*x^2 - (32*x^2)/w2^4 + (40 + 99*x^2 + 40*x^4)/w2^2)/w1^4 + 
        (4*(2*x^2 + (2*x^2)/w2^4 + (42 + 59*x^2 + 42*x^4)/w2^2))/w1^8))/
      (w1*w2) + (myq1^15*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)*
       (4*(6 + 6/w1^8 + 19/w1^4)*(-1 + w1^(-2))^2*x^2 + 
        (4*(6 + 6/w1^8 + 19/w1^4)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
        ((68*(1 + x^2)^2)/w1^8 + (68*(1 + x^2)^2)/w1^4 + 
          8*(2 + x^2 + 2*x^4) + (8*(2 + x^2 + 2*x^4))/w1^12 + 
          (32 + 73*x^2 + 32*x^4)/w1^10 + (32 + 73*x^2 + 32*x^4)/w1^2 - 
          (2*(44 + 73*x^2 + 44*x^4))/w1^6)/w2^2))/(w1^3*w2) + 
     (myq1^11*myq2^9*(-1 + w2^(-2))*x*(1 + x^2)*((4 + 4/w2^4 + 29/w2^2)*x^2 + 
        ((4 + 4/w2^4 + 29/w2^2)*x^2)/w1^16 + 
        (4*(9*x^2 + (9*x^2)/w2^4 - (9 + 40*x^2 + 9*x^4)/w2^2))/w1^14 + 
        (4*(9*x^2 + (9*x^2)/w2^4 - (9 + 40*x^2 + 9*x^4)/w2^2))/w1^2 + 
        (8*(11*x^2 + (11*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^10 + 
        (8*(11*x^2 + (11*x^2)/w2^4 - (9 + 70*x^2 + 9*x^4)/w2^2))/w1^6 - 
        (4*(32*x^2 + (32*x^2)/w2^4 + (44 - 17*x^2 + 44*x^4)/w2^2))/w1^8 - 
        (64*x^2 + (64*x^2)/w2^4 + (56 - 153*x^2 + 56*x^4)/w2^2)/w1^12 - 
        (64*x^2 + (64*x^2)/w2^4 + (56 - 153*x^2 + 56*x^4)/w2^2)/w1^4))/
      (w1*w2) - (myq1^5*myq2^15*(-1 + w2^(-2))*x*(1 + x^2)*
       ((-13*x^2)/w2^2 - (13*x^2)/(w1^12*w2^2) + 
        (4*(x^2 + x^2/w2^4 + (1 + 21*x^2 + x^4)/w2^2))/w1^10 + 
        (4*(x^2 + x^2/w2^4 + (1 + 21*x^2 + x^4)/w2^2))/w1^2 - 
        (8*(3*x^2 + (3*x^2)/w2^4 + (5 - 6*x^2 + 5*x^4)/w2^2))/w1^6 + 
        (8*x^2 + (8*x^2)/w2^4 - (56 + 239*x^2 + 56*x^4)/w2^2)/w1^8 + 
        (8*x^2 + (8*x^2)/w2^4 - (56 + 239*x^2 + 56*x^4)/w2^2)/w1^4))/
      (w1^3*w2) - (myq1^13*myq2^7*(-1 + w2^(-2))*x*(1 + x^2)*
       (16*(1 + w2^(-4))*x^2 + (16*(1 + w2^(-4))*x^2)/w1^16 + 
        (4*(25*x^2 + (25*x^2)/w2^4 - (1 + 19*x^2 + x^4)/w2^2))/w1^12 + 
        (4*(25*x^2 + (25*x^2)/w2^4 - (1 + 19*x^2 + x^4)/w2^2))/w1^4 + 
        (8*(15*x^2 + (15*x^2)/w2^4 + (13 + 14*x^2 + 13*x^4)/w2^2))/w1^8 - 
        (32*x^2 + (32*x^2)/w2^4 + (44 + 37*x^2 + 44*x^4)/w2^2)/w1^14 - 
        (32*x^2 + (32*x^2)/w2^4 + (44 + 37*x^2 + 44*x^4)/w2^2)/w1^2 - 
        (144*x^2 + (144*x^2)/w2^4 + (172 + 279*x^2 + 172*x^4)/w2^2)/w1^10 - 
        (144*x^2 + (144*x^2)/w2^4 + (172 + 279*x^2 + 172*x^4)/w2^2)/w1^6))/
      (w1*w2) + (myq1^2*myq2^18*(-1 + w1^(-2))*(3*x^4 + (3*x^4)/w2^4 + 
        (2*x^2*(5 + 3*x^2 + 5*x^4))/w2^2 + (3*x^4 + (3*x^4)/w2^4 + 
          (2*x^2*(5 + 3*x^2 + 5*x^4))/w2^2)/w1^4 - 
        (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^4 + 
           (2 + x^2 - 20*x^4 + x^6 + 2*x^8)/w2^2))/w1^2))/(w1^6*w2^2) - 
     (myq1^4*myq2^16*(-1 + w1^(-2))*((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
        (2*x^2*(7 - 3*x^2 + 7*x^4))/w2^4 + ((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
          (2*x^2*(7 - 3*x^2 + 7*x^4))/w2^4)/w1^8 + 
        (4*x^4 + (4*x^4)/w2^8 - (x^2*(4 + 37*x^2 + 4*x^4))/w2^6 - 
          (x^2*(4 + 37*x^2 + 4*x^4))/w2^2 + (-8 + 22*x^2 + 166*x^4 + 22*x^6 - 
            8*x^8)/w2^4)/w1^6 + (4*x^4 + (4*x^4)/w2^8 - 
          (x^2*(4 + 37*x^2 + 4*x^4))/w2^6 - (x^2*(4 + 37*x^2 + 4*x^4))/w2^2 + 
          (-8 + 22*x^2 + 166*x^4 + 22*x^6 - 8*x^8)/w2^4)/w1^2 - 
        (2*(4*x^4 + (4*x^4)/w2^8 + (x^2 - 28*x^4 + x^6)/w2^6 + 
           (x^2 - 28*x^4 + x^6)/w2^2 + (2*(5 + 12*x^2 + 40*x^4 + 12*x^6 + 
              5*x^8))/w2^4))/w1^4))/w1^4 + 
     (2*myq1^18*myq2^2*(-1 + w1^(-2))*
       (2*x^2*(6 + 9*x^2 + 6*x^4 + (6 + 9*x^2 + 6*x^4)/w1^4 - 
          (7 + 8*x^2 + 7*x^4)/w1^2) + (2*x^2*(6 + 9*x^2 + 6*x^4 + 
           (6 + 9*x^2 + 6*x^4)/w1^4 - (7 + 8*x^2 + 7*x^4)/w1^2))/w2^4 - 
        (3 + 20*x^2 + 24*x^4 + 20*x^6 + 3*x^8 + (3 + 20*x^2 + 24*x^4 + 
            20*x^6 + 3*x^8)/w1^4 + (12 - x^2 - 10*x^4 - x^6 + 12*x^8)/w1^2)/
         w2^2))/(w1^6*w2^2) + (myq1^6*myq2^14*(-1 + w1^(-2))*
       ((x^2*(x^2 + x^2/w2^4 + (2*(3 - 7*x^2 + 3*x^4))/w2^2))/w2^2 + 
        (x^2*(x^2 + x^2/w2^4 + (2*(3 - 7*x^2 + 3*x^4))/w2^2))/(w1^12*w2^2) + 
        (8*x^4 + (8*x^4)/w2^8 + (x^2*(4 - 39*x^2 + 4*x^4))/w2^6 + 
          (x^2*(4 - 39*x^2 + 4*x^4))/w2^2 + (-4 + 50*x^2 + 210*x^4 + 50*x^6 - 
            4*x^8)/w2^4)/w1^10 + (8*x^4 + (8*x^4)/w2^8 + 
          (x^2*(4 - 39*x^2 + 4*x^4))/w2^6 + (x^2*(4 - 39*x^2 + 4*x^4))/w2^2 + 
          (-4 + 50*x^2 + 210*x^4 + 50*x^6 - 4*x^8)/w2^4)/w1^2 + 
        (4*(8*x^4 + (8*x^4)/w2^8 + (x^2 - 18*x^4 + x^6)/w2^6 + 
           (x^2 - 18*x^4 + x^6)/w2^2 - (15 + 22*x^2 - 44*x^4 + 22*x^6 + 
             15*x^8)/w2^4))/w1^6 - (2*(11*x^4 + (11*x^4)/w2^8 - 
           (x^2*(8 + 73*x^2 + 8*x^4))/w2^6 - (x^2*(8 + 73*x^2 + 8*x^4))/
            w2^2 + (19 + 50*x^2 + 132*x^4 + 50*x^6 + 19*x^8)/w2^4))/w1^8 - 
        (2*(11*x^4 + (11*x^4)/w2^8 - (x^2*(8 + 73*x^2 + 8*x^4))/w2^6 - 
           (x^2*(8 + 73*x^2 + 8*x^4))/w2^2 + (19 + 50*x^2 + 132*x^4 + 
             50*x^6 + 19*x^8)/w2^4))/w1^4))/w1^2 - 
     (myq1^14*myq2^6*(-1 + w1^(-2))*(-2*x^2*(-3*x^2 - (3*x^2)/w2^8 + 
          (6*(2 + 3*x^2 + 2*x^4))/w2^6 - (8*(2 + 3*x^2 + 2*x^4))/w2^4 + 
          (6*(2 + 3*x^2 + 2*x^4))/w2^2) - 
        (2*x^2*(-3*x^2 - (3*x^2)/w2^8 + (6*(2 + 3*x^2 + 2*x^4))/w2^6 - 
           (8*(2 + 3*x^2 + 2*x^4))/w2^4 + (6*(2 + 3*x^2 + 2*x^4))/w2^2))/
         w1^12 - (8*x^4 + (8*x^4)/w2^8 + (x^2*(8 + 51*x^2 + 8*x^4))/w2^6 + 
          (x^2*(8 + 51*x^2 + 8*x^4))/w2^2 - 
          (2*(10 - 3*x^2 + x^4 - 3*x^6 + 10*x^8))/w2^4)/w1^10 - 
        (8*x^4 + (8*x^4)/w2^8 + (x^2*(8 + 51*x^2 + 8*x^4))/w2^6 + 
          (x^2*(8 + 51*x^2 + 8*x^4))/w2^2 - 
          (2*(10 - 3*x^2 + x^4 - 3*x^6 + 10*x^8))/w2^4)/w1^2 - 
        (4*(8*x^4 + (8*x^4)/w2^8 + (x^2*(11 + 42*x^2 + 11*x^4))/w2^6 + 
           (x^2*(11 + 42*x^2 + 11*x^4))/w2^2 - (45 + 114*x^2 + 160*x^4 + 
             114*x^6 + 45*x^8)/w2^4))/w1^6 + (16*x^4 + (16*x^4)/w2^8 - 
          (x^2*(136 + 237*x^2 + 136*x^4))/w2^6 - 
          (x^2*(136 + 237*x^2 + 136*x^4))/w2^2 + (58 + 314*x^2 + 378*x^4 + 
            314*x^6 + 58*x^8)/w2^4)/w1^8 + (16*x^4 + (16*x^4)/w2^8 - 
          (x^2*(136 + 237*x^2 + 136*x^4))/w2^6 - 
          (x^2*(136 + 237*x^2 + 136*x^4))/w2^2 + (58 + 314*x^2 + 378*x^4 + 
            314*x^6 + 58*x^8)/w2^4)/w1^4))/w1^2 - 
     myq1^10*myq2^10*(-1 + w1^(-2))*(((7 + 7/w2^4 + 2/w2^2)*x^4)/w2^2 + 
       ((7 + 7/w2^4 + 2/w2^2)*x^4)/(w1^16*w2^2) - 
       (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 35*x^2 + 8*x^4)/w2^6 + 
          (8 + 35*x^2 + 8*x^4)/w2^2 + (50 + 98*x^2 + 50*x^4)/w2^4))/w1^14 - 
       (x^2*(-16*x^2 - (16*x^2)/w2^8 + (8 + 35*x^2 + 8*x^4)/w2^6 + 
          (8 + 35*x^2 + 8*x^4)/w2^2 + (50 + 98*x^2 + 50*x^4)/w2^4))/w1^2 - 
       (8*(4*x^4 + (4*x^4)/w2^8 + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^6 + 
          (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^2 - (5 + 28*x^2 + 47*x^4 + 28*x^6 + 
            5*x^8)/w2^4))/w1^12 - (8*(4*x^4 + (4*x^4)/w2^8 + 
          (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^6 + (4*x^2*(3 + 5*x^2 + 3*x^4))/
           w2^2 - (5 + 28*x^2 + 47*x^4 + 28*x^6 + 5*x^8)/w2^4))/w1^4 + 
       (2*(26*x^4 + (26*x^4)/w2^8 - (x^2*(16 + 89*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 89*x^2 + 16*x^4))/w2^2 + (45 + 30*x^2 - 84*x^4 + 
            30*x^6 + 45*x^8)/w2^4))/w1^10 + 
       (2*(26*x^4 + (26*x^4)/w2^8 - (x^2*(16 + 89*x^2 + 16*x^4))/w2^6 - 
          (x^2*(16 + 89*x^2 + 16*x^4))/w2^2 + (45 + 30*x^2 - 84*x^4 + 
            30*x^6 + 45*x^8)/w2^4))/w1^6 - 
       (4*(24*x^4 + (24*x^4)/w2^8 + (x^2*(62 + 113*x^2 + 62*x^4))/w2^6 + 
          (x^2*(62 + 113*x^2 + 62*x^4))/w2^2 - (61 + 276*x^2 + 422*x^4 + 
            276*x^6 + 61*x^8)/w2^4))/w1^8) + myq1^12*myq2^8*(-1 + w1^(-2))*
      (4*(1 + w2^(-8))*x^4 + (4*(1 + w2^(-8))*x^4)/w1^16 - 
       (x^2*(4*x^2 + (4*x^2)/w2^8 - (2*(1 + 17*x^2 + x^4))/w2^4 + 
          (28 + 59*x^2 + 28*x^4)/w2^6 + (28 + 59*x^2 + 28*x^4)/w2^2))/w1^14 - 
       (x^2*(4*x^2 + (4*x^2)/w2^8 - (2*(1 + 17*x^2 + x^4))/w2^4 + 
          (28 + 59*x^2 + 28*x^4)/w2^6 + (28 + 59*x^2 + 28*x^4)/w2^2))/w1^2 - 
       (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(44 + 103*x^2 + 44*x^4))/w2^6 + 
          (x^2*(44 + 103*x^2 + 44*x^4))/w2^2 - 
          (2*(20 + 35*x^2 + 47*x^4 + 35*x^6 + 20*x^8))/w2^4))/w1^10 - 
       (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(44 + 103*x^2 + 44*x^4))/w2^6 + 
          (x^2*(44 + 103*x^2 + 44*x^4))/w2^2 - 
          (2*(20 + 35*x^2 + 47*x^4 + 35*x^6 + 20*x^8))/w2^4))/w1^6 + 
       (24*x^4 + (24*x^4)/w2^8 - (x^2*(58 + 111*x^2 + 58*x^4))/w2^6 - 
         (x^2*(58 + 111*x^2 + 58*x^4))/w2^2 + 
         (2*(20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8))/w2^4)/w1^12 + 
       (24*x^4 + (24*x^4)/w2^8 - (x^2*(58 + 111*x^2 + 58*x^4))/w2^6 - 
         (x^2*(58 + 111*x^2 + 58*x^4))/w2^2 + 
         (2*(20 + 77*x^2 + 65*x^4 + 77*x^6 + 20*x^8))/w2^4)/w1^4 + 
       (2*(24*x^4 + (24*x^4)/w2^8 - (x^2*(119 + 268*x^2 + 119*x^4))/w2^6 - 
          (x^2*(119 + 268*x^2 + 119*x^4))/w2^2 + 
          (2*(66 + 285*x^2 + 392*x^4 + 285*x^6 + 66*x^8))/w2^4))/w1^8) + 
     myq1^8*myq2^12*(-1 + w1^(-2))*(((1 + w2^(-4) + 6/w2^2)*x^4)/w2^2 + 
       ((1 + w2^(-4) + 6/w2^2)*x^4)/(w1^16*w2^2) - 
       (x^2*(4*x^2 + (4*x^2)/w2^8 + (4 - 23*x^2 + 4*x^4)/w2^6 + 
          (4 - 23*x^2 + 4*x^4)/w2^2 + (26 + 82*x^2 + 26*x^4)/w2^4))/w1^14 - 
       (x^2*(4*x^2 + (4*x^2)/w2^8 + (4 - 23*x^2 + 4*x^4)/w2^6 + 
          (4 - 23*x^2 + 4*x^4)/w2^2 + (26 + 82*x^2 + 26*x^4)/w2^4))/w1^2 + 
       (2*(14*x^4 + (14*x^4)/w2^8 - (7*(x^2 + 8*x^4 + x^6))/w2^6 - 
          (7*(x^2 + 8*x^4 + x^6))/w2^2 + (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 
             5*x^8))/w2^4))/w1^12 + (2*(14*x^4 + (14*x^4)/w2^8 - 
          (7*(x^2 + 8*x^4 + x^6))/w2^6 - (7*(x^2 + 8*x^4 + x^6))/w2^2 + 
          (2*(5 - 6*x^2 - 6*x^4 - 6*x^6 + 5*x^8))/w2^4))/w1^4 - 
       (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(62 + 81*x^2 + 62*x^4))/w2^6 + 
          (x^2*(62 + 81*x^2 + 62*x^4))/w2^2 - 
          (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^4))/w1^10 - 
       (2*(28*x^4 + (28*x^4)/w2^8 + (x^2*(62 + 81*x^2 + 62*x^4))/w2^6 + 
          (x^2*(62 + 81*x^2 + 62*x^4))/w2^2 - 
          (2*(19 + 91*x^2 + 107*x^4 + 91*x^6 + 19*x^8))/w2^4))/w1^6 + 
       (2*(24*x^4 + (24*x^4)/w2^8 + (x^2*(17 - 58*x^2 + 17*x^4))/w2^6 + 
          (x^2*(17 - 58*x^2 + 17*x^4))/w2^2 + (72 + 90*x^2 + 52*x^4 + 
            90*x^6 + 72*x^8)/w2^4))/w1^8) + 
     (myq1^16*myq2^4*(-1 + w1^(-2))*(4*(-1 + w1^(-2))^2*
         (1 + w1^(-4) + w1^(-2))*x^4 + (4*(-1 + w1^(-2))^2*
          (1 + w1^(-4) + w1^(-2))*x^4)/w2^8 - 
        (x^2*((49*x^2)/w1^6 + (49*x^2)/w1^2 + 4*(9 + 14*x^2 + 9*x^4) + 
           (4*(9 + 14*x^2 + 9*x^4))/w1^8 + (62 + 70*x^2 + 62*x^4)/w1^4))/
         w2^6 - (x^2*((49*x^2)/w1^6 + (49*x^2)/w1^2 + 
           4*(9 + 14*x^2 + 9*x^4) + (4*(9 + 14*x^2 + 9*x^4))/w1^8 + 
           (62 + 70*x^2 + 62*x^4)/w1^4))/w2^2 + 
        (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8) + 
          (4*(1 + 13*x^2 + 18*x^4 + 13*x^6 + x^8))/w1^8 + 
          (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w1^6 + 
          (28 + 22*x^2 + 46*x^4 + 22*x^6 + 28*x^8)/w1^2 + 
          (80 + 278*x^2 + 288*x^4 + 278*x^6 + 80*x^8)/w1^4)/w2^4))/w1^4))/
   (myq2*(myq1^2 - myq2^2)^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
      myq2^4/w1^2)^4*x^4) - 
  ((I/2304)*w1^3*w2^3*((-2*myq1^5*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (151 + 231*x^2 + 231*x^4 + 151*x^6))/(w1^3*w2^2) + 
     (12*myq1^6*(11 + 24*x^2 + 22*x^4 + 24*x^6 + 11*x^8))/(w1^4*w2^3) + 
     (2*myq1*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (46 + 56*x^2 + 46*x^4 - (3*(29 + 80*x^2 + 29*x^4))/w1^2 + 
        (46 + 56*x^2 + 46*x^4)/w1^4))/(w1*w2^2) + 
     (4*myq2^6*(23 + 92*x^2 + 198*x^4 + 92*x^6 + 23*x^8 + 
        (23 + 92*x^2 + 198*x^4 + 92*x^6 + 23*x^8)/w1^4 - 
        (79 + 280*x^2 + 510*x^4 + 280*x^6 + 79*x^8)/w1^2))/(w1^2*w2^3) - 
     (myq1^3*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       ((47 + 47/w1^4 - 70/w1^2)*x^2 + ((47 + 47/w1^4 - 70/w1^2)*x^2)/w2^4 + 
        (2*(46 + 9*x^2 + 46*x^4 + (46 + 9*x^2 + 46*x^4)/w1^4 - 
           (2*(119 + 125*x^2 + 119*x^4))/w1^2))/w2^2))/w1 + 
     (4*myq1^4*myq2^2*(x^2*(53 + 70*x^2 + 53*x^4 - (28*(4 + 5*x^2 + 4*x^4))/
           w1^2 + (53 + 70*x^2 + 53*x^4)/w1^4) + 
        (x^2*(53 + 70*x^2 + 53*x^4 - (28*(4 + 5*x^2 + 4*x^4))/w1^2 + 
           (53 + 70*x^2 + 53*x^4)/w1^4))/w2^4 + 
        (23 - 14*x^2 + 58*x^4 - 14*x^6 + 23*x^8 + 
          (23 - 14*x^2 + 58*x^4 - 14*x^6 + 23*x^8)/w1^4 - 
          (145 + 200*x^2 + 362*x^4 + 200*x^6 + 145*x^8)/w1^2)/w2^2))/
      (w1^2*w2) + (myq1^2*myq2^4*((-1 + w2^(-2))^2*x^2*
         (23 + 4*x^2 + 23*x^4) + ((-1 + w2^(-2))^2*x^2*(23 + 4*x^2 + 23*x^4))/
         w1^8 - (4*(x^2*(31 + 128*x^2 + 31*x^4) + 
           (x^2*(31 + 128*x^2 + 31*x^4))/w2^4 + 
           (2*(23 + 61*x^2 + 70*x^4 + 61*x^6 + 23*x^8))/w2^2))/w1^6 - 
        (4*(x^2*(31 + 128*x^2 + 31*x^4) + (x^2*(31 + 128*x^2 + 31*x^4))/
            w2^4 + (2*(23 + 61*x^2 + 70*x^4 + 61*x^6 + 23*x^8))/w2^2))/w1^2 + 
        (2*(x^2*(113 + 508*x^2 + 113*x^4) + (x^2*(113 + 508*x^2 + 113*x^4))/
            w2^4 + (2*(191 + 519*x^2 + 578*x^4 + 519*x^6 + 191*x^8))/w2^2))/
         w1^4))/w2))/(myq2^3*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*x^4) + 
  ((I/256)*w1*w2^2*((32*myq2^18*(-1 + w1^(-2))^2*x^3*(1 - x^2 + x^4))/
      (w1^6*w2^4) + (8*myq1^18*x*(1 + x^2)^2*(x^2/w2^2 + x^2/(w1^4*w2^2) + 
        (1 - x^2 + x^4 - (2*(1 + x^4))/w2^2 + (1 - x^2 + x^4)/w2^4)/w1^2))/
      (w1^6*w2^2) + (4*myq1^17*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*
       (1 + x^2)*((3*x^2)/w2^2 + (3*x^2)/(w1^4*w2^2) - 
        (2*(2*(1 - x^2 + x^4) + (2*(1 - x^2 + x^4))/w2^4 + 
           (1 + 5*x^2 + x^4)/w2^2))/w1^2))/(w1^5*w2) + 
     (4*myq1^3*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*(1 + x^2)*
       ((8*x^2)/w2^2 + (8*x^2)/(w1^4*w2^2) + (6*x^2 + (6*x^2)/w2^4 + 
          (7 - 30*x^2 + 7*x^4)/w2^2)/w1^2))/(w1^5*w2) - 
     (4*myq1^2*myq2^16*x^3*((24*(1 - x^2 + x^4))/w2^2 + 
        (24*(1 - x^2 + x^4))/(w1^8*w2^2) + 
        (8*(1 + x^4 + (-6 + 4*x^2 - 6*x^4)/w2^2 + (1 + x^4)/w2^4))/w1^6 + 
        (8*(1 + x^4 + (-6 + 4*x^2 - 6*x^4)/w2^2 + (1 + x^4)/w2^4))/w1^2 + 
        (-11 + 2*x^2 - 11*x^4 + (-11 + 2*x^2 - 11*x^4)/w2^4 + 
          (38 - 20*x^2 + 38*x^4)/w2^2)/w1^4))/(w1^4*w2^2) - 
     (myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*(1 + x^2)*
       ((64*x^2)/w2^2 + (64*x^2)/(w1^8*w2^2) + 
        (2*(8 - 3*x^2 + 8*x^4 + (-4 + 38*x^2 - 4*x^4)/w2^2 + 
           (8 - 3*x^2 + 8*x^4)/w2^4))/w1^4 + (61*x^2 + (61*x^2)/w2^4 + 
          (92 - 250*x^2 + 92*x^4)/w2^2)/w1^6 + 
        (61*x^2 + (61*x^2)/w2^4 + (92 - 250*x^2 + 92*x^4)/w2^2)/w1^2))/
      (w1^3*w2) + (myq1^4*myq2^14*x^3*((96*(1 - x^2 + x^4))/w2^4 + 
        (96*(1 - x^2 + x^4))/(w1^12*w2^4) + 
        (32*(3 - x^2 + 3*x^4 + (-6 + x^2 - 6*x^4)/w2^2 + (3 - x^2 + 3*x^4)/
            w2^4))/(w1^10*w2^2) + (32*(3 - x^2 + 3*x^4 + (-6 + x^2 - 6*x^4)/
            w2^2 + (3 - x^2 + 3*x^4)/w2^4))/(w1^2*w2^2) + 
        (8 + 3*x^2 + 8*x^4 + (8 + 3*x^2 + 8*x^4)/w2^8 - 
          (4*(37 - 11*x^2 + 37*x^4))/w2^6 - (4*(37 - 11*x^2 + 37*x^4))/w2^2 + 
          (316 - 22*x^2 + 316*x^4)/w2^4)/w1^8 + 
        (8 + 3*x^2 + 8*x^4 + (8 + 3*x^2 + 8*x^4)/w2^8 - 
          (4*(37 - 11*x^2 + 37*x^4))/w2^6 - (4*(37 - 11*x^2 + 37*x^4))/w2^2 + 
          (316 - 22*x^2 + 316*x^4)/w2^4)/w1^4 - 
        (2*(8 + 3*x^2 + 8*x^4 + (8 + 3*x^2 + 8*x^4)/w2^8 - 
           (4*(29 + 5*x^2 + 29*x^4))/w2^6 - (4*(29 + 5*x^2 + 29*x^4))/w2^2 + 
           (348 - 22*x^2 + 348*x^4)/w2^4))/w1^6))/w1^2 + 
     (2*myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
       ((16*x^4)/w2^2 + (16*x^4)/(w1^12*w2^2) + 
        (25*x^4 + (25*x^4)/w2^4 + (48*x^2 - 75*x^4 + 48*x^6)/w2^2)/w1^10 + 
        (25*x^4 + (25*x^4)/w2^4 + (48*x^2 - 75*x^4 + 48*x^6)/w2^2)/w1^2 + 
        (2*(4*x^2*(4 + x^2 + 4*x^4) + (4*x^2*(4 + x^2 + 4*x^4))/w2^4 + 
           (2 - 7*x^2 - x^4 - 7*x^6 + 2*x^8)/w2^2))/w1^8 + 
        (2*(4*x^2*(4 + x^2 + 4*x^4) + (4*x^2*(4 + x^2 + 4*x^4))/w2^4 + 
           (2 - 7*x^2 - x^4 - 7*x^6 + 2*x^8)/w2^2))/w1^4 - 
        (2*(2*x^2*(4 - 9*x^2 + 4*x^4) + (2*x^2*(4 - 9*x^2 + 4*x^4))/w2^4 + 
           (4 - 83*x^2 + 95*x^4 - 83*x^6 + 4*x^8)/w2^2))/w1^6))/(w1*w2) + 
     (2*myq1^15*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
       ((x^2*(8 + 7*x^2 + 8*x^4))/w2^2 + (x^2*(8 + 7*x^2 + 8*x^4))/
         (w1^8*w2^2) + (2*(x^2*(12 - 7*x^2 + 12*x^4) + 
           (x^2*(12 - 7*x^2 + 12*x^4))/w2^4 + (2 - 11*x^2 - 31*x^4 - 11*x^6 + 
             2*x^8)/w2^2))/w1^6 + (2*(x^2*(12 - 7*x^2 + 12*x^4) + 
           (x^2*(12 - 7*x^2 + 12*x^4))/w2^4 + (2 - 11*x^2 - 31*x^4 - 11*x^6 + 
             2*x^8)/w2^2))/w1^2 - (2*(7*x^4 + (7*x^4)/w2^4 + 
           (4 - 33*x^2 - 71*x^4 - 33*x^6 + 4*x^8)/w2^2))/w1^4))/(w1^3*w2) - 
     (myq1^9*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
       (13*x^4 + (13*x^4)/w2^4 + (4*x^2*(8 - 5*x^2 + 8*x^4))/w2^2 + 
        (4*x^2*(2*(5 - 3*x^2 + 5*x^4) + (2*(5 - 3*x^2 + 5*x^4))/w2^4 - 
           (5 + 17*x^2 + 5*x^4)/w2^2))/w1^10 + 
        (4*x^2*(2*(5 - 3*x^2 + 5*x^4) + (2*(5 - 3*x^2 + 5*x^4))/w2^4 - 
           (5 + 17*x^2 + 5*x^4)/w2^2))/w1^2 + (13*x^4 + (13*x^4)/w2^4 + 
          (4*x^2*(8 - 5*x^2 + 8*x^4))/w2^2)/w1^12 + 
        (4*(x^2*(32 - 17*x^2 + 32*x^4) + (x^2*(32 - 17*x^2 + 32*x^4))/w2^4 - 
           (2*(8 + 32*x^2 + 61*x^4 + 32*x^6 + 8*x^8))/w2^2))/w1^6 + 
        (x^2*(16 + 105*x^2 + 16*x^4) + (x^2*(16 + 105*x^2 + 16*x^4))/w2^4 + 
          (4*(8 + 114*x^2 + 3*x^4 + 114*x^6 + 8*x^8))/w2^2)/w1^8 + 
        (x^2*(16 + 105*x^2 + 16*x^4) + (x^2*(16 + 105*x^2 + 16*x^4))/w2^4 + 
          (4*(8 + 114*x^2 + 3*x^4 + 114*x^6 + 8*x^8))/w2^2)/w1^4))/(w1*w2) - 
     myq1^6*myq2^12*x*((32*x^2*(1 - x^2 + x^4))/w2^4 + 
       (32*x^2*(1 - x^2 + x^4))/(w1^16*w2^4) + 
       (32*x^2*(3 - 2*x^2 + 3*x^4 - (2*(1 + x^2 + x^4))/w2^2 + 
          (3 - 2*x^2 + 3*x^4)/w2^4))/(w1^14*w2^2) + 
       (32*x^2*(3 - 2*x^2 + 3*x^4 - (2*(1 + x^2 + x^4))/w2^2 + 
          (3 - 2*x^2 + 3*x^4)/w2^4))/(w1^2*w2^2) + 
       (x^2*((-170 + 33*x^2 - 170*x^4)/w2^6 + (-170 + 33*x^2 - 170*x^4)/
           w2^2 + 24*(1 + x^4) + (24*(1 + x^4))/w2^8 + 
          (328 + 38*x^2 + 328*x^4)/w2^4))/w1^12 + 
       (x^2*((-170 + 33*x^2 - 170*x^4)/w2^6 + (-170 + 33*x^2 - 170*x^4)/
           w2^2 + 24*(1 + x^4) + (24*(1 + x^4))/w2^8 + 
          (328 + 38*x^2 + 328*x^4)/w2^4))/w1^4 - 
       (4*(4*x^2*(3 - x^2 + 3*x^4) + (4*x^2*(3 - x^2 + 3*x^4))/w2^8 - 
          (2 + 114*x^2 - 5*x^4 + 114*x^6 + 2*x^8)/w2^6 - 
          (2 + 114*x^2 - 5*x^4 + 114*x^6 + 2*x^8)/w2^2 + 
          (4 + 204*x^2 + 30*x^4 + 204*x^6 + 4*x^8)/w2^4))/w1^10 - 
       (4*(4*x^2*(3 - x^2 + 3*x^4) + (4*x^2*(3 - x^2 + 3*x^4))/w2^8 - 
          (2 + 114*x^2 - 5*x^4 + 114*x^6 + 2*x^8)/w2^6 - 
          (2 + 114*x^2 - 5*x^4 + 114*x^6 + 2*x^8)/w2^2 + 
          (4 + 204*x^2 + 30*x^4 + 204*x^6 + 4*x^8)/w2^4))/w1^6 + 
       (16*x^2*(3 - 2*x^2 + 3*x^4) + (16*x^2*(3 - 2*x^2 + 3*x^4))/w2^8 + 
         (4*(12 + 90*x^2 - 19*x^4 + 90*x^6 + 12*x^8))/w2^4 - 
         (2*(12 + 212*x^2 - 159*x^4 + 212*x^6 + 12*x^8))/w2^6 - 
         (2*(12 + 212*x^2 - 159*x^4 + 212*x^6 + 12*x^8))/w2^2)/w1^8) + 
     (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
       ((6*x^4)/w2^2 + (6*x^4)/(w1^12*w2^2) - 
        (2*x^2*(20 - 13*x^2 + 20*x^4 + (6 - 28*x^2 + 6*x^4)/w2^2 + 
           (20 - 13*x^2 + 20*x^4)/w2^4))/w1^10 - 
        (2*x^2*(20 - 13*x^2 + 20*x^4 + (6 - 28*x^2 + 6*x^4)/w2^2 + 
           (20 - 13*x^2 + 20*x^4)/w2^4))/w1^2 + 
        (x^2*(16 + 75*x^2 + 16*x^4) + (x^2*(16 + 75*x^2 + 16*x^4))/w2^4 - 
          (4*(8 + 55*x^2 + 65*x^4 + 55*x^6 + 8*x^8))/w2^2)/w1^8 + 
        (x^2*(16 + 75*x^2 + 16*x^4) + (x^2*(16 + 75*x^2 + 16*x^4))/w2^4 - 
          (4*(8 + 55*x^2 + 65*x^4 + 55*x^6 + 8*x^8))/w2^2)/w1^4 - 
        (2*(x^2*(96 + 23*x^2 + 96*x^4) + (x^2*(96 + 23*x^2 + 96*x^4))/w2^4 - 
           (2*(16 + 44*x^2 + 93*x^4 + 44*x^6 + 16*x^8))/w2^2))/w1^6))/
      (w1*w2) - (4*myq1^16*myq2^2*x*((5*x^4)/w2^6 + (5*x^4)/w2^2 + 
        (2 + 5*x^2 + 4*x^4 + 5*x^6 + 2*x^8)/w2^4 + 
        ((5*x^4)/w2^6 + (5*x^4)/w2^2 + (2 + 5*x^2 + 4*x^4 + 5*x^6 + 2*x^8)/
           w2^4)/w1^8 + (2*((-4*x^2 + 7*x^4 - 4*x^6)/w2^6 + 
           (-4*x^2 + 7*x^4 - 4*x^6)/w2^2 + 2*(x^2 - x^4 + x^6) + 
           (2*(x^2 - x^4 + x^6))/w2^8 + (2*(3 + 8*x^2 - 3*x^4 + 8*x^6 + 
              3*x^8))/w2^4))/w1^4 + (-2*(x^2 - x^4 + x^6) - 
          (2*(x^2 - x^4 + x^6))/w2^8 + (6 + 9*x^2 - 14*x^4 + 9*x^6 + 6*x^8)/
           w2^6 + (6 + 9*x^2 - 14*x^4 + 9*x^6 + 6*x^8)/w2^2 - 
          (20 + 31*x^2 - 6*x^4 + 31*x^6 + 20*x^8)/w2^4)/w1^6 + 
        (-2*(x^2 - x^4 + x^6) - (2*(x^2 - x^4 + x^6))/w2^8 + 
          (6 + 9*x^2 - 14*x^4 + 9*x^6 + 6*x^8)/w2^6 + 
          (6 + 9*x^2 - 14*x^4 + 9*x^6 + 6*x^8)/w2^2 - 
          (20 + 31*x^2 - 6*x^4 + 31*x^6 + 20*x^8)/w2^4)/w1^2))/w1^4 + 
     (2*myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
       (x^2*(8 + x^2 - (18*x^2)/w2^2 + 8*x^4 + (8 + x^2 + 8*x^4)/w2^4) + 
        (x^2*(8 + x^2 - (18*x^2)/w2^2 + 8*x^4 + (8 + x^2 + 8*x^4)/w2^4))/
         w1^12 - (x^2*(8 + 17*x^2 + 8*x^4 + (8 + 17*x^2 + 8*x^4)/w2^4 - 
           (4*(9 - 7*x^2 + 9*x^4))/w2^2))/w1^10 - 
        (x^2*(8 + 17*x^2 + 8*x^4 + (8 + 17*x^2 + 8*x^4)/w2^4 - 
           (4*(9 - 7*x^2 + 9*x^4))/w2^2))/w1^2 + 
        (x^2*(64 - 31*x^2 + 64*x^4) + (x^2*(64 - 31*x^2 + 64*x^4))/w2^4 + 
          (2*(12 + 90*x^2 + 109*x^4 + 90*x^6 + 12*x^8))/w2^2)/w1^8 + 
        (x^2*(64 - 31*x^2 + 64*x^4) + (x^2*(64 - 31*x^2 + 64*x^4))/w2^4 + 
          (2*(12 + 90*x^2 + 109*x^4 + 90*x^6 + 12*x^8))/w2^2)/w1^4 + 
        (2*(x^2*(16 + 27*x^2 + 16*x^4) + (x^2*(16 + 27*x^2 + 16*x^4))/w2^4 - 
           (24 + 71*x^2 + 242*x^4 + 71*x^6 + 24*x^8)/w2^2))/w1^6))/(w1*w2) - 
     myq1^8*myq2^10*x*((-32*x^2*(1 - x^2 - x^2/w2^2 + x^4 + 
          (1 - x^2 + x^4)/w2^4))/w2^2 - 
       (32*x^2*(1 - x^2 - x^2/w2^2 + x^4 + (1 - x^2 + x^4)/w2^4))/
        (w1^16*w2^2) + (x^2*(-24 + 11*x^2 - 24*x^4 + (-24 + 11*x^2 - 24*x^4)/
           w2^8 + (2*(33 + 8*x^2 + 33*x^4))/w2^6 + (2*(33 + 8*x^2 + 33*x^4))/
           w2^2 - (2*(74 - 21*x^2 + 74*x^4))/w2^4))/w1^14 + 
       (x^2*(-24 + 11*x^2 - 24*x^4 + (-24 + 11*x^2 - 24*x^4)/w2^8 + 
          (2*(33 + 8*x^2 + 33*x^4))/w2^6 + (2*(33 + 8*x^2 + 33*x^4))/w2^2 - 
          (2*(74 - 21*x^2 + 74*x^4))/w2^4))/w1^2 + 
       (4*(2*x^2*(7 - 5*x^2 + 7*x^4) + (2*x^2*(7 - 5*x^2 + 7*x^4))/w2^8 + 
          (-6 + 37*x^2 - 94*x^4 + 37*x^6 - 6*x^8)/w2^4 + 
          (4*(1 - 16*x^2 + 19*x^4 - 16*x^6 + x^8))/w2^6 + 
          (4*(1 - 16*x^2 + 19*x^4 - 16*x^6 + x^8))/w2^2))/w1^12 + 
       (4*(2*x^2*(7 - 5*x^2 + 7*x^4) + (2*x^2*(7 - 5*x^2 + 7*x^4))/w2^8 + 
          (-6 + 37*x^2 - 94*x^4 + 37*x^6 - 6*x^8)/w2^4 + 
          (4*(1 - 16*x^2 + 19*x^4 - 16*x^6 + x^8))/w2^6 + 
          (4*(1 - 16*x^2 + 19*x^4 - 16*x^6 + x^8))/w2^2))/w1^4 + 
       (4*(x^2*(32 - 35*x^2 + 32*x^4) + (x^2*(32 - 35*x^2 + 32*x^4))/w2^8 + 
          (4*(10 - 3*x^2 + 67*x^4 - 3*x^6 + 10*x^8))/w2^6 + 
          (4*(10 - 3*x^2 + 67*x^4 - 3*x^6 + 10*x^8))/w2^2 - 
          (2*(34 + 14*x^2 + 241*x^4 + 14*x^6 + 34*x^8))/w2^4))/w1^8 + 
       (-96*x^2 + 99*x^4 - 96*x^6 + (-96*x^2 + 99*x^4 - 96*x^6)/w2^8 - 
         (2*(36 - 5*x^2 + 544*x^4 - 5*x^6 + 36*x^8))/w2^6 - 
         (2*(36 - 5*x^2 + 544*x^4 - 5*x^6 + 36*x^8))/w2^2 + 
         (2*(56 + 264*x^2 + 833*x^4 + 264*x^6 + 56*x^8))/w2^4)/w1^10 + 
       (-96*x^2 + 99*x^4 - 96*x^6 + (-96*x^2 + 99*x^4 - 96*x^6)/w2^8 - 
         (2*(36 - 5*x^2 + 544*x^4 - 5*x^6 + 36*x^8))/w2^6 - 
         (2*(36 - 5*x^2 + 544*x^4 - 5*x^6 + 36*x^8))/w2^2 + 
         (2*(56 + 264*x^2 + 833*x^4 + 264*x^6 + 56*x^8))/w2^4)/w1^6) + 
     (myq1^14*myq2^4*x*((-2*x^2*(4 - 11*x^2 + 4*x^4 + (2*(1 + 5*x^2 + x^4))/
            w2^2 + (4 - 11*x^2 + 4*x^4)/w2^4))/w2^2 - 
        (2*x^2*(4 - 11*x^2 + 4*x^4 + (2*(1 + 5*x^2 + x^4))/w2^2 + 
           (4 - 11*x^2 + 4*x^4)/w2^4))/(w1^12*w2^2) + 
        (-24*(x^2 - x^4 + x^6) - (24*(x^2 - x^4 + x^6))/w2^8 + 
          (8 - 6*x^2 - 165*x^4 - 6*x^6 + 8*x^8)/w2^6 + 
          (8 - 6*x^2 - 165*x^4 - 6*x^6 + 8*x^8)/w2^2 + 
          (2*(8 + 80*x^2 + 289*x^4 + 80*x^6 + 8*x^8))/w2^4)/w1^10 + 
        (-24*(x^2 - x^4 + x^6) - (24*(x^2 - x^4 + x^6))/w2^8 + 
          (8 - 6*x^2 - 165*x^4 - 6*x^6 + 8*x^8)/w2^6 + 
          (8 - 6*x^2 - 165*x^4 - 6*x^6 + 8*x^8)/w2^2 + 
          (2*(8 + 80*x^2 + 289*x^4 + 80*x^6 + 8*x^8))/w2^4)/w1^2 - 
        (2*(4*x^2*(6 - 11*x^2 + 6*x^4) + (4*x^2*(6 - 11*x^2 + 6*x^4))/w2^8 + 
           (4 + 184*x^2 + 595*x^4 + 184*x^6 + 4*x^8)/w2^6 + 
           (4 + 184*x^2 + 595*x^4 + 184*x^6 + 4*x^8)/w2^2 - 
           (2*(52 + 358*x^2 + 771*x^4 + 358*x^6 + 52*x^8))/w2^4))/w1^6 + 
        (2*(24*x^2 - 34*x^4 + 24*x^6 + (24*x^2 - 34*x^4 + 24*x^6)/w2^8 + 
           (7*(4 + 16*x^2 + 49*x^4 + 16*x^6 + 4*x^8))/w2^6 + 
           (7*(4 + 16*x^2 + 49*x^4 + 16*x^6 + 4*x^8))/w2^2 - 
           (2*(60 + 231*x^2 + 499*x^4 + 231*x^6 + 60*x^8))/w2^4))/w1^8 + 
        (2*(24*x^2 - 34*x^4 + 24*x^6 + (24*x^2 - 34*x^4 + 24*x^6)/w2^8 + 
           (7*(4 + 16*x^2 + 49*x^4 + 16*x^6 + 4*x^8))/w2^6 + 
           (7*(4 + 16*x^2 + 49*x^4 + 16*x^6 + 4*x^8))/w2^2 - 
           (2*(60 + 231*x^2 + 499*x^4 + 231*x^6 + 60*x^8))/w2^4))/w1^4))/
      w1^2 - myq1^10*myq2^8*x*(x^2*((-13*x^2)/w2^6 - (13*x^2)/w2^2 + 
         8*(1 - x^2 + x^4) + (8*(1 - x^2 + x^4))/w2^8 + 
         (2*(8 - 27*x^2 + 8*x^4))/w2^4) + 
       (x^2*((-13*x^2)/w2^6 - (13*x^2)/w2^2 + 8*(1 - x^2 + x^4) + 
          (8*(1 - x^2 + x^4))/w2^8 + (2*(8 - 27*x^2 + 8*x^4))/w2^4))/w1^16 - 
       (2*x^2*(8 - 17*x^2 + 8*x^4 + (-36 + 83*x^2 - 36*x^4)/w2^6 + 
          (-36 + 83*x^2 - 36*x^4)/w2^2 - (6*(3 + 20*x^2 + 3*x^4))/w2^4 + 
          (8 - 17*x^2 + 8*x^4)/w2^8))/w1^14 - 
       (2*x^2*(8 - 17*x^2 + 8*x^4 + (-36 + 83*x^2 - 36*x^4)/w2^6 + 
          (-36 + 83*x^2 - 36*x^4)/w2^2 - (6*(3 + 20*x^2 + 3*x^4))/w2^4 + 
          (8 - 17*x^2 + 8*x^4)/w2^8))/w1^2 + 
       (2*(4*x^2*(8 - 15*x^2 + 8*x^4) + (4*x^2*(8 - 15*x^2 + 8*x^4))/w2^8 - 
          (20 + 106*x^2 - 87*x^4 + 106*x^6 + 20*x^8)/w2^6 - 
          (20 + 106*x^2 - 87*x^4 + 106*x^6 + 20*x^8)/w2^2 + 
          (24 + 76*x^2 - 278*x^4 + 76*x^6 + 24*x^8)/w2^4))/w1^12 + 
       (2*(4*x^2*(8 - 15*x^2 + 8*x^4) + (4*x^2*(8 - 15*x^2 + 8*x^4))/w2^8 - 
          (20 + 106*x^2 - 87*x^4 + 106*x^6 + 20*x^8)/w2^6 - 
          (20 + 106*x^2 - 87*x^4 + 106*x^6 + 20*x^8)/w2^2 + 
          (24 + 76*x^2 - 278*x^4 + 76*x^6 + 24*x^8)/w2^4))/w1^4 - 
       (2*(x^2*(72 - 89*x^2 + 72*x^4) + (x^2*(72 - 89*x^2 + 72*x^4))/w2^8 + 
          (48 + 486*x^2 - 20*x^4 + 486*x^6 + 48*x^8)/w2^4 - 
          (56 + 436*x^2 + 159*x^4 + 436*x^6 + 56*x^8)/w2^6 - 
          (56 + 436*x^2 + 159*x^4 + 436*x^6 + 56*x^8)/w2^2))/w1^10 - 
       (2*(x^2*(72 - 89*x^2 + 72*x^4) + (x^2*(72 - 89*x^2 + 72*x^4))/w2^8 + 
          (48 + 486*x^2 - 20*x^4 + 486*x^6 + 48*x^8)/w2^4 - 
          (56 + 436*x^2 + 159*x^4 + 436*x^6 + 56*x^8)/w2^6 - 
          (56 + 436*x^2 + 159*x^4 + 436*x^6 + 56*x^8)/w2^2))/w1^6 + 
       (2*(88*x^2 - 84*x^4 + 88*x^6 + (88*x^2 - 84*x^4 + 88*x^6)/w2^8 + 
          (2*(84 + 214*x^2 - 55*x^4 + 214*x^6 + 84*x^8))/w2^4 - 
          (132 + 562*x^2 + 93*x^4 + 562*x^6 + 132*x^8)/w2^6 - 
          (132 + 562*x^2 + 93*x^4 + 562*x^6 + 132*x^8)/w2^2))/w1^8) + 
     myq1^12*myq2^6*x*((-2*(9 + 9/w2^4 - 2/w2^2)*x^4)/w2^2 - 
       (2*(9 + 9/w2^4 - 2/w2^2)*x^4)/(w1^16*w2^2) + 
       (2*(12*(x^2 - x^4 + x^6) + (12*(x^2 - x^4 + x^6))/w2^8 + 
          (-4 + x^2 + 32*x^4 + x^6 - 4*x^8)/w2^6 + 
          (-4 + x^2 + 32*x^4 + x^6 - 4*x^8)/w2^2 + 
          (8 + 42*x^2 - 64*x^4 + 42*x^6 + 8*x^8)/w2^4))/w1^14 + 
       (2*(12*(x^2 - x^4 + x^6) + (12*(x^2 - x^4 + x^6))/w2^8 + 
          (-4 + x^2 + 32*x^4 + x^6 - 4*x^8)/w2^6 + 
          (-4 + x^2 + 32*x^4 + x^6 - 4*x^8)/w2^2 + 
          (8 + 42*x^2 - 64*x^4 + 42*x^6 + 8*x^8)/w2^4))/w1^2 - 
       (2*(7*x^2*(4 - 5*x^2 + 4*x^4) + (7*x^2*(4 - 5*x^2 + 4*x^4))/w2^8 - 
          (2*(4 + 18*x^2 - 83*x^4 + 18*x^6 + 4*x^8))/w2^6 - 
          (2*(4 + 18*x^2 - 83*x^4 + 18*x^6 + 4*x^8))/w2^2 + 
          (2*(20 + 94*x^2 - 7*x^4 + 94*x^6 + 20*x^8))/w2^4))/w1^12 - 
       (2*(7*x^2*(4 - 5*x^2 + 4*x^4) + (7*x^2*(4 - 5*x^2 + 4*x^4))/w2^8 - 
          (2*(4 + 18*x^2 - 83*x^4 + 18*x^6 + 4*x^8))/w2^6 - 
          (2*(4 + 18*x^2 - 83*x^4 + 18*x^6 + 4*x^8))/w2^2 + 
          (2*(20 + 94*x^2 - 7*x^4 + 94*x^6 + 20*x^8))/w2^4))/w1^4 - 
       (2*(x^2*(64 - 111*x^2 + 64*x^4) + (x^2*(64 - 111*x^2 + 64*x^4))/w2^8 - 
          (2*(8 + 94*x^2 - 63*x^4 + 94*x^6 + 8*x^8))/w2^6 - 
          (2*(8 + 94*x^2 - 63*x^4 + 94*x^6 + 8*x^8))/w2^2 + 
          (2*(88 + 494*x^2 + 373*x^4 + 494*x^6 + 88*x^8))/w2^4))/w1^8 + 
       (x^2*(96 - 157*x^2 + 96*x^4) + (x^2*(96 - 157*x^2 + 96*x^4))/w2^8 - 
         (2*(52 + 111*x^2 - 278*x^4 + 111*x^6 + 52*x^8))/w2^6 - 
         (2*(52 + 111*x^2 - 278*x^4 + 111*x^6 + 52*x^8))/w2^2 + 
         (2*(200 + 600*x^2 + 277*x^4 + 600*x^6 + 200*x^8))/w2^4)/w1^10 + 
       (x^2*(96 - 157*x^2 + 96*x^4) + (x^2*(96 - 157*x^2 + 96*x^4))/w2^8 - 
         (2*(52 + 111*x^2 - 278*x^4 + 111*x^6 + 52*x^8))/w2^6 - 
         (2*(52 + 111*x^2 - 278*x^4 + 111*x^6 + 52*x^8))/w2^2 + 
         (2*(200 + 600*x^2 + 277*x^4 + 600*x^6 + 200*x^8))/w2^4)/w1^6)))/
   (myq1^4*myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
    (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
    ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
  ((I/768)*w1*w2^4*((-48*myq1^23*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
       (1 + x^2))/(w1^9*w2^3) - (24*myq1*myq2^23*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x^3*(1 + x^2))/(w1^9*w2^3) + 
     (18*myq1^3*myq2^21*(-3 + 3/w1^6 + 5/w1^4 - 5/w1^2)*(-1 + w2^(-2))*x^3*
       (1 + x^2))/(w1^7*w2^3) + (24*myq1^24*(x + x^3)^2)/(w1^10*w2^4) + 
     (12*myq2^24*(x + x^3)^2)/(w1^10*w2^4) + 
     (12*myq1^21*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (8 + 12*x^2 + 8*x^4 + (-16 + 9*x^2 - 16*x^4)/w1^2 + 
        (4*(2 + 3*x^2 + 2*x^4))/w1^4))/(w1^7*w2^3) - 
     (6*myq1^5*myq2^19*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (3*x^2 + (3*x^2)/w1^8 + (8*(1 + 14*x^2 + x^4))/w1^6 + 
        (8*(1 + 14*x^2 + x^4))/w1^2 - (8*(2 + 5*x^2 + 2*x^4))/w1^4))/
      (w1^5*w2^3) + (3*myq1^2*myq2^22*x^2*(13*(-1 + w1^(-2))^2*x^2 + 
        (13*(-1 + w1^(-2))^2*x^2)/w2^4 - 
        (2*(6 + 25*x^2 + 6*x^4 + (2*(6 - x^2 + 6*x^4))/w1^2 + 
           (6 + 25*x^2 + 6*x^4)/w1^4))/w2^2))/(w1^8*w2^2) - 
     (2*myq1^13*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (3*(8 + 8/w2^4 + 19/w2^2)*x^2 + (3*(8 + 8/w2^4 + 19/w2^2)*x^2)/w1^16 + 
        (20*x^2 + (20*x^2)/w2^4 + (-52 + 259*x^2 - 52*x^4)/w2^2)/w1^12 + 
        (20*x^2 + (20*x^2)/w2^4 + (-52 + 259*x^2 - 52*x^4)/w2^2)/w1^4 - 
        (4*(29*x^2 + (29*x^2)/w2^4 + (-34 + 28*x^2 - 34*x^4)/w2^2))/w1^10 - 
        (4*(29*x^2 + (29*x^2)/w2^4 + (-34 + 28*x^2 - 34*x^4)/w2^2))/w1^6 + 
        (4*(14*x^2 + (14*x^2)/w2^4 + (-6 + 85*x^2 - 6*x^4)/w2^2))/w1^8 + 
        (4*(11*x^2 + (11*x^2)/w2^4 - (2*(9 + 31*x^2 + 9*x^4))/w2^2))/w1^14 + 
        (4*(11*x^2 + (11*x^2)/w2^4 - (2*(9 + 31*x^2 + 9*x^4))/w2^2))/w1^2))/
      (w1*w2) + (2*myq1^9*myq2^15*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       ((9*x^2)/w2^2 + (9*x^2)/(w1^16*w2^2) - 
        (12*(25*x^2 + (25*x^2)/w2^4 + (-9 + 25*x^2 - 9*x^4)/w2^2))/w1^8 + 
        (24*(2*x^2 + (2*x^2)/w2^4 - (1 + 12*x^2 + x^4)/w2^2))/w1^14 + 
        (24*(2*x^2 + (2*x^2)/w2^4 - (1 + 12*x^2 + x^4)/w2^2))/w1^2 + 
        (4*(75*x^2 + (75*x^2)/w2^4 - (11 + 158*x^2 + 11*x^4)/w2^2))/w1^10 + 
        (4*(75*x^2 + (75*x^2)/w2^4 - (11 + 158*x^2 + 11*x^4)/w2^2))/w1^6 + 
        (-198*x^2 - (198*x^2)/w2^4 + (14 - 19*x^2 + 14*x^4)/w2^2)/w1^12 + 
        (-198*x^2 - (198*x^2)/w2^4 + (14 - 19*x^2 + 14*x^4)/w2^2)/w1^4))/
      (w1*w2) - (6*myq1^7*myq2^17*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       ((5*x^2)/w2^2 + (5*x^2)/(w1^12*w2^2) + 
        (12*(4*x^2 + (4*x^2)/w2^4 - (1 + 28*x^2 + x^4)/w2^2))/w1^6 + 
        (8*(x^2 + x^2/w2^4 - (2 + 21*x^2 + 2*x^4)/w2^2))/w1^10 + 
        (8*(x^2 + x^2/w2^4 - (2 + 21*x^2 + 2*x^4)/w2^2))/w1^2 + 
        (-32*x^2 - (32*x^2)/w2^4 + (22 + 91*x^2 + 22*x^4)/w2^2)/w1^8 + 
        (-32*x^2 - (32*x^2)/w2^4 + (22 + 91*x^2 + 22*x^4)/w2^2)/w1^4))/
      (w1^3*w2) + (2*myq1^19*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (48*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2 + 
        (48*(1 + w1^(-4))*(-1 + w1^(-2))^2*x^2)/w2^4 - 
        (76 + 88*x^2 + 76*x^4 + (2 + 329*x^2 + 2*x^4)/w1^6 + 
          (2 + 329*x^2 + 2*x^4)/w1^2 - (12*(13 + 12*x^2 + 13*x^4))/w1^4 + 
          (76 + 88*x^2 + 76*x^4)/w1^8)/w2^2))/(w1^5*w2) - 
     (2*myq1^17*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (2*(-1 + w1^(-2))^2*(38 + 38/w1^8 + 15/w1^6 + 116/w1^4 + 15/w1^2)*
         x^2 + (2*(-1 + w1^(-2))^2*(38 + 38/w1^8 + 15/w1^6 + 116/w1^4 + 
           15/w1^2)*x^2)/w2^4 - (8*(6 + 5*x^2 + 6*x^4) + 
          (8*(6 + 5*x^2 + 6*x^4))/w1^12 + (4*(15 + 52*x^2 + 15*x^4))/w1^8 + 
          (4*(15 + 52*x^2 + 15*x^4))/w1^4 + (78 + 383*x^2 + 78*x^4)/w1^10 + 
          (78 + 383*x^2 + 78*x^4)/w1^2 - (2*(186 + x^2 + 186*x^4))/w1^6)/
         w2^2))/(w1^3*w2) - (4*myq1^11*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*
       x*(1 + x^2)*(12*(-1 + w2^(-2))^2*x^2 + (12*(-1 + w2^(-2))^2*x^2)/
         w1^16 - (73*x^2 + (73*x^2)/w2^4 + (12 + 101*x^2 + 12*x^4)/w2^2)/
         w1^14 - (73*x^2 + (73*x^2)/w2^4 + (12 + 101*x^2 + 12*x^4)/w2^2)/
         w1^2 + (2*(55*x^2 + (55*x^2)/w2^4 + (45 + 112*x^2 + 45*x^4)/w2^2))/
         w1^12 + (2*(55*x^2 + (55*x^2)/w2^4 + (45 + 112*x^2 + 45*x^4)/w2^2))/
         w1^4 + (2*(94*x^2 + (94*x^2)/w2^4 + (135 + 386*x^2 + 135*x^4)/w2^2))/
         w1^8 - (143*x^2 + (143*x^2)/w2^4 + (213 + 926*x^2 + 213*x^4)/w2^2)/
         w1^10 - (143*x^2 + (143*x^2)/w2^4 + (213 + 926*x^2 + 213*x^4)/w2^2)/
         w1^6))/(w1*w2) + (2*myq1^15*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)*(48*(1 + w2^(-4))*x^2 + (48*(1 + w2^(-4))*x^2)/w1^16 + 
        (4*(55*x^2 + (55*x^2)/w2^4 + (4*(4 + 5*x^2 + 4*x^4))/w2^2))/w1^12 + 
        (4*(55*x^2 + (55*x^2)/w2^4 + (4*(4 + 5*x^2 + 4*x^4))/w2^2))/w1^4 - 
        (62*x^2 + (62*x^2)/w2^4 + (120 + 211*x^2 + 120*x^4)/w2^2)/w1^14 - 
        (62*x^2 + (62*x^2)/w2^4 + (120 + 211*x^2 + 120*x^4)/w2^2)/w1^2 + 
        (4*(34*x^2 + (34*x^2)/w2^4 + (159 + 326*x^2 + 159*x^4)/w2^2))/w1^8 - 
        (274*x^2 + (274*x^2)/w2^4 + (262 + 1061*x^2 + 262*x^4)/w2^2)/w1^10 - 
        (274*x^2 + (274*x^2)/w2^4 + (262 + 1061*x^2 + 262*x^4)/w2^2)/w1^6))/
      (w1*w2) + (24*myq1^22*myq2^2*((-1 + w1^(-2))^2*x^4 + 
        ((-1 + w1^(-2))^2*x^4)/w2^4 - (1 + 3*x^2 + 6*x^4 + 3*x^6 + x^8 + 
          (-2 + 5*x^2 + 10*x^4 + 5*x^6 - 2*x^8)/w1^2 + 
          (1 + 3*x^2 + 6*x^4 + 3*x^6 + x^8)/w1^4)/w2^2))/(w1^8*w2^2) + 
     (6*myq1^6*myq2^18*(24*x^4 + (24*x^4)/w2^4 - (2*(x^2 + 38*x^4 + x^6))/
         w2^2 + (24*x^4 + (24*x^4)/w2^4 - (2*(x^2 + 38*x^4 + x^6))/w2^2)/
         w1^12 - (2*(x^2*(8 - 69*x^2 + 8*x^4) + (x^2*(8 - 69*x^2 + 8*x^4))/
            w2^4 + (2 + 77*x^2 + 436*x^4 + 77*x^6 + 2*x^8)/w2^2))/w1^8 - 
        (2*(x^2*(8 - 69*x^2 + 8*x^4) + (x^2*(8 - 69*x^2 + 8*x^4))/w2^4 + 
           (2 + 77*x^2 + 436*x^4 + 77*x^6 + 2*x^8)/w2^2))/w1^4 + 
        (x^2*(8 - 45*x^2 + 8*x^4) + (x^2*(8 - 45*x^2 + 8*x^4))/w2^4 - 
          (2*(4 + 27*x^2 - 103*x^4 + 27*x^6 + 4*x^8))/w2^2)/w1^10 + 
        (x^2*(8 - 45*x^2 + 8*x^4) + (x^2*(8 - 45*x^2 + 8*x^4))/w2^4 - 
          (2*(4 + 27*x^2 - 103*x^4 + 27*x^6 + 4*x^8))/w2^2)/w1^2 + 
        (2*(x^2*(8 - 117*x^2 + 8*x^4) + (x^2*(8 - 117*x^2 + 8*x^4))/w2^4 + 
           (2*(6 - 10*x^2 + 141*x^4 - 10*x^6 + 6*x^8))/w2^2))/w1^6))/
      (w1^4*w2^2) - (6*myq1^4*myq2^20*(21*x^4 + (21*x^4)/w2^4 - 
        (2*x^2*(3 + 31*x^2 + 3*x^4))/w2^2 + (21*x^4 + (21*x^4)/w2^4 - 
          (2*x^2*(3 + 31*x^2 + 3*x^4))/w2^2)/w1^8 - 
        (2*(21*x^4 + (21*x^4)/w2^4 + (2 + 23*x^2 - 32*x^4 + 23*x^6 + 2*x^8)/
            w2^2))/w1^6 - (2*(21*x^4 + (21*x^4)/w2^4 + 
           (2 + 23*x^2 - 32*x^4 + 23*x^6 + 2*x^8)/w2^2))/w1^2 + 
        (42*x^4 + (42*x^4)/w2^4 + (8 - 30*x^2 - 272*x^4 - 30*x^6 + 8*x^8)/
           w2^2)/w1^4))/(w1^6*w2^2) - 
     (2*myq1^20*myq2^4*(6*(-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
          (2*(6 + 11*x^2 + 6*x^4))/w1^4 - (16 + 17*x^2 + 16*x^4)/w1^2) + 
        (6*(-1 + w1^(-2))^2*x^2*(2*(6 + 11*x^2 + 6*x^4) + 
           (2*(6 + 11*x^2 + 6*x^4))/w1^4 - (16 + 17*x^2 + 16*x^4)/w1^2))/
         w2^4 - (19 + 140*x^2 + 222*x^4 + 140*x^6 + 19*x^8 + 
          (2*(16 - 55*x^2 - 84*x^4 - 55*x^6 + 16*x^8))/w1^6 + 
          (2*(16 - 55*x^2 - 84*x^4 - 55*x^6 + 16*x^8))/w1^2 - 
          (6*(17 - 101*x^2 - 204*x^4 - 101*x^6 + 17*x^8))/w1^4 + 
          (19 + 140*x^2 + 222*x^4 + 140*x^6 + 19*x^8)/w1^8)/w2^2))/
      (w1^6*w2^2) - (2*myq1^8*myq2^16*((3*(11 + 11/w2^4 - 46/w2^2)*x^4)/
         w2^2 + (3*(11 + 11/w2^4 - 46/w2^2)*x^4)/(w1^16*w2^2) - 
        (6*(12*x^4 + (12*x^4)/w2^8 + (2*x^2*(19 - 89*x^2 + 19*x^4))/w2^6 + 
           (2*x^2*(19 - 89*x^2 + 19*x^4))/w2^2 + (-21 + 74*x^2 + 854*x^4 + 
             74*x^6 - 21*x^8)/w2^4))/w1^8 - 
        (3*(4*x^4 + (4*x^4)/w2^8 + (-16*x^2 + 25*x^4 - 16*x^6)/w2^6 + 
           (-16*x^2 + 25*x^4 - 16*x^6)/w2^2 + 
           (2*(2 + 9*x^2 - 119*x^4 + 9*x^6 + 2*x^8))/w2^4))/w1^14 - 
        (3*(4*x^4 + (4*x^4)/w2^8 + (-16*x^2 + 25*x^4 - 16*x^6)/w2^6 + 
           (-16*x^2 + 25*x^4 - 16*x^6)/w2^2 + 
           (2*(2 + 9*x^2 - 119*x^4 + 9*x^6 + 2*x^8))/w2^4))/w1^2 + 
        (24*x^4 + (24*x^4)/w2^8 + (15*x^2*(8 - 83*x^2 + 8*x^4))/w2^6 + 
          (15*x^2*(8 - 83*x^2 + 8*x^4))/w2^2 + 
          (2*(20 - 341*x^2 + 867*x^4 - 341*x^6 + 20*x^8))/w2^4)/w1^10 + 
        (24*x^4 + (24*x^4)/w2^8 + (15*x^2*(8 - 83*x^2 + 8*x^4))/w2^6 + 
          (15*x^2*(8 - 83*x^2 + 8*x^4))/w2^2 + 
          (2*(20 - 341*x^2 + 867*x^4 - 341*x^6 + 20*x^8))/w2^4)/w1^6 + 
        (24*x^4 + (24*x^4)/w2^8 + (-54*x^2 + 753*x^4 - 54*x^6)/w2^6 + 
          (-54*x^2 + 753*x^4 - 54*x^6)/w2^2 - (91 + 662*x^2 + 2988*x^4 + 
            662*x^6 + 91*x^8)/w2^4)/w1^12 + (24*x^4 + (24*x^4)/w2^8 + 
          (-54*x^2 + 753*x^4 - 54*x^6)/w2^6 + (-54*x^2 + 753*x^4 - 54*x^6)/
           w2^2 - (91 + 662*x^2 + 2988*x^4 + 662*x^6 + 91*x^8)/w2^4)/w1^4))/
      w1^2 + myq1^10*myq2^14*((3*(3 + 3/w2^4 - 22/w2^2)*x^4)/w2^2 + 
       (3*(3 + 3/w2^4 - 22/w2^2)*x^4)/(w1^20*w2^2) + 
       (12*x^2*(-4*x^2 - (4*x^2)/w2^8 + (1 + 52*x^2 + x^4)/w2^4 + 
          (4 - 9*x^2 + 4*x^4)/w2^6 + (4 - 9*x^2 + 4*x^4)/w2^2))/w1^18 + 
       (12*x^2*(-4*x^2 - (4*x^2)/w2^8 + (1 + 52*x^2 + x^4)/w2^4 + 
          (4 - 9*x^2 + 4*x^4)/w2^6 + (4 - 9*x^2 + 4*x^4)/w2^2))/w1^2 - 
       (4*(39*x^4 + (39*x^4)/w2^8 + (x^2*(454 - 95*x^2 + 454*x^4))/w2^6 + 
          (x^2*(454 - 95*x^2 + 454*x^4))/w2^2 + (6 - 476*x^2 + 772*x^4 - 
            476*x^6 + 6*x^8)/w2^4))/w1^12 - 
       (4*(39*x^4 + (39*x^4)/w2^8 + (x^2*(454 - 95*x^2 + 454*x^4))/w2^6 + 
          (x^2*(454 - 95*x^2 + 454*x^4))/w2^2 + (6 - 476*x^2 + 772*x^4 - 
            476*x^6 + 6*x^8)/w2^4))/w1^8 + 
       (2*(60*x^4 + (60*x^4)/w2^8 + (x^2*(410 - 403*x^2 + 410*x^4))/w2^6 + 
          (x^2*(410 - 403*x^2 + 410*x^4))/w2^2 - 
          (2*(57 + 989*x^2 + 737*x^4 + 989*x^6 + 57*x^8))/w2^4))/w1^14 + 
       (2*(60*x^4 + (60*x^4)/w2^8 + (x^2*(410 - 403*x^2 + 410*x^4))/w2^6 + 
          (x^2*(410 - 403*x^2 + 410*x^4))/w2^2 - 
          (2*(57 + 989*x^2 + 737*x^4 + 989*x^6 + 57*x^8))/w2^4))/w1^6 + 
       (60*x^4 + (60*x^4)/w2^8 + (-24*x^2 + 1253*x^4 - 24*x^6)/w2^6 + 
         (-24*x^2 + 1253*x^4 - 24*x^6)/w2^2 - 
         (2*(60 + 124*x^2 + 921*x^4 + 124*x^6 + 60*x^8))/w2^4)/w1^16 + 
       (60*x^4 + (60*x^4)/w2^8 + (-24*x^2 + 1253*x^4 - 24*x^6)/w2^6 + 
         (-24*x^2 + 1253*x^4 - 24*x^6)/w2^2 - 
         (2*(60 + 124*x^2 + 921*x^4 + 124*x^6 + 60*x^8))/w2^4)/w1^4 + 
       (8*(6*x^4 + (6*x^4)/w2^8 + (x^2*(243 - 182*x^2 + 243*x^4))/w2^6 + 
          (x^2*(243 - 182*x^2 + 243*x^4))/w2^2 + (93 - 796*x^2 - 906*x^4 - 
            796*x^6 + 93*x^8)/w2^4))/w1^10) + 
     (2*myq1^16*myq2^8*(x^2*(19*x^2 + (19*x^2)/w2^8 + 
          (6*(16 + 25*x^2 + 16*x^4))/w2^4 - (4*(18 + 29*x^2 + 18*x^4))/w2^6 - 
          (4*(18 + 29*x^2 + 18*x^4))/w2^2) + 
        (x^2*(19*x^2 + (19*x^2)/w2^8 + (6*(16 + 25*x^2 + 16*x^4))/w2^4 - 
           (4*(18 + 29*x^2 + 18*x^4))/w2^6 - (4*(18 + 29*x^2 + 18*x^4))/
            w2^2))/w1^16 + (2*(9*x^4 + (9*x^4)/w2^8 - 
           (x^2*(346 + 353*x^2 + 346*x^4))/w2^6 - 
           (x^2*(346 + 353*x^2 + 346*x^4))/w2^2 + 
           (-321 + 649*x^2 + 1844*x^4 + 649*x^6 - 321*x^8)/w2^4))/w1^8 + 
        (-30*x^4 - (30*x^4)/w2^8 + (x^2*(142 + 95*x^2 + 142*x^4))/w2^6 + 
          (x^2*(142 + 95*x^2 + 142*x^4))/w2^2 + 
          (2*(30 - 95*x^2 - 247*x^4 - 95*x^6 + 30*x^8))/w2^4)/w1^14 + 
        (-30*x^4 - (30*x^4)/w2^8 + (x^2*(142 + 95*x^2 + 142*x^4))/w2^6 + 
          (x^2*(142 + 95*x^2 + 142*x^4))/w2^2 + 
          (2*(30 - 95*x^2 - 247*x^4 - 95*x^6 + 30*x^8))/w2^4)/w1^2 - 
        (16*x^4 + (16*x^4)/w2^8 + (x^2*(470 + 659*x^2 + 470*x^4))/w2^6 + 
          (x^2*(470 + 659*x^2 + 470*x^4))/w2^2 - (69 + 1546*x^2 + 2620*x^4 + 
            1546*x^6 + 69*x^8)/w2^4)/w1^12 - (16*x^4 + (16*x^4)/w2^8 + 
          (x^2*(470 + 659*x^2 + 470*x^4))/w2^6 + 
          (x^2*(470 + 659*x^2 + 470*x^4))/w2^2 - (69 + 1546*x^2 + 2620*x^4 + 
            1546*x^6 + 69*x^8)/w2^4)/w1^4 + (18*x^4 + (18*x^4)/w2^8 + 
          (x^2*(746 + 1033*x^2 + 746*x^4))/w2^6 + 
          (x^2*(746 + 1033*x^2 + 746*x^4))/w2^2 + 
          (2*(96 + 7*x^2 + 55*x^4 + 7*x^6 + 96*x^8))/w2^4)/w1^10 + 
        (18*x^4 + (18*x^4)/w2^8 + (x^2*(746 + 1033*x^2 + 746*x^4))/w2^6 + 
          (x^2*(746 + 1033*x^2 + 746*x^4))/w2^2 + 
          (2*(96 + 7*x^2 + 55*x^4 + 7*x^6 + 96*x^8))/w2^4)/w1^6))/w1^2 - 
     (myq1^18*myq2^6*(24*(-1 + w1^(-2))^4*(1 + w1^(-2))^2*x^4 + 
        (24*(-1 + w1^(-2))^4*(1 + w1^(-2))^2*x^4)/w2^8 - 
        ((-1 + w1^(-2))^2*x^2*((-92 + 206*x^2 - 92*x^4)/w1^6 + 
           (-92 + 206*x^2 - 92*x^4)/w1^2 + 4*(57 + 98*x^2 + 57*x^4) + 
           (4*(57 + 98*x^2 + 57*x^4))/w1^8 + (5*(80 + 119*x^2 + 80*x^4))/
            w1^4))/w2^6 - ((-1 + w1^(-2))^2*x^2*((-92 + 206*x^2 - 92*x^4)/
            w1^6 + (-92 + 206*x^2 - 92*x^4)/w1^2 + 4*(57 + 98*x^2 + 57*x^4) + 
           (4*(57 + 98*x^2 + 57*x^4))/w1^8 + (5*(80 + 119*x^2 + 80*x^4))/
            w1^4))/w2^2 + (2*(4*(3 + 43*x^2 + 66*x^4 + 43*x^6 + 3*x^8) + 
           (4*(3 + 43*x^2 + 66*x^4 + 43*x^6 + 3*x^8))/w1^12 + 
           (2*(33 - 97*x^2 - 181*x^4 - 97*x^6 + 33*x^8))/w1^10 + 
           (2*(33 - 97*x^2 - 181*x^4 - 97*x^6 + 33*x^8))/w1^2 + 
           (60 + 1454*x^2 + 2339*x^4 + 1454*x^6 + 60*x^8)/w1^8 + 
           (60 + 1454*x^2 + 2339*x^4 + 1454*x^6 + 60*x^8)/w1^4 - 
           (2*(138 + 412*x^2 + 201*x^4 + 412*x^6 + 138*x^8))/w1^6))/w2^4))/
      w1^4 - 2*myq1^14*myq2^10*(12*(1 + w2^(-8))*x^4 + 
       (12*(1 + w2^(-8))*x^4)/w1^20 - 
       (x^2*(4*x^2 + (4*x^2)/w2^8 + (6*(1 + 15*x^2 + x^4))/w2^4 + 
          (72 + 145*x^2 + 72*x^4)/w2^6 + (72 + 145*x^2 + 72*x^4)/w2^2))/
        w1^18 - (x^2*(4*x^2 + (4*x^2)/w2^8 + (6*(1 + 15*x^2 + x^4))/w2^4 + 
          (72 + 145*x^2 + 72*x^4)/w2^6 + (72 + 145*x^2 + 72*x^4)/w2^2))/
        w1^2 + (-44*x^4 - (44*x^4)/w2^8 + (3*x^2*(16 + 75*x^2 + 16*x^4))/
          w2^6 + (3*x^2*(16 + 75*x^2 + 16*x^4))/w2^2 + 
         (20 - 74*x^2 - 486*x^4 - 74*x^6 + 20*x^8)/w2^4)/w1^14 + 
       (-44*x^4 - (44*x^4)/w2^8 + (3*x^2*(16 + 75*x^2 + 16*x^4))/w2^6 + 
         (3*x^2*(16 + 75*x^2 + 16*x^4))/w2^2 + (20 - 74*x^2 - 486*x^4 - 
           74*x^6 + 20*x^8)/w2^4)/w1^6 - 
       (2*(9*x^4 + (9*x^4)/w2^8 + (17*(x^2 + 6*x^4 + x^6))/w2^6 + 
          (17*(x^2 + 6*x^4 + x^6))/w2^2 - (60 + 337*x^2 + 484*x^4 + 337*x^6 + 
            60*x^8)/w2^4))/w1^16 - (2*(9*x^4 + (9*x^4)/w2^8 + 
          (17*(x^2 + 6*x^4 + x^6))/w2^6 + (17*(x^2 + 6*x^4 + x^6))/w2^2 - 
          (60 + 337*x^2 + 484*x^4 + 337*x^6 + 60*x^8)/w2^4))/w1^4 + 
       (4*((x^2*(236 + 681*x^2 + 236*x^4))/w2^6 + 
          (x^2*(236 + 681*x^2 + 236*x^4))/w2^2 - 
          (2*(123 + 467*x^2 + 731*x^4 + 467*x^6 + 123*x^8))/w2^4))/w1^10 + 
       (2*(27*x^4 + (27*x^4)/w2^8 - (x^2*(207 + 619*x^2 + 207*x^4))/w2^6 - 
          (x^2*(207 + 619*x^2 + 207*x^4))/w2^2 + (176 + 2203*x^2 + 4398*x^4 + 
            2203*x^6 + 176*x^8)/w2^4))/w1^12 + 
       (2*(27*x^4 + (27*x^4)/w2^8 - (x^2*(207 + 619*x^2 + 207*x^4))/w2^6 - 
          (x^2*(207 + 619*x^2 + 207*x^4))/w2^2 + (176 + 2203*x^2 + 4398*x^4 + 
            2203*x^6 + 176*x^8)/w2^4))/w1^8) + 2*myq1^12*myq2^12*
      (3*(4 + 4/w2^8 + 9/w2^6 - 10/w2^4 + 9/w2^2)*x^4 + 
       (3*(4 + 4/w2^8 + 9/w2^6 - 10/w2^4 + 9/w2^2)*x^4)/w1^20 - 
       (x^2*(-x^2 - x^2/w2^8 + (12*(9 + 11*x^2 + 9*x^4))/w2^4 + 
          (24 + 221*x^2 + 24*x^4)/w2^6 + (24 + 221*x^2 + 24*x^4)/w2^2))/
        w1^18 - (x^2*(-x^2 - x^2/w2^8 + (12*(9 + 11*x^2 + 9*x^4))/w2^4 + 
          (24 + 221*x^2 + 24*x^4)/w2^6 + (24 + 221*x^2 + 24*x^4)/w2^2))/
        w1^2 + (-16*x^4 - (16*x^4)/w2^8 + (x^2*(376 - 401*x^2 + 376*x^4))/
          w2^6 + (x^2*(376 - 401*x^2 + 376*x^4))/w2^2 + 
         (45 - 494*x^2 - 32*x^4 - 494*x^6 + 45*x^8)/w2^4)/w1^14 + 
       (-16*x^4 - (16*x^4)/w2^8 + (x^2*(376 - 401*x^2 + 376*x^4))/w2^6 + 
         (x^2*(376 - 401*x^2 + 376*x^4))/w2^2 + 
         (45 - 494*x^2 - 32*x^4 - 494*x^6 + 45*x^8)/w2^4)/w1^6 - 
       (30*x^4 + (30*x^4)/w2^8 + (x^2*(230 + 91*x^2 + 230*x^4))/w2^6 + 
         (x^2*(230 + 91*x^2 + 230*x^4))/w2^2 - 
         (2*(60 + 556*x^2 + 629*x^4 + 556*x^6 + 60*x^8))/w2^4)/w1^16 - 
       (30*x^4 + (30*x^4)/w2^8 + (x^2*(230 + 91*x^2 + 230*x^4))/w2^6 + 
         (x^2*(230 + 91*x^2 + 230*x^4))/w2^2 - 
         (2*(60 + 556*x^2 + 629*x^4 + 556*x^6 + 60*x^8))/w2^4)/w1^4 + 
       (-54*x^4 - (54*x^4)/w2^8 + (-730*x^2 + 388*x^4 - 730*x^6)/w2^6 + 
         (-730*x^2 + 388*x^4 - 730*x^6)/w2^2 + 
         (4*(63 + 1175*x^2 + 1787*x^4 + 1175*x^6 + 63*x^8))/w2^4)/w1^12 + 
       (-54*x^4 - (54*x^4)/w2^8 + (-730*x^2 + 388*x^4 - 730*x^6)/w2^6 + 
         (-730*x^2 + 388*x^4 - 730*x^6)/w2^2 + 
         (4*(63 + 1175*x^2 + 1787*x^4 + 1175*x^6 + 63*x^8))/w2^4)/w1^8 + 
       (2*(87*x^4 + (87*x^4)/w2^8 + (608*x^2 + 298*x^4 + 608*x^6)/w2^6 + 
          (608*x^2 + 298*x^4 + 608*x^6)/w2^2 - (417 + 1808*x^2 + 1408*x^4 + 
            1808*x^6 + 417*x^8)/w2^4))/w1^10)))/
   (myq2^3*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
    (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) + 
  ((I/768)*w1^3*w2^4*((-6*myq1^22*(-1 + w1^(-2))*(1 + w1^(-2))^4*x^2*
       (x^2 + x^2/w2^8 + (4*x^2)/w2^6 + (4*x^2)/w2^2 - 
        (2*(4 + 5*x^2 + 4*x^4))/w2^4))/w1^12 + 
     (2*myq1*myq2^21*(-1 + w2^(-2))*x*(1 + x^2)*(4 - 23*x^2 + 4*x^4 - 
        (26*(1 + x^4))/w1^10 - (26*(1 + x^4))/w1^6 + (4 - 23*x^2 + 4*x^4)/
         w1^16 - (4*(7 + 45*x^2 + 7*x^4))/w1^12 - (4*(7 + 45*x^2 + 7*x^4))/
         w1^4 + (2*(9 - 8*x^2 + 9*x^4))/w1^14 + (2*(9 - 8*x^2 + 9*x^4))/
         w1^2 - (2*(224 + 293*x^2 + 224*x^4))/w1^8))/(w1^9*w2^3) + 
     (4*myq2^22*(-1 + w1^(-2))*(2 + 19*x^2 + 82*x^4 + 19*x^6 + 2*x^8 + 
        (2 + 19*x^2 + 82*x^4 + 19*x^6 + 2*x^8)/w1^12 - 
        (6*(2 + 23*x^2 + 10*x^4 + 23*x^6 + 2*x^8))/w1^10 - 
        (6*(2 + 23*x^2 + 10*x^4 + 23*x^6 + 2*x^8))/w1^2 - 
        (4*(54 + 251*x^2 + 298*x^4 + 251*x^6 + 54*x^8))/w1^6 - 
        (62 + 419*x^2 + 378*x^4 + 419*x^6 + 62*x^8)/w1^8 - 
        (62 + 419*x^2 + 378*x^4 + 419*x^6 + 62*x^8)/w1^4))/(w1^10*w2^4) - 
     (6*myq1^21*myq2*(1 + w1^(-2))^2*(-1 + w2^(-2))*x*(1 + x^2)*
       ((1 + w1^(-4) - 4/w1^2)*(-1 + w1^(-2))^2*x^2 + 
        ((1 + w1^(-4) - 4/w1^2)*(-1 + w1^(-2))^2*x^2)/w2^4 - 
        (2*(3*(2 + x^2 + 2*x^4) + (3*(2 + x^2 + 2*x^4))/w1^8 + 
           (2*(8 + 19*x^2 + 8*x^4))/w1^6 + (2*(8 + 19*x^2 + 8*x^4))/w1^2 + 
           (20 + 46*x^2 + 20*x^4)/w1^4))/w2^2))/(w1^11*w2) + 
     (2*myq1^3*myq2^19*(-1 + w2^(-2))*x*(1 + x^2)*
       ((2*(-1 + w1^(-4))^2*(5 + 5/w1^8 - 8/w1^6 - 14/w1^4 - 8/w1^2)*x^2)/
         w1^2 + (2*(-1 + w1^(-4))^2*(5 + 5/w1^8 - 8/w1^6 - 14/w1^4 - 8/w1^2)*
          x^2)/(w1^2*w2^4) + (-16 + 137*x^2 - 16*x^4 + 
          (-16 + 137*x^2 - 16*x^4)/w1^20 - (12*(9 - 8*x^2 + 9*x^4))/w1^14 - 
          (12*(9 - 8*x^2 + 9*x^4))/w1^6 + (30 + 1021*x^2 + 30*x^4)/w1^16 + 
          (30 + 1021*x^2 + 30*x^4)/w1^4 - (2*(50 - 87*x^2 + 50*x^4))/w1^18 - 
          (2*(50 - 87*x^2 + 50*x^4))/w1^2 + (4*(68 - 207*x^2 + 68*x^4))/
           w1^10 + (2*(797 + 1029*x^2 + 797*x^4))/w1^12 + 
          (2*(797 + 1029*x^2 + 797*x^4))/w1^8)/w2^2))/(w1^7*w2) - 
     (2*myq1^5*myq2^17*(-1 + w2^(-2))*x*(1 + x^2)*
       (((-1 + w1^(-4))^2*(64 + 64/w1^12 + 52/w1^10 + 179/w1^8 + 172/w1^6 + 
           179/w1^4 + 52/w1^2)*x^2)/w1^2 + 
        ((-1 + w1^(-4))^2*(64 + 64/w1^12 + 52/w1^10 + 179/w1^8 + 172/w1^6 + 
           179/w1^4 + 52/w1^2)*x^2)/(w1^2*w2^4) + 
        (-24 + 209*x^2 - 24*x^4 + (-24 + 209*x^2 - 24*x^4)/w1^24 - 
          (24*(16 - 65*x^2 + 16*x^4))/w1^18 - (24*(16 - 65*x^2 + 16*x^4))/
           w1^6 - (2*(78 - 185*x^2 + 78*x^4))/w1^22 - 
          (2*(78 - 185*x^2 + 78*x^4))/w1^2 + (98 + 2726*x^2 + 98*x^4)/w1^20 + 
          (98 + 2726*x^2 + 98*x^4)/w1^4 - (2*(354 + 2213*x^2 + 354*x^4))/
           w1^14 - (2*(354 + 2213*x^2 + 354*x^4))/w1^10 + 
          (4*(1007 + 561*x^2 + 1007*x^4))/w1^12 + 
          (1464 + 3047*x^2 + 1464*x^4)/w1^16 + (1464 + 3047*x^2 + 1464*x^4)/
           w1^8)/w2^2))/(w1^5*w2) + (2*myq1^7*myq2^15*(-1 + w2^(-2))*x*
       (1 + x^2)*((2*(-1 + w1^(-4))^2*(46 + 46/w1^16 + 73/w1^14 + 370/w1^12 + 
           439/w1^10 + 600/w1^8 + 439/w1^6 + 370/w1^4 + 73/w1^2)*x^2)/w1^2 + 
        (2*(-1 + w1^(-4))^2*(46 + 46/w1^16 + 73/w1^14 + 370/w1^12 + 
           439/w1^10 + 600/w1^8 + 439/w1^6 + 370/w1^4 + 73/w1^2)*x^2)/
         (w1^2*w2^4) + (-16 + 99*x^2 - 16*x^4 + (-88 + 298*x^2 - 88*x^4)/
           w1^26 + (-88 + 298*x^2 - 88*x^4)/w1^2 + (-16 + 99*x^2 - 16*x^4)/
           w1^28 + (2*(56 + 1975*x^2 + 56*x^4))/w1^22 + 
          (2*(56 + 1975*x^2 + 56*x^4))/w1^6 - (3*(212 + 2995*x^2 + 212*x^4))/
           w1^16 - (3*(212 + 2995*x^2 + 212*x^4))/w1^12 + 
          (274 + 3300*x^2 + 274*x^4)/w1^24 + (274 + 3300*x^2 + 274*x^4)/
           w1^4 - (20*(352 + 1271*x^2 + 352*x^4))/w1^14 + 
          (666 + 6162*x^2 + 666*x^4)/w1^20 + (666 + 6162*x^2 + 666*x^4)/
           w1^8 - (2*(1468 + 2201*x^2 + 1468*x^4))/w1^18 - 
          (2*(1468 + 2201*x^2 + 1468*x^4))/w1^10)/w2^2))/(w1^3*w2) + 
     (4*myq1^19*myq2^3*(-1 + w2^(-2))*x*(1 + x^2)*
       ((-1 + w1^(-4))^2*(47 + 47/w1^8 + 112/w1^6 + 214/w1^4 + 112/w1^2)*
         x^2 + ((-1 + w1^(-4))^2*(47 + 47/w1^8 + 112/w1^6 + 214/w1^4 + 
           112/w1^2)*x^2)/w2^4 + (22 + 40*x^2 + 22*x^4 + 
          (22 + 40*x^2 + 22*x^4)/w1^16 - (29 + 300*x^2 + 29*x^4)/w1^14 - 
          (29 + 300*x^2 + 29*x^4)/w1^2 - (8*(265 + 451*x^2 + 265*x^4))/w1^8 - 
          (2*(283 + 722*x^2 + 283*x^4))/w1^12 - (2*(283 + 722*x^2 + 283*x^4))/
           w1^4 - (1695 + 3148*x^2 + 1695*x^4)/w1^10 - 
          (1695 + 3148*x^2 + 1695*x^4)/w1^6)/w2^2))/(w1^9*w2) - 
     (4*myq1^9*myq2^13*(-1 + w2^(-2))*x*(1 + x^2)*
       (((-1 + w1^(-4))^2*(16 + 16/w1^20 - w1^(-18) + 301/w1^16 + 462/w1^14 + 
           1269/w1^12 + 1326/w1^10 + 1269/w1^8 + 462/w1^6 + 301/w1^4 - 
           w1^(-2))*x^2)/w1^2 + ((-1 + w1^(-4))^2*(16 + 16/w1^20 - w1^(-18) + 
           301/w1^16 + 462/w1^14 + 1269/w1^12 + 1326/w1^10 + 1269/w1^8 + 
           462/w1^6 + 301/w1^4 - w1^(-2))*x^2)/(w1^2*w2^4) - 
        (2*(1 - x^2 + x^4) + (2*(1 - x^2 + x^4))/w1^32 + (9 - 51*x^2 + 9*x^4)/
           w1^30 + (9 - 51*x^2 + 9*x^4)/w1^2 - (7*(12 + 121*x^2 + 12*x^4))/
           w1^28 - (7*(12 + 121*x^2 + 12*x^4))/w1^4 - 
          (379 + 2045*x^2 + 379*x^4)/w1^26 - (379 + 2045*x^2 + 379*x^4)/
           w1^6 + (389 - 2139*x^2 + 389*x^4)/w1^22 + 
          (389 - 2139*x^2 + 389*x^4)/w1^10 - (879 + 4937*x^2 + 879*x^4)/
           w1^24 - (879 + 4937*x^2 + 879*x^4)/w1^8 + 
          (6*(1567 + 4197*x^2 + 1567*x^4))/w1^16 + 
          (3484 + 7643*x^2 + 3484*x^4)/w1^20 + (3484 + 7643*x^2 + 3484*x^4)/
           w1^12 + (8885 + 22043*x^2 + 8885*x^4)/w1^18 + 
          (8885 + 22043*x^2 + 8885*x^4)/w1^14)/w2^2))/(w1*w2) - 
     (2*myq1^17*myq2^5*(-1 + w2^(-2))*x*(1 + x^2)*
       (2*(-1 + w1^(-4))^2*(77 + 77/w1^12 + 166/w1^10 + 501/w1^8 + 476/w1^6 + 
          501/w1^4 + 166/w1^2)*x^2 + (2*(-1 + w1^(-4))^2*
          (77 + 77/w1^12 + 166/w1^10 + 501/w1^8 + 476/w1^6 + 501/w1^4 + 
           166/w1^2)*x^2)/w2^4 + (4*(37 + 71*x^2 + 37*x^4) + 
          (4*(37 + 71*x^2 + 37*x^4))/w1^20 + (2*(45 - 526*x^2 + 45*x^4))/
           w1^16 + (2*(45 - 526*x^2 + 45*x^4))/w1^4 + 
          (550 + 371*x^2 + 550*x^4)/w1^18 + (550 + 371*x^2 + 550*x^4)/w1^2 - 
          (4*(1211 + 2591*x^2 + 1211*x^4))/w1^14 - 
          (4*(1211 + 2591*x^2 + 1211*x^4))/w1^6 - 
          (2*(6035 + 11448*x^2 + 6035*x^4))/w1^12 - 
          (2*(6035 + 11448*x^2 + 6035*x^4))/w1^8 - 
          (2*(9218 + 17031*x^2 + 9218*x^4))/w1^10)/w2^2))/(w1^7*w2) + 
     (2*myq1^15*myq2^7*(-1 + w2^(-2))*x*(1 + x^2)*
       (2*(-1 + w1^(-4))^2*(62 + 62/w1^16 + 101/w1^14 + 526/w1^12 + 
          491/w1^10 + 848/w1^8 + 491/w1^6 + 526/w1^4 + 101/w1^2)*x^2 + 
        (2*(-1 + w1^(-4))^2*(62 + 62/w1^16 + 101/w1^14 + 526/w1^12 + 
           491/w1^10 + 848/w1^8 + 491/w1^6 + 526/w1^4 + 101/w1^2)*x^2)/w2^4 + 
        (8*(19 + 36*x^2 + 19*x^4) + (8*(19 + 36*x^2 + 19*x^4))/w1^24 - 
          (462 + 1007*x^2 + 462*x^4)/w1^18 - (462 + 1007*x^2 + 462*x^4)/
           w1^6 + (666 + 1141*x^2 + 666*x^4)/w1^22 + 
          (666 + 1141*x^2 + 666*x^4)/w1^2 + (2*(872 + 1763*x^2 + 872*x^4))/
           w1^20 + (2*(872 + 1763*x^2 + 872*x^4))/w1^4 - 
          (8*(1165 + 2303*x^2 + 1165*x^4))/w1^16 - 
          (8*(1165 + 2303*x^2 + 1165*x^4))/w1^8 - 
          (4*(8912 + 17943*x^2 + 8912*x^4))/w1^12 - 
          (2*(15126 + 30115*x^2 + 15126*x^4))/w1^14 - 
          (2*(15126 + 30115*x^2 + 15126*x^4))/w1^10)/w2^2))/(w1^5*w2) - 
     (2*myq1^13*myq2^9*(-1 + w2^(-2))*x*(1 + x^2)*
       ((-1 + w1^(-4))^2*(11 + 11/w1^20 - 62/w1^18 + 699/w1^16 + 868/w1^14 + 
          2140/w1^12 + 1484/w1^10 + 2140/w1^8 + 868/w1^6 + 699/w1^4 - 
          62/w1^2)*x^2 + ((-1 + w1^(-4))^2*(11 + 11/w1^20 - 62/w1^18 + 
           699/w1^16 + 868/w1^14 + 2140/w1^12 + 1484/w1^10 + 2140/w1^8 + 
           868/w1^6 + 699/w1^4 - 62/w1^2)*x^2)/w2^4 + 
        (36 + 118*x^2 + 36*x^4 + (4*(8 + 767*x^2 + 8*x^4))/w1^20 + 
          (4*(8 + 767*x^2 + 8*x^4))/w1^8 + (2*(18 + 59*x^2 + 18*x^4))/w1^28 + 
          (308 + 1061*x^2 + 308*x^4)/w1^26 + (308 + 1061*x^2 + 308*x^4)/
           w1^2 + (4*(396 + 1015*x^2 + 396*x^4))/w1^24 + 
          (4*(396 + 1015*x^2 + 396*x^4))/w1^4 + (2342 + 6358*x^2 + 2342*x^4)/
           w1^22 + (2342 + 6358*x^2 + 2342*x^4)/w1^6 - 
          (4*(13399 + 28547*x^2 + 13399*x^4))/w1^14 - 
          (16844 + 32309*x^2 + 16844*x^4)/w1^18 - 
          (16844 + 32309*x^2 + 16844*x^4)/w1^10 - 
          (2*(17962 + 37895*x^2 + 17962*x^4))/w1^16 - 
          (2*(17962 + 37895*x^2 + 17962*x^4))/w1^12)/w2^2))/(w1^3*w2) - 
     (2*myq1^11*myq2^11*(-1 + w2^(-2))*x*(1 + x^2)*
       (2*(-1 + w1^(-4))^2*(3 + 3/w1^24 + 18/w1^22 - 106/w1^20 - 64/w1^18 - 
          799/w1^16 - 1114/w1^14 - 1860/w1^12 - 1114/w1^10 - 799/w1^8 - 
          64/w1^6 - 106/w1^4 + 18/w1^2)*x^2 + 
        (2*(-1 + w1^(-4))^2*(3 + 3/w1^24 + 18/w1^22 - 106/w1^20 - 64/w1^18 - 
           799/w1^16 - 1114/w1^14 - 1860/w1^12 - 1114/w1^10 - 799/w1^8 - 
           64/w1^6 - 106/w1^4 + 18/w1^2)*x^2)/w2^4 + 
        (4*(1 - 4*x^2 + x^4) + (4*(1 - 4*x^2 + x^4))/w1^32 - 
          (34 + 279*x^2 + 34*x^4)/w1^30 - (34 + 279*x^2 + 34*x^4)/w1^2 - 
          (2*(194 + 685*x^2 + 194*x^4))/w1^28 - (2*(194 + 685*x^2 + 194*x^4))/
           w1^4 + (2*(635 - 697*x^2 + 635*x^4))/w1^22 + 
          (2*(635 - 697*x^2 + 635*x^4))/w1^10 - 
          (2*(705 + 2998*x^2 + 705*x^4))/w1^26 - 
          (2*(705 + 2998*x^2 + 705*x^4))/w1^6 - 
          (2*(1472 + 5483*x^2 + 1472*x^4))/w1^24 - 
          (2*(1472 + 5483*x^2 + 1472*x^4))/w1^8 + 
          (6*(2306 + 4771*x^2 + 2306*x^4))/w1^20 + 
          (6*(2306 + 4771*x^2 + 2306*x^4))/w1^12 + 
          (34110 + 75541*x^2 + 34110*x^4)/w1^18 + 
          (34110 + 75541*x^2 + 34110*x^4)/w1^14 + 
          (40136 + 89756*x^2 + 40136*x^4)/w1^16)/w2^2))/(w1*w2) + 
     (myq1^20*myq2^2*(-1 + w1^(-2))*(33*(1 + w1^(-4))*(1 + w1^(-2))^4*x^4 + 
        (33*(1 + w1^(-4))*(1 + w1^(-2))^4*x^4)/w2^8 - 
        (x^2*(199 + 216*x^2 + 199*x^4 + (334*(3 + 4*x^2 + 3*x^4))/w1^10 + 
           (334*(3 + 4*x^2 + 3*x^4))/w1^2 + (199 + 216*x^2 + 199*x^4)/w1^12 + 
           (4*(625 + 988*x^2 + 625*x^4))/w1^6 + (2113 + 3216*x^2 + 2113*x^4)/
            w1^8 + (2113 + 3216*x^2 + 2113*x^4)/w1^4))/w2^6 - 
        (x^2*(199 + 216*x^2 + 199*x^4 + (334*(3 + 4*x^2 + 3*x^4))/w1^10 + 
           (334*(3 + 4*x^2 + 3*x^4))/w1^2 + (199 + 216*x^2 + 199*x^4)/w1^12 + 
           (4*(625 + 988*x^2 + 625*x^4))/w1^6 + (2113 + 3216*x^2 + 2113*x^4)/
            w1^8 + (2113 + 3216*x^2 + 2113*x^4)/w1^4))/w2^2 - 
        (2*(44 + 49*x^2 - 39*x^4 + 49*x^6 + 44*x^8 + 
           (44 + 49*x^2 - 39*x^4 + 49*x^6 + 44*x^8)/w1^12 + 
           (4*(148 + 75*x^2 - 490*x^4 + 75*x^6 + 148*x^8))/w1^6 + 
           (216 + 222*x^2 - 340*x^4 + 222*x^6 + 216*x^8)/w1^10 + 
           (216 + 222*x^2 - 340*x^4 + 222*x^6 + 216*x^8)/w1^2 + 
           (468 + 263*x^2 - 1401*x^4 + 263*x^6 + 468*x^8)/w1^8 + 
           (468 + 263*x^2 - 1401*x^4 + 263*x^6 + 468*x^8)/w1^4))/w2^4))/
      w1^10 + (2*myq1^2*myq2^20*(-1 + w1^(-2))*
       (x^2*(1 - 17*x^2 + x^4 + (1 - 17*x^2 + x^4)/w1^16 + 
          (46*(1 - 7*x^2 + x^4))/w1^12 + (46*(1 - 7*x^2 + x^4))/w1^4 - 
          (21 + 172*x^2 + 21*x^4)/w1^14 - (21 + 172*x^2 + 21*x^4)/w1^2 + 
          (2*(205 - 89*x^2 + 205*x^4))/w1^8 + (243 - 316*x^2 + 243*x^4)/
           w1^10 + (243 - 316*x^2 + 243*x^4)/w1^6) + 
        (x^2*(1 - 17*x^2 + x^4 + (1 - 17*x^2 + x^4)/w1^16 + 
           (46*(1 - 7*x^2 + x^4))/w1^12 + (46*(1 - 7*x^2 + x^4))/w1^4 - 
           (21 + 172*x^2 + 21*x^4)/w1^14 - (21 + 172*x^2 + 21*x^4)/w1^2 + 
           (2*(205 - 89*x^2 + 205*x^4))/w1^8 + (243 - 316*x^2 + 243*x^4)/
            w1^10 + (243 - 316*x^2 + 243*x^4)/w1^6))/w2^4 + 
        (2*(-8 - 76*x^2 - 289*x^4 - 76*x^6 - 8*x^8 - 
           (8 + 76*x^2 + 289*x^4 + 76*x^6 + 8*x^8)/w1^16 + 
           (42 + 480*x^2 + 238*x^4 + 480*x^6 + 42*x^8)/w1^14 + 
           (42 + 480*x^2 + 238*x^4 + 480*x^6 + 42*x^8)/w1^2 + 
           (2*(149 + 910*x^2 + 857*x^4 + 910*x^6 + 149*x^8))/w1^12 + 
           (2*(149 + 910*x^2 + 857*x^4 + 910*x^6 + 149*x^8))/w1^4 + 
           (2*(587 + 2713*x^2 + 3245*x^4 + 2713*x^6 + 587*x^8))/w1^10 + 
           (2*(587 + 2713*x^2 + 3245*x^4 + 2713*x^6 + 587*x^8))/w1^6 + 
           (2*(626 + 2932*x^2 + 3443*x^4 + 2932*x^6 + 626*x^8))/w1^8))/w2^2))/
      (w1^8*w2^2) - (2*myq1^18*myq2^4*(-1 + w1^(-2))*
       (2*(29 + 29/w1^8 - 2/w1^6 + 16/w1^4 - 2/w1^2)*(1 + w1^(-2))^4*x^4 + 
        (2*(29 + 29/w1^8 - 2/w1^6 + 16/w1^4 - 2/w1^2)*(1 + w1^(-2))^4*x^4)/
         w2^8 - (x^2*(111 + 98*x^2 + 111*x^4 + (111 + 98*x^2 + 111*x^4)/
            w1^16 + (771 + 1168*x^2 + 771*x^4)/w1^14 + 
           (771 + 1168*x^2 + 771*x^4)/w1^2 + (2774 + 4554*x^2 + 2774*x^4)/
            w1^12 + (2774 + 4554*x^2 + 2774*x^4)/w1^4 + 
           (2*(4119 + 6280*x^2 + 4119*x^4))/w1^8 + 
           (5963 + 9224*x^2 + 5963*x^4)/w1^10 + (5963 + 9224*x^2 + 5963*x^4)/
            w1^6))/w2^6 - (x^2*(111 + 98*x^2 + 111*x^4 + 
           (111 + 98*x^2 + 111*x^4)/w1^16 + (771 + 1168*x^2 + 771*x^4)/
            w1^14 + (771 + 1168*x^2 + 771*x^4)/w1^2 + 
           (2774 + 4554*x^2 + 2774*x^4)/w1^12 + (2774 + 4554*x^2 + 2774*x^4)/
            w1^4 + (2*(4119 + 6280*x^2 + 4119*x^4))/w1^8 + 
           (5963 + 9224*x^2 + 5963*x^4)/w1^10 + (5963 + 9224*x^2 + 5963*x^4)/
            w1^6))/w2^2 - (79 + 230*x^2 + 94*x^4 + 230*x^6 + 79*x^8 + 
          (79 + 230*x^2 + 94*x^4 + 230*x^6 + 79*x^8)/w1^16 + 
          (4*(146 + 406*x^2 + 125*x^4 + 406*x^6 + 146*x^8))/w1^14 + 
          (4*(146 + 406*x^2 + 125*x^4 + 406*x^6 + 146*x^8))/w1^2 + 
          (4*(520 + 916*x^2 - 229*x^4 + 916*x^6 + 520*x^8))/w1^12 + 
          (4*(520 + 916*x^2 - 229*x^4 + 916*x^6 + 520*x^8))/w1^4 + 
          (4*(1066 + 1355*x^2 - 729*x^4 + 1355*x^6 + 1066*x^8))/w1^10 + 
          (4*(1066 + 1355*x^2 - 729*x^4 + 1355*x^6 + 1066*x^8))/w1^6 + 
          (5138 + 4260*x^2 - 6788*x^4 + 4260*x^6 + 5138*x^8)/w1^8)/w2^4))/
      w1^8 + (2*myq1^16*myq2^6*(-1 + w1^(-2))*
       ((79 + 79/w1^12 - 56/w1^10 + 91/w1^8 + 32/w1^6 + 91/w1^4 - 56/w1^2)*
         (1 + w1^(-2))^4*x^4 + ((79 + 79/w1^12 - 56/w1^10 + 91/w1^8 + 
           32/w1^6 + 91/w1^4 - 56/w1^2)*(1 + w1^(-2))^4*x^4)/w2^8 - 
        (x^2*(31 - 44*x^2 + 31*x^4 + (31 - 44*x^2 + 31*x^4)/w1^20 + 
           (9*(36 + 23*x^2 + 36*x^4))/w1^18 + (9*(36 + 23*x^2 + 36*x^4))/
            w1^2 + (418*(40 + 61*x^2 + 40*x^4))/w1^10 + 
           (2285 + 2372*x^2 + 2285*x^4)/w1^16 + (2285 + 2372*x^2 + 2285*x^4)/
            w1^4 + (4*(3713 + 5406*x^2 + 3713*x^4))/w1^12 + 
           (4*(3713 + 5406*x^2 + 3713*x^4))/w1^8 + 
           (7404 + 8836*x^2 + 7404*x^4)/w1^14 + (7404 + 8836*x^2 + 7404*x^4)/
            w1^6))/w2^6 - (x^2*(31 - 44*x^2 + 31*x^4 + (31 - 44*x^2 + 31*x^4)/
            w1^20 + (9*(36 + 23*x^2 + 36*x^4))/w1^18 + 
           (9*(36 + 23*x^2 + 36*x^4))/w1^2 + (418*(40 + 61*x^2 + 40*x^4))/
            w1^10 + (2285 + 2372*x^2 + 2285*x^4)/w1^16 + 
           (2285 + 2372*x^2 + 2285*x^4)/w1^4 + 
           (4*(3713 + 5406*x^2 + 3713*x^4))/w1^12 + 
           (4*(3713 + 5406*x^2 + 3713*x^4))/w1^8 + 
           (7404 + 8836*x^2 + 7404*x^4)/w1^14 + (7404 + 8836*x^2 + 7404*x^4)/
            w1^6))/w2^2 - (2*(28 + 145*x^2 + 119*x^4 + 145*x^6 + 28*x^8 + 
           (28 + 145*x^2 + 119*x^4 + 145*x^6 + 28*x^8)/w1^20 + 
           (273 + 1355*x^2 + 1141*x^4 + 1355*x^6 + 273*x^8)/w1^18 + 
           (273 + 1355*x^2 + 1141*x^4 + 1355*x^6 + 273*x^8)/w1^2 + 
           (5*(294 + 900*x^2 + 647*x^4 + 900*x^6 + 294*x^8))/w1^16 + 
           (5*(294 + 900*x^2 + 647*x^4 + 900*x^6 + 294*x^8))/w1^4 + 
           (2*(2290 + 5709*x^2 + 4284*x^4 + 5709*x^6 + 2290*x^8))/w1^14 + 
           (2*(2290 + 5709*x^2 + 4284*x^4 + 5709*x^6 + 2290*x^8))/w1^6 + 
           (2*(5323 + 11875*x^2 + 7363*x^4 + 11875*x^6 + 5323*x^8))/w1^10 + 
           (8378 + 17723*x^2 + 9758*x^4 + 17723*x^6 + 8378*x^8)/w1^12 + 
           (8378 + 17723*x^2 + 9758*x^4 + 17723*x^6 + 8378*x^8)/w1^8))/w2^4))/
      w1^6 - (myq1^4*myq2^18*(-1 + w1^(-2))*
       (-(((1 + w1^(-2))^4*(16 + 16/w1^8 + 25/w1^6 + 25/w1^2)*x^4)/w1^2) - 
        ((1 + w1^(-2))^4*(16 + 16/w1^8 + 25/w1^6 + 25/w1^2)*x^4)/
         (w1^2*w2^8) + (x^2*(8 - 42*x^2 + 8*x^4 + (8 - 42*x^2 + 8*x^4)/
            w1^20 - (18*(12 + 53*x^2 + 12*x^4))/w1^18 - 
           (18*(12 + 53*x^2 + 12*x^4))/w1^2 - (113 + 2506*x^2 + 113*x^4)/
            w1^16 - (113 + 2506*x^2 + 113*x^4)/w1^4 + 
           (474 - 4832*x^2 + 474*x^4)/w1^14 + (474 - 4832*x^2 + 474*x^4)/
            w1^6 + (4*(533 - 1595*x^2 + 533*x^4))/w1^10 + 
           (1969 - 5348*x^2 + 1969*x^4)/w1^12 + (1969 - 5348*x^2 + 1969*x^4)/
            w1^8))/w2^6 + (x^2*(8 - 42*x^2 + 8*x^4 + (8 - 42*x^2 + 8*x^4)/
            w1^20 - (18*(12 + 53*x^2 + 12*x^4))/w1^18 - 
           (18*(12 + 53*x^2 + 12*x^4))/w1^2 - (113 + 2506*x^2 + 113*x^4)/
            w1^16 - (113 + 2506*x^2 + 113*x^4)/w1^4 + 
           (474 - 4832*x^2 + 474*x^4)/w1^14 + (474 - 4832*x^2 + 474*x^4)/
            w1^6 + (4*(533 - 1595*x^2 + 533*x^4))/w1^10 + 
           (1969 - 5348*x^2 + 1969*x^4)/w1^12 + (1969 - 5348*x^2 + 1969*x^4)/
            w1^8))/w2^2 + (2*(-2*(12 + 99*x^2 + 373*x^4 + 99*x^6 + 12*x^8) - 
           (2*(12 + 99*x^2 + 373*x^4 + 99*x^6 + 12*x^8))/w1^20 + 
           (2*(40 + 615*x^2 + 211*x^4 + 615*x^6 + 40*x^8))/w1^18 + 
           (2*(40 + 615*x^2 + 211*x^4 + 615*x^6 + 40*x^8))/w1^2 + 
           (1020 + 6291*x^2 + 5711*x^4 + 6291*x^6 + 1020*x^8)/w1^16 + 
           (1020 + 6291*x^2 + 5711*x^4 + 6291*x^6 + 1020*x^8)/w1^4 + 
           (4*(3280 + 14248*x^2 + 18103*x^4 + 14248*x^6 + 3280*x^8))/w1^10 + 
           (4928 + 23734*x^2 + 28452*x^4 + 23734*x^6 + 4928*x^8)/w1^14 + 
           (4928 + 23734*x^2 + 28452*x^4 + 23734*x^6 + 4928*x^8)/w1^6 + 
           (9612 + 42987*x^2 + 53275*x^4 + 42987*x^6 + 9612*x^8)/w1^12 + 
           (9612 + 42987*x^2 + 53275*x^4 + 42987*x^6 + 9612*x^8)/w1^8))/
         w2^4))/w1^6 - (2*myq1^6*myq2^16*(-1 + w1^(-2))*
       (((1 + w1^(-2))^4*(4 + 4/w1^12 + 28/w1^10 + 36/w1^8 + 99/w1^6 + 
           36/w1^4 + 28/w1^2)*x^4)/w1^2 + 
        ((1 + w1^(-2))^4*(4 + 4/w1^12 + 28/w1^10 + 36/w1^8 + 99/w1^6 + 
           36/w1^4 + 28/w1^2)*x^4)/(w1^2*w2^8) + 
        (x^2*(-6 - 7*x^2 - 6*x^4 - (6 + 7*x^2 + 6*x^4)/w1^24 - 
           (2*(34 - 5889*x^2 + 34*x^4))/w1^14 - (2*(34 - 5889*x^2 + 34*x^4))/
            w1^10 + (46 + 7663*x^2 + 46*x^4)/w1^16 + (46 + 7663*x^2 + 46*x^4)/
            w1^8 + (158 + 531*x^2 + 158*x^4)/w1^22 + 
           (158 + 531*x^2 + 158*x^4)/w1^2 + (260 + 1883*x^2 + 260*x^4)/
            w1^20 + (260 + 1883*x^2 + 260*x^4)/w1^4 + 
           (622 + 5179*x^2 + 622*x^4)/w1^18 + (622 + 5179*x^2 + 622*x^4)/
            w1^6 - (2*(668 - 5789*x^2 + 668*x^4))/w1^12))/w2^6 + 
        (x^2*(-6 - 7*x^2 - 6*x^4 - (6 + 7*x^2 + 6*x^4)/w1^24 - 
           (2*(34 - 5889*x^2 + 34*x^4))/w1^14 - (2*(34 - 5889*x^2 + 34*x^4))/
            w1^10 + (46 + 7663*x^2 + 46*x^4)/w1^16 + (46 + 7663*x^2 + 46*x^4)/
            w1^8 + (158 + 531*x^2 + 158*x^4)/w1^22 + 
           (158 + 531*x^2 + 158*x^4)/w1^2 + (260 + 1883*x^2 + 260*x^4)/
            w1^20 + (260 + 1883*x^2 + 260*x^4)/w1^4 + 
           (622 + 5179*x^2 + 622*x^4)/w1^18 + (622 + 5179*x^2 + 622*x^4)/
            w1^6 - (2*(668 - 5789*x^2 + 668*x^4))/w1^12))/w2^2 + 
        ((4 - 686*x^2 + 54*x^4 - 686*x^6 + 4*x^8)/w1^22 + 
          (4 - 686*x^2 + 54*x^4 - 686*x^6 + 4*x^8)/w1^2 + 
          2*(8 + 47*x^2 + 205*x^4 + 47*x^6 + 8*x^8) + 
          (2*(8 + 47*x^2 + 205*x^4 + 47*x^6 + 8*x^8))/w1^24 - 
          (747 + 5382*x^2 + 4624*x^4 + 5382*x^6 + 747*x^8)/w1^20 - 
          (747 + 5382*x^2 + 4624*x^4 + 5382*x^6 + 747*x^8)/w1^4 - 
          (2*(2440 + 12899*x^2 + 14969*x^4 + 12899*x^6 + 2440*x^8))/w1^18 - 
          (2*(2440 + 12899*x^2 + 14969*x^4 + 12899*x^6 + 2440*x^8))/w1^6 - 
          (4*(7169 + 31183*x^2 + 39975*x^4 + 31183*x^6 + 7169*x^8))/w1^14 - 
          (4*(7169 + 31183*x^2 + 39975*x^4 + 31183*x^6 + 7169*x^8))/w1^10 - 
          (2*(7550 + 34431*x^2 + 42196*x^4 + 34431*x^6 + 7550*x^8))/w1^16 - 
          (2*(7550 + 34431*x^2 + 42196*x^4 + 34431*x^6 + 7550*x^8))/w1^8 - 
          (2*(17721 + 74906*x^2 + 96858*x^4 + 74906*x^6 + 17721*x^8))/w1^12)/
         w2^4))/w1^4 - (2*myq1^14*myq2^8*(-1 + w1^(-2))*
       (2*(29 + 29/w1^16 - 35/w1^14 + 74/w1^12 - 21/w1^10 + 39/w1^8 - 
          21/w1^6 + 74/w1^4 - 35/w1^2)*(1 + w1^(-2))^4*x^4 + 
        (2*(29 + 29/w1^16 - 35/w1^14 + 74/w1^12 - 21/w1^10 + 39/w1^8 - 
           21/w1^6 + 74/w1^4 - 35/w1^2)*(1 + w1^(-2))^4*x^4)/w2^8 + 
        (x^2*(76 + 172*x^2 + 76*x^4 + (-856 + 607*x^2 - 856*x^4)/w1^20 + 
           (-856 + 607*x^2 - 856*x^4)/w1^4 + (4*(19 + 43*x^2 + 19*x^4))/
            w1^24 + (188 + 635*x^2 + 188*x^4)/w1^22 + 
           (188 + 635*x^2 + 188*x^4)/w1^2 - (4*(2481 + 2248*x^2 + 2481*x^4))/
            w1^16 - (4*(2481 + 2248*x^2 + 2481*x^4))/w1^8 - 
           (3820 + 1029*x^2 + 3820*x^4)/w1^18 - (3820 + 1029*x^2 + 3820*x^4)/
            w1^6 - (2*(7380 + 6619*x^2 + 7380*x^4))/w1^14 - 
           (2*(7380 + 6619*x^2 + 7380*x^4))/w1^10 - 
           (2*(10208 + 10459*x^2 + 10208*x^4))/w1^12))/w2^6 + 
        (x^2*(76 + 172*x^2 + 76*x^4 + (-856 + 607*x^2 - 856*x^4)/w1^20 + 
           (-856 + 607*x^2 - 856*x^4)/w1^4 + (4*(19 + 43*x^2 + 19*x^4))/
            w1^24 + (188 + 635*x^2 + 188*x^4)/w1^22 + 
           (188 + 635*x^2 + 188*x^4)/w1^2 - (4*(2481 + 2248*x^2 + 2481*x^4))/
            w1^16 - (4*(2481 + 2248*x^2 + 2481*x^4))/w1^8 - 
           (3820 + 1029*x^2 + 3820*x^4)/w1^18 - (3820 + 1029*x^2 + 3820*x^4)/
            w1^6 - (2*(7380 + 6619*x^2 + 7380*x^4))/w1^14 - 
           (2*(7380 + 6619*x^2 + 7380*x^4))/w1^10 - 
           (2*(10208 + 10459*x^2 + 10208*x^4))/w1^12))/w2^2 - 
        (6*(1 + 38*x^2 + 50*x^4 + 38*x^6 + x^8) + 
          (6*(1 + 38*x^2 + 50*x^4 + 38*x^6 + x^8))/w1^24 + 
          (220 + 2098*x^2 + 2294*x^4 + 2098*x^6 + 220*x^8)/w1^22 + 
          (220 + 2098*x^2 + 2294*x^4 + 2098*x^6 + 220*x^8)/w1^2 + 
          (1801 + 7798*x^2 + 7684*x^4 + 7798*x^6 + 1801*x^8)/w1^20 + 
          (1801 + 7798*x^2 + 7684*x^4 + 7798*x^6 + 1801*x^8)/w1^4 + 
          (8248 + 28778*x^2 + 29470*x^4 + 28778*x^6 + 8248*x^8)/w1^18 + 
          (8248 + 28778*x^2 + 29470*x^4 + 28778*x^6 + 8248*x^8)/w1^6 + 
          (4*(10375 + 32461*x^2 + 34039*x^4 + 32461*x^6 + 10375*x^8))/w1^14 + 
          (4*(10375 + 32461*x^2 + 34039*x^4 + 32461*x^6 + 10375*x^8))/w1^10 + 
          (22350 + 70020*x^2 + 68024*x^4 + 70020*x^6 + 22350*x^8)/w1^16 + 
          (22350 + 70020*x^2 + 68024*x^4 + 70020*x^6 + 22350*x^8)/w1^8 + 
          (2*(24851 + 73794*x^2 + 76072*x^4 + 73794*x^6 + 24851*x^8))/w1^12)/
         w2^4))/w1^4 - (2*myq1^8*myq2^14*(-1 + w1^(-2))*
       (((16 + 16/w1^16 - 17/w1^14 + 4/w1^12 - 177/w1^10 - 152/w1^8 - 
           177/w1^6 + 4/w1^4 - 17/w1^2)*(1 + w1^(-2))^4*x^4)/w1^2 + 
        ((16 + 16/w1^16 - 17/w1^14 + 4/w1^12 - 177/w1^10 - 152/w1^8 - 
           177/w1^6 + 4/w1^4 - 17/w1^2)*(1 + w1^(-2))^4*x^4)/(w1^2*w2^8) + 
        (x^2*(4 + 9*x^2 + 4*x^4 + (4 + 9*x^2 + 4*x^4)/w1^28 - 
           (76 + 319*x^2 + 76*x^4)/w1^26 - (76 + 319*x^2 + 76*x^4)/w1^2 - 
           (123 + 1307*x^2 + 123*x^4)/w1^24 - (123 + 1307*x^2 + 123*x^4)/
            w1^4 - (5*(168 + 961*x^2 + 168*x^4))/w1^22 - 
           (5*(168 + 961*x^2 + 168*x^4))/w1^6 - 
           (3*(276 + 6995*x^2 + 276*x^4))/w1^16 - 
           (3*(276 + 6995*x^2 + 276*x^4))/w1^12 - 
           (3*(383 + 3255*x^2 + 383*x^4))/w1^20 - 
           (3*(383 + 3255*x^2 + 383*x^4))/w1^8 - 
           (2*(1292 + 12647*x^2 + 1292*x^4))/w1^14 - 
           (2408 + 19317*x^2 + 2408*x^4)/w1^18 - (2408 + 19317*x^2 + 
             2408*x^4)/w1^10))/w2^6 + 
        (x^2*(4 + 9*x^2 + 4*x^4 + (4 + 9*x^2 + 4*x^4)/w1^28 - 
           (76 + 319*x^2 + 76*x^4)/w1^26 - (76 + 319*x^2 + 76*x^4)/w1^2 - 
           (123 + 1307*x^2 + 123*x^4)/w1^24 - (123 + 1307*x^2 + 123*x^4)/
            w1^4 - (5*(168 + 961*x^2 + 168*x^4))/w1^22 - 
           (5*(168 + 961*x^2 + 168*x^4))/w1^6 - 
           (3*(276 + 6995*x^2 + 276*x^4))/w1^16 - 
           (3*(276 + 6995*x^2 + 276*x^4))/w1^12 - 
           (3*(383 + 3255*x^2 + 383*x^4))/w1^20 - 
           (3*(383 + 3255*x^2 + 383*x^4))/w1^8 - 
           (2*(1292 + 12647*x^2 + 1292*x^4))/w1^14 - 
           (2408 + 19317*x^2 + 2408*x^4)/w1^18 - (2408 + 19317*x^2 + 
             2408*x^4)/w1^10))/w2^2 + (2*(-2 - 6*x^2 - 37*x^4 - 6*x^6 - 
           2*x^8 + (-16 + 71*x^2 - 35*x^4 + 71*x^6 - 16*x^8)/w1^26 + 
           (-16 + 71*x^2 - 35*x^4 + 71*x^6 - 16*x^8)/w1^2 - 
           (2 + 6*x^2 + 37*x^4 + 6*x^6 + 2*x^8)/w1^28 + 
           (102 + 1087*x^2 + 1000*x^4 + 1087*x^6 + 102*x^8)/w1^24 + 
           (102 + 1087*x^2 + 1000*x^4 + 1087*x^6 + 102*x^8)/w1^4 + 
           (1133 + 6983*x^2 + 7645*x^4 + 6983*x^6 + 1133*x^8)/w1^22 + 
           (1133 + 6983*x^2 + 7645*x^4 + 6983*x^6 + 1133*x^8)/w1^6 + 
           (5522 + 26807*x^2 + 32044*x^4 + 26807*x^6 + 5522*x^8)/w1^20 + 
           (5522 + 26807*x^2 + 32044*x^4 + 26807*x^6 + 5522*x^8)/w1^8 + 
           (14952 + 66781*x^2 + 84815*x^4 + 66781*x^6 + 14952*x^8)/w1^18 + 
           (14952 + 66781*x^2 + 84815*x^4 + 66781*x^6 + 14952*x^8)/w1^10 + 
           (2*(16355 + 68477*x^2 + 87447*x^4 + 68477*x^6 + 16355*x^8))/
            w1^14 + (27642 + 115264*x^2 + 146865*x^4 + 115264*x^6 + 
             27642*x^8)/w1^16 + (27642 + 115264*x^2 + 146865*x^4 + 
             115264*x^6 + 27642*x^8)/w1^12))/w2^4))/w1^2 + 
     (myq1^12*myq2^10*(-1 + w1^(-2))*((25 + 25/w1^20 - 104/w1^18 + 
          261/w1^16 - 88/w1^14 + 272/w1^12 - 96/w1^10 + 272/w1^8 - 88/w1^6 + 
          261/w1^4 - 104/w1^2)*(1 + w1^(-2))^4*x^4 + 
        ((25 + 25/w1^20 - 104/w1^18 + 261/w1^16 - 88/w1^14 + 272/w1^12 - 
           96/w1^10 + 272/w1^8 - 88/w1^6 + 261/w1^4 - 104/w1^2)*
          (1 + w1^(-2))^4*x^4)/w2^8 + (x^2*(57 + 128*x^2 + 57*x^4 + 
           (-17795 + 13652*x^2 - 17795*x^4)/w1^16 + 
           (-17795 + 13652*x^2 - 17795*x^4)/w1^12 + 
           (-5497 + 5042*x^2 - 5497*x^4)/w1^20 + (-5497 + 5042*x^2 - 
             5497*x^4)/w1^8 + (46*(5 + 21*x^2 + 5*x^4))/w1^26 + 
           (46*(5 + 21*x^2 + 5*x^4))/w1^2 + (57 + 128*x^2 + 57*x^4)/w1^28 + 
           (2*(58 + 3905*x^2 + 58*x^4))/w1^22 + (2*(58 + 3905*x^2 + 58*x^4))/
            w1^6 + (211 + 3530*x^2 + 211*x^4)/w1^24 + 
           (211 + 3530*x^2 + 211*x^4)/w1^4 - (4*(2472 - 8275*x^2 + 2472*x^4))/
            w1^14 - (2*(5433 - 6073*x^2 + 5433*x^4))/w1^18 - 
           (2*(5433 - 6073*x^2 + 5433*x^4))/w1^10))/w2^6 + 
        (x^2*(57 + 128*x^2 + 57*x^4 + (-17795 + 13652*x^2 - 17795*x^4)/
            w1^16 + (-17795 + 13652*x^2 - 17795*x^4)/w1^12 + 
           (-5497 + 5042*x^2 - 5497*x^4)/w1^20 + (-5497 + 5042*x^2 - 
             5497*x^4)/w1^8 + (46*(5 + 21*x^2 + 5*x^4))/w1^26 + 
           (46*(5 + 21*x^2 + 5*x^4))/w1^2 + (57 + 128*x^2 + 57*x^4)/w1^28 + 
           (2*(58 + 3905*x^2 + 58*x^4))/w1^22 + (2*(58 + 3905*x^2 + 58*x^4))/
            w1^6 + (211 + 3530*x^2 + 211*x^4)/w1^24 + 
           (211 + 3530*x^2 + 211*x^4)/w1^4 - (4*(2472 - 8275*x^2 + 2472*x^4))/
            w1^14 - (2*(5433 - 6073*x^2 + 5433*x^4))/w1^18 - 
           (2*(5433 - 6073*x^2 + 5433*x^4))/w1^10))/w2^2 + 
        (2*(4 - 53*x^2 - 97*x^4 - 53*x^6 + 4*x^8 + 
           (4 - 53*x^2 - 97*x^4 - 53*x^6 + 4*x^8)/w1^28 - 
           (2*(6 + 268*x^2 + 379*x^4 + 268*x^6 + 6*x^8))/w1^26 - 
           (2*(6 + 268*x^2 + 379*x^4 + 268*x^6 + 6*x^8))/w1^2 - 
           (412 + 3217*x^2 + 4313*x^4 + 3217*x^6 + 412*x^8)/w1^24 - 
           (412 + 3217*x^2 + 4313*x^4 + 3217*x^6 + 412*x^8)/w1^4 - 
           (2*(1678 + 8537*x^2 + 9747*x^4 + 8537*x^6 + 1678*x^8))/w1^22 - 
           (2*(1678 + 8537*x^2 + 9747*x^4 + 8537*x^6 + 1678*x^8))/w1^6 - 
           (13780 + 54933*x^2 + 58637*x^4 + 54933*x^6 + 13780*x^8)/w1^20 - 
           (13780 + 54933*x^2 + 58637*x^4 + 54933*x^6 + 13780*x^8)/w1^8 - 
           (2*(18342 + 68546*x^2 + 79581*x^4 + 68546*x^6 + 18342*x^8))/
            w1^18 - (2*(18342 + 68546*x^2 + 79581*x^4 + 68546*x^6 + 
              18342*x^8))/w1^10 - (4*(19790 + 73733*x^2 + 89901*x^4 + 
              73733*x^6 + 19790*x^8))/w1^14 - (65444 + 236405*x^2 + 
             281049*x^4 + 236405*x^6 + 65444*x^8)/w1^16 - 
           (65444 + 236405*x^2 + 281049*x^4 + 236405*x^6 + 65444*x^8)/w1^12))/
         w2^4))/w1^2 + 2*myq1^10*myq2^12*(-1 + w1^(-2))*
      (((-1 + w2^(-2))^2*x^2*(-1 + x^2)^2)/w2^2 + 
       ((-1 + w2^(-2))^2*x^2*(-1 + x^2)^2)/(w1^32*w2^2) + 
       (23*x^4 + (23*x^4)/w2^8 - (3*x^2*(20 + 169*x^2 + 20*x^4))/w2^6 - 
         (3*x^2*(20 + 169*x^2 + 20*x^4))/w2^2 + 
         (-10 + 422*x^2 + 644*x^4 + 422*x^6 - 10*x^8)/w2^4)/w1^28 + 
       (23*x^4 + (23*x^4)/w2^8 - (3*x^2*(20 + 169*x^2 + 20*x^4))/w2^6 - 
         (3*x^2*(20 + 169*x^2 + 20*x^4))/w2^2 + 
         (-10 + 422*x^2 + 644*x^4 + 422*x^6 - 10*x^8)/w2^4)/w1^4 + 
       (12*x^4 + (12*x^4)/w2^8 - (x^2*(5 + 93*x^2 + 5*x^4))/w2^6 - 
         (x^2*(5 + 93*x^2 + 5*x^4))/w2^2 + 
         (2*(-4 + x^2 + 25*x^4 + x^6 - 4*x^8))/w2^4)/w1^30 + 
       (12*x^4 + (12*x^4)/w2^8 - (x^2*(5 + 93*x^2 + 5*x^4))/w2^6 - 
         (x^2*(5 + 93*x^2 + 5*x^4))/w2^2 + 
         (2*(-4 + x^2 + 25*x^4 + x^6 - 4*x^8))/w2^4)/w1^2 + 
       (42*x^4 + (42*x^4)/w2^8 - (x^2*(471 + 2209*x^2 + 471*x^4))/w2^6 - 
         (x^2*(471 + 2209*x^2 + 471*x^4))/w2^2 + 
         (432 + 3946*x^2 + 4230*x^4 + 3946*x^6 + 432*x^8)/w2^4)/w1^26 + 
       (42*x^4 + (42*x^4)/w2^8 - (x^2*(471 + 2209*x^2 + 471*x^4))/w2^6 - 
         (x^2*(471 + 2209*x^2 + 471*x^4))/w2^2 + 
         (432 + 3946*x^2 + 4230*x^4 + 3946*x^6 + 432*x^8)/w2^4)/w1^6 + 
       (48*x^4 + (48*x^4)/w2^8 - (x^2*(228 + 5047*x^2 + 228*x^4))/w2^6 - 
         (x^2*(228 + 5047*x^2 + 228*x^4))/w2^2 + 
         (3637 + 19398*x^2 + 22252*x^4 + 19398*x^6 + 3637*x^8)/w2^4)/w1^24 + 
       (48*x^4 + (48*x^4)/w2^8 - (x^2*(228 + 5047*x^2 + 228*x^4))/w2^6 - 
         (x^2*(228 + 5047*x^2 + 228*x^4))/w2^2 + 
         (3637 + 19398*x^2 + 22252*x^4 + 19398*x^6 + 3637*x^8)/w2^4)/w1^8 - 
       (250*x^4 + (250*x^4)/w2^8 + (x^2*(731 + 12275*x^2 + 731*x^4))/w2^6 + 
         (x^2*(731 + 12275*x^2 + 731*x^4))/w2^2 - 
         (2*(7514 + 34055*x^2 + 41393*x^4 + 34055*x^6 + 7514*x^8))/w2^4)/
        w1^22 - (250*x^4 + (250*x^4)/w2^8 + (x^2*(731 + 12275*x^2 + 731*x^4))/
          w2^6 + (x^2*(731 + 12275*x^2 + 731*x^4))/w2^2 - 
         (2*(7514 + 34055*x^2 + 41393*x^4 + 34055*x^6 + 7514*x^8))/w2^4)/
        w1^10 + (-1011*x^4 - (1011*x^4)/w2^8 + 
         (x^2*(104 - 16621*x^2 + 104*x^4))/w2^6 + 
         (x^2*(104 - 16621*x^2 + 104*x^4))/w2^2 + 
         (2*(20395 + 84121*x^2 + 102622*x^4 + 84121*x^6 + 20395*x^8))/w2^4)/
        w1^20 + (-1011*x^4 - (1011*x^4)/w2^8 + 
         (x^2*(104 - 16621*x^2 + 104*x^4))/w2^6 + 
         (x^2*(104 - 16621*x^2 + 104*x^4))/w2^2 + 
         (2*(20395 + 84121*x^2 + 102622*x^4 + 84121*x^6 + 20395*x^8))/w2^4)/
        w1^12 - (1836*x^4 + (1836*x^4)/w2^8 + 
         (x^2*(2437 + 28287*x^2 + 2437*x^4))/w2^6 + 
         (x^2*(2437 + 28287*x^2 + 2437*x^4))/w2^2 - 
         (2*(35450 + 144127*x^2 + 181123*x^4 + 144127*x^6 + 35450*x^8))/w2^4)/
        w1^18 - (1836*x^4 + (1836*x^4)/w2^8 + 
         (x^2*(2437 + 28287*x^2 + 2437*x^4))/w2^6 + 
         (x^2*(2437 + 28287*x^2 + 2437*x^4))/w2^2 - 
         (2*(35450 + 144127*x^2 + 181123*x^4 + 144127*x^6 + 35450*x^8))/w2^4)/
        w1^14 + (-2184*x^4 - (2184*x^4)/w2^8 + (638*x^2 - 26254*x^4 + 
           638*x^6)/w2^6 + (638*x^2 - 26254*x^4 + 638*x^6)/w2^2 + 
         (87230 + 342824*x^2 + 432256*x^4 + 342824*x^6 + 87230*x^8)/w2^4)/
        w1^16)))/(myq2^3*(myq1^2 - myq2^2)^2*(1 + w1^(-2))^6*
    (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^4*x^4) + 
  ((I/128)*w1*w2^3*((4*myq1^16*(-1 + w2^(-2))^4*x^4*(1 + x^2)^2)/
      (w1^10*w2^3) + (4*myq1^15*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*
       (1 + x^2)*(2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w2^4 - 
        (2*(3 + 5*x^2 + 3*x^4))/w2^2))/(w1^9*w2^2) - 
     (2*myq1*myq2^15*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)*
       (7*x^4 + (7*x^4)/w1^8 + (2*x^2*(8 + x^2 + 8*x^4))/w1^6 + 
        (2*x^2*(8 + x^2 + 8*x^4))/w1^2 + 
        (2*(1 - 14*x^2 - 3*x^4 - 14*x^6 + x^8))/w1^4))/(w1^3*w2^6) + 
     (4*myq2^16*(-1 + w1^(-2))^4*x^2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w1^4 + 
        (1 - 5*x^2 - 8*x^4 - 5*x^6 + x^8)/w1^2))/(w1^4*w2^7) + 
     (2*myq1^3*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       ((7*x^4)/w2^2 + (7*x^4)/(w1^16*w2^2) + 
        (2*(x^4 + x^4/w2^4 + (4*(x^2 - 4*x^4 + x^6))/w2^2))/w1^14 + 
        (2*(x^4 + x^4/w2^4 + (4*(x^2 - 4*x^4 + x^6))/w2^2))/w1^2 - 
        (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8 + (-18 + 66*x^2 + 356*x^4 + 
             66*x^6 - 18*x^8)/w2^2 + (2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8)/
            w2^4))/w1^10 - (2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8 + 
           (-18 + 66*x^2 + 356*x^4 + 66*x^6 - 18*x^8)/w2^2 + 
           (2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8)/w2^4))/w1^6 - 
        (x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^4 + 
          (4 - 38*x^2 - 268*x^4 - 38*x^6 + 4*x^8)/w2^2)/w1^12 - 
        (x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^4 + 
          (4 - 38*x^2 - 268*x^4 - 38*x^6 + 4*x^8)/w2^2)/w1^4 + 
        (2*(4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8 + 
           (-32 + 90*x^2 + 477*x^4 + 90*x^6 - 32*x^8)/w2^2 + 
           (4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8)/w2^4))/w1^8))/(w1*w2^4) + 
     (4*myq1^13*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (2*(-1 + w1^(-2))^2*x^4 + (2*(-1 + w1^(-2))^2*x^4)/w2^12 + 
        (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w1^4 - (7*(2 + x^2 + 2*x^4))/
            w1^2))/w2^10 + (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w1^4 - 
           (7*(2 + x^2 + 2*x^4))/w1^2))/w2^2 + 
        (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 
            3*x^8)/w1^4 + (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/w1^2)/w2^8 + 
        (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8 + (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 
            3*x^8)/w1^4 + (6*(1 + 7*x^2 + 6*x^4 + 7*x^6 + x^8))/w1^2)/w2^4 + 
        (5 - 16*x^2 - 50*x^4 - 16*x^6 + 5*x^8 + (5 - 16*x^2 - 50*x^4 - 
            16*x^6 + 5*x^8)/w1^4 - (2*(5 + 26*x^2 + 19*x^4 + 26*x^6 + 5*x^8))/
           w1^2)/w2^6))/w1^7 - (2*myq1^11*myq2^5*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*(4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*
         x^4 + (4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/w2^12 + 
        (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/w1^8 - 
           (2*(4 + 65*x^2 + 4*x^4))/w1^4 - (4*(9 - 5*x^2 + 9*x^4))/w1^6 - 
           (4*(9 - 5*x^2 + 9*x^4))/w1^2))/w2^10 + 
        (x^2*(5*(4 + 3*x^2 + 4*x^4) + (5*(4 + 3*x^2 + 4*x^4))/w1^8 - 
           (2*(4 + 65*x^2 + 4*x^4))/w1^4 - (4*(9 - 5*x^2 + 9*x^4))/w1^6 - 
           (4*(9 - 5*x^2 + 9*x^4))/w1^2))/w2^2 - 
        (2*(6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8 + 
           (6 + 23*x^2 + 51*x^4 + 23*x^6 + 6*x^8)/w1^8 - 
           (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w1^6 - 
           (2*(19 + 37*x^2 + 88*x^4 + 37*x^6 + 19*x^8))/w1^2 + 
           (64 + 282*x^2 + 550*x^4 + 282*x^6 + 64*x^8)/w1^4))/w2^6 + 
        (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
           w1^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^6 - 
          (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^2 + 
          (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w1^4)/w2^8 + 
        (8 - x^2 + 13*x^4 - x^6 + 8*x^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/
           w1^8 - (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^6 - 
          (2*(26 + 17*x^2 + 72*x^4 + 17*x^6 + 26*x^8))/w1^2 + 
          (88 + 290*x^2 + 622*x^4 + 290*x^6 + 88*x^8)/w1^4)/w2^4))/w1^5 - 
     (2*myq1^5*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       ((2*(-1 + w2^(-2))^2*x^4)/w2^2 + (2*(-1 + w2^(-2))^2*x^4)/
         (w1^16*w2^2) + (x^2 - 28*x^4 + x^6 + (x^2 - 28*x^4 + x^6)/w2^4 + 
          (2*(1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8))/w2^2)/(w1^14*w2^2) + 
        (x^2 - 28*x^4 + x^6 + (x^2 - 28*x^4 + x^6)/w2^4 + 
          (2*(1 + 29*x^2 + 87*x^4 + 29*x^6 + x^8))/w2^2)/(w1^2*w2^2) - 
        (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
           (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^6 - 
           (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^2 + 
           (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^4))/w1^12 - 
        (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
           (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^6 - 
           (2 + 21*x^2 + 106*x^4 + 21*x^6 + 2*x^8)/w2^2 + 
           (2*(9 + 77*x^2 + 193*x^4 + 77*x^6 + 9*x^8))/w2^4))/w1^4 - 
        (2*(x^2*(10 + 47*x^2 + 10*x^4) + (x^2*(10 + 47*x^2 + 10*x^4))/w2^8 - 
           (2*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^6 - 
           (2*(11 + 138*x^2 + 357*x^4 + 138*x^6 + 11*x^8))/w2^2 + 
           (2*(71 + 404*x^2 + 849*x^4 + 404*x^6 + 71*x^8))/w2^4))/w1^8 + 
        (16*(x^2 + 4*x^4 + x^6) + (16*(x^2 + 4*x^4 + x^6))/w2^8 - 
          (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6 - 
          (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^2 + 
          (2*(88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8))/w2^4)/w1^10 + 
        (16*(x^2 + 4*x^4 + x^6) + (16*(x^2 + 4*x^4 + x^6))/w2^8 - 
          (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^6 - 
          (26 + 339*x^2 + 936*x^4 + 339*x^6 + 26*x^8)/w2^2 + 
          (2*(88 + 547*x^2 + 1183*x^4 + 547*x^6 + 88*x^8))/w2^4)/w1^6))/
      (w1*w2^2) - (2*myq1^9*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       ((4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/w1^2 + 
        (4*(1 + w1^(-4) - w1^(-2))*(-1 + w1^(-2))^2*x^4)/(w1^2*w2^12) + 
        (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w1^12 - 
           (4*(9 + 32*x^2 + 9*x^4))/w1^10 - (4*(9 + 32*x^2 + 9*x^4))/w1^2 + 
           (4*(10 - 29*x^2 + 10*x^4))/w1^6 + (32 + 201*x^2 + 32*x^4)/w1^8 + 
           (32 + 201*x^2 + 32*x^4)/w1^4))/w2^10 + 
        (x^2*(4 + 15*x^2 + 4*x^4 + (4 + 15*x^2 + 4*x^4)/w1^12 - 
           (4*(9 + 32*x^2 + 9*x^4))/w1^10 - (4*(9 + 32*x^2 + 9*x^4))/w1^2 + 
           (4*(10 - 29*x^2 + 10*x^4))/w1^6 + (32 + 201*x^2 + 32*x^4)/w1^8 + 
           (32 + 201*x^2 + 32*x^4)/w1^4))/w2^2 + 
        (-2 + 6*x^2 + 21*x^4 + 6*x^6 - 2*x^8 + (-2 + 6*x^2 + 21*x^4 + 6*x^6 - 
            2*x^8)/w1^12 + (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 5*x^8))/w1^10 + 
          (4*(5 + 41*x^2 + 39*x^4 + 41*x^6 + 5*x^8))/w1^2 + 
          (4*(27 + 276*x^2 + 358*x^4 + 276*x^6 + 27*x^8))/w1^6 - 
          (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w1^8 - 
          (72 + 522*x^2 + 553*x^4 + 522*x^6 + 72*x^8)/w1^4)/w2^6 + 
        (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
            15*x^6 + 2*x^8)/w1^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
             12*x^8))/w1^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
           w1^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w1^6 + 
          (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^8 + 
          (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^4)/w2^8 + 
        (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8 + (2 + 15*x^2 + 16*x^4 + 
            15*x^6 + 2*x^8)/w1^12 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 
             12*x^8))/w1^10 - (2*(12 + 77*x^2 + 56*x^4 + 77*x^6 + 12*x^8))/
           w1^2 - (4*(38 + 237*x^2 + 270*x^4 + 237*x^6 + 38*x^8))/w1^6 + 
          (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^8 + 
          (98 + 493*x^2 + 436*x^4 + 493*x^6 + 98*x^8)/w1^4)/w2^4))/w1^3 - 
     (2*myq1^7*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (((3 + 3/w2^4 + w2^(-2))*x^4)/w2^4 + ((3 + 3/w2^4 + w2^(-2))*x^4)/
         (w1^16*w2^4) + (2*(x^2*(2 + 7*x^2 + 2*x^4) + 
           (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - (x^2*(16 + 53*x^2 + 16*x^4))/
            w2^6 - (x^2*(16 + 53*x^2 + 16*x^4))/w2^2 - 
           (2*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^4))/(w1^14*w2^2) + 
        (2*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 - 
           (x^2*(16 + 53*x^2 + 16*x^4))/w2^6 - (x^2*(16 + 53*x^2 + 16*x^4))/
            w2^2 - (2*(1 + 10*x^2 + 13*x^4 + 10*x^6 + x^8))/w2^4))/
         (w1^2*w2^2) + (-3*x^2*(4 + 21*x^2 + 4*x^4) - 
          (3*x^2*(4 + 21*x^2 + 4*x^4))/w2^8 + (2*x^2*(69 + 229*x^2 + 69*x^4))/
           w2^6 + (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^2 + 
          (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^4)/(w1^12*w2^2) + 
        (-3*x^2*(4 + 21*x^2 + 4*x^4) - (3*x^2*(4 + 21*x^2 + 4*x^4))/w2^8 + 
          (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^6 + 
          (2*x^2*(69 + 229*x^2 + 69*x^4))/w2^2 + 
          (2*(24 + 106*x^2 + 69*x^4 + 106*x^6 + 24*x^8))/w2^4)/(w1^4*w2^2) - 
        (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(24 + 103*x^2 + 24*x^4))/w2^10 - 
           (x^2*(24 + 103*x^2 + 24*x^4))/w2^2 + (x^2*(50 + 333*x^2 + 50*x^4))/
            w2^8 + (x^2*(50 + 333*x^2 + 50*x^4))/w2^4 + 
           (98 + 484*x^2 + 506*x^4 + 484*x^6 + 98*x^8)/w2^6))/w1^10 - 
        (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(24 + 103*x^2 + 24*x^4))/w2^10 - 
           (x^2*(24 + 103*x^2 + 24*x^4))/w2^2 + (x^2*(50 + 333*x^2 + 50*x^4))/
            w2^8 + (x^2*(50 + 333*x^2 + 50*x^4))/w2^4 + 
           (98 + 484*x^2 + 506*x^4 + 484*x^6 + 98*x^8)/w2^6))/w1^6 + 
        (2*(4*x^4 + (4*x^4)/w2^12 - (2*x^2*(25 + 86*x^2 + 25*x^4))/w2^10 - 
           (2*x^2*(25 + 86*x^2 + 25*x^4))/w2^2 + 
           (x^2*(64 + 431*x^2 + 64*x^4))/w2^8 + (x^2*(64 + 431*x^2 + 64*x^4))/
            w2^4 + (152 + 676*x^2 + 715*x^4 + 676*x^6 + 152*x^8)/w2^6))/
         w1^8))/w1 + (myq1^2*myq2^14*(-1 + w1^(-2))^2*
       (2*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2) + 
        (2*(x^6 + x^6/w2^4 - (2*x^4*(3 + 7*x^2 + 3*x^4))/w2^2))/w1^12 + 
        (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w2^2 + 
           (28 + 45*x^2 + 28*x^4)/w2^4))/w1^10 + 
        (x^4*(28 + 45*x^2 + 28*x^4 - (2*(18 + 41*x^2 + 18*x^4))/w2^2 + 
           (28 + 45*x^2 + 28*x^4)/w2^4))/w1^2 + 
        (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
           (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w2^4 - 
           (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w2^2))/w1^8 + 
        (2*x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8 + 
           (12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8)/w2^4 - 
           (2*(18 + 7*x^2 - 25*x^4 + 7*x^6 + 18*x^8))/w2^2))/w1^4 + 
        (2*(1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12 + 
           (-2 + 68*x^2 + 46*x^4 - 30*x^6 + 46*x^8 + 68*x^10 - 2*x^12)/w2^2 + 
           (1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12)/w2^4))/
         w1^6))/(w1^2*w2^5) - (myq1^14*myq2^2*(-1 + w2^(-2))^2*
       ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4) + 
        ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4))/w2^8 + 
        (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + (-4 + 8*x^2 + 22*x^4 + 
             8*x^6 - 4*x^8)/w1^2 + (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w1^4))/
         w2^6 + (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + 
           (-4 + 8*x^2 + 22*x^4 + 8*x^6 - 4*x^8)/w1^2 + 
           (2 - x^2 - 5*x^4 - x^6 + 2*x^8)/w1^4))/w2^2 - 
        (2*(1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12 - 
           (2*(1 + 10*x^2 + 15*x^4 + 7*x^6 + 15*x^8 + 10*x^10 + x^12))/w1^2 + 
           (1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12)/w1^4))/
         w2^4))/(w1^8*w2) + (myq1^12*myq2^4*
       (4*(-1 + w1^(-2))^2*x^4*(2*(1 + x^2)^2 + (2*(1 + x^2)^2)/w1^4 + 
          (12 + 23*x^2 + 12*x^4)/w1^2) + (4*(-1 + w1^(-2))^2*x^4*
          (2*(1 + x^2)^2 + (2*(1 + x^2)^2)/w1^4 + (12 + 23*x^2 + 12*x^4)/
            w1^2))/w2^12 + (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
           (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^6 - 
           (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^2 + 
           (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w1^8 + 
           (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w1^4))/w2^10 + 
        (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8 - 
           (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^6 - 
           (4*(1 + x^2)^2*(21 + 22*x^2 + 21*x^4))/w1^2 + 
           (34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8)/w1^8 + 
           (2*(50 + 241*x^2 + 372*x^4 + 241*x^6 + 50*x^8))/w1^4))/w2^2 + 
        (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
           (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
            w1^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
             7*x^12)/w1^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
             29*x^10 + x^12)/w1^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 
              181*x^8 - 29*x^10 + 6*x^12))/w1^4))/w2^8 + 
        (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12 + 
           (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 7*x^12)/
            w1^6 + (-7 + 58*x^2 + 239*x^4 + 317*x^6 + 239*x^8 + 58*x^10 - 
             7*x^12)/w1^2 + (1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
             29*x^10 + x^12)/w1^8 + (2*(6 - 29*x^2 - 181*x^4 - 267*x^6 - 
              181*x^8 - 29*x^10 + 6*x^12))/w1^4))/w2^4 - 
        (2*(4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12 + 
           (4 - 84*x^2 - 301*x^4 - 400*x^6 - 301*x^8 - 84*x^10 + 4*x^12)/
            w1^8 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 39*x^10 + 
              7*x^12))/w1^6 - (4*(7 - 39*x^2 - 185*x^4 - 254*x^6 - 185*x^8 - 
              39*x^10 + 7*x^12))/w1^2 + (2*(24 - 72*x^2 - 529*x^4 - 796*x^6 - 
              529*x^8 - 72*x^10 + 24*x^12))/w1^4))/w2^6))/(w1^6*w2) + 
     (myq1^4*myq2^12*((-2*(-1 + w2^(-2))^2*x^6)/w2^2 - 
        (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) - 
        (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
           (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^6 - 
           (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^2 + 
           (28 + 358*x^2 + 618*x^4 + 358*x^6 + 28*x^8)/w2^4))/w1^16 - 
        (2*x^2*(x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
           (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^6 - 
           (6 + 96*x^2 + 157*x^4 + 96*x^6 + 6*x^8)/w2^2 + 
           (28 + 358*x^2 + 618*x^4 + 358*x^6 + 28*x^8)/w2^4))/w1^4 - 
        (4*((x^4*(5 + 6*x^2 + 5*x^4))/w2^6 + (x^4*(5 + 6*x^2 + 5*x^4))/w2^2 - 
           (x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10)/w2^4))/w1^18 - 
        (4*((x^4*(5 + 6*x^2 + 5*x^4))/w2^6 + (x^4*(5 + 6*x^2 + 5*x^4))/w2^2 - 
           (x^2 + 24*x^4 + 42*x^6 + 24*x^8 + x^10)/w2^4))/w1^2 + 
        (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
          (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^8 + 
          (-8 + 480*x^2 + 3834*x^4 + 6352*x^6 + 3834*x^8 + 480*x^10 - 8*x^12)/
           w2^4 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 39*x^10 + 
             x^12))/w2^6 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 
             39*x^10 + x^12))/w2^2)/w1^14 + 
        (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
          (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^8 + 
          (-8 + 480*x^2 + 3834*x^4 + 6352*x^6 + 3834*x^8 + 480*x^10 - 8*x^12)/
           w2^4 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 39*x^10 + 
             x^12))/w2^6 + (4*(1 - 39*x^2 - 370*x^4 - 624*x^6 - 370*x^8 - 
             39*x^10 + x^12))/w2^2)/w1^6 - 
        (2*(x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 14*x^8) + 
           (x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 14*x^8))/w2^8 - 
           (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 67*x^10 + 6*x^12))/
            w2^6 - (4*(6 - 67*x^2 - 690*x^4 - 1178*x^6 - 690*x^8 - 67*x^10 + 
              6*x^12))/w2^2 + (2*(24 - 442*x^2 - 3229*x^4 - 5328*x^6 - 
              3229*x^8 - 442*x^10 + 24*x^12))/w2^4))/w1^10 + 
        (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8) + 
           (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^8 + 
           (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 206*x^10 - 
             14*x^12)/w2^6 + (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 
             2030*x^8 + 206*x^10 - 14*x^12)/w2^2 + 
           (28 - 656*x^2 - 4830*x^4 - 7960*x^6 - 4830*x^8 - 656*x^10 + 
             28*x^12)/w2^4))/w1^12 + 
        (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8) + 
           (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^8 + 
           (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 2030*x^8 + 206*x^10 - 
             14*x^12)/w2^6 + (-14 + 206*x^2 + 2030*x^4 + 3452*x^6 + 
             2030*x^8 + 206*x^10 - 14*x^12)/w2^2 + 
           (28 - 656*x^2 - 4830*x^4 - 7960*x^6 - 4830*x^8 - 656*x^10 + 
             28*x^12)/w2^4))/w1^8))/w2^3 + 
     (myq1^10*myq2^6*((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + 
          (4*(4 + 7*x^2 + 4*x^4))/w1^4 + (16 + 31*x^2 + 16*x^4)/w1^8 - 
          (2*(32 + 61*x^2 + 32*x^4))/w1^6 - (2*(32 + 61*x^2 + 32*x^4))/
           w1^2) + ((-1 + w1^(-2))^2*x^4*(16 + 31*x^2 + 16*x^4 + 
           (4*(4 + 7*x^2 + 4*x^4))/w1^4 + (16 + 31*x^2 + 16*x^4)/w1^8 - 
           (2*(32 + 61*x^2 + 32*x^4))/w1^6 - (2*(32 + 61*x^2 + 32*x^4))/
            w1^2))/w2^12 + (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
           (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w1^12 - 
           (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^10 - 
           (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^2 - 
           (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w1^6 + 
           (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^8 + 
           (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^4))/w2^10 + 
        (2*x^2*(5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8) + 
           (5*(2 + 6*x^2 + 7*x^4 + 6*x^6 + 2*x^8))/w1^12 - 
           (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^10 - 
           (4*(19 + 37*x^2 + 39*x^4 + 37*x^6 + 19*x^8))/w1^2 - 
           (4*(42 + 74*x^2 + 77*x^4 + 74*x^6 + 42*x^8))/w1^6 + 
           (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^8 + 
           (150 + 246*x^2 + 235*x^4 + 246*x^6 + 150*x^8)/w1^4))/w2^2 + 
        (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + x^12 + 
           (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 14*x^12)/
            w1^10 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 
             14*x^12)/w1^2 + (1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + 
             x^12)/w1^12 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/
            w1^8 + (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w1^4 - 
           (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 49*x^12))/
            w1^6))/w2^8 + (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 23*x^8 - 8*x^10 + 
           x^12 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 84*x^10 - 
             14*x^12)/w1^10 + (-14 + 84*x^2 + 274*x^4 + 465*x^6 + 274*x^8 + 
             84*x^10 - 14*x^12)/w1^2 + (1 - 8*x^2 - 23*x^4 - 43*x^6 - 
             23*x^8 - 8*x^10 + x^12)/w1^12 + 
           (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w1^8 + 
           (2*(31 + 11*x^2 - 92*x^6 + 11*x^10 + 31*x^12))/w1^4 - 
           (2*(49 + 98*x^2 + 171*x^4 + 78*x^6 + 171*x^8 + 98*x^10 + 49*x^12))/
            w1^6))/w2^4 - (2*(2 + 4*x^2 + 32*x^4 + 35*x^6 + 32*x^8 + 4*x^10 + 
           2*x^12 + (-28 + 28*x^2 + 156*x^4 + 362*x^6 + 156*x^8 + 28*x^10 - 
             28*x^12)/w1^10 + (-28 + 28*x^2 + 156*x^4 + 362*x^6 + 156*x^8 + 
             28*x^10 - 28*x^12)/w1^2 + (2 + 4*x^2 + 32*x^4 + 35*x^6 + 
             32*x^8 + 4*x^10 + 2*x^12)/w1^12 - 
           (4*(49 + 164*x^2 + 351*x^4 + 335*x^6 + 351*x^8 + 164*x^10 + 
              49*x^12))/w1^6 + (124 + 296*x^2 + 634*x^4 + 513*x^6 + 634*x^8 + 
             296*x^10 + 124*x^12)/w1^8 + (124 + 296*x^2 + 634*x^4 + 513*x^6 + 
             634*x^8 + 296*x^10 + 124*x^12)/w1^4))/w2^6))/(w1^4*w2) + 
     (myq1^6*myq2^10*(-(((-1 + w2^(-2))^2*x^6)/w2^4) - ((-1 + w2^(-2))^2*x^6)/
         (w1^20*w2^4) + (2*x^2*((4*x^2*(5 + 4*x^2 + 5*x^4))/w2^4 + 
           x^2*(7 + 12*x^2 + 7*x^4) + (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
           (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^6 - 
           (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^2))/(w1^18*w2^2) + 
        (2*x^2*((4*x^2*(5 + 4*x^2 + 5*x^4))/w2^4 + x^2*(7 + 12*x^2 + 7*x^4) + 
           (x^2*(7 + 12*x^2 + 7*x^4))/w2^8 - 
           (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^6 - 
           (2*(1 + 18*x^2 + 31*x^4 + 18*x^6 + x^8))/w2^2))/(w1^2*w2^2) + 
        (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10) + 
          (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10))/w2^8 - 
          (2*(2 + 28*x^2 + 402*x^4 + 625*x^6 + 402*x^8 + 28*x^10 + 2*x^12))/
           w2^4 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
            2*x^12)/w2^6 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 
            56*x^10 + 2*x^12)/w2^2)/(w1^16*w2^2) + 
        (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10) + 
          (4*(x^2 - 20*x^4 - 40*x^6 - 20*x^8 + x^10))/w2^8 - 
          (2*(2 + 28*x^2 + 402*x^4 + 625*x^6 + 402*x^8 + 28*x^10 + 2*x^12))/
           w2^4 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 56*x^10 + 
            2*x^12)/w2^6 + (2 + 56*x^2 + 750*x^4 + 1289*x^6 + 750*x^8 + 
            56*x^10 + 2*x^12)/w2^2)/(w1^4*w2^2) - 
        (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
           (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^10 - 
           (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^2 - 
           (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*x^8 + 40*x^10 + 7*x^12))/
            w2^6 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 
             160*x^10 + 14*x^12)/w2^8 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 
             1450*x^8 + 160*x^10 + 14*x^12)/w2^4))/w1^14 - 
        (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
           (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^10 - 
           (2*x^2*(2 + 122*x^2 + 227*x^4 + 122*x^6 + 2*x^8))/w2^2 - 
           (4*(7 + 40*x^2 + 385*x^4 + 610*x^6 + 385*x^8 + 40*x^10 + 7*x^12))/
            w2^6 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 1450*x^8 + 
             160*x^10 + 14*x^12)/w2^8 + (14 + 160*x^2 + 1450*x^4 + 2411*x^6 + 
             1450*x^8 + 160*x^10 + 14*x^12)/w2^4))/w1^6 - 
        (2*(x^4*(48 + 91*x^2 + 48*x^4) + (x^4*(48 + 91*x^2 + 48*x^4))/w2^12 - 
           (2*x^2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/w2^10 - 
           (2*x^2*(72 + 677*x^2 + 1169*x^4 + 677*x^6 + 72*x^8))/w2^2 - 
           (4*(49 + 290*x^2 + 1557*x^4 + 2389*x^6 + 1557*x^8 + 290*x^10 + 
              49*x^12))/w2^6 + (98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 
             5510*x^8 + 984*x^10 + 98*x^12)/w2^8 + 
           (98 + 984*x^2 + 5510*x^4 + 8765*x^6 + 5510*x^8 + 984*x^10 + 
             98*x^12)/w2^4))/w1^10 + (x^4*(64 + 121*x^2 + 64*x^4) + 
          (x^4*(64 + 121*x^2 + 64*x^4))/w2^12 - 
          (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^10 - 
          (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^2 - 
          (4*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*x^8 + 356*x^10 + 
             62*x^12))/w2^6 + (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
            7780*x^8 + 1252*x^10 + 124*x^12)/w2^8 + 
          (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
            124*x^12)/w2^4)/w1^12 + (x^4*(64 + 121*x^2 + 64*x^4) + 
          (x^4*(64 + 121*x^2 + 64*x^4))/w2^12 - 
          (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^10 - 
          (2*x^2*(78 + 894*x^2 + 1567*x^4 + 894*x^6 + 78*x^8))/w2^2 - 
          (4*(62 + 356*x^2 + 2154*x^4 + 3341*x^6 + 2154*x^8 + 356*x^10 + 
             62*x^12))/w2^6 + (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 
            7780*x^8 + 1252*x^10 + 124*x^12)/w2^8 + 
          (124 + 1252*x^2 + 7780*x^4 + 12519*x^6 + 7780*x^8 + 1252*x^10 + 
            124*x^12)/w2^4)/w1^8))/w2 + 
     (myq1^8*myq2^8*((x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8 + 
           (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - (8*(x^2 + x^4 + x^6))/w2^6 - 
           (8*(x^2 + x^4 + x^6))/w2^2 + (2 + 15*x^2 + 32*x^4 + 15*x^6 + 
             2*x^8)/w2^8))/w2^2 + (x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 
           2*x^8 + (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - (8*(x^2 + x^4 + x^6))/
            w2^6 - (8*(x^2 + x^4 + x^6))/w2^2 + (2 + 15*x^2 + 32*x^4 + 
             15*x^6 + 2*x^8)/w2^8))/(w1^16*w2^2) + 
        (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
           (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^10 - 
           (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
           (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^12))/
            w2^6 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/
            w2^8 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/
            w2^4))/w1^14 + (2*(x^4*(8 + 15*x^2 + 8*x^4) + 
           (x^4*(8 + 15*x^2 + 8*x^4))/w2^12 - 
           (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^10 - 
           (x^2*(10 + 147*x^2 + 266*x^4 + 147*x^6 + 10*x^8))/w2^2 + 
           (4*(1 + 26*x^2 + 48*x^4 + 71*x^6 + 48*x^8 + 26*x^10 + x^12))/
            w2^6 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/
            w2^8 - (2 + 50*x^2 + 14*x^4 - 11*x^6 + 14*x^8 + 50*x^10 + 2*x^12)/
            w2^4))/w1^2 + (2*(-4*x^4*(9 + 17*x^2 + 9*x^4) - 
           (4*x^4*(9 + 17*x^2 + 9*x^4))/w2^12 + 
           (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^10 + 
           (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^2 + 
           (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*x^12))/
            w2^8 + (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 
              3*x^12))/w2^4 - (2*(24 + 363*x^2 + 782*x^4 + 1084*x^6 + 
              782*x^8 + 363*x^10 + 24*x^12))/w2^6))/w1^12 + 
        (2*(-4*x^4*(9 + 17*x^2 + 9*x^4) - (4*x^4*(9 + 17*x^2 + 9*x^4))/
            w2^12 + (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^10 + 
           (x^2*(22 + 471*x^2 + 864*x^4 + 471*x^6 + 22*x^8))/w2^2 + 
           (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 3*x^12))/
            w2^8 + (8*(3 + 48*x^2 + 68*x^4 + 72*x^6 + 68*x^8 + 48*x^10 + 
              3*x^12))/w2^4 - (2*(24 + 363*x^2 + 782*x^4 + 1084*x^6 + 
              782*x^8 + 363*x^10 + 24*x^12))/w2^6))/w1^4 + 
        (2*(x^4*(88 + 167*x^2 + 88*x^4) + (x^4*(88 + 167*x^2 + 88*x^4))/
            w2^12 + (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^10 + 
           (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^2 + 
           (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*x^8 + 626*x^10 + 
              49*x^12))/w2^6 - (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 
             3342*x^8 + 1430*x^10 + 98*x^12)/w2^8 - 
           (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
             98*x^12)/w2^4))/w1^10 + (2*(x^4*(88 + 167*x^2 + 88*x^4) + 
           (x^4*(88 + 167*x^2 + 88*x^4))/w2^12 + 
           (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^10 + 
           (x^2*(62 - 453*x^2 - 954*x^4 - 453*x^6 + 62*x^8))/w2^2 + 
           (4*(49 + 626*x^2 + 1652*x^4 + 2347*x^6 + 1652*x^8 + 626*x^10 + 
              49*x^12))/w2^6 - (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 
             3342*x^8 + 1430*x^10 + 98*x^12)/w2^8 - 
           (98 + 1430*x^2 + 3342*x^4 + 4465*x^6 + 3342*x^8 + 1430*x^10 + 
             98*x^12)/w2^4))/w1^6 - (2*(12*x^4*(10 + 19*x^2 + 10*x^4) + 
           (12*x^4*(10 + 19*x^2 + 10*x^4))/w2^12 + 
           (x^2*(150 - 273*x^2 - 740*x^4 - 273*x^6 + 150*x^8))/w2^10 + 
           (x^2*(150 - 273*x^2 - 740*x^4 - 273*x^6 + 150*x^8))/w2^2 - 
           (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 1378*x^8 + 548*x^10 + 
              38*x^12))/w2^8 - (4*(38 + 548*x^2 + 1378*x^4 + 1881*x^6 + 
              1378*x^8 + 548*x^10 + 38*x^12))/w2^4 + 
           (2*(152 + 1882*x^2 + 5155*x^4 + 7336*x^6 + 5155*x^8 + 1882*x^10 + 
              152*x^12))/w2^6))/w1^8))/(w1^2*w2)))/
   (myq2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
    (-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + myq2^4/w1^2)^2*x^4*
    ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2) - 
  ((I/6912)*w1^3*w2^4*((864*myq1^6*Sqrt[myq2^2]*(-1 + x^4)^4)/(w1^6*w2^4) + 
     (8*myq2^6*Sqrt[myq2^2]*(-1 + x^4)^2*(81*(x + x^3)^2 + 
        (81*(x + x^3)^2)/w1^8 + (367 + 36*x^2 - 914*x^4 + 36*x^6 + 367*x^8)/
         w1^6 + (367 + 36*x^2 - 914*x^4 + 36*x^6 + 367*x^8)/w1^2 - 
        (2*(475 + 117*x^2 - 752*x^4 + 117*x^6 + 475*x^8))/w1^4))/
      (w1^2*w2^4) + (8*myq1*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
       (27*x^2*(-1 + x^4)^2 + (27*x^2*(-1 + x^4)^2)/w1^8 + 
        (2*(197 - 331*x^2 - 125*x^4 + 842*x^6 - 125*x^8 - 331*x^10 + 
           197*x^12))/w1^6 + (2*(197 - 331*x^2 - 125*x^4 + 842*x^6 - 
           125*x^8 - 331*x^10 + 197*x^12))/w1^2 - 
        (2*(448 - 959*x^2 - 736*x^4 + 1846*x^6 - 736*x^8 - 959*x^10 + 
           448*x^12))/w1^4))/(w1*w2^3) - (108*myq1^5*myq2^2*(-1 + w1^(-2))*
       (-1 + w2^(-2))*x*(1 + x^2)*((1 + w1^(-2))^2*x^2*(-1 + x^4)^2 + 
        ((1 + w1^(-2))^2*x^2*(-1 + x^4)^2)/w2^4 + 
        (2*(1 - 7*x^2 - 5*x^4 - 2*x^6 - 5*x^8 - 7*x^10 + x^12 + 
           (1 - 7*x^2 - 5*x^4 - 2*x^6 - 5*x^8 - 7*x^10 + x^12)/w1^4 + 
           (2*(3 - 11*x^2 - 7*x^4 + 6*x^6 - 7*x^8 - 11*x^10 + 3*x^12))/w1^2))/
         w2^2))/(w1^3*w2) - (myq1^3*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
       (1 + x^2)*(27*x^2*(5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8 - 
          (2*(1 - 16*x^2 + 18*x^4 - 16*x^6 + x^8))/w2^2 + 
          (5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8)/w2^4) + 
        (27*x^2*(5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8 - 
           (2*(1 - 16*x^2 + 18*x^4 - 16*x^6 + x^8))/w2^2 + 
           (5 - 16*x^2 + 10*x^4 - 16*x^6 + 5*x^8)/w2^4))/w1^8 - 
        (8*(9*x^2*(-1 + x^2)^2*(1 + 4*x^2 + x^4) + 
           (9*x^2*(-1 + x^2)^2*(1 + 4*x^2 + x^4))/w2^4 + 
           (-367 + 482*x^2 + 79*x^4 - 1684*x^6 + 79*x^8 + 482*x^10 - 
             367*x^12)/w2^2))/w1^6 - 
        (8*(9*x^2*(-1 + x^2)^2*(1 + 4*x^2 + x^4) + 
           (9*x^2*(-1 + x^2)^2*(1 + 4*x^2 + x^4))/w2^4 + 
           (-367 + 482*x^2 + 79*x^4 - 1684*x^6 + 79*x^8 + 482*x^10 - 
             367*x^12)/w2^2))/w1^2 - 
        (2*(9*x^2*(31 - 64*x^2 + 30*x^4 - 64*x^6 + 31*x^8) + 
           (9*x^2*(31 - 64*x^2 + 30*x^4 - 64*x^6 + 31*x^8))/w2^4 + 
           (2*(2116 - 5195*x^2 - 3124*x^4 + 7546*x^6 - 3124*x^8 - 5195*x^10 + 
              2116*x^12))/w2^2))/w1^4))/(w1*w2) - 
     (2*myq1^2*myq2^4*Sqrt[myq2^2]*(27*(-1 + w2^(-2))^2*x^4*(-1 + x^4)^2 + 
        (27*(-1 + w2^(-2))^2*x^4*(-1 + x^4)^2)/w1^12 + 
        ((-1 + x^4)^2*(x^2*(1720 - 3467*x^2 + 1720*x^4) + 
           (x^2*(1720 - 3467*x^2 + 1720*x^4))/w2^4 + 
           (2936 - 3152*x^2 - 378*x^4 - 3152*x^6 + 2936*x^8)/w2^2))/w1^8 + 
        ((-1 + x^4)^2*(x^2*(1720 - 3467*x^2 + 1720*x^4) + 
           (x^2*(1720 - 3467*x^2 + 1720*x^4))/w2^4 + 
           (2936 - 3152*x^2 - 378*x^4 - 3152*x^6 + 2936*x^8)/w2^2))/w1^4 - 
        (2*x^2*(143 - 205*x^2 + 289*x^4 + 842*x^6 + 289*x^8 - 205*x^10 + 
           143*x^12 + (143 - 205*x^2 + 289*x^4 + 842*x^6 + 289*x^8 - 
             205*x^10 + 143*x^12)/w2^4 - (2*(305 + 119*x^2 + 127*x^4 + 
              194*x^6 + 127*x^8 + 119*x^10 + 305*x^12))/w2^2))/w1^10 - 
        (2*x^2*(143 - 205*x^2 + 289*x^4 + 842*x^6 + 289*x^8 - 205*x^10 + 
           143*x^12 + (143 - 205*x^2 + 289*x^4 + 842*x^6 + 289*x^8 - 
             205*x^10 + 143*x^12)/w2^4 - (2*(305 + 119*x^2 + 127*x^4 + 
              194*x^6 + 127*x^8 + 119*x^10 + 305*x^12))/w2^2))/w1^2 - 
        (4*(3*x^2*(239 - 505*x^2 - 383*x^4 + 866*x^6 - 383*x^8 - 505*x^10 + 
             239*x^12) + (3*x^2*(239 - 505*x^2 - 383*x^4 + 866*x^6 - 
              383*x^8 - 505*x^10 + 239*x^12))/w2^4 + 
           (2*(1004 - 483*x^2 - 2105*x^4 + 915*x^6 + 2634*x^8 + 915*x^10 - 
              2105*x^12 - 483*x^14 + 1004*x^16))/w2^2))/w1^6))/w2^2 + 
     (2*myq1^4*(myq2^2)^(3/2)*((4*(-1 + x^4)^2*(36*x^2*(-1 + x^2)^2 + 
           (36*x^2*(-1 + x^2)^2)/w2^4 + (367 - 36*x^2 - 770*x^4 - 36*x^6 + 
             367*x^8)/w2^2))/(w1^6*w2^2) + 
        (4*(-1 + x^4)^2*(36*x^2*(-1 + x^2)^2 + (36*x^2*(-1 + x^2)^2)/w2^4 + 
           (367 - 36*x^2 - 770*x^4 - 36*x^6 + 367*x^8)/w2^2))/(w1^2*w2^2) + 
        27*x^2*(x^2*(-1 + x^4)^2 + (x^2*(-1 + x^4)^2)/w2^8 + 
          (-2 + 66*x^2 + 42*x^4 - 20*x^6 + 42*x^8 + 66*x^10 - 2*x^12)/w2^4 + 
          (7 - 22*x^2 - 27*x^4 - 12*x^6 - 27*x^8 - 22*x^10 + 7*x^12)/w2^6 + 
          (7 - 22*x^2 - 27*x^4 - 12*x^6 - 27*x^8 - 22*x^10 + 7*x^12)/w2^2) + 
        (27*x^2*(x^2*(-1 + x^4)^2 + (x^2*(-1 + x^4)^2)/w2^8 + 
           (-2 + 66*x^2 + 42*x^4 - 20*x^6 + 42*x^8 + 66*x^10 - 2*x^12)/w2^4 + 
           (7 - 22*x^2 - 27*x^4 - 12*x^6 - 27*x^8 - 22*x^10 + 7*x^12)/w2^6 + 
           (7 - 22*x^2 - 27*x^4 - 12*x^6 - 27*x^8 - 22*x^10 + 7*x^12)/w2^2))/
         w1^8 - (2*(27*x^4*(-1 + x^4)^2 + (27*x^4*(-1 + x^4)^2)/w2^8 + 
           (9*x^2*(37 - 98*x^2 - 97*x^4 + 28*x^6 - 97*x^8 - 98*x^10 + 
              37*x^12))/w2^6 + (9*x^2*(37 - 98*x^2 - 97*x^4 + 28*x^6 - 
              97*x^8 - 98*x^10 + 37*x^12))/w2^2 + 
           (2*(1166 - 99*x^2 - 3413*x^4 + 639*x^6 + 6006*x^8 + 639*x^10 - 
              3413*x^12 - 99*x^14 + 1166*x^16))/w2^4))/w1^4))/w1^2))/
   (myq2^3*Sqrt[myq2^2]*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(1 + w1^(-2))^2*
    x^4*(-1 + x^2)^4) + 
  ((I/256)*w1^3*w2^3*((-16*myq2^21*(1 + w1^(-4))*(-1 + w1^(-2))^6*
       (1 + w1^(-2))^2*(-1 + w2^(-2))*x^5*(-1 + x^2)^2*(1 + x^4))/
      (w1^6*w2^9) + (4*myq1^21*(-1 + w1^(-2))*(1 + w1^(-2))^2*
       (-1 + w2^(-2))^6*x^2*(1 + x^2)^3*(4*x^4 + (4*x^4)/w1^4 - 
        (1 - 2*x^2 + 10*x^4 - 2*x^6 + x^8)/w1^2))/(w1^11*w2^4) + 
     (16*myq1*myq2^20*(-1 + w1^(-2))^5*(1 + w1^(-2))^2*x^4*
       (1 + x^2 + x^4 + x^6)*((-1 + w2^(-2))^2*x^2 + ((-1 + w2^(-2))^2*x^2)/
         w1^8 + ((-3 + 14*x^2 - 3*x^4)/w2^2 + 2*(1 - 4*x^2 + x^4) + 
          (2*(1 - 4*x^2 + x^4))/w2^4)/w1^6 + ((-3 + 14*x^2 - 3*x^4)/w2^2 + 
          2*(1 - 4*x^2 + x^4) + (2*(1 - 4*x^2 + x^4))/w2^4)/w1^2 + 
        (6*x^2 + (6*x^2)/w2^4 - (2*(1 + 4*x^2 + x^4))/w2^2)/w1^4))/
      (w1^5*w2^8) + (4*myq1^2*myq2^19*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^3*
       ((8*x^2*(1 - 3*x^2 + 2*x^4 - 3*x^6 + x^8))/w2^2 + 
        (8*x^2*(1 - 3*x^2 + 2*x^4 - 3*x^6 + x^8))/(w1^16*w2^2) - 
        (4*x^2*(1 + x^4)*(1 + 6*x^2 + x^4 - (6*(1 + x^2)^2)/w2^2 + 
           (1 + 6*x^2 + x^4)/w2^4))/w1^14 - 
        (4*x^2*(1 + x^4)*(1 + 6*x^2 + x^4 - (6*(1 + x^2)^2)/w2^2 + 
           (1 + 6*x^2 + x^4)/w2^4))/w1^2 - (4 + 3*x^2 - 64*x^4 - 78*x^6 - 
          64*x^8 + 3*x^10 + 4*x^12 + (2*(x^2 + 68*x^4 + 86*x^6 + 68*x^8 + 
             x^10))/w2^2 + (4 + 3*x^2 - 64*x^4 - 78*x^6 - 64*x^8 + 3*x^10 + 
            4*x^12)/w2^4)/w1^12 - (4 + 3*x^2 - 64*x^4 - 78*x^6 - 64*x^8 + 
          3*x^10 + 4*x^12 + (2*(x^2 + 68*x^4 + 86*x^6 + 68*x^8 + x^10))/
           w2^2 + (4 + 3*x^2 - 64*x^4 - 78*x^6 - 64*x^8 + 3*x^10 + 4*x^12)/
           w2^4)/w1^4 - (8*(5 + 6*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 6*x^10 + 
           5*x^12 - (4*(3 + 3*x^2 + 5*x^4 + 7*x^6 + 5*x^8 + 3*x^10 + 3*x^12))/
            w2^2 + (5 + 6*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 6*x^10 + 5*x^12)/
            w2^4))/w1^8 + (-8 + 9*x^2 + 48*x^4 - 34*x^6 + 48*x^8 + 9*x^10 - 
          8*x^12 + (-8 + 9*x^2 + 48*x^4 - 34*x^6 + 48*x^8 + 9*x^10 - 8*x^12)/
           w2^4 + (2*(8 - 17*x^2 - 48*x^4 + 18*x^6 - 48*x^8 - 17*x^10 + 
             8*x^12))/w2^2)/w1^10 + (-8 + 9*x^2 + 48*x^4 - 34*x^6 + 48*x^8 + 
          9*x^10 - 8*x^12 + (-8 + 9*x^2 + 48*x^4 - 34*x^6 + 48*x^8 + 9*x^10 - 
            8*x^12)/w2^4 + (2*(8 - 17*x^2 - 48*x^4 + 18*x^6 - 48*x^8 - 
             17*x^10 + 8*x^12))/w2^2)/w1^6))/(w1^4*w2^7) - 
     (2*myq1^3*myq2^18*(-1 + w1^(-2))^3*x^2*(1 + x^2)*
       ((16*(-1 + w2^(-2))^2*x^4*(1 + x^4))/w2^2 + 
        (16*(-1 + w2^(-2))^2*x^4*(1 + x^4))/(w1^20*w2^2) + 
        (8*x^2*(1 + x^4)*(x^2 + x^2/w2^8 + (-6 + 38*x^2 - 6*x^4)/w2^4 + 
           (4 - 22*x^2 + 4*x^4)/w2^6 + (4 - 22*x^2 + 4*x^4)/w2^2))/w1^18 + 
        (8*x^2*(1 + x^4)*(x^2 + x^2/w2^8 + (-6 + 38*x^2 - 6*x^4)/w2^4 + 
           (4 - 22*x^2 + 4*x^4)/w2^6 + (4 - 22*x^2 + 4*x^4)/w2^2))/w1^2 + 
        (x^2*(8 - 113*x^2 + 58*x^4 - 113*x^6 + 8*x^8 + 
           (8 - 113*x^2 + 58*x^4 - 113*x^6 + 8*x^8)/w2^8 + 
           (22 + 468*x^2 + 44*x^4 + 468*x^6 + 22*x^8)/w2^6 + 
           (22 + 468*x^2 + 44*x^4 + 468*x^6 + 22*x^8)/w2^2 - 
           (2*(34 + 347*x^2 + 110*x^4 + 347*x^6 + 34*x^8))/w2^4))/w1^16 + 
        (x^2*(8 - 113*x^2 + 58*x^4 - 113*x^6 + 8*x^8 + 
           (8 - 113*x^2 + 58*x^4 - 113*x^6 + 8*x^8)/w2^8 + 
           (22 + 468*x^2 + 44*x^4 + 468*x^6 + 22*x^8)/w2^6 + 
           (22 + 468*x^2 + 44*x^4 + 468*x^6 + 22*x^8)/w2^2 - 
           (2*(34 + 347*x^2 + 110*x^4 + 347*x^6 + 34*x^8))/w2^4))/w1^4 - 
        (2*(2*x^2*(15 - 56*x^2 - 34*x^4 - 56*x^6 + 15*x^8) + 
           (2*x^2*(15 - 56*x^2 - 34*x^4 - 56*x^6 + 15*x^8))/w2^8 + 
           (4 - 133*x^2 + 456*x^4 + 466*x^6 + 456*x^8 - 133*x^10 + 4*x^12)/
            w2^6 + (4 - 133*x^2 + 456*x^4 + 466*x^6 + 456*x^8 - 133*x^10 + 
             4*x^12)/w2^2 - (2*(4 - 115*x^2 + 368*x^4 + 374*x^6 + 368*x^8 - 
              115*x^10 + 4*x^12))/w2^4))/w1^14 - 
        (2*(2*x^2*(15 - 56*x^2 - 34*x^4 - 56*x^6 + 15*x^8) + 
           (2*x^2*(15 - 56*x^2 - 34*x^4 - 56*x^6 + 15*x^8))/w2^8 + 
           (4 - 133*x^2 + 456*x^4 + 466*x^6 + 456*x^8 - 133*x^10 + 4*x^12)/
            w2^6 + (4 - 133*x^2 + 456*x^4 + 466*x^6 + 456*x^8 - 133*x^10 + 
             4*x^12)/w2^2 - (2*(4 - 115*x^2 + 368*x^4 + 374*x^6 + 368*x^8 - 
              115*x^10 + 4*x^12))/w2^4))/w1^6 - 
        (4*(4*(6 + 2*x^2 + 15*x^4 + 14*x^6 + 15*x^8 + 2*x^10 + 6*x^12) + 
           (4*(6 + 2*x^2 + 15*x^4 + 14*x^6 + 15*x^8 + 2*x^10 + 6*x^12))/
            w2^8 + (2*(108 + 51*x^2 + 244*x^4 + 186*x^6 + 244*x^8 + 51*x^10 + 
              108*x^12))/w2^4 - (132 + 67*x^2 + 288*x^4 + 258*x^6 + 288*x^8 + 
             67*x^10 + 132*x^12)/w2^6 - (132 + 67*x^2 + 288*x^4 + 258*x^6 + 
             288*x^8 + 67*x^10 + 132*x^12)/w2^2))/w1^10 + 
        (16 - 20*x^2 + 161*x^4 - 162*x^6 + 161*x^8 - 20*x^10 + 16*x^12 + 
          (16 - 20*x^2 + 161*x^4 - 162*x^6 + 161*x^8 - 20*x^10 + 16*x^12)/
           w2^8 - (2*(64 + 51*x^2 + 306*x^4 - 314*x^6 + 306*x^8 + 51*x^10 + 
             64*x^12))/w2^6 - (2*(64 + 51*x^2 + 306*x^4 - 314*x^6 + 306*x^8 + 
             51*x^10 + 64*x^12))/w2^2 + (224 + 252*x^2 + 886*x^4 - 916*x^6 + 
            886*x^8 + 252*x^10 + 224*x^12)/w2^4)/w1^12 + 
        (16 - 20*x^2 + 161*x^4 - 162*x^6 + 161*x^8 - 20*x^10 + 16*x^12 + 
          (16 - 20*x^2 + 161*x^4 - 162*x^6 + 161*x^8 - 20*x^10 + 16*x^12)/
           w2^8 - (2*(64 + 51*x^2 + 306*x^4 - 314*x^6 + 306*x^8 + 51*x^10 + 
             64*x^12))/w2^6 - (2*(64 + 51*x^2 + 306*x^4 - 314*x^6 + 306*x^8 + 
             51*x^10 + 64*x^12))/w2^2 + (224 + 252*x^2 + 886*x^4 - 916*x^6 + 
            886*x^8 + 252*x^10 + 224*x^12)/w2^4)/w1^8))/(w1^3*w2^6) + 
     (2*myq1^19*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*(1 + x^2)*
       (2*x^4*(x^2*(6 - x^2 + 6*x^4) + (x^2*(6 - x^2 + 6*x^4))/w2^8 - 
          (2*(7 + 6*x^2 + 9*x^4 + 6*x^6 + 7*x^8))/w2^4 + 
          (9 - 4*x^2 - 2*x^4 - 4*x^6 + 9*x^8)/w2^6 + 
          (9 - 4*x^2 - 2*x^4 - 4*x^6 + 9*x^8)/w2^2) + 
        (2*x^4*(x^2*(6 - x^2 + 6*x^4) + (x^2*(6 - x^2 + 6*x^4))/w2^8 - 
           (2*(7 + 6*x^2 + 9*x^4 + 6*x^6 + 7*x^8))/w2^4 + 
           (9 - 4*x^2 - 2*x^4 - 4*x^6 + 9*x^8)/w2^6 + 
           (9 - 4*x^2 - 2*x^4 - 4*x^6 + 9*x^8)/w2^2))/w1^12 - 
        (2*x^2*(x^2*(2 - 6*x^2 + 3*x^4 - 6*x^6 + 2*x^8) + 
           (x^2*(2 - 6*x^2 + 3*x^4 - 6*x^6 + 2*x^8))/w2^8 + 
           (-5 + 38*x^2 + 33*x^4 - 60*x^6 + 33*x^8 + 38*x^10 - 5*x^12)/w2^6 + 
           (-5 + 38*x^2 + 33*x^4 - 60*x^6 + 33*x^8 + 38*x^10 - 5*x^12)/w2^2 + 
           (2*(5 - 38*x^2 - 31*x^4 + 45*x^6 - 31*x^8 - 38*x^10 + 5*x^12))/
            w2^4))/w1^8 - (2*x^2*(x^2*(2 - 6*x^2 + 3*x^4 - 6*x^6 + 2*x^8) + 
           (x^2*(2 - 6*x^2 + 3*x^4 - 6*x^6 + 2*x^8))/w2^8 + 
           (-5 + 38*x^2 + 33*x^4 - 60*x^6 + 33*x^8 + 38*x^10 - 5*x^12)/w2^6 + 
           (-5 + 38*x^2 + 33*x^4 - 60*x^6 + 33*x^8 + 38*x^10 - 5*x^12)/w2^2 + 
           (2*(5 - 38*x^2 - 31*x^4 + 45*x^6 - 31*x^8 - 38*x^10 + 5*x^12))/
            w2^4))/w1^4 + (2*(x^4*(-9 + 16*x^2 + 10*x^4 + 16*x^6 - 9*x^8) + 
           (x^4*(-9 + 16*x^2 + 10*x^4 + 16*x^6 - 9*x^8))/w2^8 + 
           (2*x^2*(11 + 63*x^2 + 2*x^4 - 64*x^6 + 2*x^8 + 63*x^10 + 11*x^12))/
            w2^6 + (2*x^2*(11 + 63*x^2 + 2*x^4 - 64*x^6 + 2*x^8 + 63*x^10 + 
              11*x^12))/w2^2 + (2*(1 - 15*x^2 - 121*x^4 - 31*x^6 + 68*x^8 - 
              31*x^10 - 121*x^12 - 15*x^14 + x^16))/w2^4))/w1^6 - 
        (x^4*(3 - 8*x^2 + 2*x^4 - 8*x^6 + 3*x^8) + 
          (x^4*(3 - 8*x^2 + 2*x^4 - 8*x^6 + 3*x^8))/w2^8 + 
          (2*x^2*(6 + 12*x^2 + 39*x^4 + 38*x^6 + 39*x^8 + 12*x^10 + 6*x^12))/
           w2^6 + (2*x^2*(6 + 12*x^2 + 39*x^4 + 38*x^6 + 39*x^8 + 12*x^10 + 
             6*x^12))/w2^2 + (2*(1 - 5*x^2 - 31*x^4 - 81*x^6 - 128*x^8 - 
             81*x^10 - 31*x^12 - 5*x^14 + x^16))/w2^4)/w1^10 - 
        (x^4*(3 - 8*x^2 + 2*x^4 - 8*x^6 + 3*x^8) + 
          (x^4*(3 - 8*x^2 + 2*x^4 - 8*x^6 + 3*x^8))/w2^8 + 
          (2*x^2*(6 + 12*x^2 + 39*x^4 + 38*x^6 + 39*x^8 + 12*x^10 + 6*x^12))/
           w2^6 + (2*x^2*(6 + 12*x^2 + 39*x^4 + 38*x^6 + 39*x^8 + 12*x^10 + 
             6*x^12))/w2^2 + (2*(1 - 5*x^2 - 31*x^4 - 81*x^6 - 128*x^8 - 
             81*x^10 - 31*x^12 - 5*x^14 + x^16))/w2^4)/w1^2))/(w1^9*w2^2) - 
     (2*myq1^20*myq2*(-1 + w2^(-2))^5*x*
       (x^4*(1 + x^4)*(9 + 16*x^2 + 9*x^4 - (2*(1 + x^4))/w2^2 + 
          (9 + 16*x^2 + 9*x^4)/w2^4) + (x^4*(1 + x^4)*(9 + 16*x^2 + 9*x^4 - 
           (2*(1 + x^4))/w2^2 + (9 + 16*x^2 + 9*x^4)/w2^4))/w1^12 - 
        (x^2*(4 + 25*x^2 + 12*x^4 - 14*x^6 + 12*x^8 + 25*x^10 + 4*x^12 + 
           (-8 - 34*x^2 + 8*x^4 + 60*x^6 + 8*x^8 - 34*x^10 - 8*x^12)/w2^2 + 
           (4 + 25*x^2 + 12*x^4 - 14*x^6 + 12*x^8 + 25*x^10 + 4*x^12)/w2^4))/
         w1^8 - (x^2*(4 + 25*x^2 + 12*x^4 - 14*x^6 + 12*x^8 + 25*x^10 + 
           4*x^12 + (-8 - 34*x^2 + 8*x^4 + 60*x^6 + 8*x^8 - 34*x^10 - 8*x^12)/
            w2^2 + (4 + 25*x^2 + 12*x^4 - 14*x^6 + 12*x^8 + 25*x^10 + 4*x^12)/
            w2^4))/w1^4 + (4*(x^2*(2 + 11*x^2 - 2*x^4 - 18*x^6 - 2*x^8 + 
             11*x^10 + 2*x^12) + (x^2*(2 + 11*x^2 - 2*x^4 - 18*x^6 - 2*x^8 + 
              11*x^10 + 2*x^12))/w2^4 + (2 - 9*x^4 + 32*x^6 + 70*x^8 + 
             32*x^10 - 9*x^12 + 2*x^16)/w2^2))/w1^6 - 
        (2*(x^2*(4 + 3*x^2 - 4*x^4 - 2*x^6 - 4*x^8 + 3*x^10 + 4*x^12) + 
           (x^2*(4 + 3*x^2 - 4*x^4 - 2*x^6 - 4*x^8 + 3*x^10 + 4*x^12))/w2^4 + 
           (2 - 4*x^2 + 7*x^4 + 36*x^6 + 38*x^8 + 36*x^10 + 7*x^12 - 4*x^14 + 
             2*x^16)/w2^2))/w1^10 - 
        (2*(x^2*(4 + 3*x^2 - 4*x^4 - 2*x^6 - 4*x^8 + 3*x^10 + 4*x^12) + 
           (x^2*(4 + 3*x^2 - 4*x^4 - 2*x^6 - 4*x^8 + 3*x^10 + 4*x^12))/w2^4 + 
           (2 - 4*x^2 + 7*x^4 + 36*x^6 + 38*x^8 + 36*x^10 + 7*x^12 - 4*x^14 + 
             2*x^16)/w2^2))/w1^2))/(w1^10*w2^3) - 
     (myq1^17*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))^2*(1 + x^2)*
       ((4*x^4*(8*x^2 - 2*x^4 + 8*x^6 + (8*x^2 - 2*x^4 + 8*x^6)/w2^12 + 
           (12 - 35*x^2 + 16*x^4 - 35*x^6 + 12*x^8)/w2^10 + 
           (12 - 35*x^2 + 16*x^4 - 35*x^6 + 12*x^8)/w2^2 + 
           (2*(49 + 61*x^2 + 118*x^4 + 61*x^6 + 49*x^8))/w2^6 - 
           (61 + 20*x^2 + 104*x^4 + 20*x^6 + 61*x^8)/w2^8 - 
           (61 + 20*x^2 + 104*x^4 + 20*x^6 + 61*x^8)/w2^4))/w2^2 + 
        (4*x^4*(8*x^2 - 2*x^4 + 8*x^6 + (8*x^2 - 2*x^4 + 8*x^6)/w2^12 + 
           (12 - 35*x^2 + 16*x^4 - 35*x^6 + 12*x^8)/w2^10 + 
           (12 - 35*x^2 + 16*x^4 - 35*x^6 + 12*x^8)/w2^2 + 
           (2*(49 + 61*x^2 + 118*x^4 + 61*x^6 + 49*x^8))/w2^6 - 
           (61 + 20*x^2 + 104*x^4 + 20*x^6 + 61*x^8)/w2^8 - 
           (61 + 20*x^2 + 104*x^4 + 20*x^6 + 61*x^8)/w2^4))/(w1^16*w2^2) - 
        (2*((2*x^4*(7 - 14*x^2 + 22*x^4 - 14*x^6 + 7*x^8))/w2^14 + 
           (2*x^4*(7 - 14*x^2 + 22*x^4 - 14*x^6 + 7*x^8))/w2^2 + 
           2*(x^6 + x^10) + (2*(x^6 + x^10))/w2^16 + 
           (x^2*(27 - 68*x^2 + 73*x^4 - 72*x^6 + 73*x^8 - 68*x^10 + 27*x^12))/
            w2^12 + (x^2*(27 - 68*x^2 + 73*x^4 - 72*x^6 + 73*x^8 - 68*x^10 + 
              27*x^12))/w2^4 + (2*(-4 + 51*x^2 + 234*x^4 + 679*x^6 + 
              900*x^8 + 679*x^10 + 234*x^12 + 51*x^14 - 4*x^16))/w2^8 + 
           (2*(2 - 41*x^2 - 88*x^4 - 303*x^6 - 332*x^8 - 303*x^10 - 88*x^12 - 
              41*x^14 + 2*x^16))/w2^10 + (2*(2 - 41*x^2 - 88*x^4 - 303*x^6 - 
              332*x^8 - 303*x^10 - 88*x^12 - 41*x^14 + 2*x^16))/w2^6))/
         w1^14 - (2*((2*x^4*(7 - 14*x^2 + 22*x^4 - 14*x^6 + 7*x^8))/w2^14 + 
           (2*x^4*(7 - 14*x^2 + 22*x^4 - 14*x^6 + 7*x^8))/w2^2 + 
           2*(x^6 + x^10) + (2*(x^6 + x^10))/w2^16 + 
           (x^2*(27 - 68*x^2 + 73*x^4 - 72*x^6 + 73*x^8 - 68*x^10 + 27*x^12))/
            w2^12 + (x^2*(27 - 68*x^2 + 73*x^4 - 72*x^6 + 73*x^8 - 68*x^10 + 
              27*x^12))/w2^4 + (2*(-4 + 51*x^2 + 234*x^4 + 679*x^6 + 
              900*x^8 + 679*x^10 + 234*x^12 + 51*x^14 - 4*x^16))/w2^8 + 
           (2*(2 - 41*x^2 - 88*x^4 - 303*x^6 - 332*x^8 - 303*x^10 - 88*x^12 - 
              41*x^14 + 2*x^16))/w2^10 + (2*(2 - 41*x^2 - 88*x^4 - 303*x^6 - 
              332*x^8 - 303*x^10 - 88*x^12 - 41*x^14 + 2*x^16))/w2^6))/w1^2 + 
        (2*((2*x^4*(-27 + 55*x^2 + 48*x^4 + 55*x^6 - 27*x^8))/w2^14 + 
           (2*x^4*(-27 + 55*x^2 + 48*x^4 + 55*x^6 - 27*x^8))/w2^2 + 
           2*(x^6 + x^10) + (2*(x^6 + x^10))/w2^16 + 
           (x^2*(137 + 732*x^2 - 641*x^4 - 1616*x^6 - 641*x^8 + 732*x^10 + 
              137*x^12))/w2^12 + (x^2*(137 + 732*x^2 - 641*x^4 - 1616*x^6 - 
              641*x^8 + 732*x^10 + 137*x^12))/w2^4 + 
           (2*(2 - 389*x^2 - 1830*x^4 + 632*x^6 + 3418*x^8 + 632*x^10 - 
              1830*x^12 - 389*x^14 + 2*x^16))/w2^10 + 
           (2*(2 - 389*x^2 - 1830*x^4 + 632*x^6 + 3418*x^8 + 632*x^10 - 
              1830*x^12 - 389*x^14 + 2*x^16))/w2^6 - 
           (2*(4 - 637*x^2 - 2986*x^4 + 615*x^6 + 5108*x^8 + 615*x^10 - 
              2986*x^12 - 637*x^14 + 4*x^16))/w2^8))/w1^10 + 
        (2*((2*x^4*(-27 + 55*x^2 + 48*x^4 + 55*x^6 - 27*x^8))/w2^14 + 
           (2*x^4*(-27 + 55*x^2 + 48*x^4 + 55*x^6 - 27*x^8))/w2^2 + 
           2*(x^6 + x^10) + (2*(x^6 + x^10))/w2^16 + 
           (x^2*(137 + 732*x^2 - 641*x^4 - 1616*x^6 - 641*x^8 + 732*x^10 + 
              137*x^12))/w2^12 + (x^2*(137 + 732*x^2 - 641*x^4 - 1616*x^6 - 
              641*x^8 + 732*x^10 + 137*x^12))/w2^4 + 
           (2*(2 - 389*x^2 - 1830*x^4 + 632*x^6 + 3418*x^8 + 632*x^10 - 
              1830*x^12 - 389*x^14 + 2*x^16))/w2^10 + 
           (2*(2 - 389*x^2 - 1830*x^4 + 632*x^6 + 3418*x^8 + 632*x^10 - 
              1830*x^12 - 389*x^14 + 2*x^16))/w2^6 - 
           (2*(4 - 637*x^2 - 2986*x^4 + 615*x^6 + 5108*x^8 + 615*x^10 - 
              2986*x^12 - 637*x^14 + 4*x^16))/w2^8))/w1^6 + 
        (4*x^8 + (4*x^8)/w2^16 + (x^4*(46 + 133*x^2 - 14*x^4 + 133*x^6 + 
             46*x^8))/w2^14 + (x^4*(46 + 133*x^2 - 14*x^4 + 133*x^6 + 
             46*x^8))/w2^2 - (2*x^2*(14 + 328*x^2 + 251*x^4 - 370*x^6 + 
             251*x^8 + 328*x^10 + 14*x^12))/w2^12 - 
          (2*x^2*(14 + 328*x^2 + 251*x^4 - 370*x^6 + 251*x^8 + 328*x^10 + 
             14*x^12))/w2^4 + (-18 + 152*x^2 + 1922*x^4 - 349*x^6 - 
            4718*x^8 - 349*x^10 + 1922*x^12 + 152*x^14 - 18*x^16)/w2^10 + 
          (-18 + 152*x^2 + 1922*x^4 - 349*x^6 - 4718*x^8 - 349*x^10 + 
            1922*x^12 + 152*x^14 - 18*x^16)/w2^6 + 
          (4*(9 - 70*x^2 - 648*x^4 + 487*x^6 + 2186*x^8 + 487*x^10 - 
             648*x^12 - 70*x^14 + 9*x^16))/w2^8)/w1^12 + 
        (4*x^8 + (4*x^8)/w2^16 + (x^4*(46 + 133*x^2 - 14*x^4 + 133*x^6 + 
             46*x^8))/w2^14 + (x^4*(46 + 133*x^2 - 14*x^4 + 133*x^6 + 
             46*x^8))/w2^2 - (2*x^2*(14 + 328*x^2 + 251*x^4 - 370*x^6 + 
             251*x^8 + 328*x^10 + 14*x^12))/w2^12 - 
          (2*x^2*(14 + 328*x^2 + 251*x^4 - 370*x^6 + 251*x^8 + 328*x^10 + 
             14*x^12))/w2^4 + (-18 + 152*x^2 + 1922*x^4 - 349*x^6 - 
            4718*x^8 - 349*x^10 + 1922*x^12 + 152*x^14 - 18*x^16)/w2^10 + 
          (-18 + 152*x^2 + 1922*x^4 - 349*x^6 - 4718*x^8 - 349*x^10 + 
            1922*x^12 + 152*x^14 - 18*x^16)/w2^6 + 
          (4*(9 - 70*x^2 - 648*x^4 + 487*x^6 + 2186*x^8 + 487*x^10 - 
             648*x^12 - 70*x^14 + 9*x^16))/w2^8)/w1^4 - 
        (2*(4*x^8 + (4*x^8)/w2^16 + (x^4*(38 - 111*x^2 + 162*x^4 - 111*x^6 + 
              38*x^8))/w2^14 + (x^4*(38 - 111*x^2 + 162*x^4 - 111*x^6 + 
              38*x^8))/w2^2 + (2*x^2*(68 + 288*x^2 + 201*x^4 - 838*x^6 + 
              201*x^8 + 288*x^10 + 68*x^12))/w2^12 + 
           (2*x^2*(68 + 288*x^2 + 201*x^4 - 838*x^6 + 201*x^8 + 288*x^10 + 
              68*x^12))/w2^4 + (4*(9 + 432*x^2 + 2090*x^4 + 815*x^6 - 
              2354*x^8 + 815*x^10 + 2090*x^12 + 432*x^14 + 9*x^16))/w2^8 - 
           (18 + 1016*x^2 + 4778*x^4 + 1609*x^6 - 6714*x^8 + 1609*x^10 + 
             4778*x^12 + 1016*x^14 + 18*x^16)/w2^10 - 
           (18 + 1016*x^2 + 4778*x^4 + 1609*x^6 - 6714*x^8 + 1609*x^10 + 
             4778*x^12 + 1016*x^14 + 18*x^16)/w2^6))/w1^8))/w1^7 - 
     (myq1^18*myq2^3*(-1 + w2^(-2))^3*x*
       (2*x^2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
          (2*x^2*(3 + 2*x^2 + 2*x^4 + 2*x^6 + 3*x^8))/w2^10 + 
          (2*x^2*(3 + 2*x^2 + 2*x^4 + 2*x^6 + 3*x^8))/w2^2 + 
          (9 + 44*x^2 + 55*x^4 + 56*x^6 + 55*x^8 + 44*x^10 + 9*x^12)/w2^8 + 
          (9 + 44*x^2 + 55*x^4 + 56*x^6 + 55*x^8 + 44*x^10 + 9*x^12)/w2^4 - 
          (2*(9 + 58*x^2 + 127*x^4 + 172*x^6 + 127*x^8 + 58*x^10 + 9*x^12))/
           w2^6) + (2*x^2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
           (2*x^2*(3 + 2*x^2 + 2*x^4 + 2*x^6 + 3*x^8))/w2^10 + 
           (2*x^2*(3 + 2*x^2 + 2*x^4 + 2*x^6 + 3*x^8))/w2^2 + 
           (9 + 44*x^2 + 55*x^4 + 56*x^6 + 55*x^8 + 44*x^10 + 9*x^12)/w2^8 + 
           (9 + 44*x^2 + 55*x^4 + 56*x^6 + 55*x^8 + 44*x^10 + 9*x^12)/w2^4 - 
           (2*(9 + 58*x^2 + 127*x^4 + 172*x^6 + 127*x^8 + 58*x^10 + 9*x^12))/
            w2^6))/w1^16 - (12*x^6*(1 + x^2)^2 + (12*x^6*(1 + x^2)^2)/w2^12 + 
          (x^2*(92 + 294*x^2 - 353*x^4 - 1034*x^6 - 353*x^8 + 294*x^10 + 
             92*x^12))/w2^10 + (x^2*(92 + 294*x^2 - 353*x^4 - 1034*x^6 - 
             353*x^8 + 294*x^10 + 92*x^12))/w2^2 - 
          (4*x^2*(324 + 939*x^2 - 206*x^4 - 1582*x^6 - 206*x^8 + 939*x^10 + 
             324*x^12))/w2^8 - (4*x^2*(324 + 939*x^2 - 206*x^4 - 1582*x^6 - 
             206*x^8 + 939*x^10 + 324*x^12))/w2^4 + 
          (-10 + 2372*x^2 + 7132*x^4 + 30*x^6 - 8856*x^8 + 30*x^10 + 
            7132*x^12 + 2372*x^14 - 10*x^16)/w2^6)/w1^10 - 
        (12*x^6*(1 + x^2)^2 + (12*x^6*(1 + x^2)^2)/w2^12 + 
          (x^2*(92 + 294*x^2 - 353*x^4 - 1034*x^6 - 353*x^8 + 294*x^10 + 
             92*x^12))/w2^10 + (x^2*(92 + 294*x^2 - 353*x^4 - 1034*x^6 - 
             353*x^8 + 294*x^10 + 92*x^12))/w2^2 - 
          (4*x^2*(324 + 939*x^2 - 206*x^4 - 1582*x^6 - 206*x^8 + 939*x^10 + 
             324*x^12))/w2^8 - (4*x^2*(324 + 939*x^2 - 206*x^4 - 1582*x^6 - 
             206*x^8 + 939*x^10 + 324*x^12))/w2^4 + 
          (-10 + 2372*x^2 + 7132*x^4 + 30*x^6 - 8856*x^8 + 30*x^10 + 
            7132*x^12 + 2372*x^14 - 10*x^16)/w2^6)/w1^6 + 
        (4*x^4*(1 + x^2)^2*(2 - x^2 + 2*x^4) + (4*x^4*(1 + x^2)^2*
            (2 - x^2 + 2*x^4))/w2^12 + (x^2*(20 - 158*x^2 - 281*x^4 - 
             130*x^6 - 281*x^8 - 158*x^10 + 20*x^12))/w2^10 + 
          (x^2*(20 - 158*x^2 - 281*x^4 - 130*x^6 - 281*x^8 - 158*x^10 + 
             20*x^12))/w2^2 - (4*x^2*(60 + 57*x^2 + 58*x^4 + 182*x^6 + 
             58*x^8 + 57*x^10 + 60*x^12))/w2^8 - 
          (4*x^2*(60 + 57*x^2 + 58*x^4 + 182*x^6 + 58*x^8 + 57*x^10 + 
             60*x^12))/w2^4 + (2*(-5 + 202*x^2 + 482*x^4 + 999*x^6 + 
             1740*x^8 + 999*x^10 + 482*x^12 + 202*x^14 - 5*x^16))/w2^6)/
         w1^14 + (4*x^4*(1 + x^2)^2*(2 - x^2 + 2*x^4) + 
          (4*x^4*(1 + x^2)^2*(2 - x^2 + 2*x^4))/w2^12 + 
          (x^2*(20 - 158*x^2 - 281*x^4 - 130*x^6 - 281*x^8 - 158*x^10 + 
             20*x^12))/w2^10 + (x^2*(20 - 158*x^2 - 281*x^4 - 130*x^6 - 
             281*x^8 - 158*x^10 + 20*x^12))/w2^2 - 
          (4*x^2*(60 + 57*x^2 + 58*x^4 + 182*x^6 + 58*x^8 + 57*x^10 + 
             60*x^12))/w2^8 - (4*x^2*(60 + 57*x^2 + 58*x^4 + 182*x^6 + 
             58*x^8 + 57*x^10 + 60*x^12))/w2^4 + 
          (2*(-5 + 202*x^2 + 482*x^4 + 999*x^6 + 1740*x^8 + 999*x^10 + 
             482*x^12 + 202*x^14 - 5*x^16))/w2^6)/w1^2 - 
        (2*(x^4*(7 + 12*x^2 + 6*x^4 + 12*x^6 + 7*x^8) + 
           (x^4*(7 + 12*x^2 + 6*x^4 + 12*x^6 + 7*x^8))/w2^12 - 
           (x^2*(18 + 106*x^2 + 3*x^4 - 238*x^6 + 3*x^8 + 106*x^10 + 
              18*x^12))/w2^10 - (x^2*(18 + 106*x^2 + 3*x^4 - 238*x^6 + 
              3*x^8 + 106*x^10 + 18*x^12))/w2^2 + 
           (2*(21 + 4*x^2 + 66*x^4 + 1245*x^6 + 2464*x^8 + 1245*x^10 + 
              66*x^12 + 4*x^14 + 21*x^16))/w2^6 - (26 + 4*x^2 - 105*x^4 + 
             1012*x^6 + 2266*x^8 + 1012*x^10 - 105*x^12 + 4*x^14 + 26*x^16)/
            w2^8 - (26 + 4*x^2 - 105*x^4 + 1012*x^6 + 2266*x^8 + 1012*x^10 - 
             105*x^12 + 4*x^14 + 26*x^16)/w2^4))/w1^12 - 
        (2*(x^4*(7 + 12*x^2 + 6*x^4 + 12*x^6 + 7*x^8) + 
           (x^4*(7 + 12*x^2 + 6*x^4 + 12*x^6 + 7*x^8))/w2^12 - 
           (x^2*(18 + 106*x^2 + 3*x^4 - 238*x^6 + 3*x^8 + 106*x^10 + 
              18*x^12))/w2^10 - (x^2*(18 + 106*x^2 + 3*x^4 - 238*x^6 + 
              3*x^8 + 106*x^10 + 18*x^12))/w2^2 + 
           (2*(21 + 4*x^2 + 66*x^4 + 1245*x^6 + 2464*x^8 + 1245*x^10 + 
              66*x^12 + 4*x^14 + 21*x^16))/w2^6 - (26 + 4*x^2 - 105*x^4 + 
             1012*x^6 + 2266*x^8 + 1012*x^10 - 105*x^12 + 4*x^14 + 26*x^16)/
            w2^8 - (26 + 4*x^2 - 105*x^4 + 1012*x^6 + 2266*x^8 + 1012*x^10 - 
             105*x^12 + 4*x^14 + 26*x^16)/w2^4))/w1^4 + 
        (4*(x^4*(3 + 8*x^2 + 14*x^4 + 8*x^6 + 3*x^8) + 
           (x^4*(3 + 8*x^2 + 14*x^4 + 8*x^6 + 3*x^8))/w2^12 + 
           (x^2*(74 + 126*x^2 - 99*x^4 - 242*x^6 - 99*x^8 + 126*x^10 + 
              74*x^12))/w2^10 + (x^2*(74 + 126*x^2 - 99*x^4 - 242*x^6 - 
              99*x^8 + 126*x^10 + 74*x^12))/w2^2 + 
           (2*(21 + 673*x^2 + 1702*x^4 + 712*x^6 - 520*x^8 + 712*x^10 + 
              1702*x^12 + 673*x^14 + 21*x^16))/w2^6 - 
           (26 + 765*x^2 + 1751*x^4 + 315*x^6 - 1302*x^8 + 315*x^10 + 
             1751*x^12 + 765*x^14 + 26*x^16)/w2^8 - 
           (26 + 765*x^2 + 1751*x^4 + 315*x^6 - 1302*x^8 + 315*x^10 + 
             1751*x^12 + 765*x^14 + 26*x^16)/w2^4))/w1^8))/(w1^8*w2) + 
     (myq1^5*myq2^16*(-1 + w1^(-2))*(1 + x^2)*
       ((16*(-1 + w2^(-2))^2*x^6*(1 + x^4))/w2^4 + 
        (16*(-1 + w2^(-2))^2*x^6*(1 + x^4))/(w1^28*w2^4) + 
        (16*x^4*(1 + x^4)*(2*x^2 + (2*x^2)/w2^8 + (-3 + 38*x^2 - 3*x^4)/
            w2^4 + (2*(1 - 11*x^2 + x^4))/w2^6 + (2*(1 - 11*x^2 + x^4))/
            w2^2))/(w1^26*w2^2) + (16*x^4*(1 + x^4)*(2*x^2 + (2*x^2)/w2^8 + 
           (-3 + 38*x^2 - 3*x^4)/w2^4 + (2*(1 - 11*x^2 + x^4))/w2^6 + 
           (2*(1 - 11*x^2 + x^4))/w2^2))/(w1^2*w2^2) + 
        (2*x^4*(2*(x^2 + x^6) + (2*(x^2 + x^6))/w2^12 + 
           (2*(8 - 131*x^2 + 26*x^4 - 131*x^6 + 8*x^8))/w2^10 + 
           (2*(8 - 131*x^2 + 26*x^4 - 131*x^6 + 8*x^8))/w2^2 + 
           (38 + 1115*x^2 + 186*x^4 + 1115*x^6 + 38*x^8)/w2^8 + 
           (38 + 1115*x^2 + 186*x^4 + 1115*x^6 + 38*x^8)/w2^4 - 
           (2*(46 + 871*x^2 + 222*x^4 + 871*x^6 + 46*x^8))/w2^6))/w1^24 + 
        (2*x^4*(2*(x^2 + x^6) + (2*(x^2 + x^6))/w2^12 + 
           (2*(8 - 131*x^2 + 26*x^4 - 131*x^6 + 8*x^8))/w2^10 + 
           (2*(8 - 131*x^2 + 26*x^4 - 131*x^6 + 8*x^8))/w2^2 + 
           (38 + 1115*x^2 + 186*x^4 + 1115*x^6 + 38*x^8)/w2^8 + 
           (38 + 1115*x^2 + 186*x^4 + 1115*x^6 + 38*x^8)/w2^4 - 
           (2*(46 + 871*x^2 + 222*x^4 + 871*x^6 + 46*x^8))/w2^6))/w1^4 - 
        (x^2*(4*x^2*(2 + 29*x^2 - 5*x^4 + 29*x^6 + 2*x^8) + 
           (4*x^2*(2 + 29*x^2 - 5*x^4 + 29*x^6 + 2*x^8))/w2^12 - 
           (x^2*(2 + 2195*x^2 + 134*x^4 + 2195*x^6 + 2*x^8))/w2^10 - 
           (x^2*(2 + 2195*x^2 + 134*x^4 + 2195*x^6 + 2*x^8))/w2^2 + 
           (4*(6 + 35*x^2 + 2022*x^4 + 657*x^6 + 2022*x^8 + 35*x^10 + 
              6*x^12))/w2^8 + (4*(6 + 35*x^2 + 2022*x^4 + 657*x^6 + 
              2022*x^8 + 35*x^10 + 6*x^12))/w2^4 - 
           (2*(24 + 42*x^2 + 6217*x^4 + 2266*x^6 + 6217*x^8 + 42*x^10 + 
              24*x^12))/w2^6))/w1^22 - 
        (x^2*(4*x^2*(2 + 29*x^2 - 5*x^4 + 29*x^6 + 2*x^8) + 
           (4*x^2*(2 + 29*x^2 - 5*x^4 + 29*x^6 + 2*x^8))/w2^12 - 
           (x^2*(2 + 2195*x^2 + 134*x^4 + 2195*x^6 + 2*x^8))/w2^10 - 
           (x^2*(2 + 2195*x^2 + 134*x^4 + 2195*x^6 + 2*x^8))/w2^2 + 
           (4*(6 + 35*x^2 + 2022*x^4 + 657*x^6 + 2022*x^8 + 35*x^10 + 
              6*x^12))/w2^8 + (4*(6 + 35*x^2 + 2022*x^4 + 657*x^6 + 
              2022*x^8 + 35*x^10 + 6*x^12))/w2^4 - 
           (2*(24 + 42*x^2 + 6217*x^4 + 2266*x^6 + 6217*x^8 + 42*x^10 + 
              24*x^12))/w2^6))/w1^6 + (2*x^2*(x^2 + 255*x^4 - 164*x^6 + 
           255*x^8 + x^10 + (x^2 + 255*x^4 - 164*x^6 + 255*x^8 + x^10)/
            w2^12 + (-408 + 577*x^2 + 6434*x^4 - 466*x^6 + 6434*x^8 + 
             577*x^10 - 408*x^12)/w2^8 + (-408 + 577*x^2 + 6434*x^4 - 
             466*x^6 + 6434*x^8 + 577*x^10 - 408*x^12)/w2^4 + 
           (2*(32 - 129*x^2 - 990*x^4 + 290*x^6 - 990*x^8 - 129*x^10 + 
              32*x^12))/w2^10 + (2*(32 - 129*x^2 - 990*x^4 + 290*x^6 - 
              990*x^8 - 129*x^10 + 32*x^12))/w2^2 + 
           (2*(344 - 296*x^2 - 4757*x^4 + 98*x^6 - 4757*x^8 - 296*x^10 + 
              344*x^12))/w2^6))/w1^20 + (2*x^2*(x^2 + 255*x^4 - 164*x^6 + 
           255*x^8 + x^10 + (x^2 + 255*x^4 - 164*x^6 + 255*x^8 + x^10)/
            w2^12 + (-408 + 577*x^2 + 6434*x^4 - 466*x^6 + 6434*x^8 + 
             577*x^10 - 408*x^12)/w2^8 + (-408 + 577*x^2 + 6434*x^4 - 
             466*x^6 + 6434*x^8 + 577*x^10 - 408*x^12)/w2^4 + 
           (2*(32 - 129*x^2 - 990*x^4 + 290*x^6 - 990*x^8 - 129*x^10 + 
              32*x^12))/w2^10 + (2*(32 - 129*x^2 - 990*x^4 + 290*x^6 - 
              990*x^8 - 129*x^10 + 32*x^12))/w2^2 + 
           (2*(344 - 296*x^2 - 4757*x^4 + 98*x^6 - 4757*x^8 - 296*x^10 + 
              344*x^12))/w2^6))/w1^8 + 
        (2*(2*x^2*(4 + 34*x^2 - 123*x^4 + 6*x^6 - 123*x^8 + 34*x^10 + 
             4*x^12) + (2*x^2*(4 + 34*x^2 - 123*x^4 + 6*x^6 - 123*x^8 + 
              34*x^10 + 4*x^12))/w2^12 - (11 + 324*x^2 + 184*x^4 - 1370*x^6 + 
             486*x^8 - 1370*x^10 + 184*x^12 + 324*x^14 + 11*x^16)/w2^10 - 
           (11 + 324*x^2 + 184*x^4 - 1370*x^6 + 486*x^8 - 1370*x^10 + 
             184*x^12 + 324*x^14 + 11*x^16)/w2^2 + 
           (2*(22 + 884*x^2 + 462*x^4 - 1985*x^6 + 870*x^8 - 1985*x^10 + 
              462*x^12 + 884*x^14 + 22*x^16))/w2^8 + 
           (2*(22 + 884*x^2 + 462*x^4 - 1985*x^6 + 870*x^8 - 1985*x^10 + 
              462*x^12 + 884*x^14 + 22*x^16))/w2^4 - 
           (2*(33 + 1452*x^2 + 732*x^4 - 2694*x^6 + 1114*x^8 - 2694*x^10 + 
              732*x^12 + 1452*x^14 + 33*x^16))/w2^6))/w1^18 + 
        (2*(2*x^2*(4 + 34*x^2 - 123*x^4 + 6*x^6 - 123*x^8 + 34*x^10 + 
             4*x^12) + (2*x^2*(4 + 34*x^2 - 123*x^4 + 6*x^6 - 123*x^8 + 
              34*x^10 + 4*x^12))/w2^12 - (11 + 324*x^2 + 184*x^4 - 1370*x^6 + 
             486*x^8 - 1370*x^10 + 184*x^12 + 324*x^14 + 11*x^16)/w2^10 - 
           (11 + 324*x^2 + 184*x^4 - 1370*x^6 + 486*x^8 - 1370*x^10 + 
             184*x^12 + 324*x^14 + 11*x^16)/w2^2 + 
           (2*(22 + 884*x^2 + 462*x^4 - 1985*x^6 + 870*x^8 - 1985*x^10 + 
              462*x^12 + 884*x^14 + 22*x^16))/w2^8 + 
           (2*(22 + 884*x^2 + 462*x^4 - 1985*x^6 + 870*x^8 - 1985*x^10 + 
              462*x^12 + 884*x^14 + 22*x^16))/w2^4 - 
           (2*(33 + 1452*x^2 + 732*x^4 - 2694*x^6 + 1114*x^8 - 2694*x^10 + 
              732*x^12 + 1452*x^14 + 33*x^16))/w2^6))/w1^10 + 
        (2*(x^2*(4 + 59*x^2 - 293*x^4 + 108*x^6 - 293*x^8 + 59*x^10 + 
             4*x^12) + (x^2*(4 + 59*x^2 - 293*x^4 + 108*x^6 - 293*x^8 + 
              59*x^10 + 4*x^12))/w2^12 + (2*(32 + 84*x^2 - 91*x^4 + 
              1101*x^6 - 148*x^8 + 1101*x^10 - 91*x^12 + 84*x^14 + 32*x^16))/
            w2^10 + (2*(32 + 84*x^2 - 91*x^4 + 1101*x^6 - 148*x^8 + 
              1101*x^10 - 91*x^12 + 84*x^14 + 32*x^16))/w2^2 + 
           (4*(96 + 576*x^2 + 287*x^4 + 2230*x^6 - 682*x^8 + 2230*x^10 + 
              287*x^12 + 576*x^14 + 96*x^16))/w2^6 - 
           (256 + 1324*x^2 + 483*x^4 + 6305*x^6 - 1488*x^8 + 6305*x^10 + 
             483*x^12 + 1324*x^14 + 256*x^16)/w2^8 - 
           (256 + 1324*x^2 + 483*x^4 + 6305*x^6 - 1488*x^8 + 6305*x^10 + 
             483*x^12 + 1324*x^14 + 256*x^16)/w2^4))/w1^16 + 
        (2*(x^2*(4 + 59*x^2 - 293*x^4 + 108*x^6 - 293*x^8 + 59*x^10 + 
             4*x^12) + (x^2*(4 + 59*x^2 - 293*x^4 + 108*x^6 - 293*x^8 + 
              59*x^10 + 4*x^12))/w2^12 + (2*(32 + 84*x^2 - 91*x^4 + 
              1101*x^6 - 148*x^8 + 1101*x^10 - 91*x^12 + 84*x^14 + 32*x^16))/
            w2^10 + (2*(32 + 84*x^2 - 91*x^4 + 1101*x^6 - 148*x^8 + 
              1101*x^10 - 91*x^12 + 84*x^14 + 32*x^16))/w2^2 + 
           (4*(96 + 576*x^2 + 287*x^4 + 2230*x^6 - 682*x^8 + 2230*x^10 + 
              287*x^12 + 576*x^14 + 96*x^16))/w2^6 - 
           (256 + 1324*x^2 + 483*x^4 + 6305*x^6 - 1488*x^8 + 6305*x^10 + 
             483*x^12 + 1324*x^14 + 256*x^16)/w2^8 - 
           (256 + 1324*x^2 + 483*x^4 + 6305*x^6 - 1488*x^8 + 6305*x^10 + 
             483*x^12 + 1324*x^14 + 256*x^16)/w2^4))/w1^12 - 
        (2*(4*x^2*(2 + 34*x^2 - 134*x^4 - 25*x^6 - 134*x^8 + 34*x^10 + 
             2*x^12) + (4*x^2*(2 + 34*x^2 - 134*x^4 - 25*x^6 - 134*x^8 + 
              34*x^10 + 2*x^12))/w2^12 + (106 - 88*x^2 - 542*x^4 + 4023*x^6 + 
             26*x^8 + 4023*x^10 - 542*x^12 - 88*x^14 + 106*x^16)/w2^10 + 
           (106 - 88*x^2 - 542*x^4 + 4023*x^6 + 26*x^8 + 4023*x^10 - 
             542*x^12 - 88*x^14 + 106*x^16)/w2^2 - 
           (4*(106 + 48*x^2 - 81*x^4 + 2929*x^6 - 713*x^8 + 2929*x^10 - 
              81*x^12 + 48*x^14 + 106*x^16))/w2^8 - 
           (4*(106 + 48*x^2 - 81*x^4 + 2929*x^6 - 713*x^8 + 2929*x^10 - 
              81*x^12 + 48*x^14 + 106*x^16))/w2^4 + 
           (2*(318 + 272*x^2 + 138*x^4 + 8117*x^6 - 2666*x^8 + 8117*x^10 + 
              138*x^12 + 272*x^14 + 318*x^16))/w2^6))/w1^14))/(w1*w2^4) - 
     (myq1^4*myq2^17*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x*
       ((16*x^4*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8))/w2^4 + 
        (16*x^4*(1 - 6*x^2 + 2*x^4 - 6*x^6 + x^8))/(w1^24*w2^4) - 
        (32*x^4*(1 + x^4)*(1 + 7*x^2 + x^4 + (1 + 7*x^2 + x^4)/w2^4 - 
           (5 + 18*x^2 + 5*x^4)/w2^2))/(w1^22*w2^2) - 
        (32*x^4*(1 + x^4)*(1 + 7*x^2 + x^4 + (1 + 7*x^2 + x^4)/w2^4 - 
           (5 + 18*x^2 + 5*x^4)/w2^2))/(w1^2*w2^2) - 
        (2*x^2*(x^2*(14 + 33*x^2 + 34*x^4 + 33*x^6 + 14*x^8) + 
           (x^2*(14 + 33*x^2 + 34*x^4 + 33*x^6 + 14*x^8))/w2^8 + 
           (2*x^2*(140 + 611*x^2 + 530*x^4 + 611*x^6 + 140*x^8))/w2^4 + 
           (16 - 123*x^2 - 604*x^4 - 418*x^6 - 604*x^8 - 123*x^10 + 16*x^12)/
            w2^6 + (16 - 123*x^2 - 604*x^4 - 418*x^6 - 604*x^8 - 123*x^10 + 
             16*x^12)/w2^2))/w1^20 - 
        (2*x^2*(x^2*(14 + 33*x^2 + 34*x^4 + 33*x^6 + 14*x^8) + 
           (x^2*(14 + 33*x^2 + 34*x^4 + 33*x^6 + 14*x^8))/w2^8 + 
           (2*x^2*(140 + 611*x^2 + 530*x^4 + 611*x^6 + 140*x^8))/w2^4 + 
           (16 - 123*x^2 - 604*x^4 - 418*x^6 - 604*x^8 - 123*x^10 + 16*x^12)/
            w2^6 + (16 - 123*x^2 - 604*x^4 - 418*x^6 - 604*x^8 - 123*x^10 + 
             16*x^12)/w2^2))/w1^4 + (x^2*(-16 + 166*x^2 + 347*x^4 + 118*x^6 + 
           347*x^8 + 166*x^10 - 16*x^12 + (2*(-56 + 648*x^2 + 2377*x^4 + 
              2518*x^6 + 2377*x^8 + 648*x^10 - 56*x^12))/w2^4 + 
           (-16 + 166*x^2 + 347*x^4 + 118*x^6 + 347*x^8 + 166*x^10 - 16*x^12)/
            w2^8 + (4*(20 - 246*x^2 - 623*x^4 - 550*x^6 - 623*x^8 - 
              246*x^10 + 20*x^12))/w2^6 + (4*(20 - 246*x^2 - 623*x^4 - 
              550*x^6 - 623*x^8 - 246*x^10 + 20*x^12))/w2^2))/w1^18 + 
        (x^2*(-16 + 166*x^2 + 347*x^4 + 118*x^6 + 347*x^8 + 166*x^10 - 
           16*x^12 + (2*(-56 + 648*x^2 + 2377*x^4 + 2518*x^6 + 2377*x^8 + 
              648*x^10 - 56*x^12))/w2^4 + (-16 + 166*x^2 + 347*x^4 + 
             118*x^6 + 347*x^8 + 166*x^10 - 16*x^12)/w2^8 + 
           (4*(20 - 246*x^2 - 623*x^4 - 550*x^6 - 623*x^8 - 246*x^10 + 
              20*x^12))/w2^6 + (4*(20 - 246*x^2 - 623*x^4 - 550*x^6 - 
              623*x^8 - 246*x^10 + 20*x^12))/w2^2))/w1^6 + 
        (2*(x^2*(36 - 18*x^2 - 323*x^4 - 502*x^6 - 323*x^8 - 18*x^10 + 
             36*x^12) + (x^2*(36 - 18*x^2 - 323*x^4 - 502*x^6 - 323*x^8 - 
              18*x^10 + 36*x^12))/w2^8 - (4*(4 + 95*x^2 + 6*x^4 - 434*x^6 - 
              694*x^8 - 434*x^10 + 6*x^12 + 95*x^14 + 4*x^16))/w2^6 - 
           (4*(4 + 95*x^2 + 6*x^4 - 434*x^6 - 694*x^8 - 434*x^10 + 6*x^12 + 
              95*x^14 + 4*x^16))/w2^2 + (32 + 864*x^2 + 440*x^4 - 2986*x^6 - 
             5228*x^8 - 2986*x^10 + 440*x^12 + 864*x^14 + 32*x^16)/w2^4))/
         w1^16 + (2*(x^2*(36 - 18*x^2 - 323*x^4 - 502*x^6 - 323*x^8 - 
             18*x^10 + 36*x^12) + (x^2*(36 - 18*x^2 - 323*x^4 - 502*x^6 - 
              323*x^8 - 18*x^10 + 36*x^12))/w2^8 - 
           (4*(4 + 95*x^2 + 6*x^4 - 434*x^6 - 694*x^8 - 434*x^10 + 6*x^12 + 
              95*x^14 + 4*x^16))/w2^6 - (4*(4 + 95*x^2 + 6*x^4 - 434*x^6 - 
              694*x^8 - 434*x^10 + 6*x^12 + 95*x^14 + 4*x^16))/w2^2 + 
           (32 + 864*x^2 + 440*x^4 - 2986*x^6 - 5228*x^8 - 2986*x^10 + 
             440*x^12 + 864*x^14 + 32*x^16)/w2^4))/w1^8 + 
        (4*(21 + 22*x^2 + 96*x^4 + 250*x^6 + 462*x^8 + 250*x^10 + 96*x^12 + 
           22*x^14 + 21*x^16 + (21 + 22*x^2 + 96*x^4 + 250*x^6 + 462*x^8 + 
             250*x^10 + 96*x^12 + 22*x^14 + 21*x^16)/w2^8 + 
           (2*(175 + 318*x^2 + 748*x^4 + 1234*x^6 + 1378*x^8 + 1234*x^10 + 
              748*x^12 + 318*x^14 + 175*x^16))/w2^4 - 
           (196 + 284*x^2 + 739*x^4 + 1468*x^6 + 1874*x^8 + 1468*x^10 + 
             739*x^12 + 284*x^14 + 196*x^16)/w2^6 - 
           (196 + 284*x^2 + 739*x^4 + 1468*x^6 + 1874*x^8 + 1468*x^10 + 
             739*x^12 + 284*x^14 + 196*x^16)/w2^2))/w1^12 - 
        (22 - 4*x^2 + 102*x^4 + 431*x^6 + 10*x^8 + 431*x^10 + 102*x^12 - 
          4*x^14 + 22*x^16 + (22 - 4*x^2 + 102*x^4 + 431*x^6 + 10*x^8 + 
            431*x^10 + 102*x^12 - 4*x^14 + 22*x^16)/w2^8 - 
          (4*(86 + 216*x^2 + 382*x^4 + 539*x^6 - 54*x^8 + 539*x^10 + 
             382*x^12 + 216*x^14 + 86*x^16))/w2^6 - 
          (4*(86 + 216*x^2 + 382*x^4 + 539*x^6 - 54*x^8 + 539*x^10 + 
             382*x^12 + 216*x^14 + 86*x^16))/w2^2 + 
          (2*(322 + 1132*x^2 + 1816*x^4 + 1765*x^6 - 718*x^8 + 1765*x^10 + 
             1816*x^12 + 1132*x^14 + 322*x^16))/w2^4)/w1^14 - 
        (22 - 4*x^2 + 102*x^4 + 431*x^6 + 10*x^8 + 431*x^10 + 102*x^12 - 
          4*x^14 + 22*x^16 + (22 - 4*x^2 + 102*x^4 + 431*x^6 + 10*x^8 + 
            431*x^10 + 102*x^12 - 4*x^14 + 22*x^16)/w2^8 - 
          (4*(86 + 216*x^2 + 382*x^4 + 539*x^6 - 54*x^8 + 539*x^10 + 
             382*x^12 + 216*x^14 + 86*x^16))/w2^6 - 
          (4*(86 + 216*x^2 + 382*x^4 + 539*x^6 - 54*x^8 + 539*x^10 + 
             382*x^12 + 216*x^14 + 86*x^16))/w2^2 + 
          (2*(322 + 1132*x^2 + 1816*x^4 + 1765*x^6 - 718*x^8 + 1765*x^10 + 
             1816*x^12 + 1132*x^14 + 322*x^16))/w2^4)/w1^10))/(w1^2*w2^5) - 
     (myq1^7*myq2^14*(-1 + w1^(-2))*(1 + x^2)*
       ((16*(1 + w2^(-4) - 4/w2^2)*(-1 + w2^(-2))^2*x^6*(1 + x^4))/w2^4 + 
        (16*(1 + w2^(-4) - 4/w2^2)*(-1 + w2^(-2))^2*x^6*(1 + x^4))/
         (w1^28*w2^4) + (2*x^4*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^12 + 
           (8 - 169*x^2 - 6*x^4 - 169*x^6 + 8*x^8)/w2^10 + 
           (8 - 169*x^2 - 6*x^4 - 169*x^6 + 8*x^8)/w2^2 - 
           (8*(11 + 88*x^2 + 48*x^4 + 88*x^6 + 11*x^8))/w2^6 + 
           (48 + 493*x^2 + 222*x^4 + 493*x^6 + 48*x^8)/w2^8 + 
           (48 + 493*x^2 + 222*x^4 + 493*x^6 + 48*x^8)/w2^4))/(w1^26*w2^2) + 
        (2*x^4*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^12 + 
           (8 - 169*x^2 - 6*x^4 - 169*x^6 + 8*x^8)/w2^10 + 
           (8 - 169*x^2 - 6*x^4 - 169*x^6 + 8*x^8)/w2^2 - 
           (8*(11 + 88*x^2 + 48*x^4 + 88*x^6 + 11*x^8))/w2^6 + 
           (48 + 493*x^2 + 222*x^4 + 493*x^6 + 48*x^8)/w2^8 + 
           (48 + 493*x^2 + 222*x^4 + 493*x^6 + 48*x^8)/w2^4))/(w1^2*w2^2) - 
        (4*x^2*(x^2*(4 + 57*x^2 + 57*x^6 + 4*x^8) + 
           (x^2*(4 + 57*x^2 + 57*x^6 + 4*x^8))/w2^12 - 
           (x^2*(34 + 456*x^2 + 113*x^4 + 456*x^6 + 34*x^8))/w2^10 - 
           (x^2*(34 + 456*x^2 + 113*x^4 + 456*x^6 + 34*x^8))/w2^2 - 
           (2*(8 + 44*x^2 + 874*x^4 + 227*x^6 + 874*x^8 + 44*x^10 + 8*x^12))/
            w2^6 + (8 + 82*x^2 + 1257*x^4 + 356*x^6 + 1257*x^8 + 82*x^10 + 
             8*x^12)/w2^8 + (8 + 82*x^2 + 1257*x^4 + 356*x^6 + 1257*x^8 + 
             82*x^10 + 8*x^12)/w2^4))/(w1^24*w2^2) - 
        (4*x^2*(x^2*(4 + 57*x^2 + 57*x^6 + 4*x^8) + 
           (x^2*(4 + 57*x^2 + 57*x^6 + 4*x^8))/w2^12 - 
           (x^2*(34 + 456*x^2 + 113*x^4 + 456*x^6 + 34*x^8))/w2^10 - 
           (x^2*(34 + 456*x^2 + 113*x^4 + 456*x^6 + 34*x^8))/w2^2 - 
           (2*(8 + 44*x^2 + 874*x^4 + 227*x^6 + 874*x^8 + 44*x^10 + 8*x^12))/
            w2^6 + (8 + 82*x^2 + 1257*x^4 + 356*x^6 + 1257*x^8 + 82*x^10 + 
             8*x^12)/w2^8 + (8 + 82*x^2 + 1257*x^4 + 356*x^6 + 1257*x^8 + 
             82*x^10 + 8*x^12)/w2^4))/(w1^4*w2^2) - 
        (2*x^2*((2*x^2*(3 - 244*x^2 + 58*x^4 - 244*x^6 + 3*x^8))/w2^14 + 
           (2*x^2*(3 - 244*x^2 + 58*x^4 - 244*x^6 + 3*x^8))/w2^2 + 
           2*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10) + 
           (2*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10))/w2^16 + 
           (-20 + 1696*x^2 + 6966*x^4 - 5076*x^6 + 6966*x^8 + 1696*x^10 - 
             20*x^12)/w2^8 - (2*(8 + 543*x^2 + 2720*x^4 - 1558*x^6 + 
              2720*x^8 + 543*x^10 + 8*x^12))/w2^10 - 
           (2*(8 + 543*x^2 + 2720*x^4 - 1558*x^6 + 2720*x^8 + 543*x^10 + 
              8*x^12))/w2^6 + (26 + 258*x^2 + 2381*x^4 - 642*x^6 + 2381*x^8 + 
             258*x^10 + 26*x^12)/w2^12 + (26 + 258*x^2 + 2381*x^4 - 642*x^6 + 
             2381*x^8 + 258*x^10 + 26*x^12)/w2^4))/w1^22 - 
        (2*x^2*((2*x^2*(3 - 244*x^2 + 58*x^4 - 244*x^6 + 3*x^8))/w2^14 + 
           (2*x^2*(3 - 244*x^2 + 58*x^4 - 244*x^6 + 3*x^8))/w2^2 + 
           2*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10) + 
           (2*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10))/w2^16 + 
           (-20 + 1696*x^2 + 6966*x^4 - 5076*x^6 + 6966*x^8 + 1696*x^10 - 
             20*x^12)/w2^8 - (2*(8 + 543*x^2 + 2720*x^4 - 1558*x^6 + 
              2720*x^8 + 543*x^10 + 8*x^12))/w2^10 - 
           (2*(8 + 543*x^2 + 2720*x^4 - 1558*x^6 + 2720*x^8 + 543*x^10 + 
              8*x^12))/w2^6 + (26 + 258*x^2 + 2381*x^4 - 642*x^6 + 2381*x^8 + 
             258*x^10 + 26*x^12)/w2^12 + (26 + 258*x^2 + 2381*x^4 - 642*x^6 + 
             2381*x^8 + 258*x^10 + 26*x^12)/w2^4))/w1^6 + 
        ((-1 + w2^(-2))^2*(8*x^4*(4 + 15*x^2 - 19*x^4 + 15*x^6 + 4*x^8) + 
           (8*x^4*(4 + 15*x^2 - 19*x^4 + 15*x^6 + 4*x^8))/w2^12 - 
           (x^2*(12 + 367*x^2 + 1126*x^4 - 1450*x^6 + 1126*x^8 + 367*x^10 + 
              12*x^12))/w2^10 - (x^2*(12 + 367*x^2 + 1126*x^4 - 1450*x^6 + 
              1126*x^8 + 367*x^10 + 12*x^12))/w2^2 + 
           (4*(-13 + 107*x^2 + 558*x^4 + 805*x^6 - 2339*x^8 + 805*x^10 + 
              558*x^12 + 107*x^14 - 13*x^16))/w2^8 + 
           (4*(-13 + 107*x^2 + 558*x^4 + 805*x^6 - 2339*x^8 + 805*x^10 + 
              558*x^12 + 107*x^14 - 13*x^16))/w2^4 + 
           (2*(52 - 296*x^2 - 2923*x^4 - 2002*x^6 + 10598*x^8 - 2002*x^10 - 
              2923*x^12 - 296*x^14 + 52*x^16))/w2^6))/w1^20 + 
        ((-1 + w2^(-2))^2*(8*x^4*(4 + 15*x^2 - 19*x^4 + 15*x^6 + 4*x^8) + 
           (8*x^4*(4 + 15*x^2 - 19*x^4 + 15*x^6 + 4*x^8))/w2^12 - 
           (x^2*(12 + 367*x^2 + 1126*x^4 - 1450*x^6 + 1126*x^8 + 367*x^10 + 
              12*x^12))/w2^10 - (x^2*(12 + 367*x^2 + 1126*x^4 - 1450*x^6 + 
              1126*x^8 + 367*x^10 + 12*x^12))/w2^2 + 
           (4*(-13 + 107*x^2 + 558*x^4 + 805*x^6 - 2339*x^8 + 805*x^10 + 
              558*x^12 + 107*x^14 - 13*x^16))/w2^8 + 
           (4*(-13 + 107*x^2 + 558*x^4 + 805*x^6 - 2339*x^8 + 805*x^10 + 
              558*x^12 + 107*x^14 - 13*x^16))/w2^4 + 
           (2*(52 - 296*x^2 - 2923*x^4 - 2002*x^6 + 10598*x^8 - 2002*x^10 - 
              2923*x^12 - 296*x^14 + 52*x^16))/w2^6))/w1^8 - 
        (12*x^4*(4 + 13*x^2 - 16*x^4 + 13*x^6 + 4*x^8) + 
          (12*x^4*(4 + 13*x^2 - 16*x^4 + 13*x^6 + 4*x^8))/w2^16 + 
          (x^2*(128 - 547*x^2 - 1574*x^4 + 1122*x^6 - 1574*x^8 - 547*x^10 + 
             128*x^12))/w2^14 + (x^2*(128 - 547*x^2 - 1574*x^4 + 1122*x^6 - 
             1574*x^8 - 547*x^10 + 128*x^12))/w2^2 + 
          (-304 + 5728*x^2 + 4391*x^4 - 19210*x^6 - 2826*x^8 - 19210*x^10 + 
            4391*x^12 + 5728*x^14 - 304*x^16)/w2^10 + 
          (-304 + 5728*x^2 + 4391*x^4 - 19210*x^6 - 2826*x^8 - 19210*x^10 + 
            4391*x^12 + 5728*x^14 - 304*x^16)/w2^6 + 
          (2*(38 - 834*x^2 + 107*x^4 + 3936*x^6 - 610*x^8 + 3936*x^10 + 
             107*x^12 - 834*x^14 + 38*x^16))/w2^12 + 
          (2*(38 - 834*x^2 + 107*x^4 + 3936*x^6 - 610*x^8 + 3936*x^10 + 
             107*x^12 - 834*x^14 + 38*x^16))/w2^4 + 
          (4*(114 - 2094*x^2 - 2069*x^4 + 6410*x^6 + 1526*x^8 + 6410*x^10 - 
             2069*x^12 - 2094*x^14 + 114*x^16))/w2^8)/w1^16 - 
        (12*x^4*(4 + 13*x^2 - 16*x^4 + 13*x^6 + 4*x^8) + 
          (12*x^4*(4 + 13*x^2 - 16*x^4 + 13*x^6 + 4*x^8))/w2^16 + 
          (x^2*(128 - 547*x^2 - 1574*x^4 + 1122*x^6 - 1574*x^8 - 547*x^10 + 
             128*x^12))/w2^14 + (x^2*(128 - 547*x^2 - 1574*x^4 + 1122*x^6 - 
             1574*x^8 - 547*x^10 + 128*x^12))/w2^2 + 
          (-304 + 5728*x^2 + 4391*x^4 - 19210*x^6 - 2826*x^8 - 19210*x^10 + 
            4391*x^12 + 5728*x^14 - 304*x^16)/w2^10 + 
          (-304 + 5728*x^2 + 4391*x^4 - 19210*x^6 - 2826*x^8 - 19210*x^10 + 
            4391*x^12 + 5728*x^14 - 304*x^16)/w2^6 + 
          (2*(38 - 834*x^2 + 107*x^4 + 3936*x^6 - 610*x^8 + 3936*x^10 + 
             107*x^12 - 834*x^14 + 38*x^16))/w2^12 + 
          (2*(38 - 834*x^2 + 107*x^4 + 3936*x^6 - 610*x^8 + 3936*x^10 + 
             107*x^12 - 834*x^14 + 38*x^16))/w2^4 + 
          (4*(114 - 2094*x^2 - 2069*x^4 + 6410*x^6 + 1526*x^8 + 6410*x^10 - 
             2069*x^12 - 2094*x^14 + 114*x^16))/w2^8)/w1^12 + 
        (4*(2*x^4*(3 + 37*x^2 - 68*x^4 + 37*x^6 + 3*x^8) + 
           (2*x^4*(3 + 37*x^2 - 68*x^4 + 37*x^6 + 3*x^8))/w2^16 + 
           (x^2*(106 - 263*x^2 - 916*x^4 + 2386*x^6 - 916*x^8 - 263*x^10 + 
              106*x^12))/w2^14 + (x^2*(106 - 263*x^2 - 916*x^4 + 2386*x^6 - 
              916*x^8 - 263*x^10 + 106*x^12))/w2^2 + 
           (-36 - 660*x^2 + 1344*x^4 + 3995*x^6 - 11734*x^8 + 3995*x^10 + 
             1344*x^12 - 660*x^14 - 36*x^16)/w2^12 + 
           (-36 - 660*x^2 + 1344*x^4 + 3995*x^6 - 11734*x^8 + 3995*x^10 + 
             1344*x^12 - 660*x^14 - 36*x^16)/w2^4 - 
           (2*(108 + 1012*x^2 - 2074*x^4 - 5691*x^6 + 18866*x^8 - 5691*x^10 - 
              2074*x^12 + 1012*x^14 + 108*x^16))/w2^8 + 
           (144 + 1566*x^2 - 3245*x^4 - 8676*x^6 + 28182*x^8 - 8676*x^10 - 
             3245*x^12 + 1566*x^14 + 144*x^16)/w2^10 + 
           (144 + 1566*x^2 - 3245*x^4 - 8676*x^6 + 28182*x^8 - 8676*x^10 - 
             3245*x^12 + 1566*x^14 + 144*x^16)/w2^6))/w1^14 - 
        (2*(4*x^4*(3 + 21*x^2 - 40*x^4 + 21*x^6 + 3*x^8) + 
           (4*x^4*(3 + 21*x^2 - 40*x^4 + 21*x^6 + 3*x^8))/w2^16 - 
           (x^2*(16 + 703*x^2 + 222*x^4 - 2722*x^6 + 222*x^8 + 703*x^10 + 
              16*x^12))/w2^14 - (x^2*(16 + 703*x^2 + 222*x^4 - 2722*x^6 + 
              222*x^8 + 703*x^10 + 16*x^12))/w2^2 + 
           (-100 + 686*x^2 + 5138*x^4 - 767*x^6 - 16482*x^8 - 767*x^10 + 
             5138*x^12 + 686*x^14 - 100*x^16)/w2^12 + 
           (-100 + 686*x^2 + 5138*x^4 - 767*x^6 - 16482*x^8 - 767*x^10 + 
             5138*x^12 + 686*x^14 - 100*x^16)/w2^4 - 
           (4*(150 - 1069*x^2 - 5749*x^4 + 1447*x^6 + 16214*x^8 + 1447*x^10 - 
              5749*x^12 - 1069*x^14 + 150*x^16))/w2^8 + 
           (400 - 2808*x^2 - 16045*x^4 + 3999*x^6 + 46148*x^8 + 3999*x^10 - 
             16045*x^12 - 2808*x^14 + 400*x^16)/w2^10 + 
           (400 - 2808*x^2 - 16045*x^4 + 3999*x^6 + 46148*x^8 + 3999*x^10 - 
             16045*x^12 - 2808*x^14 + 400*x^16)/w2^6))/w1^18 - 
        (2*(4*x^4*(3 + 21*x^2 - 40*x^4 + 21*x^6 + 3*x^8) + 
           (4*x^4*(3 + 21*x^2 - 40*x^4 + 21*x^6 + 3*x^8))/w2^16 - 
           (x^2*(16 + 703*x^2 + 222*x^4 - 2722*x^6 + 222*x^8 + 703*x^10 + 
              16*x^12))/w2^14 - (x^2*(16 + 703*x^2 + 222*x^4 - 2722*x^6 + 
              222*x^8 + 703*x^10 + 16*x^12))/w2^2 + 
           (-100 + 686*x^2 + 5138*x^4 - 767*x^6 - 16482*x^8 - 767*x^10 + 
             5138*x^12 + 686*x^14 - 100*x^16)/w2^12 + 
           (-100 + 686*x^2 + 5138*x^4 - 767*x^6 - 16482*x^8 - 767*x^10 + 
             5138*x^12 + 686*x^14 - 100*x^16)/w2^4 - 
           (4*(150 - 1069*x^2 - 5749*x^4 + 1447*x^6 + 16214*x^8 + 1447*x^10 - 
              5749*x^12 - 1069*x^14 + 150*x^16))/w2^8 + 
           (400 - 2808*x^2 - 16045*x^4 + 3999*x^6 + 46148*x^8 + 3999*x^10 - 
             16045*x^12 - 2808*x^14 + 400*x^16)/w2^10 + 
           (400 - 2808*x^2 - 16045*x^4 + 3999*x^6 + 46148*x^8 + 3999*x^10 - 
             16045*x^12 - 2808*x^14 + 400*x^16)/w2^6))/w1^10))/(w1*w2^2) - 
     (myq1^15*myq2^6*(-1 + w1^(-2))*(1 + x^2)*
       ((4*(-1 + w2^(-2))^2*x^4*(x^2*(2 + x^2 + 2*x^4) + 
           (x^2*(2 + x^2 + 2*x^4))/w2^12 + (3 + 34*x^2 + 34*x^6 + 3*x^8)/
            w2^10 + (3 + 34*x^2 + 34*x^6 + 3*x^8)/w2^2 + 
           (26 - 24*x^2 + 36*x^4 - 24*x^6 + 26*x^8)/w2^8 + 
           (26 - 24*x^2 + 36*x^4 - 24*x^6 + 26*x^8)/w2^4 - 
           (2*(29 + 54*x^2 + 89*x^4 + 54*x^6 + 29*x^8))/w2^6))/w2^2 + 
        (4*(-1 + w2^(-2))^2*x^4*(x^2*(2 + x^2 + 2*x^4) + 
           (x^2*(2 + x^2 + 2*x^4))/w2^12 + (3 + 34*x^2 + 34*x^6 + 3*x^8)/
            w2^10 + (3 + 34*x^2 + 34*x^6 + 3*x^8)/w2^2 + 
           (26 - 24*x^2 + 36*x^4 - 24*x^6 + 26*x^8)/w2^8 + 
           (26 - 24*x^2 + 36*x^4 - 24*x^6 + 26*x^8)/w2^4 - 
           (2*(29 + 54*x^2 + 89*x^4 + 54*x^6 + 29*x^8))/w2^6))/(w1^20*w2^2) - 
        (8*x^8 + (8*x^8)/w2^20 + (4*x^4*(7 + 33*x^2 + 19*x^4 + 33*x^6 + 
             7*x^8))/w2^18 + (4*x^4*(7 + 33*x^2 + 19*x^4 + 33*x^6 + 7*x^8))/
           w2^2 + (x^2*(40 - 533*x^2 - 850*x^4 - 506*x^6 - 850*x^8 - 
             533*x^10 + 40*x^12))/w2^16 + (x^2*(40 - 533*x^2 - 850*x^4 - 
             506*x^6 - 850*x^8 - 533*x^10 + 40*x^12))/w2^4 + 
          (-16 + 1944*x^2 - 2839*x^4 + 1666*x^6 + 9690*x^8 + 1666*x^10 - 
            2839*x^12 + 1944*x^14 - 16*x^16)/w2^12 + 
          (-16 + 1944*x^2 - 2839*x^4 + 1666*x^6 + 9690*x^8 + 1666*x^10 - 
            2839*x^12 + 1944*x^14 - 16*x^16)/w2^8 + 
          (2*(2 - 334*x^2 + 945*x^4 + 664*x^6 - 628*x^8 + 664*x^10 + 
             945*x^12 - 334*x^14 + 2*x^16))/w2^14 + 
          (2*(2 - 334*x^2 + 945*x^4 + 664*x^6 - 628*x^8 + 664*x^10 + 
             945*x^12 - 334*x^14 + 2*x^16))/w2^6 + 
          (4*(6 - 658*x^2 + 743*x^4 - 1170*x^6 - 3974*x^8 - 1170*x^10 + 
             743*x^12 - 658*x^14 + 6*x^16))/w2^10)/w1^16 - 
        (8*x^8 + (8*x^8)/w2^20 + (4*x^4*(7 + 33*x^2 + 19*x^4 + 33*x^6 + 
             7*x^8))/w2^18 + (4*x^4*(7 + 33*x^2 + 19*x^4 + 33*x^6 + 7*x^8))/
           w2^2 + (x^2*(40 - 533*x^2 - 850*x^4 - 506*x^6 - 850*x^8 - 
             533*x^10 + 40*x^12))/w2^16 + (x^2*(40 - 533*x^2 - 850*x^4 - 
             506*x^6 - 850*x^8 - 533*x^10 + 40*x^12))/w2^4 + 
          (-16 + 1944*x^2 - 2839*x^4 + 1666*x^6 + 9690*x^8 + 1666*x^10 - 
            2839*x^12 + 1944*x^14 - 16*x^16)/w2^12 + 
          (-16 + 1944*x^2 - 2839*x^4 + 1666*x^6 + 9690*x^8 + 1666*x^10 - 
            2839*x^12 + 1944*x^14 - 16*x^16)/w2^8 + 
          (2*(2 - 334*x^2 + 945*x^4 + 664*x^6 - 628*x^8 + 664*x^10 + 
             945*x^12 - 334*x^14 + 2*x^16))/w2^14 + 
          (2*(2 - 334*x^2 + 945*x^4 + 664*x^6 - 628*x^8 + 664*x^10 + 
             945*x^12 - 334*x^14 + 2*x^16))/w2^6 + 
          (4*(6 - 658*x^2 + 743*x^4 - 1170*x^6 - 3974*x^8 - 1170*x^10 + 
             743*x^12 - 658*x^14 + 6*x^16))/w2^10)/w1^4 + 
        (2*((x^4*(17 - 32*x^2 + 46*x^4 - 32*x^6 + 17*x^8))/w2^18 + 
           (x^4*(17 - 32*x^2 + 46*x^4 - 32*x^6 + 17*x^8))/w2^2 + 
           4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^20 + 
           (x^2*(10 - 236*x^2 - 71*x^4 - 342*x^6 - 71*x^8 - 236*x^10 + 
              10*x^12))/w2^16 + (x^2*(10 - 236*x^2 - 71*x^4 - 342*x^6 - 
              71*x^8 - 236*x^10 + 10*x^12))/w2^4 + 
           (-8 + 406*x^2 + 288*x^4 + 689*x^6 + 1442*x^8 + 689*x^10 + 
             288*x^12 + 406*x^14 - 8*x^16)/w2^12 + 
           (-8 + 406*x^2 + 288*x^4 + 689*x^6 + 1442*x^8 + 689*x^10 + 
             288*x^12 + 406*x^14 - 8*x^16)/w2^8 + (2 - 138*x^2 + 414*x^4 + 
             251*x^6 + 398*x^8 + 251*x^10 + 414*x^12 - 138*x^14 + 2*x^16)/
            w2^14 + (2 - 138*x^2 + 414*x^4 + 251*x^6 + 398*x^8 + 251*x^10 + 
             414*x^12 - 138*x^14 + 2*x^16)/w2^6 + 
           (2*(6 - 278*x^2 - 479*x^4 - 849*x^6 - 1536*x^8 - 849*x^10 - 
              479*x^12 - 278*x^14 + 6*x^16))/w2^10))/w1^18 + 
        (2*((x^4*(17 - 32*x^2 + 46*x^4 - 32*x^6 + 17*x^8))/w2^18 + 
           (x^4*(17 - 32*x^2 + 46*x^4 - 32*x^6 + 17*x^8))/w2^2 + 
           4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^20 + 
           (x^2*(10 - 236*x^2 - 71*x^4 - 342*x^6 - 71*x^8 - 236*x^10 + 
              10*x^12))/w2^16 + (x^2*(10 - 236*x^2 - 71*x^4 - 342*x^6 - 
              71*x^8 - 236*x^10 + 10*x^12))/w2^4 + 
           (-8 + 406*x^2 + 288*x^4 + 689*x^6 + 1442*x^8 + 689*x^10 + 
             288*x^12 + 406*x^14 - 8*x^16)/w2^12 + 
           (-8 + 406*x^2 + 288*x^4 + 689*x^6 + 1442*x^8 + 689*x^10 + 
             288*x^12 + 406*x^14 - 8*x^16)/w2^8 + (2 - 138*x^2 + 414*x^4 + 
             251*x^6 + 398*x^8 + 251*x^10 + 414*x^12 - 138*x^14 + 2*x^16)/
            w2^14 + (2 - 138*x^2 + 414*x^4 + 251*x^6 + 398*x^8 + 251*x^10 + 
             414*x^12 - 138*x^14 + 2*x^16)/w2^6 + 
           (2*(6 - 278*x^2 - 479*x^4 - 849*x^6 - 1536*x^8 - 849*x^10 - 
              479*x^12 - 278*x^14 + 6*x^16))/w2^10))/w1^2 - 
        (4*(4*x^6*(5 - 8*x^2 + 5*x^4) + (4*x^6*(5 - 8*x^2 + 5*x^4))/w2^20 - 
           (x^4*(117 + 16*x^2 - 522*x^4 + 16*x^6 + 117*x^8))/w2^18 - 
           (x^4*(117 + 16*x^2 - 522*x^4 + 16*x^6 + 117*x^8))/w2^2 + 
           (x^2*(264 + 1445*x^2 - 747*x^4 - 5324*x^6 - 747*x^8 + 1445*x^10 + 
              264*x^12))/w2^16 + (x^2*(264 + 1445*x^2 - 747*x^4 - 5324*x^6 - 
              747*x^8 + 1445*x^10 + 264*x^12))/w2^4 + 
           (-40 + 7312*x^2 + 25155*x^4 - 11787*x^6 - 68032*x^8 - 11787*x^10 + 
             25155*x^12 + 7312*x^14 - 40*x^16)/w2^12 + 
           (-40 + 7312*x^2 + 25155*x^4 - 11787*x^6 - 68032*x^8 - 11787*x^10 + 
             25155*x^12 + 7312*x^14 - 40*x^16)/w2^8 + 
           (10 - 2376*x^2 - 8760*x^4 + 4601*x^6 + 26698*x^8 + 4601*x^10 - 
             8760*x^12 - 2376*x^14 + 10*x^16)/w2^14 + 
           (10 - 2376*x^2 - 8760*x^4 + 4601*x^6 + 26698*x^8 + 4601*x^10 - 
             8760*x^12 - 2376*x^14 + 10*x^16)/w2^6 + 
           (2*(30 - 5200*x^2 - 17703*x^4 + 7889*x^6 + 46208*x^8 + 7889*x^10 - 
              17703*x^12 - 5200*x^14 + 30*x^16))/w2^10))/w1^10 + 
        (2*(16*x^6*(-1 + x^2)^2 + (16*x^6*(-1 + x^2)^2)/w2^20 + 
           (2*x^4*(5 - 157*x^2 + 184*x^4 - 157*x^6 + 5*x^8))/w2^18 + 
           (2*x^4*(5 - 157*x^2 + 184*x^4 - 157*x^6 + 5*x^8))/w2^2 - 
           (x^2*(84 + 497*x^2 - 1630*x^4 + 722*x^6 - 1630*x^8 + 497*x^10 + 
              84*x^12))/w2^16 - (x^2*(84 + 497*x^2 - 1630*x^4 + 722*x^6 - 
              1630*x^8 + 497*x^10 + 84*x^12))/w2^4 + 
           (72 + 942*x^2 + 4534*x^4 - 4038*x^6 - 4268*x^8 - 4038*x^10 + 
             4534*x^12 + 942*x^14 + 72*x^16)/w2^14 + 
           (72 + 942*x^2 + 4534*x^4 - 4038*x^6 - 4268*x^8 - 4038*x^10 + 
             4534*x^12 + 942*x^14 + 72*x^16)/w2^6 + 
           (4*(108 + 1213*x^2 + 5086*x^4 - 1720*x^6 - 7286*x^8 - 1720*x^10 + 
              5086*x^12 + 1213*x^14 + 108*x^16))/w2^10 - 
           (288 + 3284*x^2 + 14203*x^4 - 6114*x^6 - 19258*x^8 - 6114*x^10 + 
             14203*x^12 + 3284*x^14 + 288*x^16)/w2^12 - 
           (288 + 3284*x^2 + 14203*x^4 - 6114*x^6 - 19258*x^8 - 6114*x^10 + 
             14203*x^12 + 3284*x^14 + 288*x^16)/w2^8))/w1^14 + 
        (2*(16*x^6*(-1 + x^2)^2 + (16*x^6*(-1 + x^2)^2)/w2^20 + 
           (2*x^4*(5 - 157*x^2 + 184*x^4 - 157*x^6 + 5*x^8))/w2^18 + 
           (2*x^4*(5 - 157*x^2 + 184*x^4 - 157*x^6 + 5*x^8))/w2^2 - 
           (x^2*(84 + 497*x^2 - 1630*x^4 + 722*x^6 - 1630*x^8 + 497*x^10 + 
              84*x^12))/w2^16 - (x^2*(84 + 497*x^2 - 1630*x^4 + 722*x^6 - 
              1630*x^8 + 497*x^10 + 84*x^12))/w2^4 + 
           (72 + 942*x^2 + 4534*x^4 - 4038*x^6 - 4268*x^8 - 4038*x^10 + 
             4534*x^12 + 942*x^14 + 72*x^16)/w2^14 + 
           (72 + 942*x^2 + 4534*x^4 - 4038*x^6 - 4268*x^8 - 4038*x^10 + 
             4534*x^12 + 942*x^14 + 72*x^16)/w2^6 + 
           (4*(108 + 1213*x^2 + 5086*x^4 - 1720*x^6 - 7286*x^8 - 1720*x^10 + 
              5086*x^12 + 1213*x^14 + 108*x^16))/w2^10 - 
           (288 + 3284*x^2 + 14203*x^4 - 6114*x^6 - 19258*x^8 - 6114*x^10 + 
             14203*x^12 + 3284*x^14 + 288*x^16)/w2^12 - 
           (288 + 3284*x^2 + 14203*x^4 - 6114*x^6 - 19258*x^8 - 6114*x^10 + 
             14203*x^12 + 3284*x^14 + 288*x^16)/w2^8))/w1^6 + 
        (8*x^8 + (8*x^8)/w2^20 - (4*x^4*(25 + 134*x^2 - 172*x^4 + 134*x^6 + 
             25*x^8))/w2^18 - (4*x^4*(25 + 134*x^2 - 172*x^4 + 134*x^6 + 
             25*x^8))/w2^2 + (x^2*(772 + 3803*x^2 + 2234*x^4 - 9386*x^6 + 
             2234*x^8 + 3803*x^10 + 772*x^12))/w2^16 + 
          (x^2*(772 + 3803*x^2 + 2234*x^4 - 9386*x^6 + 2234*x^8 + 3803*x^10 + 
             772*x^12))/w2^4 - (2*(62 + 3682*x^2 + 14379*x^4 + 1016*x^6 - 
             26970*x^8 + 1016*x^10 + 14379*x^12 + 3682*x^14 + 62*x^16))/
           w2^14 - (2*(62 + 3682*x^2 + 14379*x^4 + 1016*x^6 - 26970*x^8 + 
             1016*x^10 + 14379*x^12 + 3682*x^14 + 62*x^16))/w2^6 - 
          (4*(186 + 8286*x^2 + 30381*x^4 - 1460*x^6 - 50754*x^8 - 1460*x^10 + 
             30381*x^12 + 8286*x^14 + 186*x^16))/w2^10 + 
          (496 + 23164*x^2 + 85849*x^4 - 2650*x^6 - 146694*x^8 - 2650*x^10 + 
            85849*x^12 + 23164*x^14 + 496*x^16)/w2^12 + 
          (496 + 23164*x^2 + 85849*x^4 - 2650*x^6 - 146694*x^8 - 2650*x^10 + 
            85849*x^12 + 23164*x^14 + 496*x^16)/w2^8)/w1^12 + 
        (8*x^8 + (8*x^8)/w2^20 - (4*x^4*(25 + 134*x^2 - 172*x^4 + 134*x^6 + 
             25*x^8))/w2^18 - (4*x^4*(25 + 134*x^2 - 172*x^4 + 134*x^6 + 
             25*x^8))/w2^2 + (x^2*(772 + 3803*x^2 + 2234*x^4 - 9386*x^6 + 
             2234*x^8 + 3803*x^10 + 772*x^12))/w2^16 + 
          (x^2*(772 + 3803*x^2 + 2234*x^4 - 9386*x^6 + 2234*x^8 + 3803*x^10 + 
             772*x^12))/w2^4 - (2*(62 + 3682*x^2 + 14379*x^4 + 1016*x^6 - 
             26970*x^8 + 1016*x^10 + 14379*x^12 + 3682*x^14 + 62*x^16))/
           w2^14 - (2*(62 + 3682*x^2 + 14379*x^4 + 1016*x^6 - 26970*x^8 + 
             1016*x^10 + 14379*x^12 + 3682*x^14 + 62*x^16))/w2^6 - 
          (4*(186 + 8286*x^2 + 30381*x^4 - 1460*x^6 - 50754*x^8 - 1460*x^10 + 
             30381*x^12 + 8286*x^14 + 186*x^16))/w2^10 + 
          (496 + 23164*x^2 + 85849*x^4 - 2650*x^6 - 146694*x^8 - 2650*x^10 + 
            85849*x^12 + 23164*x^14 + 496*x^16)/w2^12 + 
          (496 + 23164*x^2 + 85849*x^4 - 2650*x^6 - 146694*x^8 - 2650*x^10 + 
            85849*x^12 + 23164*x^14 + 496*x^16)/w2^8)/w1^8))/w1^5 + 
     (myq1^13*myq2^8*(-1 + w1^(-2))*(1 + x^2)*
       ((4*(-1 + w2^(-2))^2*x^4*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^12 - 
           (2*(3 + 17*x^2 + 8*x^4 + 17*x^6 + 3*x^8))/w2^6 - 
           (3 + 36*x^2 + 20*x^4 + 36*x^6 + 3*x^8)/w2^8 - 
           (3 + 36*x^2 + 20*x^4 + 36*x^6 + 3*x^8)/w2^4 + 
           (6 + 7*x^2 + 8*x^4 + 7*x^6 + 6*x^8)/w2^10 + 
           (6 + 7*x^2 + 8*x^4 + 7*x^6 + 6*x^8)/w2^2))/w2^2 + 
        (4*(-1 + w2^(-2))^2*x^4*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^12 - 
           (2*(3 + 17*x^2 + 8*x^4 + 17*x^6 + 3*x^8))/w2^6 - 
           (3 + 36*x^2 + 20*x^4 + 36*x^6 + 3*x^8)/w2^8 - 
           (3 + 36*x^2 + 20*x^4 + 36*x^6 + 3*x^8)/w2^4 + 
           (6 + 7*x^2 + 8*x^4 + 7*x^6 + 6*x^8)/w2^10 + 
           (6 + 7*x^2 + 8*x^4 + 7*x^6 + 6*x^8)/w2^2))/(w1^24*w2^2) - 
        (2*x^2*(-2*(x^4 + x^8) - (2*(x^4 + x^8))/w2^20 - 
           (4*(x^2 - 4*x^4 - 4*x^8 + x^10))/w2^18 - 
           (4*(x^2 - 4*x^4 - 4*x^8 + x^10))/w2^2 + 
           (-99 + 104*x^2 + 909*x^4 + 720*x^6 + 909*x^8 + 104*x^10 - 99*x^12)/
            w2^12 + (-99 + 104*x^2 + 909*x^4 + 720*x^6 + 909*x^8 + 104*x^10 - 
             99*x^12)/w2^8 + (3 + 80*x^2 + 24*x^4 + 202*x^6 + 24*x^8 + 
             80*x^10 + 3*x^12)/w2^16 + (3 + 80*x^2 + 24*x^4 + 202*x^6 + 
             24*x^8 + 80*x^10 + 3*x^12)/w2^4 + (24 - 247*x^2 - 432*x^4 - 
             650*x^6 - 432*x^8 - 247*x^10 + 24*x^12)/w2^14 + 
           (24 - 247*x^2 - 432*x^4 - 650*x^6 - 432*x^8 - 247*x^10 + 24*x^12)/
            w2^6 + (2*(72 + 59*x^2 - 499*x^4 - 288*x^6 - 499*x^8 + 59*x^10 + 
              72*x^12))/w2^10))/w1^22 - 
        (2*x^2*(-2*(x^4 + x^8) - (2*(x^4 + x^8))/w2^20 - 
           (4*(x^2 - 4*x^4 - 4*x^8 + x^10))/w2^18 - 
           (4*(x^2 - 4*x^4 - 4*x^8 + x^10))/w2^2 + 
           (-99 + 104*x^2 + 909*x^4 + 720*x^6 + 909*x^8 + 104*x^10 - 99*x^12)/
            w2^12 + (-99 + 104*x^2 + 909*x^4 + 720*x^6 + 909*x^8 + 104*x^10 - 
             99*x^12)/w2^8 + (3 + 80*x^2 + 24*x^4 + 202*x^6 + 24*x^8 + 
             80*x^10 + 3*x^12)/w2^16 + (3 + 80*x^2 + 24*x^4 + 202*x^6 + 
             24*x^8 + 80*x^10 + 3*x^12)/w2^4 + (24 - 247*x^2 - 432*x^4 - 
             650*x^6 - 432*x^8 - 247*x^10 + 24*x^12)/w2^14 + 
           (24 - 247*x^2 - 432*x^4 - 650*x^6 - 432*x^8 - 247*x^10 + 24*x^12)/
            w2^6 + (2*(72 + 59*x^2 - 499*x^4 - 288*x^6 - 499*x^8 + 59*x^10 + 
              72*x^12))/w2^10))/w1^2 - (4*x^8 + (4*x^8)/w2^20 - 
          (x^4*(50 + 77*x^2 - 118*x^4 + 77*x^6 + 50*x^8))/w2^18 - 
          (x^4*(50 + 77*x^2 - 118*x^4 + 77*x^6 + 50*x^8))/w2^2 - 
          (4*x^2*(13 - 39*x^2 - 3*x^4 + 372*x^6 - 3*x^8 - 39*x^10 + 13*x^12))/
           w2^16 - (4*x^2*(13 - 39*x^2 - 3*x^4 + 372*x^6 - 3*x^8 - 39*x^10 + 
             13*x^12))/w2^4 + (4*(-3 + 70*x^2 + 1690*x^4 + 1970*x^6 + 
             2038*x^8 + 1970*x^10 + 1690*x^12 + 70*x^14 - 3*x^16))/w2^10 + 
          (-2 + 236*x^2 + 1354*x^4 + 1709*x^6 + 4414*x^8 + 1709*x^10 + 
            1354*x^12 + 236*x^14 - 2*x^16)/w2^14 + 
          (-2 + 236*x^2 + 1354*x^4 + 1709*x^6 + 4414*x^8 + 1709*x^10 + 
            1354*x^12 + 236*x^14 - 2*x^16)/w2^6 + 
          (4*(2 - 81*x^2 - 1200*x^4 - 1416*x^6 - 1761*x^8 - 1416*x^10 - 
             1200*x^12 - 81*x^14 + 2*x^16))/w2^12 + 
          (4*(2 - 81*x^2 - 1200*x^4 - 1416*x^6 - 1761*x^8 - 1416*x^10 - 
             1200*x^12 - 81*x^14 + 2*x^16))/w2^8)/w1^20 - 
        (4*x^8 + (4*x^8)/w2^20 - (x^4*(50 + 77*x^2 - 118*x^4 + 77*x^6 + 
             50*x^8))/w2^18 - (x^4*(50 + 77*x^2 - 118*x^4 + 77*x^6 + 50*x^8))/
           w2^2 - (4*x^2*(13 - 39*x^2 - 3*x^4 + 372*x^6 - 3*x^8 - 39*x^10 + 
             13*x^12))/w2^16 - (4*x^2*(13 - 39*x^2 - 3*x^4 + 372*x^6 - 
             3*x^8 - 39*x^10 + 13*x^12))/w2^4 + 
          (4*(-3 + 70*x^2 + 1690*x^4 + 1970*x^6 + 2038*x^8 + 1970*x^10 + 
             1690*x^12 + 70*x^14 - 3*x^16))/w2^10 + 
          (-2 + 236*x^2 + 1354*x^4 + 1709*x^6 + 4414*x^8 + 1709*x^10 + 
            1354*x^12 + 236*x^14 - 2*x^16)/w2^14 + 
          (-2 + 236*x^2 + 1354*x^4 + 1709*x^6 + 4414*x^8 + 1709*x^10 + 
            1354*x^12 + 236*x^14 - 2*x^16)/w2^6 + 
          (4*(2 - 81*x^2 - 1200*x^4 - 1416*x^6 - 1761*x^8 - 1416*x^10 - 
             1200*x^12 - 81*x^14 + 2*x^16))/w2^12 + 
          (4*(2 - 81*x^2 - 1200*x^4 - 1416*x^6 - 1761*x^8 - 1416*x^10 - 
             1200*x^12 - 81*x^14 + 2*x^16))/w2^8)/w1^4 + 
        (2*(2*x^6*(11 - 16*x^2 + 11*x^4) + (2*x^6*(11 - 16*x^2 + 11*x^4))/
            w2^20 - (2*x^4*(5 + 141*x^2 - 232*x^4 + 141*x^6 + 5*x^8))/w2^18 - 
           (2*x^4*(5 + 141*x^2 - 232*x^4 + 141*x^6 + 5*x^8))/w2^2 - 
           (x^2*(155 + 559*x^2 - 905*x^4 + 2350*x^6 - 905*x^8 + 559*x^10 + 
              155*x^12))/w2^16 - (x^2*(155 + 559*x^2 - 905*x^4 + 2350*x^6 - 
              905*x^8 + 559*x^10 + 155*x^12))/w2^4 + 
           (-24 + 3800*x^2 + 19186*x^4 + 5302*x^6 - 6480*x^8 + 5302*x^10 + 
             19186*x^12 + 3800*x^14 - 24*x^16)/w2^10 + 
           (-4 + 1132*x^2 + 4781*x^4 - 434*x^6 + 3202*x^8 - 434*x^10 + 
             4781*x^12 + 1132*x^14 - 4*x^16)/w2^14 + 
           (-4 + 1132*x^2 + 4781*x^4 - 434*x^6 + 3202*x^8 - 434*x^10 + 
             4781*x^12 + 1132*x^14 - 4*x^16)/w2^6 + 
           (16 - 2877*x^2 - 13813*x^4 - 2846*x^6 + 1940*x^8 - 2846*x^10 - 
             13813*x^12 - 2877*x^14 + 16*x^16)/w2^12 + 
           (16 - 2877*x^2 - 13813*x^4 - 2846*x^6 + 1940*x^8 - 2846*x^10 - 
             13813*x^12 - 2877*x^14 + 16*x^16)/w2^8))/w1^18 + 
        (2*(2*x^6*(11 - 16*x^2 + 11*x^4) + (2*x^6*(11 - 16*x^2 + 11*x^4))/
            w2^20 - (2*x^4*(5 + 141*x^2 - 232*x^4 + 141*x^6 + 5*x^8))/w2^18 - 
           (2*x^4*(5 + 141*x^2 - 232*x^4 + 141*x^6 + 5*x^8))/w2^2 - 
           (x^2*(155 + 559*x^2 - 905*x^4 + 2350*x^6 - 905*x^8 + 559*x^10 + 
              155*x^12))/w2^16 - (x^2*(155 + 559*x^2 - 905*x^4 + 2350*x^6 - 
              905*x^8 + 559*x^10 + 155*x^12))/w2^4 + 
           (-24 + 3800*x^2 + 19186*x^4 + 5302*x^6 - 6480*x^8 + 5302*x^10 + 
             19186*x^12 + 3800*x^14 - 24*x^16)/w2^10 + 
           (-4 + 1132*x^2 + 4781*x^4 - 434*x^6 + 3202*x^8 - 434*x^10 + 
             4781*x^12 + 1132*x^14 - 4*x^16)/w2^14 + 
           (-4 + 1132*x^2 + 4781*x^4 - 434*x^6 + 3202*x^8 - 434*x^10 + 
             4781*x^12 + 1132*x^14 - 4*x^16)/w2^6 + 
           (16 - 2877*x^2 - 13813*x^4 - 2846*x^6 + 1940*x^8 - 2846*x^10 - 
             13813*x^12 - 2877*x^14 + 16*x^16)/w2^12 + 
           (16 - 2877*x^2 - 13813*x^4 - 2846*x^6 + 1940*x^8 - 2846*x^10 - 
             13813*x^12 - 2877*x^14 + 16*x^16)/w2^8))/w1^6 - 
        (2*(-1 + w2^(-2))^2*(8*x^6*(3 - 4*x^2 + 3*x^4) + 
           (8*x^6*(3 - 4*x^2 + 3*x^4))/w2^16 - 
           (2*x^4*(71 - 85*x^2 - 236*x^4 - 85*x^6 + 71*x^8))/w2^14 - 
           (2*x^4*(71 - 85*x^2 - 236*x^4 - 85*x^6 + 71*x^8))/w2^2 + 
           (x^2*(156 + 1241*x^2 - 1357*x^4 - 6544*x^6 - 1357*x^8 + 
              1241*x^10 + 156*x^12))/w2^12 + 
           (x^2*(156 + 1241*x^2 - 1357*x^4 - 6544*x^6 - 1357*x^8 + 
              1241*x^10 + 156*x^12))/w2^4 - (2*(34 + 872*x^2 + 3578*x^4 - 
              2659*x^6 - 13938*x^8 - 2659*x^10 + 3578*x^12 + 872*x^14 + 
              34*x^16))/w2^10 - (2*(34 + 872*x^2 + 3578*x^4 - 2659*x^6 - 
              13938*x^8 - 2659*x^10 + 3578*x^12 + 872*x^14 + 34*x^16))/w2^6 + 
           (2*(68 + 2088*x^2 + 7767*x^4 - 4540*x^6 - 24702*x^8 - 4540*x^10 + 
              7767*x^12 + 2088*x^14 + 68*x^16))/w2^8))/w1^14 - 
        (2*(-1 + w2^(-2))^2*(8*x^6*(3 - 4*x^2 + 3*x^4) + 
           (8*x^6*(3 - 4*x^2 + 3*x^4))/w2^16 - 
           (2*x^4*(71 - 85*x^2 - 236*x^4 - 85*x^6 + 71*x^8))/w2^14 - 
           (2*x^4*(71 - 85*x^2 - 236*x^4 - 85*x^6 + 71*x^8))/w2^2 + 
           (x^2*(156 + 1241*x^2 - 1357*x^4 - 6544*x^6 - 1357*x^8 + 
              1241*x^10 + 156*x^12))/w2^12 + 
           (x^2*(156 + 1241*x^2 - 1357*x^4 - 6544*x^6 - 1357*x^8 + 
              1241*x^10 + 156*x^12))/w2^4 - (2*(34 + 872*x^2 + 3578*x^4 - 
              2659*x^6 - 13938*x^8 - 2659*x^10 + 3578*x^12 + 872*x^14 + 
              34*x^16))/w2^10 - (2*(34 + 872*x^2 + 3578*x^4 - 2659*x^6 - 
              13938*x^8 - 2659*x^10 + 3578*x^12 + 872*x^14 + 34*x^16))/w2^6 + 
           (2*(68 + 2088*x^2 + 7767*x^4 - 4540*x^6 - 24702*x^8 - 4540*x^10 + 
              7767*x^12 + 2088*x^14 + 68*x^16))/w2^8))/w1^10 - 
        (2*(4*x^6*(4 - 7*x^2 + 4*x^4) + (4*x^6*(4 - 7*x^2 + 4*x^4))/w2^20 + 
           (x^4*(22 + 45*x^2 + 346*x^4 + 45*x^6 + 22*x^8))/w2^18 + 
           (x^4*(22 + 45*x^2 + 346*x^4 + 45*x^6 + 22*x^8))/w2^2 - 
           (4*x^2*(36 + 337*x^2 - 18*x^4 + 10*x^6 - 18*x^8 + 337*x^10 + 
              36*x^12))/w2^16 - (4*x^2*(36 + 337*x^2 - 18*x^4 + 10*x^6 - 
              18*x^8 + 337*x^10 + 36*x^12))/w2^4 + 
           (-103 + 1124*x^2 + 9282*x^4 - 3170*x^6 - 10518*x^8 - 3170*x^10 + 
             9282*x^12 + 1124*x^14 - 103*x^16)/w2^14 + 
           (-103 + 1124*x^2 + 9282*x^4 - 3170*x^6 - 10518*x^8 - 3170*x^10 + 
             9282*x^12 + 1124*x^14 - 103*x^16)/w2^6 + 
           (4*(103 - 832*x^2 - 6737*x^4 + 2770*x^6 + 10203*x^8 + 2770*x^10 - 
              6737*x^12 - 832*x^14 + 103*x^16))/w2^12 + 
           (4*(103 - 832*x^2 - 6737*x^4 + 2770*x^6 + 10203*x^8 + 2770*x^10 - 
              6737*x^12 - 832*x^14 + 103*x^16))/w2^8 - 
           (2*(309 - 2348*x^2 - 18944*x^4 + 7947*x^6 + 30668*x^8 + 
              7947*x^10 - 18944*x^12 - 2348*x^14 + 309*x^16))/w2^10))/w1^16 - 
        (2*(4*x^6*(4 - 7*x^2 + 4*x^4) + (4*x^6*(4 - 7*x^2 + 4*x^4))/w2^20 + 
           (x^4*(22 + 45*x^2 + 346*x^4 + 45*x^6 + 22*x^8))/w2^18 + 
           (x^4*(22 + 45*x^2 + 346*x^4 + 45*x^6 + 22*x^8))/w2^2 - 
           (4*x^2*(36 + 337*x^2 - 18*x^4 + 10*x^6 - 18*x^8 + 337*x^10 + 
              36*x^12))/w2^16 - (4*x^2*(36 + 337*x^2 - 18*x^4 + 10*x^6 - 
              18*x^8 + 337*x^10 + 36*x^12))/w2^4 + 
           (-103 + 1124*x^2 + 9282*x^4 - 3170*x^6 - 10518*x^8 - 3170*x^10 + 
             9282*x^12 + 1124*x^14 - 103*x^16)/w2^14 + 
           (-103 + 1124*x^2 + 9282*x^4 - 3170*x^6 - 10518*x^8 - 3170*x^10 + 
             9282*x^12 + 1124*x^14 - 103*x^16)/w2^6 + 
           (4*(103 - 832*x^2 - 6737*x^4 + 2770*x^6 + 10203*x^8 + 2770*x^10 - 
              6737*x^12 - 832*x^14 + 103*x^16))/w2^12 + 
           (4*(103 - 832*x^2 - 6737*x^4 + 2770*x^6 + 10203*x^8 + 2770*x^10 - 
              6737*x^12 - 832*x^14 + 103*x^16))/w2^8 - 
           (2*(309 - 2348*x^2 - 18944*x^4 + 7947*x^6 + 30668*x^8 + 
              7947*x^10 - 18944*x^12 - 2348*x^14 + 309*x^16))/w2^10))/w1^8 + 
        (2*(4*x^6*(8 - 13*x^2 + 8*x^4) + (4*x^6*(8 - 13*x^2 + 8*x^4))/w2^20 - 
           (x^4*(278 + 843*x^2 - 1754*x^4 + 843*x^6 + 278*x^8))/w2^18 - 
           (x^4*(278 + 843*x^2 - 1754*x^4 + 843*x^6 + 278*x^8))/w2^2 + 
           (4*x^2*(142 + 1061*x^2 + 933*x^4 - 3484*x^6 + 933*x^8 + 
              1061*x^10 + 142*x^12))/w2^16 + 
           (4*x^2*(142 + 1061*x^2 + 933*x^4 - 3484*x^6 + 933*x^8 + 
              1061*x^10 + 142*x^12))/w2^4 + (4*(336 + 4604*x^2 + 17122*x^4 + 
              1090*x^6 - 34047*x^8 + 1090*x^10 + 17122*x^12 + 4604*x^14 + 
              336*x^16))/w2^12 + (4*(336 + 4604*x^2 + 17122*x^4 + 1090*x^6 - 
              34047*x^8 + 1090*x^10 + 17122*x^12 + 4604*x^14 + 336*x^16))/
            w2^8 - (336 + 5524*x^2 + 24518*x^4 + 6519*x^6 - 57090*x^8 + 
             6519*x^10 + 24518*x^12 + 5524*x^14 + 336*x^16)/w2^14 - 
           (336 + 5524*x^2 + 24518*x^4 + 6519*x^6 - 57090*x^8 + 6519*x^10 + 
             24518*x^12 + 5524*x^14 + 336*x^16)/w2^6 - 
           (4*(504 + 6730*x^2 + 23996*x^4 + 325*x^6 - 45610*x^8 + 325*x^10 + 
              23996*x^12 + 6730*x^14 + 504*x^16))/w2^10))/w1^12))/w1^3 + 
     (myq1^9*myq2^12*(-1 + w1^(-2))*(1 + x^2)*
       ((4*(-1 + w2^(-2))^2*x^6*(1 + x^4 + (1 + x^4)/w2^8 - 
           (16*(1 + x^4))/w2^6 - (16*(1 + x^4))/w2^2 - 
           (2*(5 - 4*x^2 + 5*x^4))/w2^4))/w2^4 + 
        (4*(-1 + w2^(-2))^2*x^6*(1 + x^4 + (1 + x^4)/w2^8 - 
           (16*(1 + x^4))/w2^6 - (16*(1 + x^4))/w2^2 - 
           (2*(5 - 4*x^2 + 5*x^4))/w2^4))/(w1^28*w2^4) + 
        (x^4*((-300 + 822*x^2 + 316*x^4 + 822*x^6 - 300*x^8)/w2^6 - 
           4*(2 + 32*x^2 + 5*x^4 + 32*x^6 + 2*x^8) - 
           (4*(2 + 32*x^2 + 5*x^4 + 32*x^6 + 2*x^8))/w2^12 + 
           (4*(32 - 221*x^2 - 77*x^4 - 221*x^6 + 32*x^8))/w2^8 + 
           (4*(32 - 221*x^2 - 77*x^4 - 221*x^6 + 32*x^8))/w2^4 + 
           (54 + 553*x^2 + 218*x^4 + 553*x^6 + 54*x^8)/w2^10 + 
           (54 + 553*x^2 + 218*x^4 + 553*x^6 + 54*x^8)/w2^2))/(w1^26*w2^4) + 
        (x^4*((-300 + 822*x^2 + 316*x^4 + 822*x^6 - 300*x^8)/w2^6 - 
           4*(2 + 32*x^2 + 5*x^4 + 32*x^6 + 2*x^8) - 
           (4*(2 + 32*x^2 + 5*x^4 + 32*x^6 + 2*x^8))/w2^12 + 
           (4*(32 - 221*x^2 - 77*x^4 - 221*x^6 + 32*x^8))/w2^8 + 
           (4*(32 - 221*x^2 - 77*x^4 - 221*x^6 + 32*x^8))/w2^4 + 
           (54 + 553*x^2 + 218*x^4 + 553*x^6 + 54*x^8)/w2^10 + 
           (54 + 553*x^2 + 218*x^4 + 553*x^6 + 54*x^8)/w2^2))/(w1^2*w2^4) - 
        (2*x^2*(-((x^2*(17 + 305*x^2 + 8*x^4 + 305*x^6 + 17*x^8))/w2^14) - 
           (x^2*(17 + 305*x^2 + 8*x^4 + 305*x^6 + 17*x^8))/w2^2 + 
           4*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10) + 
           (4*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10))/w2^16 + 
           (2 - 31*x^2 + 950*x^4 - 58*x^6 + 950*x^8 - 31*x^10 + 2*x^12)/
            w2^12 + (2 - 31*x^2 + 950*x^4 - 58*x^6 + 950*x^8 - 31*x^10 + 
             2*x^12)/w2^4 + (48 + 251*x^2 - 949*x^4 + 672*x^6 - 949*x^8 + 
             251*x^10 + 48*x^12)/w2^10 + (48 + 251*x^2 - 949*x^4 + 672*x^6 - 
             949*x^8 + 251*x^10 + 48*x^12)/w2^6 - 
           (2*(50 + 191*x^2 - 256*x^4 + 582*x^6 - 256*x^8 + 191*x^10 + 
              50*x^12))/w2^8))/(w1^24*w2^2) - 
        (2*x^2*(-((x^2*(17 + 305*x^2 + 8*x^4 + 305*x^6 + 17*x^8))/w2^14) - 
           (x^2*(17 + 305*x^2 + 8*x^4 + 305*x^6 + 17*x^8))/w2^2 + 
           4*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10) + 
           (4*(x^2 + 4*x^4 + 2*x^6 + 4*x^8 + x^10))/w2^16 + 
           (2 - 31*x^2 + 950*x^4 - 58*x^6 + 950*x^8 - 31*x^10 + 2*x^12)/
            w2^12 + (2 - 31*x^2 + 950*x^4 - 58*x^6 + 950*x^8 - 31*x^10 + 
             2*x^12)/w2^4 + (48 + 251*x^2 - 949*x^4 + 672*x^6 - 949*x^8 + 
             251*x^10 + 48*x^12)/w2^10 + (48 + 251*x^2 - 949*x^4 + 672*x^6 - 
             949*x^8 + 251*x^10 + 48*x^12)/w2^6 - 
           (2*(50 + 191*x^2 - 256*x^4 + 582*x^6 - 256*x^8 + 191*x^10 + 
              50*x^12))/w2^8))/(w1^4*w2^2) + 
        (2*(2*x^4*(8 + 51*x^2 - 34*x^4 + 51*x^6 + 8*x^8) + 
           (2*x^4*(8 + 51*x^2 - 34*x^4 + 51*x^6 + 8*x^8))/w2^16 + 
           (2*x^2*(8 - 93*x^2 - 318*x^4 + 384*x^6 - 318*x^8 - 93*x^10 + 
              8*x^12))/w2^14 + (2*x^2*(8 - 93*x^2 - 318*x^4 + 384*x^6 - 
              318*x^8 - 93*x^10 + 8*x^12))/w2^2 + (-3 - 98*x^2 + 304*x^4 + 
             1324*x^6 - 4646*x^8 + 1324*x^10 + 304*x^12 - 98*x^14 - 3*x^16)/
            w2^12 + (-3 - 98*x^2 + 304*x^4 + 1324*x^6 - 4646*x^8 + 
             1324*x^10 + 304*x^12 - 98*x^14 - 3*x^16)/w2^4 + 
           (2*(6 + 72*x^2 - 83*x^4 - 26*x^6 + 6948*x^8 - 26*x^10 - 83*x^12 + 
              72*x^14 + 6*x^16))/w2^10 + (2*(6 + 72*x^2 - 83*x^4 - 26*x^6 + 
              6948*x^8 - 26*x^10 - 83*x^12 + 72*x^14 + 6*x^16))/w2^6 - 
           (2*(9 + 62*x^2 - 4*x^4 + 682*x^6 + 10006*x^8 + 682*x^10 - 4*x^12 + 
              62*x^14 + 9*x^16))/w2^8))/(w1^22*w2^2) + 
        (2*(2*x^4*(8 + 51*x^2 - 34*x^4 + 51*x^6 + 8*x^8) + 
           (2*x^4*(8 + 51*x^2 - 34*x^4 + 51*x^6 + 8*x^8))/w2^16 + 
           (2*x^2*(8 - 93*x^2 - 318*x^4 + 384*x^6 - 318*x^8 - 93*x^10 + 
              8*x^12))/w2^14 + (2*x^2*(8 - 93*x^2 - 318*x^4 + 384*x^6 - 
              318*x^8 - 93*x^10 + 8*x^12))/w2^2 + (-3 - 98*x^2 + 304*x^4 + 
             1324*x^6 - 4646*x^8 + 1324*x^10 + 304*x^12 - 98*x^14 - 3*x^16)/
            w2^12 + (-3 - 98*x^2 + 304*x^4 + 1324*x^6 - 4646*x^8 + 
             1324*x^10 + 304*x^12 - 98*x^14 - 3*x^16)/w2^4 + 
           (2*(6 + 72*x^2 - 83*x^4 - 26*x^6 + 6948*x^8 - 26*x^10 - 83*x^12 + 
              72*x^14 + 6*x^16))/w2^10 + (2*(6 + 72*x^2 - 83*x^4 - 26*x^6 + 
              6948*x^8 - 26*x^10 - 83*x^12 + 72*x^14 + 6*x^16))/w2^6 - 
           (2*(9 + 62*x^2 - 4*x^4 + 682*x^6 + 10006*x^8 + 682*x^10 - 4*x^12 + 
              62*x^14 + 9*x^16))/w2^8))/(w1^6*w2^2) + 
        (2*(-1 + w2^(-2))^2*((-2*x^4*(14 + 61*x^2 - 110*x^4 + 61*x^6 + 
              14*x^8))/w2^14 - (2*x^4*(14 + 61*x^2 - 110*x^4 + 61*x^6 + 
              14*x^8))/w2^2 + 2*(x^6 + x^10) + (2*(x^6 + x^10))/w2^16 + 
           (x^2*(-7 + 395*x^2 + 466*x^4 - 2912*x^6 + 466*x^8 + 395*x^10 - 
              7*x^12))/w2^12 + (x^2*(-7 + 395*x^2 + 466*x^4 - 2912*x^6 + 
              466*x^8 + 395*x^10 - 7*x^12))/w2^4 - 
           (40 + 180*x^2 + 1473*x^4 - 756*x^6 - 10914*x^8 - 756*x^10 + 
             1473*x^12 + 180*x^14 + 40*x^16)/w2^10 - 
           (40 + 180*x^2 + 1473*x^4 - 756*x^6 - 10914*x^8 - 756*x^10 + 
             1473*x^12 + 180*x^14 + 40*x^16)/w2^6 + 
           (2*(40 + 451*x^2 + 1227*x^4 - 1679*x^6 - 9454*x^8 - 1679*x^10 + 
              1227*x^12 + 451*x^14 + 40*x^16))/w2^8))/w1^20 + 
        (2*(-1 + w2^(-2))^2*((-2*x^4*(14 + 61*x^2 - 110*x^4 + 61*x^6 + 
              14*x^8))/w2^14 - (2*x^4*(14 + 61*x^2 - 110*x^4 + 61*x^6 + 
              14*x^8))/w2^2 + 2*(x^6 + x^10) + (2*(x^6 + x^10))/w2^16 + 
           (x^2*(-7 + 395*x^2 + 466*x^4 - 2912*x^6 + 466*x^8 + 395*x^10 - 
              7*x^12))/w2^12 + (x^2*(-7 + 395*x^2 + 466*x^4 - 2912*x^6 + 
              466*x^8 + 395*x^10 - 7*x^12))/w2^4 - 
           (40 + 180*x^2 + 1473*x^4 - 756*x^6 - 10914*x^8 - 756*x^10 + 
             1473*x^12 + 180*x^14 + 40*x^16)/w2^10 - 
           (40 + 180*x^2 + 1473*x^4 - 756*x^6 - 10914*x^8 - 756*x^10 + 
             1473*x^12 + 180*x^14 + 40*x^16)/w2^6 + 
           (2*(40 + 451*x^2 + 1227*x^4 - 1679*x^6 - 9454*x^8 - 1679*x^10 + 
              1227*x^12 + 451*x^14 + 40*x^16))/w2^8))/w1^8 - 
        (2*((-4*x^4*(5 + 7*x^2 - 38*x^4 + 7*x^6 + 5*x^8))/w2^18 - 
           (4*x^4*(5 + 7*x^2 - 38*x^4 + 7*x^6 + 5*x^8))/w2^2 + 
           2*(x^6 + x^10) + (2*(x^6 + x^10))/w2^20 - 
           (x^2*(301 + 204*x^2 - 1073*x^4 + 3056*x^6 - 1073*x^8 + 204*x^10 + 
              301*x^12))/w2^16 - (x^2*(301 + 204*x^2 - 1073*x^4 + 3056*x^6 - 
              1073*x^8 + 204*x^10 + 301*x^12))/w2^4 + 
           (4*(22 + 847*x^2 + 959*x^4 - 1420*x^6 + 2906*x^8 - 1420*x^10 + 
              959*x^12 + 847*x^14 + 22*x^16))/w2^14 + 
           (4*(22 + 847*x^2 + 959*x^4 - 1420*x^6 + 2906*x^8 - 1420*x^10 + 
              959*x^12 + 847*x^14 + 22*x^16))/w2^6 + 
           (8*(66 + 2205*x^2 + 3363*x^4 - 2184*x^6 + 1856*x^8 - 2184*x^10 + 
              3363*x^12 + 2205*x^14 + 66*x^16))/w2^10 - 
           (352 + 11907*x^2 + 17080*x^4 - 13401*x^6 + 16176*x^8 - 
             13401*x^10 + 17080*x^12 + 11907*x^14 + 352*x^16)/w2^12 - 
           (352 + 11907*x^2 + 17080*x^4 - 13401*x^6 + 16176*x^8 - 
             13401*x^10 + 17080*x^12 + 11907*x^14 + 352*x^16)/w2^8))/w1^16 - 
        (2*((-4*x^4*(5 + 7*x^2 - 38*x^4 + 7*x^6 + 5*x^8))/w2^18 - 
           (4*x^4*(5 + 7*x^2 - 38*x^4 + 7*x^6 + 5*x^8))/w2^2 + 
           2*(x^6 + x^10) + (2*(x^6 + x^10))/w2^20 - 
           (x^2*(301 + 204*x^2 - 1073*x^4 + 3056*x^6 - 1073*x^8 + 204*x^10 + 
              301*x^12))/w2^16 - (x^2*(301 + 204*x^2 - 1073*x^4 + 3056*x^6 - 
              1073*x^8 + 204*x^10 + 301*x^12))/w2^4 + 
           (4*(22 + 847*x^2 + 959*x^4 - 1420*x^6 + 2906*x^8 - 1420*x^10 + 
              959*x^12 + 847*x^14 + 22*x^16))/w2^14 + 
           (4*(22 + 847*x^2 + 959*x^4 - 1420*x^6 + 2906*x^8 - 1420*x^10 + 
              959*x^12 + 847*x^14 + 22*x^16))/w2^6 + 
           (8*(66 + 2205*x^2 + 3363*x^4 - 2184*x^6 + 1856*x^8 - 2184*x^10 + 
              3363*x^12 + 2205*x^14 + 66*x^16))/w2^10 - 
           (352 + 11907*x^2 + 17080*x^4 - 13401*x^6 + 16176*x^8 - 
             13401*x^10 + 17080*x^12 + 11907*x^14 + 352*x^16)/w2^12 - 
           (352 + 11907*x^2 + 17080*x^4 - 13401*x^6 + 16176*x^8 - 
             13401*x^10 + 17080*x^12 + 11907*x^14 + 352*x^16)/w2^8))/w1^12 + 
        (2*(4*x^6*(8 - 15*x^2 + 8*x^4) + (4*x^6*(8 - 15*x^2 + 8*x^4))/w2^20 - 
           (x^4*(410 + 659*x^2 - 1754*x^4 + 659*x^6 + 410*x^8))/w2^18 - 
           (x^4*(410 + 659*x^2 - 1754*x^4 + 659*x^6 + 410*x^8))/w2^2 + 
           (4*x^2*(50 + 946*x^2 + 931*x^4 - 2883*x^6 + 931*x^8 + 946*x^10 + 
              50*x^12))/w2^16 + (4*x^2*(50 + 946*x^2 + 931*x^4 - 2883*x^6 + 
              931*x^8 + 946*x^10 + 50*x^12))/w2^4 - 
           (4*(40 - 183*x^2 + 2752*x^4 + 2901*x^6 - 8264*x^8 + 2901*x^10 + 
              2752*x^12 - 183*x^14 + 40*x^16))/w2^14 - 
           (4*(40 - 183*x^2 + 2752*x^4 + 2901*x^6 - 8264*x^8 + 2901*x^10 + 
              2752*x^12 - 183*x^14 + 40*x^16))/w2^6 + 
           (4*(160 - 1554*x^2 + 2718*x^4 + 5597*x^6 - 12062*x^8 + 5597*x^10 + 
              2718*x^12 - 1554*x^14 + 160*x^16))/w2^12 + 
           (4*(160 - 1554*x^2 + 2718*x^4 + 5597*x^6 - 12062*x^8 + 5597*x^10 + 
              2718*x^12 - 1554*x^14 + 160*x^16))/w2^8 - 
           (2*(480 - 5284*x^2 + 3406*x^4 + 13545*x^6 - 24694*x^8 + 
              13545*x^10 + 3406*x^12 - 5284*x^14 + 480*x^16))/w2^10))/w1^14 + 
        (-4*x^6*(8 - 15*x^2 + 8*x^4) - (4*x^6*(8 - 15*x^2 + 8*x^4))/w2^20 + 
          (x^4*(274 + 227*x^2 - 1338*x^4 + 227*x^6 + 274*x^8))/w2^18 + 
          (x^4*(274 + 227*x^2 - 1338*x^4 + 227*x^6 + 274*x^8))/w2^2 - 
          (4*x^2*(135 + 451*x^2 + 384*x^4 - 2232*x^6 + 384*x^8 + 451*x^10 + 
             135*x^12))/w2^16 - (4*x^2*(135 + 451*x^2 + 384*x^4 - 2232*x^6 + 
             384*x^8 + 451*x^10 + 135*x^12))/w2^4 - 
          (4*(422 + 4025*x^2 + 4987*x^4 + 1691*x^6 - 19415*x^8 + 1691*x^10 + 
             4987*x^12 + 4025*x^14 + 422*x^16))/w2^12 - 
          (4*(422 + 4025*x^2 + 4987*x^4 + 1691*x^6 - 19415*x^8 + 1691*x^10 + 
             4987*x^12 + 4025*x^14 + 422*x^16))/w2^8 + 
          (422 + 4896*x^2 + 7434*x^4 + 4651*x^6 - 32782*x^8 + 4651*x^10 + 
            7434*x^12 + 4896*x^14 + 422*x^16)/w2^14 + 
          (422 + 4896*x^2 + 7434*x^4 + 4651*x^6 - 32782*x^8 + 4651*x^10 + 
            7434*x^12 + 4896*x^14 + 422*x^16)/w2^6 + 
          (4*(633 + 5872*x^2 + 7122*x^4 + 1527*x^6 - 26064*x^8 + 1527*x^10 + 
             7122*x^12 + 5872*x^14 + 633*x^16))/w2^10)/w1^18 + 
        (-4*x^6*(8 - 15*x^2 + 8*x^4) - (4*x^6*(8 - 15*x^2 + 8*x^4))/w2^20 + 
          (x^4*(274 + 227*x^2 - 1338*x^4 + 227*x^6 + 274*x^8))/w2^18 + 
          (x^4*(274 + 227*x^2 - 1338*x^4 + 227*x^6 + 274*x^8))/w2^2 - 
          (4*x^2*(135 + 451*x^2 + 384*x^4 - 2232*x^6 + 384*x^8 + 451*x^10 + 
             135*x^12))/w2^16 - (4*x^2*(135 + 451*x^2 + 384*x^4 - 2232*x^6 + 
             384*x^8 + 451*x^10 + 135*x^12))/w2^4 - 
          (4*(422 + 4025*x^2 + 4987*x^4 + 1691*x^6 - 19415*x^8 + 1691*x^10 + 
             4987*x^12 + 4025*x^14 + 422*x^16))/w2^12 - 
          (4*(422 + 4025*x^2 + 4987*x^4 + 1691*x^6 - 19415*x^8 + 1691*x^10 + 
             4987*x^12 + 4025*x^14 + 422*x^16))/w2^8 + 
          (422 + 4896*x^2 + 7434*x^4 + 4651*x^6 - 32782*x^8 + 4651*x^10 + 
            7434*x^12 + 4896*x^14 + 422*x^16)/w2^14 + 
          (422 + 4896*x^2 + 7434*x^4 + 4651*x^6 - 32782*x^8 + 4651*x^10 + 
            7434*x^12 + 4896*x^14 + 422*x^16)/w2^6 + 
          (4*(633 + 5872*x^2 + 7122*x^4 + 1527*x^6 - 26064*x^8 + 1527*x^10 + 
             7122*x^12 + 5872*x^14 + 633*x^16))/w2^10)/w1^10))/w1 + 
     (myq1^11*myq2^10*(-1 + w1^(-2))*(1 + x^2)*
       ((4*(-1 + w2^(-2))^2*x^6*(4*(1 + x^4) + (4*(1 + x^4))/w2^8 + 
           (6 - x^2 + 6*x^4)/w2^6 + (6 - x^2 + 6*x^4)/w2^2 + 
           (8 - 6*x^2 + 8*x^4)/w2^4))/w2^4 + (4*(-1 + w2^(-2))^2*x^6*
          (4*(1 + x^4) + (4*(1 + x^4))/w2^8 + (6 - x^2 + 6*x^4)/w2^6 + 
           (6 - x^2 + 6*x^4)/w2^2 + (8 - 6*x^2 + 8*x^4)/w2^4))/(w1^28*w2^4) + 
        (2*x^4*((-8*x^2*(9 + x^2 + 9*x^4))/w2^14 - (8*x^2*(9 + x^2 + 9*x^4))/
            w2^2 + (-67 + 77*x^2 - 84*x^4 + 77*x^6 - 67*x^8)/w2^12 + 
           (-67 + 77*x^2 - 84*x^4 + 77*x^6 - 67*x^8)/w2^4 + 
           2*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) + 
           (2*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^16 - 
           (2*(103 + 278*x^2 + 318*x^4 + 278*x^6 + 103*x^8))/w2^8 + 
           (164 + 273*x^2 + 398*x^4 + 273*x^6 + 164*x^8)/w2^10 + 
           (164 + 273*x^2 + 398*x^4 + 273*x^6 + 164*x^8)/w2^6))/
         (w1^26*w2^2) + (2*x^4*((-8*x^2*(9 + x^2 + 9*x^4))/w2^14 - 
           (8*x^2*(9 + x^2 + 9*x^4))/w2^2 + (-67 + 77*x^2 - 84*x^4 + 77*x^6 - 
             67*x^8)/w2^12 + (-67 + 77*x^2 - 84*x^4 + 77*x^6 - 67*x^8)/w2^4 + 
           2*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) + 
           (2*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^16 - 
           (2*(103 + 278*x^2 + 318*x^4 + 278*x^6 + 103*x^8))/w2^8 + 
           (164 + 273*x^2 + 398*x^4 + 273*x^6 + 164*x^8)/w2^10 + 
           (164 + 273*x^2 + 398*x^4 + 273*x^6 + 164*x^8)/w2^6))/(w1^2*w2^2) + 
        (x^2*(-4*x^4*(25 + 4*x^2 + 25*x^4) - (4*x^4*(25 + 4*x^2 + 25*x^4))/
            w2^16 + (3*(4 - 9*x^2 + 110*x^4 - 74*x^6 + 110*x^8 - 9*x^10 + 
              4*x^12))/w2^14 + (3*(4 - 9*x^2 + 110*x^4 - 74*x^6 + 110*x^8 - 
              9*x^10 + 4*x^12))/w2^2 + (32 + 602*x^2 + 720*x^4 + 2648*x^6 + 
             720*x^8 + 602*x^10 + 32*x^12)/w2^12 + 
           (32 + 602*x^2 + 720*x^4 + 2648*x^6 + 720*x^8 + 602*x^10 + 32*x^12)/
            w2^4 + (4*(32 + 1011*x^2 + 2030*x^4 + 2860*x^6 + 2030*x^8 + 
              1011*x^10 + 32*x^12))/w2^8 - (108 + 2613*x^2 + 4978*x^4 + 
             8162*x^6 + 4978*x^8 + 2613*x^10 + 108*x^12)/w2^10 - 
           (108 + 2613*x^2 + 4978*x^4 + 8162*x^6 + 4978*x^8 + 2613*x^10 + 
             108*x^12)/w2^6))/(w1^24*w2^2) + 
        (x^2*(-4*x^4*(25 + 4*x^2 + 25*x^4) - (4*x^4*(25 + 4*x^2 + 25*x^4))/
            w2^16 + (3*(4 - 9*x^2 + 110*x^4 - 74*x^6 + 110*x^8 - 9*x^10 + 
              4*x^12))/w2^14 + (3*(4 - 9*x^2 + 110*x^4 - 74*x^6 + 110*x^8 - 
              9*x^10 + 4*x^12))/w2^2 + (32 + 602*x^2 + 720*x^4 + 2648*x^6 + 
             720*x^8 + 602*x^10 + 32*x^12)/w2^12 + 
           (32 + 602*x^2 + 720*x^4 + 2648*x^6 + 720*x^8 + 602*x^10 + 32*x^12)/
            w2^4 + (4*(32 + 1011*x^2 + 2030*x^4 + 2860*x^6 + 2030*x^8 + 
              1011*x^10 + 32*x^12))/w2^8 - (108 + 2613*x^2 + 4978*x^4 + 
             8162*x^6 + 4978*x^8 + 2613*x^10 + 108*x^12)/w2^10 - 
           (108 + 2613*x^2 + 4978*x^4 + 8162*x^6 + 4978*x^8 + 2613*x^10 + 
             108*x^12)/w2^6))/(w1^4*w2^2) - 
        (2*((-2*x^4*(18 + 29*x^2 - 54*x^4 + 29*x^6 + 18*x^8))/w2^18 - 
           (2*x^4*(18 + 29*x^2 - 54*x^4 + 29*x^6 + 18*x^8))/w2^2 + 
           4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^20 + 
           (x^2*(2 + 207*x^2 + 149*x^4 - 1684*x^6 + 149*x^8 + 207*x^10 + 
              2*x^12))/w2^16 + (x^2*(2 + 207*x^2 + 149*x^4 - 1684*x^6 + 
              149*x^8 + 207*x^10 + 2*x^12))/w2^4 + 
           (2*(-12 + 592*x^2 + 1842*x^4 + 3941*x^6 + 6418*x^8 + 3941*x^10 + 
              1842*x^12 + 592*x^14 - 12*x^16))/w2^10 + 
           (-4 + 176*x^2 - 112*x^4 + 1031*x^6 + 6562*x^8 + 1031*x^10 - 
             112*x^12 + 176*x^14 - 4*x^16)/w2^14 + 
           (-4 + 176*x^2 - 112*x^4 + 1031*x^6 + 6562*x^8 + 1031*x^10 - 
             112*x^12 + 176*x^14 - 4*x^16)/w2^6 + (16 - 770*x^2 - 1953*x^4 - 
             4963*x^6 - 11508*x^8 - 4963*x^10 - 1953*x^12 - 770*x^14 + 
             16*x^16)/w2^12 + (16 - 770*x^2 - 1953*x^4 - 4963*x^6 - 
             11508*x^8 - 4963*x^10 - 1953*x^12 - 770*x^14 + 16*x^16)/w2^8))/
         w1^22 - (2*((-2*x^4*(18 + 29*x^2 - 54*x^4 + 29*x^6 + 18*x^8))/
            w2^18 - (2*x^4*(18 + 29*x^2 - 54*x^4 + 29*x^6 + 18*x^8))/w2^2 + 
           4*(x^6 + x^10) + (4*(x^6 + x^10))/w2^20 + 
           (x^2*(2 + 207*x^2 + 149*x^4 - 1684*x^6 + 149*x^8 + 207*x^10 + 
              2*x^12))/w2^16 + (x^2*(2 + 207*x^2 + 149*x^4 - 1684*x^6 + 
              149*x^8 + 207*x^10 + 2*x^12))/w2^4 + 
           (2*(-12 + 592*x^2 + 1842*x^4 + 3941*x^6 + 6418*x^8 + 3941*x^10 + 
              1842*x^12 + 592*x^14 - 12*x^16))/w2^10 + 
           (-4 + 176*x^2 - 112*x^4 + 1031*x^6 + 6562*x^8 + 1031*x^10 - 
             112*x^12 + 176*x^14 - 4*x^16)/w2^14 + 
           (-4 + 176*x^2 - 112*x^4 + 1031*x^6 + 6562*x^8 + 1031*x^10 - 
             112*x^12 + 176*x^14 - 4*x^16)/w2^6 + (16 - 770*x^2 - 1953*x^4 - 
             4963*x^6 - 11508*x^8 - 4963*x^10 - 1953*x^12 - 770*x^14 + 
             16*x^16)/w2^12 + (16 - 770*x^2 - 1953*x^4 - 4963*x^6 - 
             11508*x^8 - 4963*x^10 - 1953*x^12 - 770*x^14 + 16*x^16)/w2^8))/
         w1^6 + (8*x^6*(4 - 7*x^2 + 4*x^4) + (8*x^6*(4 - 7*x^2 + 4*x^4))/
           w2^20 - (4*x^4*(75 + 113*x^2 - 377*x^4 + 113*x^6 + 75*x^8))/
           w2^18 - (4*x^4*(75 + 113*x^2 - 377*x^4 + 113*x^6 + 75*x^8))/w2^2 + 
          (x^2*(-152 + 1351*x^2 + 2698*x^4 - 8866*x^6 + 2698*x^8 + 
             1351*x^10 - 152*x^12))/w2^16 + 
          (x^2*(-152 + 1351*x^2 + 2698*x^4 - 8866*x^6 + 2698*x^8 + 
             1351*x^10 - 152*x^12))/w2^4 + (2*(12 + 880*x^2 + 1183*x^4 - 
             4494*x^6 + 9464*x^8 - 4494*x^10 + 1183*x^12 + 880*x^14 + 
             12*x^16))/w2^14 + (2*(12 + 880*x^2 + 1183*x^4 - 4494*x^6 + 
             9464*x^8 - 4494*x^10 + 1183*x^12 + 880*x^14 + 12*x^16))/w2^6 + 
          (4*(36 + 2360*x^2 + 7833*x^4 - 5284*x^6 + 1106*x^8 - 5284*x^10 + 
             7833*x^12 + 2360*x^14 + 36*x^16))/w2^10 - 
          (96 + 6328*x^2 + 19131*x^4 - 17374*x^6 + 13822*x^8 - 17374*x^10 + 
            19131*x^12 + 6328*x^14 + 96*x^16)/w2^12 - 
          (96 + 6328*x^2 + 19131*x^4 - 17374*x^6 + 13822*x^8 - 17374*x^10 + 
            19131*x^12 + 6328*x^14 + 96*x^16)/w2^8)/w1^20 + 
        (8*x^6*(4 - 7*x^2 + 4*x^4) + (8*x^6*(4 - 7*x^2 + 4*x^4))/w2^20 - 
          (4*x^4*(75 + 113*x^2 - 377*x^4 + 113*x^6 + 75*x^8))/w2^18 - 
          (4*x^4*(75 + 113*x^2 - 377*x^4 + 113*x^6 + 75*x^8))/w2^2 + 
          (x^2*(-152 + 1351*x^2 + 2698*x^4 - 8866*x^6 + 2698*x^8 + 
             1351*x^10 - 152*x^12))/w2^16 + 
          (x^2*(-152 + 1351*x^2 + 2698*x^4 - 8866*x^6 + 2698*x^8 + 
             1351*x^10 - 152*x^12))/w2^4 + (2*(12 + 880*x^2 + 1183*x^4 - 
             4494*x^6 + 9464*x^8 - 4494*x^10 + 1183*x^12 + 880*x^14 + 
             12*x^16))/w2^14 + (2*(12 + 880*x^2 + 1183*x^4 - 4494*x^6 + 
             9464*x^8 - 4494*x^10 + 1183*x^12 + 880*x^14 + 12*x^16))/w2^6 + 
          (4*(36 + 2360*x^2 + 7833*x^4 - 5284*x^6 + 1106*x^8 - 5284*x^10 + 
             7833*x^12 + 2360*x^14 + 36*x^16))/w2^10 - 
          (96 + 6328*x^2 + 19131*x^4 - 17374*x^6 + 13822*x^8 - 17374*x^10 + 
            19131*x^12 + 6328*x^14 + 96*x^16)/w2^12 - 
          (96 + 6328*x^2 + 19131*x^4 - 17374*x^6 + 13822*x^8 - 17374*x^10 + 
            19131*x^12 + 6328*x^14 + 96*x^16)/w2^8)/w1^8 - 
        (4*(2*x^6*(4 - 7*x^2 + 4*x^4) + (2*x^6*(4 - 7*x^2 + 4*x^4))/w2^20 - 
           (x^4*(137 + 288*x^2 - 557*x^4 + 288*x^6 + 137*x^8))/w2^18 - 
           (x^4*(137 + 288*x^2 - 557*x^4 + 288*x^6 + 137*x^8))/w2^2 + 
           (2*x^2*(7 + 799*x^2 + 676*x^4 - 2083*x^6 + 676*x^8 + 799*x^10 + 
              7*x^12))/w2^16 + (2*x^2*(7 + 799*x^2 + 676*x^4 - 2083*x^6 + 
              676*x^8 + 799*x^10 + 7*x^12))/w2^4 - 
           ((-1 + x^2)^2*(280 + 3098*x^2 - 5477*x^4 - 18080*x^6 - 5477*x^8 + 
              3098*x^10 + 280*x^12))/w2^12 - ((-1 + x^2)^2*(280 + 3098*x^2 - 
              5477*x^4 - 18080*x^6 - 5477*x^8 + 3098*x^10 + 280*x^12))/w2^8 + 
           (70 + 474*x^2 - 6132*x^4 - 2935*x^6 + 13973*x^8 - 2935*x^10 - 
             6132*x^12 + 474*x^14 + 70*x^16)/w2^14 + 
           (70 + 474*x^2 - 6132*x^4 - 2935*x^6 + 13973*x^8 - 2935*x^10 - 
             6132*x^12 + 474*x^14 + 70*x^16)/w2^6 + 
           (2*(210 + 2050*x^2 - 6738*x^4 - 2133*x^6 + 14824*x^8 - 2133*x^10 - 
              6738*x^12 + 2050*x^14 + 210*x^16))/w2^10))/w1^16 - 
        (4*(2*x^6*(4 - 7*x^2 + 4*x^4) + (2*x^6*(4 - 7*x^2 + 4*x^4))/w2^20 - 
           (x^4*(137 + 288*x^2 - 557*x^4 + 288*x^6 + 137*x^8))/w2^18 - 
           (x^4*(137 + 288*x^2 - 557*x^4 + 288*x^6 + 137*x^8))/w2^2 + 
           (2*x^2*(7 + 799*x^2 + 676*x^4 - 2083*x^6 + 676*x^8 + 799*x^10 + 
              7*x^12))/w2^16 + (2*x^2*(7 + 799*x^2 + 676*x^4 - 2083*x^6 + 
              676*x^8 + 799*x^10 + 7*x^12))/w2^4 - 
           ((-1 + x^2)^2*(280 + 3098*x^2 - 5477*x^4 - 18080*x^6 - 5477*x^8 + 
              3098*x^10 + 280*x^12))/w2^12 - ((-1 + x^2)^2*(280 + 3098*x^2 - 
              5477*x^4 - 18080*x^6 - 5477*x^8 + 3098*x^10 + 280*x^12))/w2^8 + 
           (70 + 474*x^2 - 6132*x^4 - 2935*x^6 + 13973*x^8 - 2935*x^10 - 
             6132*x^12 + 474*x^14 + 70*x^16)/w2^14 + 
           (70 + 474*x^2 - 6132*x^4 - 2935*x^6 + 13973*x^8 - 2935*x^10 - 
             6132*x^12 + 474*x^14 + 70*x^16)/w2^6 + 
           (2*(210 + 2050*x^2 - 6738*x^4 - 2133*x^6 + 14824*x^8 - 2133*x^10 - 
              6738*x^12 + 2050*x^14 + 210*x^16))/w2^10))/w1^12 - 
        (2*(16*x^6*(-1 + x^2)^2 + (16*x^6*(-1 + x^2)^2)/w2^20 + 
           (x^4*(101 - 370*x^2 + 298*x^4 - 370*x^6 + 101*x^8))/w2^18 + 
           (x^4*(101 - 370*x^2 + 298*x^4 - 370*x^6 + 101*x^8))/w2^2 - 
           (2*x^2*(204 + 823*x^2 - 889*x^4 - 304*x^6 - 889*x^8 + 823*x^10 + 
              204*x^12))/w2^16 - (2*x^2*(204 + 823*x^2 - 889*x^4 - 304*x^6 - 
              889*x^8 + 823*x^10 + 204*x^12))/w2^4 + 
           (138 + 2906*x^2 + 10441*x^4 - 3945*x^6 - 11240*x^8 - 3945*x^10 + 
             10441*x^12 + 2906*x^14 + 138*x^16)/w2^14 + 
           (138 + 2906*x^2 + 10441*x^4 - 3945*x^6 - 11240*x^8 - 3945*x^10 + 
             10441*x^12 + 2906*x^14 + 138*x^16)/w2^6 + 
           (4*(207 + 2671*x^2 + 9731*x^4 - 1175*x^6 - 12572*x^8 - 1175*x^10 + 
              9731*x^12 + 2671*x^14 + 207*x^16))/w2^10 - 
           (552 + 7840*x^2 + 28282*x^4 - 4719*x^6 - 35662*x^8 - 4719*x^10 + 
             28282*x^12 + 7840*x^14 + 552*x^16)/w2^12 - 
           (552 + 7840*x^2 + 28282*x^4 - 4719*x^6 - 35662*x^8 - 4719*x^10 + 
             28282*x^12 + 7840*x^14 + 552*x^16)/w2^8))/w1^18 - 
        (2*(16*x^6*(-1 + x^2)^2 + (16*x^6*(-1 + x^2)^2)/w2^20 + 
           (x^4*(101 - 370*x^2 + 298*x^4 - 370*x^6 + 101*x^8))/w2^18 + 
           (x^4*(101 - 370*x^2 + 298*x^4 - 370*x^6 + 101*x^8))/w2^2 - 
           (2*x^2*(204 + 823*x^2 - 889*x^4 - 304*x^6 - 889*x^8 + 823*x^10 + 
              204*x^12))/w2^16 - (2*x^2*(204 + 823*x^2 - 889*x^4 - 304*x^6 - 
              889*x^8 + 823*x^10 + 204*x^12))/w2^4 + 
           (138 + 2906*x^2 + 10441*x^4 - 3945*x^6 - 11240*x^8 - 3945*x^10 + 
             10441*x^12 + 2906*x^14 + 138*x^16)/w2^14 + 
           (138 + 2906*x^2 + 10441*x^4 - 3945*x^6 - 11240*x^8 - 3945*x^10 + 
             10441*x^12 + 2906*x^14 + 138*x^16)/w2^6 + 
           (4*(207 + 2671*x^2 + 9731*x^4 - 1175*x^6 - 12572*x^8 - 1175*x^10 + 
              9731*x^12 + 2671*x^14 + 207*x^16))/w2^10 - 
           (552 + 7840*x^2 + 28282*x^4 - 4719*x^6 - 35662*x^8 - 4719*x^10 + 
             28282*x^12 + 7840*x^14 + 552*x^16)/w2^12 - 
           (552 + 7840*x^2 + 28282*x^4 - 4719*x^6 - 35662*x^8 - 4719*x^10 + 
             28282*x^12 + 7840*x^14 + 552*x^16)/w2^8))/w1^10 + 
        (4*(4*x^6*(5 - 8*x^2 + 5*x^4) + (4*x^6*(5 - 8*x^2 + 5*x^4))/w2^20 + 
           (x^4*(19 - 136*x^2 + 370*x^4 - 136*x^6 + 19*x^8))/w2^18 + 
           (x^4*(19 - 136*x^2 + 370*x^4 - 136*x^6 + 19*x^8))/w2^2 - 
           (x^2*(504 + 965*x^2 - 817*x^4 + 3296*x^6 - 817*x^8 + 965*x^10 + 
              504*x^12))/w2^16 - (x^2*(504 + 965*x^2 - 817*x^4 + 3296*x^6 - 
              817*x^8 + 965*x^10 + 504*x^12))/w2^4 + 
           (262 + 4310*x^2 + 7408*x^4 - 2539*x^6 + 11206*x^8 - 2539*x^10 + 
             7408*x^12 + 4310*x^14 + 262*x^16)/w2^14 + 
           (262 + 4310*x^2 + 7408*x^4 - 2539*x^6 + 11206*x^8 - 2539*x^10 + 
             7408*x^12 + 4310*x^14 + 262*x^16)/w2^6 + 
           (2*(786 + 9602*x^2 + 16087*x^4 - 2499*x^6 + 9664*x^8 - 2499*x^10 + 
              16087*x^12 + 9602*x^14 + 786*x^16))/w2^10 - 
           (1048 + 13408*x^2 + 22521*x^4 - 4281*x^6 + 17856*x^8 - 4281*x^10 + 
             22521*x^12 + 13408*x^14 + 1048*x^16)/w2^12 - 
           (1048 + 13408*x^2 + 22521*x^4 - 4281*x^6 + 17856*x^8 - 4281*x^10 + 
             22521*x^12 + 13408*x^14 + 1048*x^16)/w2^8))/w1^14))/w1 - 
     (myq1^6*myq2^15*(-1 + w2^(-2))*x*((32*x^6*(1 + x^4))/w2^6 + 
        (32*x^6*(1 + x^4))/(w1^32*w2^6) + 
        (16*x^4*(1 + x^4)*(1 + 10*x^2 + x^4 + (1 + 10*x^2 + x^4)/w2^4 - 
           (2*(3 + 10*x^2 + 3*x^4))/w2^2))/(w1^30*w2^4) + 
        (16*x^4*(1 + x^4)*(1 + 10*x^2 + x^4 + (1 + 10*x^2 + x^4)/w2^4 - 
           (2*(3 + 10*x^2 + 3*x^4))/w2^2))/(w1^2*w2^4) + 
        (2*x^2*((16*x^2*(20 + 75*x^2 + 59*x^4 + 75*x^6 + 20*x^8))/w2^4 + 
           x^2*(28 + 73*x^2 + 62*x^4 + 73*x^6 + 28*x^8) + 
           (x^2*(28 + 73*x^2 + 62*x^4 + 73*x^6 + 28*x^8))/w2^8 + 
           (8 - 177*x^2 - 705*x^4 - 396*x^6 - 705*x^8 - 177*x^10 + 8*x^12)/
            w2^6 + (8 - 177*x^2 - 705*x^4 - 396*x^6 - 705*x^8 - 177*x^10 + 
             8*x^12)/w2^2))/(w1^28*w2^2) + 
        (2*x^2*((16*x^2*(20 + 75*x^2 + 59*x^4 + 75*x^6 + 20*x^8))/w2^4 + 
           x^2*(28 + 73*x^2 + 62*x^4 + 73*x^6 + 28*x^8) + 
           (x^2*(28 + 73*x^2 + 62*x^4 + 73*x^6 + 28*x^8))/w2^8 + 
           (8 - 177*x^2 - 705*x^4 - 396*x^6 - 705*x^8 - 177*x^10 + 8*x^12)/
            w2^6 + (8 - 177*x^2 - 705*x^4 - 396*x^6 - 705*x^8 - 177*x^10 + 
             8*x^12)/w2^2))/(w1^4*w2^2) + 
        (x^2*(8*(x + x^3)^2*(1 + x^4) + (8*(x + x^3)^2*(1 + x^4))/w2^12 + 
           (-8 + 2230*x^2 + 6075*x^4 + 4422*x^6 + 6075*x^8 + 2230*x^10 - 
             8*x^12)/w2^8 + (-8 + 2230*x^2 + 6075*x^4 + 4422*x^6 + 6075*x^8 + 
             2230*x^10 - 8*x^12)/w2^4 + (4*(8 - 95*x^2 - 292*x^4 - 186*x^6 - 
              292*x^8 - 95*x^10 + 8*x^12))/w2^10 + 
           (4*(8 - 95*x^2 - 292*x^4 - 186*x^6 - 292*x^8 - 95*x^10 + 8*x^12))/
            w2^2 + (2*(28 - 1640*x^2 - 5039*x^4 - 4386*x^6 - 5039*x^8 - 
              1640*x^10 + 28*x^12))/w2^6))/w1^26 + 
        (x^2*(8*(x + x^3)^2*(1 + x^4) + (8*(x + x^3)^2*(1 + x^4))/w2^12 + 
           (-8 + 2230*x^2 + 6075*x^4 + 4422*x^6 + 6075*x^8 + 2230*x^10 - 
             8*x^12)/w2^8 + (-8 + 2230*x^2 + 6075*x^4 + 4422*x^6 + 6075*x^8 + 
             2230*x^10 - 8*x^12)/w2^4 + (4*(8 - 95*x^2 - 292*x^4 - 186*x^6 - 
              292*x^8 - 95*x^10 + 8*x^12))/w2^10 + 
           (4*(8 - 95*x^2 - 292*x^4 - 186*x^6 - 292*x^8 - 95*x^10 + 8*x^12))/
            w2^2 + (2*(28 - 1640*x^2 - 5039*x^4 - 4386*x^6 - 5039*x^8 - 
              1640*x^10 + 28*x^12))/w2^6))/w1^6 + 
        (2*((x^2*(-17 + 774*x^2 + 1705*x^4 + 1128*x^6 + 1705*x^8 + 774*x^10 - 
              17*x^12))/w2^10 + (x^2*(-17 + 774*x^2 + 1705*x^4 + 1128*x^6 + 
              1705*x^8 + 774*x^10 - 17*x^12))/w2^2 + 
           x^2*(2 - 57*x^2 - 72*x^4 - 18*x^6 - 72*x^8 - 57*x^10 + 2*x^12) + 
           (x^2*(2 - 57*x^2 - 72*x^4 - 18*x^6 - 72*x^8 - 57*x^10 + 2*x^12))/
            w2^12 + (-80 - 274*x^2 + 5244*x^4 + 11432*x^6 + 8868*x^8 + 
             11432*x^10 + 5244*x^12 - 274*x^14 - 80*x^16)/w2^6 + 
           (40 - 44*x^2 - 3533*x^4 - 7105*x^6 - 4964*x^8 - 7105*x^10 - 
             3533*x^12 - 44*x^14 + 40*x^16)/w2^8 + 
           (40 - 44*x^2 - 3533*x^4 - 7105*x^6 - 4964*x^8 - 7105*x^10 - 
             3533*x^12 - 44*x^14 + 40*x^16)/w2^4))/w1^24 + 
        (2*((x^2*(-17 + 774*x^2 + 1705*x^4 + 1128*x^6 + 1705*x^8 + 774*x^10 - 
              17*x^12))/w2^10 + (x^2*(-17 + 774*x^2 + 1705*x^4 + 1128*x^6 + 
              1705*x^8 + 774*x^10 - 17*x^12))/w2^2 + 
           x^2*(2 - 57*x^2 - 72*x^4 - 18*x^6 - 72*x^8 - 57*x^10 + 2*x^12) + 
           (x^2*(2 - 57*x^2 - 72*x^4 - 18*x^6 - 72*x^8 - 57*x^10 + 2*x^12))/
            w2^12 + (-80 - 274*x^2 + 5244*x^4 + 11432*x^6 + 8868*x^8 + 
             11432*x^10 + 5244*x^12 - 274*x^14 - 80*x^16)/w2^6 + 
           (40 - 44*x^2 - 3533*x^4 - 7105*x^6 - 4964*x^8 - 7105*x^10 - 
             3533*x^12 - 44*x^14 + 40*x^16)/w2^8 + 
           (40 - 44*x^2 - 3533*x^4 - 7105*x^6 - 4964*x^8 - 7105*x^10 - 
             3533*x^12 - 44*x^14 + 40*x^16)/w2^4))/w1^8 - 
        (4*(4*x^2*(17 - 30*x^2 - 34*x^4 - 18*x^6 - 34*x^8 - 30*x^10 + 
             17*x^12) + (4*x^2*(17 - 30*x^2 - 34*x^4 - 18*x^6 - 34*x^8 - 
              30*x^10 + 17*x^12))/w2^12 + (-48 - 797*x^2 + 1056*x^4 + 
             1329*x^6 - 500*x^8 + 1329*x^10 + 1056*x^12 - 797*x^14 - 48*x^16)/
            w2^10 + (-48 - 797*x^2 + 1056*x^4 + 1329*x^6 - 500*x^8 + 
             1329*x^10 + 1056*x^12 - 797*x^14 - 48*x^16)/w2^2 - 
           (2*(66 + 1577*x^2 - 3048*x^4 - 2172*x^6 + 4254*x^8 - 2172*x^10 - 
              3048*x^12 + 1577*x^14 + 66*x^16))/w2^6 + 
           (114 + 2382*x^2 - 3410*x^4 - 3513*x^6 + 3870*x^8 - 3513*x^10 - 
             3410*x^12 + 2382*x^14 + 114*x^16)/w2^8 + 
           (114 + 2382*x^2 - 3410*x^4 - 3513*x^6 + 3870*x^8 - 3513*x^10 - 
             3410*x^12 + 2382*x^14 + 114*x^16)/w2^4))/w1^16 + 
        (x^2*(-24 + 339*x^2 + 350*x^4 - 130*x^6 + 350*x^8 + 339*x^10 - 
            24*x^12) + (x^2*(-24 + 339*x^2 + 350*x^4 - 130*x^6 + 350*x^8 + 
             339*x^10 - 24*x^12))/w2^12 + (-890 + 236*x^2 + 15095*x^4 + 
            8853*x^6 - 9140*x^8 + 8853*x^10 + 15095*x^12 + 236*x^14 - 
            890*x^16)/w2^8 + (-890 + 236*x^2 + 15095*x^4 + 8853*x^6 - 
            9140*x^8 + 8853*x^10 + 15095*x^12 + 236*x^14 - 890*x^16)/w2^4 + 
          (2*(34 - 44*x^2 - 1951*x^4 - 1462*x^6 + 702*x^8 - 1462*x^10 - 
             1951*x^12 - 44*x^14 + 34*x^16))/w2^10 + 
          (2*(34 - 44*x^2 - 1951*x^4 - 1462*x^6 + 702*x^8 - 1462*x^10 - 
             1951*x^12 - 44*x^14 + 34*x^16))/w2^2 + 
          (2*(822 + 552*x^2 - 11306*x^4 - 6763*x^6 + 6902*x^8 - 6763*x^10 - 
             11306*x^12 + 552*x^14 + 822*x^16))/w2^6)/w1^22 + 
        (x^2*(-24 + 339*x^2 + 350*x^4 - 130*x^6 + 350*x^8 + 339*x^10 - 
            24*x^12) + (x^2*(-24 + 339*x^2 + 350*x^4 - 130*x^6 + 350*x^8 + 
             339*x^10 - 24*x^12))/w2^12 + (-890 + 236*x^2 + 15095*x^4 + 
            8853*x^6 - 9140*x^8 + 8853*x^10 + 15095*x^12 + 236*x^14 - 
            890*x^16)/w2^8 + (-890 + 236*x^2 + 15095*x^4 + 8853*x^6 - 
            9140*x^8 + 8853*x^10 + 15095*x^12 + 236*x^14 - 890*x^16)/w2^4 + 
          (2*(34 - 44*x^2 - 1951*x^4 - 1462*x^6 + 702*x^8 - 1462*x^10 - 
             1951*x^12 - 44*x^14 + 34*x^16))/w2^10 + 
          (2*(34 - 44*x^2 - 1951*x^4 - 1462*x^6 + 702*x^8 - 1462*x^10 - 
             1951*x^12 - 44*x^14 + 34*x^16))/w2^2 + 
          (2*(822 + 552*x^2 - 11306*x^4 - 6763*x^6 + 6902*x^8 - 6763*x^10 - 
             11306*x^12 + 552*x^14 + 822*x^16))/w2^6)/w1^10 + 
        (2*(x^2*(38 - 89*x^2 - 36*x^4 - 2*x^6 - 36*x^8 - 89*x^10 + 38*x^12) + 
           (x^2*(38 - 89*x^2 - 36*x^4 - 2*x^6 - 36*x^8 - 89*x^10 + 38*x^12))/
            w2^12 - (112 + 100*x^2 - 1370*x^4 + 1129*x^6 + 3794*x^8 + 
             1129*x^10 - 1370*x^12 + 100*x^14 + 112*x^16)/w2^10 - 
           (112 + 100*x^2 - 1370*x^4 + 1129*x^6 + 3794*x^8 + 1129*x^10 - 
             1370*x^12 + 100*x^14 + 112*x^16)/w2^2 - 
           (4*(493 + 324*x^2 - 2087*x^4 + 2472*x^6 + 7528*x^8 + 2472*x^10 - 
              2087*x^12 + 324*x^14 + 493*x^16))/w2^6 + 
           (1098 + 462*x^2 - 5722*x^4 + 6253*x^6 + 19226*x^8 + 6253*x^10 - 
             5722*x^12 + 462*x^14 + 1098*x^16)/w2^8 + 
           (1098 + 462*x^2 - 5722*x^4 + 6253*x^6 + 19226*x^8 + 6253*x^10 - 
             5722*x^12 + 462*x^14 + 1098*x^16)/w2^4))/w1^20 + 
        (2*(x^2*(38 - 89*x^2 - 36*x^4 - 2*x^6 - 36*x^8 - 89*x^10 + 38*x^12) + 
           (x^2*(38 - 89*x^2 - 36*x^4 - 2*x^6 - 36*x^8 - 89*x^10 + 38*x^12))/
            w2^12 - (112 + 100*x^2 - 1370*x^4 + 1129*x^6 + 3794*x^8 + 
             1129*x^10 - 1370*x^12 + 100*x^14 + 112*x^16)/w2^10 - 
           (112 + 100*x^2 - 1370*x^4 + 1129*x^6 + 3794*x^8 + 1129*x^10 - 
             1370*x^12 + 100*x^14 + 112*x^16)/w2^2 - 
           (4*(493 + 324*x^2 - 2087*x^4 + 2472*x^6 + 7528*x^8 + 2472*x^10 - 
              2087*x^12 + 324*x^14 + 493*x^16))/w2^6 + 
           (1098 + 462*x^2 - 5722*x^4 + 6253*x^6 + 19226*x^8 + 6253*x^10 - 
             5722*x^12 + 462*x^14 + 1098*x^16)/w2^8 + 
           (1098 + 462*x^2 - 5722*x^4 + 6253*x^6 + 19226*x^8 + 6253*x^10 - 
             5722*x^12 + 462*x^14 + 1098*x^16)/w2^4))/w1^12 + 
        (x^2*(96 - 271*x^2 - 438*x^4 - 38*x^6 - 438*x^8 - 271*x^10 + 
            96*x^12) + (x^2*(96 - 271*x^2 - 438*x^4 - 38*x^6 - 438*x^8 - 
             271*x^10 + 96*x^12))/w2^12 + (2*(30 - 700*x^2 + 953*x^4 + 
             2774*x^6 + 1918*x^8 + 2774*x^10 + 953*x^12 - 700*x^14 + 
             30*x^16))/w2^10 + (2*(30 - 700*x^2 + 953*x^4 + 2774*x^6 + 
             1918*x^8 + 2774*x^10 + 953*x^12 - 700*x^14 + 30*x^16))/w2^2 + 
          (4*(549 - 1162*x^2 + 2469*x^4 + 6853*x^6 + 4926*x^8 + 6853*x^10 + 
             2469*x^12 - 1162*x^14 + 549*x^16))/w2^6 - 
          (1158 - 3924*x^2 + 4937*x^4 + 19240*x^6 + 16026*x^8 + 19240*x^10 + 
            4937*x^12 - 3924*x^14 + 1158*x^16)/w2^8 - 
          (1158 - 3924*x^2 + 4937*x^4 + 19240*x^6 + 16026*x^8 + 19240*x^10 + 
            4937*x^12 - 3924*x^14 + 1158*x^16)/w2^4)/w1^18 + 
        (x^2*(96 - 271*x^2 - 438*x^4 - 38*x^6 - 438*x^8 - 271*x^10 + 
            96*x^12) + (x^2*(96 - 271*x^2 - 438*x^4 - 38*x^6 - 438*x^8 - 
             271*x^10 + 96*x^12))/w2^12 + (2*(30 - 700*x^2 + 953*x^4 + 
             2774*x^6 + 1918*x^8 + 2774*x^10 + 953*x^12 - 700*x^14 + 
             30*x^16))/w2^10 + (2*(30 - 700*x^2 + 953*x^4 + 2774*x^6 + 
             1918*x^8 + 2774*x^10 + 953*x^12 - 700*x^14 + 30*x^16))/w2^2 + 
          (4*(549 - 1162*x^2 + 2469*x^4 + 6853*x^6 + 4926*x^8 + 6853*x^10 + 
             2469*x^12 - 1162*x^14 + 549*x^16))/w2^6 - 
          (1158 - 3924*x^2 + 4937*x^4 + 19240*x^6 + 16026*x^8 + 19240*x^10 + 
            4937*x^12 - 3924*x^14 + 1158*x^16)/w2^8 - 
          (1158 - 3924*x^2 + 4937*x^4 + 19240*x^6 + 16026*x^8 + 19240*x^10 + 
            4937*x^12 - 3924*x^14 + 1158*x^16)/w2^4)/w1^14))/w2^3 + 
     (myq1^16*myq2^5*(-1 + w2^(-2))*x*
       (2*x^2*(8*(x^4 + x^8) + (8*(x^4 + x^8))/w2^16 + 
          (x^2*(35 + 24*x^2 + 54*x^4 + 24*x^6 + 35*x^8))/w2^14 + 
          (x^2*(35 + 24*x^2 + 54*x^4 + 24*x^6 + 35*x^8))/w2^2 + 
          (6*(3 - 11*x^2 - 17*x^4 - 26*x^6 - 17*x^8 - 11*x^10 + 3*x^12))/
           w2^12 + (6*(3 - 11*x^2 - 17*x^4 - 26*x^6 - 17*x^8 - 11*x^10 + 
             3*x^12))/w2^4 - (4*(18 + 39*x^2 + 84*x^4 + 98*x^6 + 84*x^8 + 
             39*x^10 + 18*x^12))/w2^10 - (4*(18 + 39*x^2 + 84*x^4 + 98*x^6 + 
             84*x^8 + 39*x^10 + 18*x^12))/w2^6 + 
          (2*(54 + 187*x^2 + 422*x^4 + 526*x^6 + 422*x^8 + 187*x^10 + 
             54*x^12))/w2^8) + (2*x^2*(8*(x^4 + x^8) + (8*(x^4 + x^8))/
            w2^16 + (x^2*(35 + 24*x^2 + 54*x^4 + 24*x^6 + 35*x^8))/w2^14 + 
           (x^2*(35 + 24*x^2 + 54*x^4 + 24*x^6 + 35*x^8))/w2^2 + 
           (6*(3 - 11*x^2 - 17*x^4 - 26*x^6 - 17*x^8 - 11*x^10 + 3*x^12))/
            w2^12 + (6*(3 - 11*x^2 - 17*x^4 - 26*x^6 - 17*x^8 - 11*x^10 + 
              3*x^12))/w2^4 - (4*(18 + 39*x^2 + 84*x^4 + 98*x^6 + 84*x^8 + 
              39*x^10 + 18*x^12))/w2^10 - (4*(18 + 39*x^2 + 84*x^4 + 98*x^6 + 
              84*x^8 + 39*x^10 + 18*x^12))/w2^6 + 
           (2*(54 + 187*x^2 + 422*x^4 + 526*x^6 + 422*x^8 + 187*x^10 + 
              54*x^12))/w2^8))/w1^20 + 
        ((-4*(x + x^3)^2*(4 + 65*x^2 - 16*x^4 + 65*x^6 + 4*x^8))/w2^14 - 
          (4*(x + x^3)^2*(4 + 65*x^2 - 16*x^4 + 65*x^6 + 4*x^8))/w2^2 + 
          8*(x^4 + x^6 + x^10 + x^12) + (8*(x^4 + x^6 + x^10 + x^12))/w2^16 + 
          (-24 - 372*x^2 + 285*x^4 + 862*x^6 + 242*x^8 + 862*x^10 + 
            285*x^12 - 372*x^14 - 24*x^16)/w2^12 + 
          (-24 - 372*x^2 + 285*x^4 + 862*x^6 + 242*x^8 + 862*x^10 + 
            285*x^12 - 372*x^14 - 24*x^16)/w2^4 + 
          (4*(9 + 391*x^2 + 711*x^4 + 1033*x^6 + 1764*x^8 + 1033*x^10 + 
             711*x^12 + 391*x^14 + 9*x^16))/w2^10 + 
          (4*(9 + 391*x^2 + 711*x^4 + 1033*x^6 + 1764*x^8 + 1033*x^10 + 
             711*x^12 + 391*x^14 + 9*x^16))/w2^6 - 
          (2*(12 + 1168*x^2 + 2843*x^4 + 4746*x^6 + 7262*x^8 + 4746*x^10 + 
             2843*x^12 + 1168*x^14 + 12*x^16))/w2^8)/w1^18 + 
        ((-4*(x + x^3)^2*(4 + 65*x^2 - 16*x^4 + 65*x^6 + 4*x^8))/w2^14 - 
          (4*(x + x^3)^2*(4 + 65*x^2 - 16*x^4 + 65*x^6 + 4*x^8))/w2^2 + 
          8*(x^4 + x^6 + x^10 + x^12) + (8*(x^4 + x^6 + x^10 + x^12))/w2^16 + 
          (-24 - 372*x^2 + 285*x^4 + 862*x^6 + 242*x^8 + 862*x^10 + 
            285*x^12 - 372*x^14 - 24*x^16)/w2^12 + 
          (-24 - 372*x^2 + 285*x^4 + 862*x^6 + 242*x^8 + 862*x^10 + 
            285*x^12 - 372*x^14 - 24*x^16)/w2^4 + 
          (4*(9 + 391*x^2 + 711*x^4 + 1033*x^6 + 1764*x^8 + 1033*x^10 + 
             711*x^12 + 391*x^14 + 9*x^16))/w2^10 + 
          (4*(9 + 391*x^2 + 711*x^4 + 1033*x^6 + 1764*x^8 + 1033*x^10 + 
             711*x^12 + 391*x^14 + 9*x^16))/w2^6 - 
          (2*(12 + 1168*x^2 + 2843*x^4 + 4746*x^6 + 7262*x^8 + 4746*x^10 + 
             2843*x^12 + 1168*x^14 + 12*x^16))/w2^8)/w1^2 + 
        (2*(8*x^4*(1 + x^2 - 3*x^4 + x^6 + x^8) + 
           (8*x^4*(1 + x^2 - 3*x^4 + x^6 + x^8))/w2^16 + 
           (x^2*(55 + 65*x^2 + 139*x^4 + 166*x^6 + 139*x^8 + 65*x^10 + 
              55*x^12))/w2^14 + (x^2*(55 + 65*x^2 + 139*x^4 + 166*x^6 + 
              139*x^8 + 65*x^10 + 55*x^12))/w2^2 + 
           (2*(-66 + 40*x^2 + 1051*x^4 + 5212*x^6 + 10042*x^8 + 5212*x^10 + 
              1051*x^12 + 40*x^14 - 66*x^16))/w2^8 + 
           (2*(4 - 36*x^2 - 145*x^4 + 150*x^6 + 850*x^8 + 150*x^10 - 
              145*x^12 - 36*x^14 + 4*x^16))/w2^12 + 
           (2*(4 - 36*x^2 - 145*x^4 + 150*x^6 + 850*x^8 + 150*x^10 - 
              145*x^12 - 36*x^14 + 4*x^16))/w2^4 + 
           (58 - 39*x^2 - 838*x^4 - 5403*x^6 - 11524*x^8 - 5403*x^10 - 
             838*x^12 - 39*x^14 + 58*x^16)/w2^10 + 
           (58 - 39*x^2 - 838*x^4 - 5403*x^6 - 11524*x^8 - 5403*x^10 - 
             838*x^12 - 39*x^14 + 58*x^16)/w2^6))/w1^16 + 
        (2*(8*x^4*(1 + x^2 - 3*x^4 + x^6 + x^8) + 
           (8*x^4*(1 + x^2 - 3*x^4 + x^6 + x^8))/w2^16 + 
           (x^2*(55 + 65*x^2 + 139*x^4 + 166*x^6 + 139*x^8 + 65*x^10 + 
              55*x^12))/w2^14 + (x^2*(55 + 65*x^2 + 139*x^4 + 166*x^6 + 
              139*x^8 + 65*x^10 + 55*x^12))/w2^2 + 
           (2*(-66 + 40*x^2 + 1051*x^4 + 5212*x^6 + 10042*x^8 + 5212*x^10 + 
              1051*x^12 + 40*x^14 - 66*x^16))/w2^8 + 
           (2*(4 - 36*x^2 - 145*x^4 + 150*x^6 + 850*x^8 + 150*x^10 - 
              145*x^12 - 36*x^14 + 4*x^16))/w2^12 + 
           (2*(4 - 36*x^2 - 145*x^4 + 150*x^6 + 850*x^8 + 150*x^10 - 
              145*x^12 - 36*x^14 + 4*x^16))/w2^4 + 
           (58 - 39*x^2 - 838*x^4 - 5403*x^6 - 11524*x^8 - 5403*x^10 - 
             838*x^12 - 39*x^14 + 58*x^16)/w2^10 + 
           (58 - 39*x^2 - 838*x^4 - 5403*x^6 - 11524*x^8 - 5403*x^10 - 
             838*x^12 - 39*x^14 + 58*x^16)/w2^6))/w1^4 + 
        (2*(x^4*(34 - 5*x^2 - 34*x^4 - 5*x^6 + 34*x^8) + 
           (x^4*(34 - 5*x^2 - 34*x^4 - 5*x^6 + 34*x^8))/w2^16 - 
           (4*x^2*(49 + 227*x^2 - 295*x^4 - 866*x^6 - 295*x^8 + 227*x^10 + 
              49*x^12))/w2^14 - (4*x^2*(49 + 227*x^2 - 295*x^4 - 866*x^6 - 
              295*x^8 + 227*x^10 + 49*x^12))/w2^2 + 
           (210 + 4672*x^2 + 10995*x^4 - 9134*x^6 - 29470*x^8 - 9134*x^10 + 
             10995*x^12 + 4672*x^14 + 210*x^16)/w2^12 + 
           (210 + 4672*x^2 + 10995*x^4 - 9134*x^6 - 29470*x^8 - 9134*x^10 + 
             10995*x^12 + 4672*x^14 + 210*x^16)/w2^4 - 
           (4*(261 + 5074*x^2 + 11207*x^4 - 6030*x^6 - 23436*x^8 - 
              6030*x^10 + 11207*x^12 + 5074*x^14 + 261*x^16))/w2^10 - 
           (4*(261 + 5074*x^2 + 11207*x^4 - 6030*x^6 - 23436*x^8 - 
              6030*x^10 + 11207*x^12 + 5074*x^14 + 261*x^16))/w2^6 + 
           (2*(834 + 15780*x^2 + 34697*x^4 - 15593*x^6 - 66948*x^8 - 
              15593*x^10 + 34697*x^12 + 15780*x^14 + 834*x^16))/w2^8))/
         w1^10 - (2*(4*x^4*(7 + 4*x^2 - 16*x^4 + 4*x^6 + 7*x^8) + 
           (4*x^4*(7 + 4*x^2 - 16*x^4 + 4*x^6 + 7*x^8))/w2^16 + 
           (x^2*(-381 - 992*x^2 + 599*x^4 + 2404*x^6 + 599*x^8 - 992*x^10 - 
              381*x^12))/w2^14 + (x^2*(-381 - 992*x^2 + 599*x^4 + 2404*x^6 + 
              599*x^8 - 992*x^10 - 381*x^12))/w2^2 + 
           (2*(132 + 2561*x^2 + 5266*x^4 - 2489*x^6 - 10372*x^8 - 2489*x^10 + 
              5266*x^12 + 2561*x^14 + 132*x^16))/w2^12 + 
           (2*(132 + 2561*x^2 + 5266*x^4 - 2489*x^6 - 10372*x^8 - 2489*x^10 + 
              5266*x^12 + 2561*x^14 + 132*x^16))/w2^4 + 
           (4*(479 + 7347*x^2 + 14909*x^4 - 4483*x^6 - 24320*x^8 - 
              4483*x^10 + 14909*x^12 + 7347*x^14 + 479*x^16))/w2^8 - 
           (1222 + 19451*x^2 + 39390*x^4 - 13601*x^6 - 67436*x^8 - 
             13601*x^10 + 39390*x^12 + 19451*x^14 + 1222*x^16)/w2^10 - 
           (1222 + 19451*x^2 + 39390*x^4 - 13601*x^6 - 67436*x^8 - 
             13601*x^10 + 39390*x^12 + 19451*x^14 + 1222*x^16)/w2^6))/w1^12 - 
        (2*(4*x^4*(7 + 4*x^2 - 16*x^4 + 4*x^6 + 7*x^8) + 
           (4*x^4*(7 + 4*x^2 - 16*x^4 + 4*x^6 + 7*x^8))/w2^16 + 
           (x^2*(-381 - 992*x^2 + 599*x^4 + 2404*x^6 + 599*x^8 - 992*x^10 - 
              381*x^12))/w2^14 + (x^2*(-381 - 992*x^2 + 599*x^4 + 2404*x^6 + 
              599*x^8 - 992*x^10 - 381*x^12))/w2^2 + 
           (2*(132 + 2561*x^2 + 5266*x^4 - 2489*x^6 - 10372*x^8 - 2489*x^10 + 
              5266*x^12 + 2561*x^14 + 132*x^16))/w2^12 + 
           (2*(132 + 2561*x^2 + 5266*x^4 - 2489*x^6 - 10372*x^8 - 2489*x^10 + 
              5266*x^12 + 2561*x^14 + 132*x^16))/w2^4 + 
           (4*(479 + 7347*x^2 + 14909*x^4 - 4483*x^6 - 24320*x^8 - 
              4483*x^10 + 14909*x^12 + 7347*x^14 + 479*x^16))/w2^8 - 
           (1222 + 19451*x^2 + 39390*x^4 - 13601*x^6 - 67436*x^8 - 
             13601*x^10 + 39390*x^12 + 19451*x^14 + 1222*x^16)/w2^10 - 
           (1222 + 19451*x^2 + 39390*x^4 - 13601*x^6 - 67436*x^8 - 
             13601*x^10 + 39390*x^12 + 19451*x^14 + 1222*x^16)/w2^6))/w1^8 - 
        (x^4*(2 + 3*x^2 + 46*x^4 + 3*x^6 + 2*x^8) + 
          (x^4*(2 + 3*x^2 + 46*x^4 + 3*x^6 + 2*x^8))/w2^16 + 
          (4*x^2*(81 + 210*x^2 + 43*x^4 - 252*x^6 + 43*x^8 + 210*x^10 + 
             81*x^12))/w2^14 + (4*x^2*(81 + 210*x^2 + 43*x^4 - 252*x^6 + 
             43*x^8 + 210*x^10 + 81*x^12))/w2^2 - 
          (2*(163 + 2018*x^2 + 4816*x^4 - 32*x^6 - 6810*x^8 - 32*x^10 + 
             4816*x^12 + 2018*x^14 + 163*x^16))/w2^12 - 
          (2*(163 + 2018*x^2 + 4816*x^4 - 32*x^6 - 6810*x^8 - 32*x^10 + 
             4816*x^12 + 2018*x^14 + 163*x^16))/w2^4 + 
          (4*(388 + 3727*x^2 + 8162*x^4 - 1347*x^6 - 13396*x^8 - 1347*x^10 + 
             8162*x^12 + 3727*x^14 + 388*x^16))/w2^10 + 
          (4*(388 + 3727*x^2 + 8162*x^4 - 1347*x^6 - 13396*x^8 - 1347*x^10 + 
             8162*x^12 + 3727*x^14 + 388*x^16))/w2^6 - 
          (2*(1226 + 11228*x^2 + 23866*x^4 - 5501*x^6 - 41326*x^8 - 
             5501*x^10 + 23866*x^12 + 11228*x^14 + 1226*x^16))/w2^8)/w1^14 - 
        (x^4*(2 + 3*x^2 + 46*x^4 + 3*x^6 + 2*x^8) + 
          (x^4*(2 + 3*x^2 + 46*x^4 + 3*x^6 + 2*x^8))/w2^16 + 
          (4*x^2*(81 + 210*x^2 + 43*x^4 - 252*x^6 + 43*x^8 + 210*x^10 + 
             81*x^12))/w2^14 + (4*x^2*(81 + 210*x^2 + 43*x^4 - 252*x^6 + 
             43*x^8 + 210*x^10 + 81*x^12))/w2^2 - 
          (2*(163 + 2018*x^2 + 4816*x^4 - 32*x^6 - 6810*x^8 - 32*x^10 + 
             4816*x^12 + 2018*x^14 + 163*x^16))/w2^12 - 
          (2*(163 + 2018*x^2 + 4816*x^4 - 32*x^6 - 6810*x^8 - 32*x^10 + 
             4816*x^12 + 2018*x^14 + 163*x^16))/w2^4 + 
          (4*(388 + 3727*x^2 + 8162*x^4 - 1347*x^6 - 13396*x^8 - 1347*x^10 + 
             8162*x^12 + 3727*x^14 + 388*x^16))/w2^10 + 
          (4*(388 + 3727*x^2 + 8162*x^4 - 1347*x^6 - 13396*x^8 - 1347*x^10 + 
             8162*x^12 + 3727*x^14 + 388*x^16))/w2^6 - 
          (2*(1226 + 11228*x^2 + 23866*x^4 - 5501*x^6 - 41326*x^8 - 
             5501*x^10 + 23866*x^12 + 11228*x^14 + 1226*x^16))/w2^8)/w1^6))/
      (w1^6*w2) - (myq1^12*myq2^9*(-1 + w2^(-2))*x*
       ((2*x^4*(4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) + 
           (4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^12 + 
           (4*(4 + x^2 + 6*x^4 + x^6 + 4*x^8))/w2^10 + 
           (4*(4 + x^2 + 6*x^4 + x^6 + 4*x^8))/w2^2 + 
           (2*(7 - 4*x^2 + 22*x^4 - 4*x^6 + 7*x^8))/w2^6 - 
           (27 + 48*x^2 + 86*x^4 + 48*x^6 + 27*x^8)/w2^8 - 
           (27 + 48*x^2 + 86*x^4 + 48*x^6 + 27*x^8)/w2^4))/w2^2 + 
        (2*x^4*(4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8) + 
           (4*(1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8))/w2^12 + 
           (4*(4 + x^2 + 6*x^4 + x^6 + 4*x^8))/w2^10 + 
           (4*(4 + x^2 + 6*x^4 + x^6 + 4*x^8))/w2^2 + 
           (2*(7 - 4*x^2 + 22*x^4 - 4*x^6 + 7*x^8))/w2^6 - 
           (27 + 48*x^2 + 86*x^4 + 48*x^6 + 27*x^8)/w2^8 - 
           (27 + 48*x^2 + 86*x^4 + 48*x^6 + 27*x^8)/w2^4))/(w1^28*w2^2) + 
        (x^2*(8*(x + x^3)^2*(1 + x^4) + (8*(x + x^3)^2*(1 + x^4))/w2^16 + 
           (4*(2 - 5*x^2 - 32*x^4 - 18*x^6 - 32*x^8 - 5*x^10 + 2*x^12))/
            w2^14 + (4*(2 - 5*x^2 - 32*x^4 - 18*x^6 - 32*x^8 - 5*x^10 + 
              2*x^12))/w2^2 + (4*(2 + 233*x^2 + 442*x^4 + 630*x^6 + 442*x^8 + 
              233*x^10 + 2*x^12))/w2^10 + (4*(2 + 233*x^2 + 442*x^4 + 
              630*x^6 + 442*x^8 + 233*x^10 + 2*x^12))/w2^6 + 
           (56 - 978*x^2 - 2188*x^4 - 3220*x^6 - 2188*x^8 - 978*x^10 + 
             56*x^12)/w2^8 - (60 + 375*x^2 + 306*x^4 + 742*x^6 + 306*x^8 + 
             375*x^10 + 60*x^12)/w2^12 - (60 + 375*x^2 + 306*x^4 + 742*x^6 + 
             306*x^8 + 375*x^10 + 60*x^12)/w2^4))/w1^26 + 
        (x^2*(8*(x + x^3)^2*(1 + x^4) + (8*(x + x^3)^2*(1 + x^4))/w2^16 + 
           (4*(2 - 5*x^2 - 32*x^4 - 18*x^6 - 32*x^8 - 5*x^10 + 2*x^12))/
            w2^14 + (4*(2 - 5*x^2 - 32*x^4 - 18*x^6 - 32*x^8 - 5*x^10 + 
              2*x^12))/w2^2 + (4*(2 + 233*x^2 + 442*x^4 + 630*x^6 + 442*x^8 + 
              233*x^10 + 2*x^12))/w2^10 + (4*(2 + 233*x^2 + 442*x^4 + 
              630*x^6 + 442*x^8 + 233*x^10 + 2*x^12))/w2^6 + 
           (56 - 978*x^2 - 2188*x^4 - 3220*x^6 - 2188*x^8 - 978*x^10 + 
             56*x^12)/w2^8 - (60 + 375*x^2 + 306*x^4 + 742*x^6 + 306*x^8 + 
             375*x^10 + 60*x^12)/w2^12 - (60 + 375*x^2 + 306*x^4 + 742*x^6 + 
             306*x^8 + 375*x^10 + 60*x^12)/w2^4))/w1^2 - 
        (2*(2*x^4*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8) + 
           (2*x^4*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w2^16 - 
           (x^2*(5 + 29*x^2 + 68*x^4 - 148*x^6 + 68*x^8 + 29*x^10 + 5*x^12))/
            w2^14 - (x^2*(5 + 29*x^2 + 68*x^4 - 148*x^6 + 68*x^8 + 29*x^10 + 
              5*x^12))/w2^2 + (-10 + 299*x^2 + 2135*x^4 + 4900*x^6 + 
             6044*x^8 + 4900*x^10 + 2135*x^12 + 299*x^14 - 10*x^16)/w2^10 + 
           (-10 + 299*x^2 + 2135*x^4 + 4900*x^6 + 6044*x^8 + 4900*x^10 + 
             2135*x^12 + 299*x^14 - 10*x^16)/w2^6 - 
           (4 + 75*x^2 + 353*x^4 + 1141*x^6 + 2222*x^8 + 1141*x^10 + 
             353*x^12 + 75*x^14 + 4*x^16)/w2^12 - (4 + 75*x^2 + 353*x^4 + 
             1141*x^6 + 2222*x^8 + 1141*x^10 + 353*x^12 + 75*x^14 + 4*x^16)/
            w2^4 + (28 - 406*x^2 - 3256*x^4 - 7302*x^6 - 8408*x^8 - 
             7302*x^10 - 3256*x^12 - 406*x^14 + 28*x^16)/w2^8))/w1^24 - 
        (2*(2*x^4*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8) + 
           (2*x^4*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w2^16 - 
           (x^2*(5 + 29*x^2 + 68*x^4 - 148*x^6 + 68*x^8 + 29*x^10 + 5*x^12))/
            w2^14 - (x^2*(5 + 29*x^2 + 68*x^4 - 148*x^6 + 68*x^8 + 29*x^10 + 
              5*x^12))/w2^2 + (-10 + 299*x^2 + 2135*x^4 + 4900*x^6 + 
             6044*x^8 + 4900*x^10 + 2135*x^12 + 299*x^14 - 10*x^16)/w2^10 + 
           (-10 + 299*x^2 + 2135*x^4 + 4900*x^6 + 6044*x^8 + 4900*x^10 + 
             2135*x^12 + 299*x^14 - 10*x^16)/w2^6 - 
           (4 + 75*x^2 + 353*x^4 + 1141*x^6 + 2222*x^8 + 1141*x^10 + 
             353*x^12 + 75*x^14 + 4*x^16)/w2^12 - (4 + 75*x^2 + 353*x^4 + 
             1141*x^6 + 2222*x^8 + 1141*x^10 + 353*x^12 + 75*x^14 + 4*x^16)/
            w2^4 + (28 - 406*x^2 - 3256*x^4 - 7302*x^6 - 8408*x^8 - 
             7302*x^10 - 3256*x^12 - 406*x^14 + 28*x^16)/w2^8))/w1^4 + 
        (x^4*(114 + 37*x^2 - 86*x^4 + 37*x^6 + 114*x^8) + 
          (x^4*(114 + 37*x^2 - 86*x^4 + 37*x^6 + 114*x^8))/w2^16 - 
          (4*x^2*(21 + 252*x^2 - 21*x^4 - 620*x^6 - 21*x^8 + 252*x^10 + 
             21*x^12))/w2^14 - (4*x^2*(21 + 252*x^2 - 21*x^4 - 620*x^6 - 
             21*x^8 + 252*x^10 + 21*x^12))/w2^2 - 
          (86 + 916*x^2 - 446*x^4 + 4397*x^6 + 11702*x^8 + 4397*x^10 - 
            446*x^12 + 916*x^14 + 86*x^16)/w2^12 - 
          (86 + 916*x^2 - 446*x^4 + 4397*x^6 + 11702*x^8 + 4397*x^10 - 
            446*x^12 + 916*x^14 + 86*x^16)/w2^4 + 
          (4*(90 + 1541*x^2 + 3009*x^4 + 4394*x^6 + 4232*x^8 + 4394*x^10 + 
             3009*x^12 + 1541*x^14 + 90*x^16))/w2^10 + 
          (4*(90 + 1541*x^2 + 3009*x^4 + 4394*x^6 + 4232*x^8 + 4394*x^10 + 
             3009*x^12 + 1541*x^14 + 90*x^16))/w2^6 - 
          (4*(137 + 2426*x^2 + 5599*x^4 + 6926*x^6 + 4408*x^8 + 6926*x^10 + 
             5599*x^12 + 2426*x^14 + 137*x^16))/w2^8)/w1^22 + 
        (x^4*(114 + 37*x^2 - 86*x^4 + 37*x^6 + 114*x^8) + 
          (x^4*(114 + 37*x^2 - 86*x^4 + 37*x^6 + 114*x^8))/w2^16 - 
          (4*x^2*(21 + 252*x^2 - 21*x^4 - 620*x^6 - 21*x^8 + 252*x^10 + 
             21*x^12))/w2^14 - (4*x^2*(21 + 252*x^2 - 21*x^4 - 620*x^6 - 
             21*x^8 + 252*x^10 + 21*x^12))/w2^2 - 
          (86 + 916*x^2 - 446*x^4 + 4397*x^6 + 11702*x^8 + 4397*x^10 - 
            446*x^12 + 916*x^14 + 86*x^16)/w2^12 - 
          (86 + 916*x^2 - 446*x^4 + 4397*x^6 + 11702*x^8 + 4397*x^10 - 
            446*x^12 + 916*x^14 + 86*x^16)/w2^4 + 
          (4*(90 + 1541*x^2 + 3009*x^4 + 4394*x^6 + 4232*x^8 + 4394*x^10 + 
             3009*x^12 + 1541*x^14 + 90*x^16))/w2^10 + 
          (4*(90 + 1541*x^2 + 3009*x^4 + 4394*x^6 + 4232*x^8 + 4394*x^10 + 
             3009*x^12 + 1541*x^14 + 90*x^16))/w2^6 - 
          (4*(137 + 2426*x^2 + 5599*x^4 + 6926*x^6 + 4408*x^8 + 6926*x^10 + 
             5599*x^12 + 2426*x^14 + 137*x^16))/w2^8)/w1^6 + 
        (2*(x^4*(214 + 79*x^2 - 322*x^4 + 79*x^6 + 214*x^8) + 
           (x^4*(214 + 79*x^2 - 322*x^4 + 79*x^6 + 214*x^8))/w2^16 + 
           (x^2*(-452 - 2839*x^2 + 672*x^4 + 5842*x^6 + 672*x^8 - 2839*x^10 - 
              452*x^12))/w2^14 + (x^2*(-452 - 2839*x^2 + 672*x^4 + 5842*x^6 + 
              672*x^8 - 2839*x^10 - 452*x^12))/w2^2 - 
           (2*(78 - 1723*x^2 - 7428*x^4 + 4602*x^6 + 19074*x^8 + 4602*x^10 - 
              7428*x^12 - 1723*x^14 + 78*x^16))/w2^12 - 
           (2*(78 - 1723*x^2 - 7428*x^4 + 4602*x^6 + 19074*x^8 + 4602*x^10 - 
              7428*x^12 - 1723*x^14 + 78*x^16))/w2^4 + 
           (4*(144 - 2699*x^2 - 10099*x^4 + 7927*x^6 + 27646*x^8 + 
              7927*x^10 - 10099*x^12 - 2699*x^14 + 144*x^16))/w2^10 + 
           (4*(144 - 2699*x^2 - 10099*x^4 + 7927*x^6 + 27646*x^8 + 
              7927*x^10 - 10099*x^12 - 2699*x^14 + 144*x^16))/w2^6 - 
           (2*(420 - 8554*x^2 - 29267*x^4 + 23927*x^6 + 80224*x^8 + 
              23927*x^10 - 29267*x^12 - 8554*x^14 + 420*x^16))/w2^8))/w1^16 + 
        (2*(x^4*(214 + 79*x^2 - 322*x^4 + 79*x^6 + 214*x^8) + 
           (x^4*(214 + 79*x^2 - 322*x^4 + 79*x^6 + 214*x^8))/w2^16 + 
           (x^2*(-452 - 2839*x^2 + 672*x^4 + 5842*x^6 + 672*x^8 - 2839*x^10 - 
              452*x^12))/w2^14 + (x^2*(-452 - 2839*x^2 + 672*x^4 + 5842*x^6 + 
              672*x^8 - 2839*x^10 - 452*x^12))/w2^2 - 
           (2*(78 - 1723*x^2 - 7428*x^4 + 4602*x^6 + 19074*x^8 + 4602*x^10 - 
              7428*x^12 - 1723*x^14 + 78*x^16))/w2^12 - 
           (2*(78 - 1723*x^2 - 7428*x^4 + 4602*x^6 + 19074*x^8 + 4602*x^10 - 
              7428*x^12 - 1723*x^14 + 78*x^16))/w2^4 + 
           (4*(144 - 2699*x^2 - 10099*x^4 + 7927*x^6 + 27646*x^8 + 
              7927*x^10 - 10099*x^12 - 2699*x^14 + 144*x^16))/w2^10 + 
           (4*(144 - 2699*x^2 - 10099*x^4 + 7927*x^6 + 27646*x^8 + 
              7927*x^10 - 10099*x^12 - 2699*x^14 + 144*x^16))/w2^6 - 
           (2*(420 - 8554*x^2 - 29267*x^4 + 23927*x^6 + 80224*x^8 + 
              23927*x^10 - 29267*x^12 - 8554*x^14 + 420*x^16))/w2^8))/w1^12 - 
        (2*(x^4*(198 + 31*x^2 - 130*x^4 + 31*x^6 + 198*x^8) + 
           (x^4*(198 + 31*x^2 - 130*x^4 + 31*x^6 + 198*x^8))/w2^16 + 
           (4*x^2*(83 - 543*x^2 + 195*x^4 + 1490*x^6 + 195*x^8 - 543*x^10 + 
              83*x^12))/w2^14 + (4*x^2*(83 - 543*x^2 + 195*x^4 + 1490*x^6 + 
              195*x^8 - 543*x^10 + 83*x^12))/w2^2 + 
           (4*(496 + 1213*x^2 - 6432*x^4 + 8168*x^6 + 25574*x^8 + 8168*x^10 - 
              6432*x^12 + 1213*x^14 + 496*x^16))/w2^10 + 
           (4*(496 + 1213*x^2 - 6432*x^4 + 8168*x^6 + 25574*x^8 + 8168*x^10 - 
              6432*x^12 + 1213*x^14 + 496*x^16))/w2^6 - 
           (608 + 2360*x^2 - 9610*x^4 + 9989*x^6 + 37698*x^8 + 9989*x^10 - 
             9610*x^12 + 2360*x^14 + 608*x^16)/w2^12 - 
           (608 + 2360*x^2 - 9610*x^4 + 9989*x^6 + 37698*x^8 + 9989*x^10 - 
             9610*x^12 + 2360*x^14 + 608*x^16)/w2^4 - 
           (4*(688 + 888*x^2 - 9685*x^4 + 12039*x^6 + 36380*x^8 + 
              12039*x^10 - 9685*x^12 + 888*x^14 + 688*x^16))/w2^8))/w1^14 - 
        (2*(x^4*(168 + 47*x^2 - 262*x^4 + 47*x^6 + 168*x^8) + 
           (x^4*(168 + 47*x^2 - 262*x^4 + 47*x^6 + 168*x^8))/w2^16 + 
           (x^2*(205 - 942*x^2 + 104*x^4 + 1974*x^6 + 104*x^8 - 942*x^10 + 
              205*x^12))/w2^14 + (x^2*(205 - 942*x^2 + 104*x^4 + 1974*x^6 + 
              104*x^8 - 942*x^10 + 205*x^12))/w2^2 - 
           (216 + 3335*x^2 + 2391*x^4 + 1203*x^6 + 542*x^8 + 1203*x^10 + 
             2391*x^12 + 3335*x^14 + 216*x^16)/w2^12 - 
           (216 + 3335*x^2 + 2391*x^4 + 1203*x^6 + 542*x^8 + 1203*x^10 + 
             2391*x^12 + 3335*x^14 + 216*x^16)/w2^4 - 
           (2*(626 + 9923*x^2 + 16850*x^4 + 1600*x^6 - 19890*x^8 + 
              1600*x^10 + 16850*x^12 + 9923*x^14 + 626*x^16))/w2^8 + 
           (842 + 13277*x^2 + 19962*x^4 + 2388*x^6 - 21098*x^8 + 2388*x^10 + 
             19962*x^12 + 13277*x^14 + 842*x^16)/w2^10 + 
           (842 + 13277*x^2 + 19962*x^4 + 2388*x^6 - 21098*x^8 + 2388*x^10 + 
             19962*x^12 + 13277*x^14 + 842*x^16)/w2^6))/w1^20 - 
        (2*(x^4*(168 + 47*x^2 - 262*x^4 + 47*x^6 + 168*x^8) + 
           (x^4*(168 + 47*x^2 - 262*x^4 + 47*x^6 + 168*x^8))/w2^16 + 
           (x^2*(205 - 942*x^2 + 104*x^4 + 1974*x^6 + 104*x^8 - 942*x^10 + 
              205*x^12))/w2^14 + (x^2*(205 - 942*x^2 + 104*x^4 + 1974*x^6 + 
              104*x^8 - 942*x^10 + 205*x^12))/w2^2 - 
           (216 + 3335*x^2 + 2391*x^4 + 1203*x^6 + 542*x^8 + 1203*x^10 + 
             2391*x^12 + 3335*x^14 + 216*x^16)/w2^12 - 
           (216 + 3335*x^2 + 2391*x^4 + 1203*x^6 + 542*x^8 + 1203*x^10 + 
             2391*x^12 + 3335*x^14 + 216*x^16)/w2^4 - 
           (2*(626 + 9923*x^2 + 16850*x^4 + 1600*x^6 - 19890*x^8 + 
              1600*x^10 + 16850*x^12 + 9923*x^14 + 626*x^16))/w2^8 + 
           (842 + 13277*x^2 + 19962*x^4 + 2388*x^6 - 21098*x^8 + 2388*x^10 + 
             19962*x^12 + 13277*x^14 + 842*x^16)/w2^10 + 
           (842 + 13277*x^2 + 19962*x^4 + 2388*x^6 - 21098*x^8 + 2388*x^10 + 
             19962*x^12 + 13277*x^14 + 842*x^16)/w2^6))/w1^8 + 
        (-2*x^4*(2 + 11*x^2 - 50*x^4 + 11*x^6 + 2*x^8) - 
          (2*x^4*(2 + 11*x^2 - 50*x^4 + 11*x^6 + 2*x^8))/w2^16 + 
          (8*x^2*(144 + 263*x^2 + 10*x^4 - 368*x^6 + 10*x^8 + 263*x^10 + 
             144*x^12))/w2^14 + (8*x^2*(144 + 263*x^2 + 10*x^4 - 368*x^6 + 
             10*x^8 + 263*x^10 + 144*x^12))/w2^2 + 
          (8*(267 + 4878*x^2 + 9893*x^4 - 3377*x^6 - 19232*x^8 - 3377*x^10 + 
             9893*x^12 + 4878*x^14 + 267*x^16))/w2^10 + 
          (8*(267 + 4878*x^2 + 9893*x^4 - 3377*x^6 - 19232*x^8 - 3377*x^10 + 
             9893*x^12 + 4878*x^14 + 267*x^16))/w2^6 - 
          (650 + 11736*x^2 + 22813*x^4 - 5066*x^6 - 39706*x^8 - 5066*x^10 + 
            22813*x^12 + 11736*x^14 + 650*x^16)/w2^12 - 
          (650 + 11736*x^2 + 22813*x^4 - 5066*x^6 - 39706*x^8 - 5066*x^10 + 
            22813*x^12 + 11736*x^14 + 650*x^16)/w2^4 - 
          (2*(1486 + 28712*x^2 + 59647*x^4 - 22628*x^6 - 119842*x^8 - 
             22628*x^10 + 59647*x^12 + 28712*x^14 + 1486*x^16))/w2^8)/w1^18 + 
        (-2*x^4*(2 + 11*x^2 - 50*x^4 + 11*x^6 + 2*x^8) - 
          (2*x^4*(2 + 11*x^2 - 50*x^4 + 11*x^6 + 2*x^8))/w2^16 + 
          (8*x^2*(144 + 263*x^2 + 10*x^4 - 368*x^6 + 10*x^8 + 263*x^10 + 
             144*x^12))/w2^14 + (8*x^2*(144 + 263*x^2 + 10*x^4 - 368*x^6 + 
             10*x^8 + 263*x^10 + 144*x^12))/w2^2 + 
          (8*(267 + 4878*x^2 + 9893*x^4 - 3377*x^6 - 19232*x^8 - 3377*x^10 + 
             9893*x^12 + 4878*x^14 + 267*x^16))/w2^10 + 
          (8*(267 + 4878*x^2 + 9893*x^4 - 3377*x^6 - 19232*x^8 - 3377*x^10 + 
             9893*x^12 + 4878*x^14 + 267*x^16))/w2^6 - 
          (650 + 11736*x^2 + 22813*x^4 - 5066*x^6 - 39706*x^8 - 5066*x^10 + 
            22813*x^12 + 11736*x^14 + 650*x^16)/w2^12 - 
          (650 + 11736*x^2 + 22813*x^4 - 5066*x^6 - 39706*x^8 - 5066*x^10 + 
            22813*x^12 + 11736*x^14 + 650*x^16)/w2^4 - 
          (2*(1486 + 28712*x^2 + 59647*x^4 - 22628*x^6 - 119842*x^8 - 
             22628*x^10 + 59647*x^12 + 28712*x^14 + 1486*x^16))/w2^8)/w1^10))/
      (w1^2*w2) + (myq1^8*myq2^13*(-1 + w2^(-2))*x*
       ((32*(1 + w2^(-4))*x^6*(1 + x^4))/w2^6 + 
        (32*(1 + w2^(-4))*x^6*(1 + x^4))/(w1^32*w2^6) + 
        (2*x^4*(2*(7 + 22*x^2 + 14*x^4 + 22*x^6 + 7*x^8) + 
           (2*(7 + 22*x^2 + 14*x^4 + 22*x^6 + 7*x^8))/w2^8 + 
           (2*(14 + 113*x^2 + 98*x^4 + 113*x^6 + 14*x^8))/w2^4 - 
           (48 + 197*x^2 + 134*x^4 + 197*x^6 + 48*x^8)/w2^6 - 
           (48 + 197*x^2 + 134*x^4 + 197*x^6 + 48*x^8)/w2^2))/(w1^30*w2^4) + 
        (2*x^4*(2*(7 + 22*x^2 + 14*x^4 + 22*x^6 + 7*x^8) + 
           (2*(7 + 22*x^2 + 14*x^4 + 22*x^6 + 7*x^8))/w2^8 + 
           (2*(14 + 113*x^2 + 98*x^4 + 113*x^6 + 14*x^8))/w2^4 - 
           (48 + 197*x^2 + 134*x^4 + 197*x^6 + 48*x^8)/w2^6 - 
           (48 + 197*x^2 + 134*x^4 + 197*x^6 + 48*x^8)/w2^2))/(w1^2*w2^4) + 
        (x^2*(16*(x + x^3)^2*(1 + x^4) + (16*(x + x^3)^2*(1 + x^4))/w2^12 - 
           (2*x^2*(390 + 1599*x^2 + 1486*x^4 + 1599*x^6 + 390*x^8))/w2^6 + 
           (4*(8 + 154*x^2 + 641*x^4 + 558*x^6 + 641*x^8 + 154*x^10 + 
              8*x^12))/w2^8 + (4*(8 + 154*x^2 + 641*x^4 + 558*x^6 + 641*x^8 + 
              154*x^10 + 8*x^12))/w2^4 + (16 - 222*x^2 - 869*x^4 - 530*x^6 - 
             869*x^8 - 222*x^10 + 16*x^12)/w2^10 + 
           (16 - 222*x^2 - 869*x^4 - 530*x^6 - 869*x^8 - 222*x^10 + 16*x^12)/
            w2^2))/(w1^28*w2^2) + (x^2*(16*(x + x^3)^2*(1 + x^4) + 
           (16*(x + x^3)^2*(1 + x^4))/w2^12 - 
           (2*x^2*(390 + 1599*x^2 + 1486*x^4 + 1599*x^6 + 390*x^8))/w2^6 + 
           (4*(8 + 154*x^2 + 641*x^4 + 558*x^6 + 641*x^8 + 154*x^10 + 
              8*x^12))/w2^8 + (4*(8 + 154*x^2 + 641*x^4 + 558*x^6 + 641*x^8 + 
              154*x^10 + 8*x^12))/w2^4 + (16 - 222*x^2 - 869*x^4 - 530*x^6 - 
             869*x^8 - 222*x^10 + 16*x^12)/w2^10 + 
           (16 - 222*x^2 - 869*x^4 - 530*x^6 - 869*x^8 - 222*x^10 + 16*x^12)/
            w2^2))/(w1^4*w2^2) + (2*x^2*(4 - 89*x^2 - 166*x^4 - 90*x^6 - 
           166*x^8 - 89*x^10 + 4*x^12 + (2*(-41 + 844*x^2 + 1327*x^4 + 
              72*x^6 + 1327*x^8 + 844*x^10 - 41*x^12))/w2^6 + 
           (-37 + 599*x^2 + 1468*x^4 + 924*x^6 + 1468*x^8 + 599*x^10 - 
             37*x^12)/w2^10 + (-37 + 599*x^2 + 1468*x^4 + 924*x^6 + 
             1468*x^8 + 599*x^10 - 37*x^12)/w2^2 + 
           (4 - 89*x^2 - 166*x^4 - 90*x^6 - 166*x^8 - 89*x^10 + 4*x^12)/
            w2^12 + (58 - 1132*x^2 - 2949*x^4 - 1638*x^6 - 2949*x^8 - 
             1132*x^10 + 58*x^12)/w2^8 + (58 - 1132*x^2 - 2949*x^4 - 
             1638*x^6 - 2949*x^8 - 1132*x^10 + 58*x^12)/w2^4))/(w1^26*w2^2) + 
        (2*x^2*(4 - 89*x^2 - 166*x^4 - 90*x^6 - 166*x^8 - 89*x^10 + 4*x^12 + 
           (2*(-41 + 844*x^2 + 1327*x^4 + 72*x^6 + 1327*x^8 + 844*x^10 - 
              41*x^12))/w2^6 + (-37 + 599*x^2 + 1468*x^4 + 924*x^6 + 
             1468*x^8 + 599*x^10 - 37*x^12)/w2^10 + 
           (-37 + 599*x^2 + 1468*x^4 + 924*x^6 + 1468*x^8 + 599*x^10 - 
             37*x^12)/w2^2 + (4 - 89*x^2 - 166*x^4 - 90*x^6 - 166*x^8 - 
             89*x^10 + 4*x^12)/w2^12 + (58 - 1132*x^2 - 2949*x^4 - 1638*x^6 - 
             2949*x^8 - 1132*x^10 + 58*x^12)/w2^8 + 
           (58 - 1132*x^2 - 2949*x^4 - 1638*x^6 - 2949*x^8 - 1132*x^10 + 
             58*x^12)/w2^4))/(w1^6*w2^2) - (8*x^4*(1 + x^2)^2*(1 + x^4) + 
          (8*x^4*(1 + x^2)^2*(1 + x^4))/w2^16 + 
          (4*x^2*(8 - 123*x^2 - 210*x^4 - 38*x^6 - 210*x^8 - 123*x^10 + 
             8*x^12))/w2^14 + (4*x^2*(8 - 123*x^2 - 210*x^4 - 38*x^6 - 
             210*x^8 - 123*x^10 + 8*x^12))/w2^2 + 
          (10 - 72*x^2 + 3255*x^4 + 2790*x^6 - 2958*x^8 + 2790*x^10 + 
            3255*x^12 - 72*x^14 + 10*x^16)/w2^12 + 
          (10 - 72*x^2 + 3255*x^4 + 2790*x^6 - 2958*x^8 + 2790*x^10 + 
            3255*x^12 - 72*x^14 + 10*x^16)/w2^4 - 
          (4*(19 + 181*x^2 + 2107*x^4 - 1019*x^6 - 6236*x^8 - 1019*x^10 + 
             2107*x^12 + 181*x^14 + 19*x^16))/w2^10 - 
          (4*(19 + 181*x^2 + 2107*x^4 - 1019*x^6 - 6236*x^8 - 1019*x^10 + 
             2107*x^12 + 181*x^14 + 19*x^16))/w2^6 + 
          (2*(66 + 1220*x^2 + 6875*x^4 - 7762*x^6 - 25598*x^8 - 7762*x^10 + 
             6875*x^12 + 1220*x^14 + 66*x^16))/w2^8)/w1^24 - 
        (8*x^4*(1 + x^2)^2*(1 + x^4) + (8*x^4*(1 + x^2)^2*(1 + x^4))/w2^16 + 
          (4*x^2*(8 - 123*x^2 - 210*x^4 - 38*x^6 - 210*x^8 - 123*x^10 + 
             8*x^12))/w2^14 + (4*x^2*(8 - 123*x^2 - 210*x^4 - 38*x^6 - 
             210*x^8 - 123*x^10 + 8*x^12))/w2^2 + 
          (10 - 72*x^2 + 3255*x^4 + 2790*x^6 - 2958*x^8 + 2790*x^10 + 
            3255*x^12 - 72*x^14 + 10*x^16)/w2^12 + 
          (10 - 72*x^2 + 3255*x^4 + 2790*x^6 - 2958*x^8 + 2790*x^10 + 
            3255*x^12 - 72*x^14 + 10*x^16)/w2^4 - 
          (4*(19 + 181*x^2 + 2107*x^4 - 1019*x^6 - 6236*x^8 - 1019*x^10 + 
             2107*x^12 + 181*x^14 + 19*x^16))/w2^10 - 
          (4*(19 + 181*x^2 + 2107*x^4 - 1019*x^6 - 6236*x^8 - 1019*x^10 + 
             2107*x^12 + 181*x^14 + 19*x^16))/w2^6 + 
          (2*(66 + 1220*x^2 + 6875*x^4 - 7762*x^6 - 25598*x^8 - 7762*x^10 + 
             6875*x^12 + 1220*x^14 + 66*x^16))/w2^8)/w1^8 + 
        (2*(x^4*(130 + 7*x^2 - 154*x^4 + 7*x^6 + 130*x^8) + 
           (x^4*(130 + 7*x^2 - 154*x^4 + 7*x^6 + 130*x^8))/w2^16 - 
           (12*x^2*(15 + 227*x^2 + x^4 - 398*x^6 + x^8 + 227*x^10 + 15*x^12))/
            w2^14 - (12*x^2*(15 + 227*x^2 + x^4 - 398*x^6 + x^8 + 227*x^10 + 
              15*x^12))/w2^2 + (-88 + 460*x^2 + 13743*x^4 + 118*x^6 - 
             23970*x^8 + 118*x^10 + 13743*x^12 + 460*x^14 - 88*x^16)/w2^12 + 
           (-88 + 460*x^2 + 13743*x^4 + 118*x^6 - 23970*x^8 + 118*x^10 + 
             13743*x^12 + 460*x^14 - 88*x^16)/w2^4 + 
           (4*(13 + 984*x^2 - 6473*x^4 - 220*x^6 + 11780*x^8 - 220*x^10 - 
              6473*x^12 + 984*x^14 + 13*x^16))/w2^10 + 
           (4*(13 + 984*x^2 - 6473*x^4 - 220*x^6 + 11780*x^8 - 220*x^10 - 
              6473*x^12 + 984*x^14 + 13*x^16))/w2^6 + 
           (72 - 9248*x^2 + 27138*x^4 + 654*x^6 - 53216*x^8 + 654*x^10 + 
             27138*x^12 - 9248*x^14 + 72*x^16)/w2^8))/w1^16 + 
        (2*(x^4*(38 + 21*x^2 - 38*x^4 + 21*x^6 + 38*x^8) + 
           (x^4*(38 + 21*x^2 - 38*x^4 + 21*x^6 + 38*x^8))/w2^16 - 
           (x^2*(25 + 721*x^2 + 9*x^4 - 1006*x^6 + 9*x^8 + 721*x^10 + 
              25*x^12))/w2^14 - (x^2*(25 + 721*x^2 + 9*x^4 - 1006*x^6 + 
              9*x^8 + 721*x^10 + 25*x^12))/w2^2 + (100 + 861*x^2 + 4579*x^4 - 
             2358*x^6 - 10804*x^8 - 2358*x^10 + 4579*x^12 + 861*x^14 + 
             100*x^16)/w2^12 + (100 + 861*x^2 + 4579*x^4 - 2358*x^6 - 
             10804*x^8 - 2358*x^10 + 4579*x^12 + 861*x^14 + 100*x^16)/w2^4 + 
           (2*(690 + 5181*x^2 + 12386*x^4 - 13294*x^6 - 37834*x^8 - 
              13294*x^10 + 12386*x^12 + 5181*x^14 + 690*x^16))/w2^8 - 
           (790 + 5441*x^2 + 15480*x^4 - 14680*x^6 - 45362*x^8 - 14680*x^10 + 
             15480*x^12 + 5441*x^14 + 790*x^16)/w2^10 - 
           (790 + 5441*x^2 + 15480*x^4 - 14680*x^6 - 45362*x^8 - 14680*x^10 + 
             15480*x^12 + 5441*x^14 + 790*x^16)/w2^6))/w1^22 + 
        (2*(x^4*(38 + 21*x^2 - 38*x^4 + 21*x^6 + 38*x^8) + 
           (x^4*(38 + 21*x^2 - 38*x^4 + 21*x^6 + 38*x^8))/w2^16 - 
           (x^2*(25 + 721*x^2 + 9*x^4 - 1006*x^6 + 9*x^8 + 721*x^10 + 
              25*x^12))/w2^14 - (x^2*(25 + 721*x^2 + 9*x^4 - 1006*x^6 + 
              9*x^8 + 721*x^10 + 25*x^12))/w2^2 + (100 + 861*x^2 + 4579*x^4 - 
             2358*x^6 - 10804*x^8 - 2358*x^10 + 4579*x^12 + 861*x^14 + 
             100*x^16)/w2^12 + (100 + 861*x^2 + 4579*x^4 - 2358*x^6 - 
             10804*x^8 - 2358*x^10 + 4579*x^12 + 861*x^14 + 100*x^16)/w2^4 + 
           (2*(690 + 5181*x^2 + 12386*x^4 - 13294*x^6 - 37834*x^8 - 
              13294*x^10 + 12386*x^12 + 5181*x^14 + 690*x^16))/w2^8 - 
           (790 + 5441*x^2 + 15480*x^4 - 14680*x^6 - 45362*x^8 - 14680*x^10 + 
             15480*x^12 + 5441*x^14 + 790*x^16)/w2^10 - 
           (790 + 5441*x^2 + 15480*x^4 - 14680*x^6 - 45362*x^8 - 14680*x^10 + 
             15480*x^12 + 5441*x^14 + 790*x^16)/w2^6))/w1^10 - 
        (2*(x^4*(42 + 21*x^2 - 46*x^4 + 21*x^6 + 42*x^8) + 
           (x^4*(42 + 21*x^2 - 46*x^4 + 21*x^6 + 42*x^8))/w2^16 + 
           (x^2*(47 - 846*x^2 - 243*x^4 + 988*x^6 - 243*x^8 - 846*x^10 + 
              47*x^12))/w2^14 + (x^2*(47 - 846*x^2 - 243*x^4 + 988*x^6 - 
              243*x^8 - 846*x^10 + 47*x^12))/w2^2 + 
           (-284 - 2144*x^2 + 2512*x^4 + 2122*x^6 - 3724*x^8 + 2122*x^10 + 
             2512*x^12 - 2144*x^14 - 284*x^16)/w2^12 + 
           (-284 - 2144*x^2 + 2512*x^4 + 2122*x^6 - 3724*x^8 + 2122*x^10 + 
             2512*x^12 - 2144*x^14 - 284*x^16)/w2^4 - 
           (4*(615 + 5706*x^2 + 3528*x^4 - 2349*x^6 - 3388*x^8 - 2349*x^10 + 
              3528*x^12 + 5706*x^14 + 615*x^16))/w2^8 + 
           (1514 + 13045*x^2 + 4304*x^4 - 6894*x^6 - 2946*x^8 - 6894*x^10 + 
             4304*x^12 + 13045*x^14 + 1514*x^16)/w2^10 + 
           (1514 + 13045*x^2 + 4304*x^4 - 6894*x^6 - 2946*x^8 - 6894*x^10 + 
             4304*x^12 + 13045*x^14 + 1514*x^16)/w2^6))/w1^18 - 
        (2*(x^4*(42 + 21*x^2 - 46*x^4 + 21*x^6 + 42*x^8) + 
           (x^4*(42 + 21*x^2 - 46*x^4 + 21*x^6 + 42*x^8))/w2^16 + 
           (x^2*(47 - 846*x^2 - 243*x^4 + 988*x^6 - 243*x^8 - 846*x^10 + 
              47*x^12))/w2^14 + (x^2*(47 - 846*x^2 - 243*x^4 + 988*x^6 - 
              243*x^8 - 846*x^10 + 47*x^12))/w2^2 + 
           (-284 - 2144*x^2 + 2512*x^4 + 2122*x^6 - 3724*x^8 + 2122*x^10 + 
             2512*x^12 - 2144*x^14 - 284*x^16)/w2^12 + 
           (-284 - 2144*x^2 + 2512*x^4 + 2122*x^6 - 3724*x^8 + 2122*x^10 + 
             2512*x^12 - 2144*x^14 - 284*x^16)/w2^4 - 
           (4*(615 + 5706*x^2 + 3528*x^4 - 2349*x^6 - 3388*x^8 - 2349*x^10 + 
              3528*x^12 + 5706*x^14 + 615*x^16))/w2^8 + 
           (1514 + 13045*x^2 + 4304*x^4 - 6894*x^6 - 2946*x^8 - 6894*x^10 + 
             4304*x^12 + 13045*x^14 + 1514*x^16)/w2^10 + 
           (1514 + 13045*x^2 + 4304*x^4 - 6894*x^6 - 2946*x^8 - 6894*x^10 + 
             4304*x^12 + 13045*x^14 + 1514*x^16)/w2^6))/w1^14 + 
        (x^4*(-114 + 9*x^2 + 154*x^4 + 9*x^6 - 114*x^8) + 
          (x^4*(-114 + 9*x^2 + 154*x^4 + 9*x^6 - 114*x^8))/w2^16 + 
          (4*x^2*(115 + 572*x^2 - 277*x^4 - 1276*x^6 - 277*x^8 + 572*x^10 + 
             115*x^12))/w2^14 + (4*x^2*(115 + 572*x^2 - 277*x^4 - 1276*x^6 - 
             277*x^8 + 572*x^10 + 115*x^12))/w2^2 - 
          (670 + 7156*x^2 + 16490*x^4 - 10149*x^6 - 35526*x^8 - 10149*x^10 + 
            16490*x^12 + 7156*x^14 + 670*x^16)/w2^12 - 
          (670 + 7156*x^2 + 16490*x^4 - 10149*x^6 - 35526*x^8 - 10149*x^10 + 
            16490*x^12 + 7156*x^14 + 670*x^16)/w2^4 + 
          (4*(1120 + 8461*x^2 + 15234*x^4 - 9044*x^6 - 30450*x^8 - 
             9044*x^10 + 15234*x^12 + 8461*x^14 + 1120*x^16))/w2^10 + 
          (4*(1120 + 8461*x^2 + 15234*x^4 - 9044*x^6 - 30450*x^8 - 
             9044*x^10 + 15234*x^12 + 8461*x^14 + 1120*x^16))/w2^6 - 
          (4*(1905 + 14190*x^2 + 24172*x^4 - 13867*x^6 - 47128*x^8 - 
             13867*x^10 + 24172*x^12 + 14190*x^14 + 1905*x^16))/w2^8)/w1^20 + 
        (x^4*(-114 + 9*x^2 + 154*x^4 + 9*x^6 - 114*x^8) + 
          (x^4*(-114 + 9*x^2 + 154*x^4 + 9*x^6 - 114*x^8))/w2^16 + 
          (4*x^2*(115 + 572*x^2 - 277*x^4 - 1276*x^6 - 277*x^8 + 572*x^10 + 
             115*x^12))/w2^14 + (4*x^2*(115 + 572*x^2 - 277*x^4 - 1276*x^6 - 
             277*x^8 + 572*x^10 + 115*x^12))/w2^2 - 
          (670 + 7156*x^2 + 16490*x^4 - 10149*x^6 - 35526*x^8 - 10149*x^10 + 
            16490*x^12 + 7156*x^14 + 670*x^16)/w2^12 - 
          (670 + 7156*x^2 + 16490*x^4 - 10149*x^6 - 35526*x^8 - 10149*x^10 + 
            16490*x^12 + 7156*x^14 + 670*x^16)/w2^4 + 
          (4*(1120 + 8461*x^2 + 15234*x^4 - 9044*x^6 - 30450*x^8 - 
             9044*x^10 + 15234*x^12 + 8461*x^14 + 1120*x^16))/w2^10 + 
          (4*(1120 + 8461*x^2 + 15234*x^4 - 9044*x^6 - 30450*x^8 - 
             9044*x^10 + 15234*x^12 + 8461*x^14 + 1120*x^16))/w2^6 - 
          (4*(1905 + 14190*x^2 + 24172*x^4 - 13867*x^6 - 47128*x^8 - 
             13867*x^10 + 24172*x^12 + 14190*x^14 + 1905*x^16))/w2^8)/w1^12))/
      w2 - (myq1^14*myq2^7*(-1 + w2^(-2))*x*
       (2*x^2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^16 + 
          (4*x^2*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^14 + 
          (4*x^2*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^2 + 
          (9 - 76*x^2 - 97*x^4 - 152*x^6 - 97*x^8 - 76*x^10 + 9*x^12)/w2^12 + 
          (9 - 76*x^2 - 97*x^4 - 152*x^6 - 97*x^8 - 76*x^10 + 9*x^12)/w2^4 - 
          (2*(18 + x^2 + 20*x^4 - 2*x^6 + 20*x^8 + x^10 + 18*x^12))/w2^10 - 
          (2*(18 + x^2 + 20*x^4 - 2*x^6 + 20*x^8 + x^10 + 18*x^12))/w2^6 + 
          (2*(27 + 62*x^2 + 177*x^4 + 188*x^6 + 177*x^8 + 62*x^10 + 27*x^12))/
           w2^8) + (2*x^2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^16 + 
           (4*x^2*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^14 + 
           (4*x^2*(4 - x^2 + 6*x^4 - x^6 + 4*x^8))/w2^2 + 
           (9 - 76*x^2 - 97*x^4 - 152*x^6 - 97*x^8 - 76*x^10 + 9*x^12)/
            w2^12 + (9 - 76*x^2 - 97*x^4 - 152*x^6 - 97*x^8 - 76*x^10 + 
             9*x^12)/w2^4 - (2*(18 + x^2 + 20*x^4 - 2*x^6 + 20*x^8 + x^10 + 
              18*x^12))/w2^10 - (2*(18 + x^2 + 20*x^4 - 2*x^6 + 20*x^8 + 
              x^10 + 18*x^12))/w2^6 + (2*(27 + 62*x^2 + 177*x^4 + 188*x^6 + 
              177*x^8 + 62*x^10 + 27*x^12))/w2^8))/w1^24 - 
        (4*x^4*(1 + x^2)^2*(2 + x^2 + 2*x^4) + (4*x^4*(1 + x^2)^2*
            (2 + x^2 + 2*x^4))/w2^16 + (x^2*(28 + 70*x^2 + 71*x^4 + 246*x^6 + 
             71*x^8 + 70*x^10 + 28*x^12))/w2^14 + 
          (x^2*(28 + 70*x^2 + 71*x^4 + 246*x^6 + 71*x^8 + 70*x^10 + 28*x^12))/
           w2^2 + (2*(8 - 16*x^2 - 388*x^4 - 535*x^6 - 666*x^8 - 535*x^10 - 
             388*x^12 - 16*x^14 + 8*x^16))/w2^12 + 
          (2*(8 - 16*x^2 - 388*x^4 - 535*x^6 - 666*x^8 - 535*x^10 - 
             388*x^12 - 16*x^14 + 8*x^16))/w2^4 - 
          (2*(19 + 246*x^2 + 46*x^4 - 139*x^6 + 72*x^8 - 139*x^10 + 46*x^12 + 
             246*x^14 + 19*x^16))/w2^10 - (2*(19 + 246*x^2 + 46*x^4 - 
             139*x^6 + 72*x^8 - 139*x^10 + 46*x^12 + 246*x^14 + 19*x^16))/
           w2^6 + (2*(22 + 460*x^2 + 804*x^4 + 1185*x^6 + 1818*x^8 + 
             1185*x^10 + 804*x^12 + 460*x^14 + 22*x^16))/w2^8)/w1^22 - 
        (4*x^4*(1 + x^2)^2*(2 + x^2 + 2*x^4) + (4*x^4*(1 + x^2)^2*
            (2 + x^2 + 2*x^4))/w2^16 + (x^2*(28 + 70*x^2 + 71*x^4 + 246*x^6 + 
             71*x^8 + 70*x^10 + 28*x^12))/w2^14 + 
          (x^2*(28 + 70*x^2 + 71*x^4 + 246*x^6 + 71*x^8 + 70*x^10 + 28*x^12))/
           w2^2 + (2*(8 - 16*x^2 - 388*x^4 - 535*x^6 - 666*x^8 - 535*x^10 - 
             388*x^12 - 16*x^14 + 8*x^16))/w2^12 + 
          (2*(8 - 16*x^2 - 388*x^4 - 535*x^6 - 666*x^8 - 535*x^10 - 
             388*x^12 - 16*x^14 + 8*x^16))/w2^4 - 
          (2*(19 + 246*x^2 + 46*x^4 - 139*x^6 + 72*x^8 - 139*x^10 + 46*x^12 + 
             246*x^14 + 19*x^16))/w2^10 - (2*(19 + 246*x^2 + 46*x^4 - 
             139*x^6 + 72*x^8 - 139*x^10 + 46*x^12 + 246*x^14 + 19*x^16))/
           w2^6 + (2*(22 + 460*x^2 + 804*x^4 + 1185*x^6 + 1818*x^8 + 
             1185*x^10 + 804*x^12 + 460*x^14 + 22*x^16))/w2^8)/w1^2 + 
        (2*(x^4*(21 + 52*x^2 + 2*x^4 + 52*x^6 + 21*x^8) + 
           (x^4*(21 + 52*x^2 + 2*x^4 + 52*x^6 + 21*x^8))/w2^16 + 
           (x^2*(82 + 49*x^2 + 118*x^4 + 462*x^6 + 118*x^8 + 49*x^10 + 
              82*x^12))/w2^14 + (x^2*(82 + 49*x^2 + 118*x^4 + 462*x^6 + 
              118*x^8 + 49*x^10 + 82*x^12))/w2^2 + 
           (-122 + 524*x^2 + 2627*x^4 + 3291*x^6 + 408*x^8 + 3291*x^10 + 
             2627*x^12 + 524*x^14 - 122*x^16)/w2^10 + 
           (-122 + 524*x^2 + 2627*x^4 + 3291*x^6 + 408*x^8 + 3291*x^10 + 
             2627*x^12 + 524*x^14 - 122*x^16)/w2^6 + 
           (26 - 523*x^2 - 1454*x^4 - 1837*x^6 - 1620*x^8 - 1837*x^10 - 
             1454*x^12 - 523*x^14 + 26*x^16)/w2^12 + 
           (26 - 523*x^2 - 1454*x^4 - 1837*x^6 - 1620*x^8 - 1837*x^10 - 
             1454*x^12 - 523*x^14 + 26*x^16)/w2^4 + 
           (2*(96 - 167*x^2 - 1219*x^4 - 1108*x^6 + 1276*x^8 - 1108*x^10 - 
              1219*x^12 - 167*x^14 + 96*x^16))/w2^8))/w1^20 + 
        (2*(x^4*(21 + 52*x^2 + 2*x^4 + 52*x^6 + 21*x^8) + 
           (x^4*(21 + 52*x^2 + 2*x^4 + 52*x^6 + 21*x^8))/w2^16 + 
           (x^2*(82 + 49*x^2 + 118*x^4 + 462*x^6 + 118*x^8 + 49*x^10 + 
              82*x^12))/w2^14 + (x^2*(82 + 49*x^2 + 118*x^4 + 462*x^6 + 
              118*x^8 + 49*x^10 + 82*x^12))/w2^2 + 
           (-122 + 524*x^2 + 2627*x^4 + 3291*x^6 + 408*x^8 + 3291*x^10 + 
             2627*x^12 + 524*x^14 - 122*x^16)/w2^10 + 
           (-122 + 524*x^2 + 2627*x^4 + 3291*x^6 + 408*x^8 + 3291*x^10 + 
             2627*x^12 + 524*x^14 - 122*x^16)/w2^6 + 
           (26 - 523*x^2 - 1454*x^4 - 1837*x^6 - 1620*x^8 - 1837*x^10 - 
             1454*x^12 - 523*x^14 + 26*x^16)/w2^12 + 
           (26 - 523*x^2 - 1454*x^4 - 1837*x^6 - 1620*x^8 - 1837*x^10 - 
             1454*x^12 - 523*x^14 + 26*x^16)/w2^4 + 
           (2*(96 - 167*x^2 - 1219*x^4 - 1108*x^6 + 1276*x^8 - 1108*x^10 - 
              1219*x^12 - 167*x^14 + 96*x^16))/w2^8))/w1^4 + 
        (2*(2*x^4*(45 - 17*x^2 - 104*x^4 - 17*x^6 + 45*x^8) + 
           (2*x^4*(45 - 17*x^2 - 104*x^4 - 17*x^6 + 45*x^8))/w2^16 + 
           (x^2*(178 - 153*x^2 - 46*x^4 + 26*x^6 - 46*x^8 - 153*x^10 + 
              178*x^12))/w2^14 + (x^2*(178 - 153*x^2 - 46*x^4 + 26*x^6 - 
              46*x^8 - 153*x^10 + 178*x^12))/w2^2 + 
           (4 - 2885*x^2 - 4614*x^4 + 3621*x^6 + 12884*x^8 + 3621*x^10 - 
             4614*x^12 - 2885*x^14 + 4*x^16)/w2^12 + 
           (4 - 2885*x^2 - 4614*x^4 + 3621*x^6 + 12884*x^8 + 3621*x^10 - 
             4614*x^12 - 2885*x^14 + 4*x^16)/w2^4 + 
           (334 + 12966*x^2 + 25199*x^4 - 14854*x^6 - 59874*x^8 - 
             14854*x^10 + 25199*x^12 + 12966*x^14 + 334*x^16)/w2^10 + 
           (334 + 12966*x^2 + 25199*x^4 - 14854*x^6 - 59874*x^8 - 
             14854*x^10 + 25199*x^12 + 12966*x^14 + 334*x^16)/w2^6 - 
           (2*(338 + 10499*x^2 + 20922*x^4 - 11257*x^6 - 47652*x^8 - 
              11257*x^10 + 20922*x^12 + 10499*x^14 + 338*x^16))/w2^8))/
         w1^16 + (2*(2*x^4*(45 - 17*x^2 - 104*x^4 - 17*x^6 + 45*x^8) + 
           (2*x^4*(45 - 17*x^2 - 104*x^4 - 17*x^6 + 45*x^8))/w2^16 + 
           (x^2*(178 - 153*x^2 - 46*x^4 + 26*x^6 - 46*x^8 - 153*x^10 + 
              178*x^12))/w2^14 + (x^2*(178 - 153*x^2 - 46*x^4 + 26*x^6 - 
              46*x^8 - 153*x^10 + 178*x^12))/w2^2 + 
           (4 - 2885*x^2 - 4614*x^4 + 3621*x^6 + 12884*x^8 + 3621*x^10 - 
             4614*x^12 - 2885*x^14 + 4*x^16)/w2^12 + 
           (4 - 2885*x^2 - 4614*x^4 + 3621*x^6 + 12884*x^8 + 3621*x^10 - 
             4614*x^12 - 2885*x^14 + 4*x^16)/w2^4 + 
           (334 + 12966*x^2 + 25199*x^4 - 14854*x^6 - 59874*x^8 - 
             14854*x^10 + 25199*x^12 + 12966*x^14 + 334*x^16)/w2^10 + 
           (334 + 12966*x^2 + 25199*x^4 - 14854*x^6 - 59874*x^8 - 
             14854*x^10 + 25199*x^12 + 12966*x^14 + 334*x^16)/w2^6 - 
           (2*(338 + 10499*x^2 + 20922*x^4 - 11257*x^6 - 47652*x^8 - 
              11257*x^10 + 20922*x^12 + 10499*x^14 + 338*x^16))/w2^8))/w1^8 - 
        (4*x^4*(19 - x^2 - 12*x^4 - x^6 + 19*x^8) + 
          (4*x^4*(19 - x^2 - 12*x^4 - x^6 + 19*x^8))/w2^16 + 
          (x^2*(268 + 287*x^2 + 1083*x^4 + 1724*x^6 + 1083*x^8 + 287*x^10 + 
             268*x^12))/w2^14 + (x^2*(268 + 287*x^2 + 1083*x^4 + 1724*x^6 + 
             1083*x^8 + 287*x^10 + 268*x^12))/w2^2 + 
          (-488 + 7008*x^2 + 21831*x^4 + 11778*x^6 - 16930*x^8 + 11778*x^10 + 
            21831*x^12 + 7008*x^14 - 488*x^16)/w2^10 + 
          (-488 + 7008*x^2 + 21831*x^4 + 11778*x^6 - 16930*x^8 + 11778*x^10 + 
            21831*x^12 + 7008*x^14 - 488*x^16)/w2^6 + 
          (2*(62 - 1300*x^2 - 3219*x^4 - 3015*x^6 - 624*x^8 - 3015*x^10 - 
             3219*x^12 - 1300*x^14 + 62*x^16))/w2^12 + 
          (2*(62 - 1300*x^2 - 3219*x^4 - 3015*x^6 - 624*x^8 - 3015*x^10 - 
             3219*x^12 - 1300*x^14 + 62*x^16))/w2^4 + 
          (2*(364 - 5016*x^2 - 15846*x^4 - 6039*x^6 + 17322*x^8 - 6039*x^10 - 
             15846*x^12 - 5016*x^14 + 364*x^16))/w2^8)/w1^18 - 
        (4*x^4*(19 - x^2 - 12*x^4 - x^6 + 19*x^8) + 
          (4*x^4*(19 - x^2 - 12*x^4 - x^6 + 19*x^8))/w2^16 + 
          (x^2*(268 + 287*x^2 + 1083*x^4 + 1724*x^6 + 1083*x^8 + 287*x^10 + 
             268*x^12))/w2^14 + (x^2*(268 + 287*x^2 + 1083*x^4 + 1724*x^6 + 
             1083*x^8 + 287*x^10 + 268*x^12))/w2^2 + 
          (-488 + 7008*x^2 + 21831*x^4 + 11778*x^6 - 16930*x^8 + 11778*x^10 + 
            21831*x^12 + 7008*x^14 - 488*x^16)/w2^10 + 
          (-488 + 7008*x^2 + 21831*x^4 + 11778*x^6 - 16930*x^8 + 11778*x^10 + 
            21831*x^12 + 7008*x^14 - 488*x^16)/w2^6 + 
          (2*(62 - 1300*x^2 - 3219*x^4 - 3015*x^6 - 624*x^8 - 3015*x^10 - 
             3219*x^12 - 1300*x^14 + 62*x^16))/w2^12 + 
          (2*(62 - 1300*x^2 - 3219*x^4 - 3015*x^6 - 624*x^8 - 3015*x^10 - 
             3219*x^12 - 1300*x^14 + 62*x^16))/w2^4 + 
          (2*(364 - 5016*x^2 - 15846*x^4 - 6039*x^6 + 17322*x^8 - 6039*x^10 - 
             15846*x^12 - 5016*x^14 + 364*x^16))/w2^8)/w1^6 - 
        (4*(x^4*(151 + 22*x^2 - 286*x^4 + 22*x^6 + 151*x^8) + 
           (x^4*(151 + 22*x^2 - 286*x^4 + 22*x^6 + 151*x^8))/w2^16 - 
           (2*x^2*(276 + 1081*x^2 - 440*x^4 - 2330*x^6 - 440*x^8 + 
              1081*x^10 + 276*x^12))/w2^14 - 
           (2*x^2*(276 + 1081*x^2 - 440*x^4 - 2330*x^6 - 440*x^8 + 
              1081*x^10 + 276*x^12))/w2^2 + (606 + 6593*x^2 + 14780*x^4 - 
             8305*x^6 - 31888*x^8 - 8305*x^10 + 14780*x^12 + 6593*x^14 + 
             606*x^16)/w2^12 + (606 + 6593*x^2 + 14780*x^4 - 8305*x^6 - 
             31888*x^8 - 8305*x^10 + 14780*x^12 + 6593*x^14 + 606*x^16)/
            w2^4 + (2*(2254 + 20521*x^2 + 38269*x^4 - 20834*x^6 - 76572*x^8 - 
              20834*x^10 + 38269*x^12 + 20521*x^14 + 2254*x^16))/w2^8 - 
           (2860 + 26374*x^2 + 50390*x^4 - 28225*x^6 - 103110*x^8 - 
             28225*x^10 + 50390*x^12 + 26374*x^14 + 2860*x^16)/w2^10 - 
           (2860 + 26374*x^2 + 50390*x^4 - 28225*x^6 - 103110*x^8 - 
             28225*x^10 + 50390*x^12 + 26374*x^14 + 2860*x^16)/w2^6))/w1^12 + 
        (4*x^4*(41 + 4*x^2 - 46*x^4 + 4*x^6 + 41*x^8) + 
          (4*x^4*(41 + 4*x^2 - 46*x^4 + 4*x^6 + 41*x^8))/w2^16 + 
          (x^2*(-768 - 3431*x^2 + 2218*x^4 + 9546*x^6 + 2218*x^8 - 
             3431*x^10 - 768*x^12))/w2^14 + 
          (x^2*(-768 - 3431*x^2 + 2218*x^4 + 9546*x^6 + 2218*x^8 - 
             3431*x^10 - 768*x^12))/w2^2 + (2*(646 + 6996*x^2 + 16237*x^4 - 
             11862*x^6 - 42130*x^8 - 11862*x^10 + 16237*x^12 + 6996*x^14 + 
             646*x^16))/w2^12 + (2*(646 + 6996*x^2 + 16237*x^4 - 11862*x^6 - 
             42130*x^8 - 11862*x^10 + 16237*x^12 + 6996*x^14 + 646*x^16))/
           w2^4 + (4*(2689 + 26082*x^2 + 51027*x^4 - 30787*x^6 - 112518*x^8 - 
             30787*x^10 + 51027*x^12 + 26082*x^14 + 2689*x^16))/w2^8 - 
          (6670 + 64740*x^2 + 129289*x^4 - 83312*x^6 - 297270*x^8 - 
            83312*x^10 + 129289*x^12 + 64740*x^14 + 6670*x^16)/w2^10 - 
          (6670 + 64740*x^2 + 129289*x^4 - 83312*x^6 - 297270*x^8 - 
            83312*x^10 + 129289*x^12 + 64740*x^14 + 6670*x^16)/w2^6)/w1^14 + 
        (4*x^4*(41 + 4*x^2 - 46*x^4 + 4*x^6 + 41*x^8) + 
          (4*x^4*(41 + 4*x^2 - 46*x^4 + 4*x^6 + 41*x^8))/w2^16 + 
          (x^2*(-768 - 3431*x^2 + 2218*x^4 + 9546*x^6 + 2218*x^8 - 
             3431*x^10 - 768*x^12))/w2^14 + 
          (x^2*(-768 - 3431*x^2 + 2218*x^4 + 9546*x^6 + 2218*x^8 - 
             3431*x^10 - 768*x^12))/w2^2 + (2*(646 + 6996*x^2 + 16237*x^4 - 
             11862*x^6 - 42130*x^8 - 11862*x^10 + 16237*x^12 + 6996*x^14 + 
             646*x^16))/w2^12 + (2*(646 + 6996*x^2 + 16237*x^4 - 11862*x^6 - 
             42130*x^8 - 11862*x^10 + 16237*x^12 + 6996*x^14 + 646*x^16))/
           w2^4 + (4*(2689 + 26082*x^2 + 51027*x^4 - 30787*x^6 - 112518*x^8 - 
             30787*x^10 + 51027*x^12 + 26082*x^14 + 2689*x^16))/w2^8 - 
          (6670 + 64740*x^2 + 129289*x^4 - 83312*x^6 - 297270*x^8 - 
            83312*x^10 + 129289*x^12 + 64740*x^14 + 6670*x^16)/w2^10 - 
          (6670 + 64740*x^2 + 129289*x^4 - 83312*x^6 - 297270*x^8 - 
            83312*x^10 + 129289*x^12 + 64740*x^14 + 6670*x^16)/w2^6)/w1^10))/
      (w1^4*w2) + (myq1^10*myq2^11*(-1 + w2^(-2))*x*
       ((-8*(1 + w2^(-4))^2*x^6*(1 + x^4))/w2^4 - 
        (8*(1 + w2^(-4))^2*x^6*(1 + x^4))/(w1^32*w2^4) - 
        (x^4*(8*(1 + x^2)^2*(1 + x^4) + (8*(1 + x^2)^2*(1 + x^4))/w2^12 + 
           (-46 + 141*x^2 + 26*x^4 + 141*x^6 - 46*x^8)/w2^8 + 
           (-46 + 141*x^2 + 26*x^4 + 141*x^6 - 46*x^8)/w2^4 - 
           (4*(10 + 45*x^2 + 22*x^4 + 45*x^6 + 10*x^8))/w2^10 - 
           (4*(10 + 45*x^2 + 22*x^4 + 45*x^6 + 10*x^8))/w2^2 + 
           (2*(62 + 55*x^2 + 142*x^4 + 55*x^6 + 62*x^8))/w2^6))/
         (w1^30*w2^2) - (x^4*(8*(1 + x^2)^2*(1 + x^4) + 
           (8*(1 + x^2)^2*(1 + x^4))/w2^12 + (-46 + 141*x^2 + 26*x^4 + 
             141*x^6 - 46*x^8)/w2^8 + (-46 + 141*x^2 + 26*x^4 + 141*x^6 - 
             46*x^8)/w2^4 - (4*(10 + 45*x^2 + 22*x^4 + 45*x^6 + 10*x^8))/
            w2^10 - (4*(10 + 45*x^2 + 22*x^4 + 45*x^6 + 10*x^8))/w2^2 + 
           (2*(62 + 55*x^2 + 142*x^4 + 55*x^6 + 62*x^8))/w2^6))/(w1^2*w2^2) - 
        (2*x^2*((x^2*(103 + 390*x^2 + 234*x^4 + 390*x^6 + 103*x^8))/w2^10 + 
           (x^2*(103 + 390*x^2 + 234*x^4 + 390*x^6 + 103*x^8))/w2^2 + 
           2*(1 - 18*x^2 - 55*x^4 - 40*x^6 - 55*x^8 - 18*x^10 + x^12) + 
           (2*(1 - 18*x^2 - 55*x^4 - 40*x^6 - 55*x^8 - 18*x^10 + x^12))/
            w2^12 - (2*(84 + 485*x^2 + 716*x^4 + 906*x^6 + 716*x^8 + 
              485*x^10 + 84*x^12))/w2^6 + (106 + 381*x^2 + 260*x^4 + 
             602*x^6 + 260*x^8 + 381*x^10 + 106*x^12)/w2^8 + 
           (106 + 381*x^2 + 260*x^4 + 602*x^6 + 260*x^8 + 381*x^10 + 
             106*x^12)/w2^4))/(w1^28*w2^2) - 
        (2*x^2*((x^2*(103 + 390*x^2 + 234*x^4 + 390*x^6 + 103*x^8))/w2^10 + 
           (x^2*(103 + 390*x^2 + 234*x^4 + 390*x^6 + 103*x^8))/w2^2 + 
           2*(1 - 18*x^2 - 55*x^4 - 40*x^6 - 55*x^8 - 18*x^10 + x^12) + 
           (2*(1 - 18*x^2 - 55*x^4 - 40*x^6 - 55*x^8 - 18*x^10 + x^12))/
            w2^12 - (2*(84 + 485*x^2 + 716*x^4 + 906*x^6 + 716*x^8 + 
              485*x^10 + 84*x^12))/w2^6 + (106 + 381*x^2 + 260*x^4 + 
             602*x^6 + 260*x^8 + 381*x^10 + 106*x^12)/w2^8 + 
           (106 + 381*x^2 + 260*x^4 + 602*x^6 + 260*x^8 + 381*x^10 + 
             106*x^12)/w2^4))/(w1^4*w2^2) - 
        (2*(x^4*(44 + 49*x^2 - 18*x^4 + 49*x^6 + 44*x^8) + 
           (x^4*(44 + 49*x^2 - 18*x^4 + 49*x^6 + 44*x^8))/w2^16 - 
           (x^2*(20 + 629*x^2 + 85*x^4 - 1036*x^6 + 85*x^8 + 629*x^10 + 
              20*x^12))/w2^14 - (x^2*(20 + 629*x^2 + 85*x^4 - 1036*x^6 + 
              85*x^8 + 629*x^10 + 20*x^12))/w2^2 - 
           (24 + 159*x^2 - 1744*x^4 + 1921*x^6 + 7352*x^8 + 1921*x^10 - 
             1744*x^12 + 159*x^14 + 24*x^16)/w2^12 - 
           (24 + 159*x^2 - 1744*x^4 + 1921*x^6 + 7352*x^8 + 1921*x^10 - 
             1744*x^12 + 159*x^14 + 24*x^16)/w2^4 - 
           (2*(30 + 1217*x^2 + 1566*x^4 + 8446*x^6 + 12922*x^8 + 8446*x^10 + 
              1566*x^12 + 1217*x^14 + 30*x^16))/w2^8 + 
           (54 + 1252*x^2 - 235*x^4 + 10259*x^6 + 19868*x^8 + 10259*x^10 - 
             235*x^12 + 1252*x^14 + 54*x^16)/w2^10 + 
           (54 + 1252*x^2 - 235*x^4 + 10259*x^6 + 19868*x^8 + 10259*x^10 - 
             235*x^12 + 1252*x^14 + 54*x^16)/w2^6))/w1^24 - 
        (2*(x^4*(44 + 49*x^2 - 18*x^4 + 49*x^6 + 44*x^8) + 
           (x^4*(44 + 49*x^2 - 18*x^4 + 49*x^6 + 44*x^8))/w2^16 - 
           (x^2*(20 + 629*x^2 + 85*x^4 - 1036*x^6 + 85*x^8 + 629*x^10 + 
              20*x^12))/w2^14 - (x^2*(20 + 629*x^2 + 85*x^4 - 1036*x^6 + 
              85*x^8 + 629*x^10 + 20*x^12))/w2^2 - 
           (24 + 159*x^2 - 1744*x^4 + 1921*x^6 + 7352*x^8 + 1921*x^10 - 
             1744*x^12 + 159*x^14 + 24*x^16)/w2^12 - 
           (24 + 159*x^2 - 1744*x^4 + 1921*x^6 + 7352*x^8 + 1921*x^10 - 
             1744*x^12 + 159*x^14 + 24*x^16)/w2^4 - 
           (2*(30 + 1217*x^2 + 1566*x^4 + 8446*x^6 + 12922*x^8 + 8446*x^10 + 
              1566*x^12 + 1217*x^14 + 30*x^16))/w2^8 + 
           (54 + 1252*x^2 - 235*x^4 + 10259*x^6 + 19868*x^8 + 10259*x^10 - 
             235*x^12 + 1252*x^14 + 54*x^16)/w2^10 + 
           (54 + 1252*x^2 - 235*x^4 + 10259*x^6 + 19868*x^8 + 10259*x^10 - 
             235*x^12 + 1252*x^14 + 54*x^16)/w2^6))/w1^8 + 
        (16*x^4*(1 + x^2)^2*(1 + x^4) + (16*x^4*(1 + x^2)^2*(1 + x^4))/
           w2^16 - (x^2*(8 + 269*x^2 + 594*x^4 + 162*x^6 + 594*x^8 + 
             269*x^10 + 8*x^12))/w2^14 - (x^2*(8 + 269*x^2 + 594*x^4 + 
             162*x^6 + 594*x^8 + 269*x^10 + 8*x^12))/w2^2 - 
          (2*(8 + 8*x^2 - 157*x^4 - 204*x^6 + 1218*x^8 - 204*x^10 - 
             157*x^12 + 8*x^14 + 8*x^16))/w2^12 - 
          (2*(8 + 8*x^2 - 157*x^4 - 204*x^6 + 1218*x^8 - 204*x^10 - 
             157*x^12 + 8*x^14 + 8*x^16))/w2^4 - 
          (2*(74 + 776*x^2 + 3372*x^4 + 7519*x^6 + 10222*x^8 + 7519*x^10 + 
             3372*x^12 + 776*x^14 + 74*x^16))/w2^8 + 
          (90 + 856*x^2 + 2699*x^4 + 7073*x^6 + 12924*x^8 + 7073*x^10 + 
            2699*x^12 + 856*x^14 + 90*x^16)/w2^10 + 
          (90 + 856*x^2 + 2699*x^4 + 7073*x^6 + 12924*x^8 + 7073*x^10 + 
            2699*x^12 + 856*x^14 + 90*x^16)/w2^6)/w1^26 + 
        (16*x^4*(1 + x^2)^2*(1 + x^4) + (16*x^4*(1 + x^2)^2*(1 + x^4))/
           w2^16 - (x^2*(8 + 269*x^2 + 594*x^4 + 162*x^6 + 594*x^8 + 
             269*x^10 + 8*x^12))/w2^14 - (x^2*(8 + 269*x^2 + 594*x^4 + 
             162*x^6 + 594*x^8 + 269*x^10 + 8*x^12))/w2^2 - 
          (2*(8 + 8*x^2 - 157*x^4 - 204*x^6 + 1218*x^8 - 204*x^10 - 
             157*x^12 + 8*x^14 + 8*x^16))/w2^12 - 
          (2*(8 + 8*x^2 - 157*x^4 - 204*x^6 + 1218*x^8 - 204*x^10 - 
             157*x^12 + 8*x^14 + 8*x^16))/w2^4 - 
          (2*(74 + 776*x^2 + 3372*x^4 + 7519*x^6 + 10222*x^8 + 7519*x^10 + 
             3372*x^12 + 776*x^14 + 74*x^16))/w2^8 + 
          (90 + 856*x^2 + 2699*x^4 + 7073*x^6 + 12924*x^8 + 7073*x^10 + 
            2699*x^12 + 856*x^14 + 90*x^16)/w2^10 + 
          (90 + 856*x^2 + 2699*x^4 + 7073*x^6 + 12924*x^8 + 7073*x^10 + 
            2699*x^12 + 856*x^14 + 90*x^16)/w2^6)/w1^6 + 
        (4*x^4*(49 + 2*x^2 - 54*x^4 + 2*x^6 + 49*x^8) + 
          (4*x^4*(49 + 2*x^2 - 54*x^4 + 2*x^6 + 49*x^8))/w2^16 + 
          (x^2*(-92 - 2557*x^2 + 299*x^4 + 5140*x^6 + 299*x^8 - 2557*x^10 - 
             92*x^12))/w2^14 + (x^2*(-92 - 2557*x^2 + 299*x^4 + 5140*x^6 + 
             299*x^8 - 2557*x^10 - 92*x^12))/w2^2 + 
          (-248 + 5672*x^2 - 3109*x^4 + 23882*x^6 + 46934*x^8 + 23882*x^10 - 
            3109*x^12 + 5672*x^14 - 248*x^16)/w2^10 + 
          (-248 + 5672*x^2 - 3109*x^4 + 23882*x^6 + 46934*x^8 + 23882*x^10 - 
            3109*x^12 + 5672*x^14 - 248*x^16)/w2^6 + 
          (56 - 984*x^2 + 7630*x^4 - 5102*x^6 - 23024*x^8 - 5102*x^10 + 
            7630*x^12 - 984*x^14 + 56*x^16)/w2^12 + 
          (56 - 984*x^2 + 7630*x^4 - 5102*x^6 - 23024*x^8 - 5102*x^10 + 
            7630*x^12 - 984*x^14 + 56*x^16)/w2^4 + 
          (2*(192 - 5084*x^2 - 2820*x^4 - 19463*x^6 - 28730*x^8 - 
             19463*x^10 - 2820*x^12 - 5084*x^14 + 192*x^16))/w2^8)/w1^22 + 
        (4*x^4*(49 + 2*x^2 - 54*x^4 + 2*x^6 + 49*x^8) + 
          (4*x^4*(49 + 2*x^2 - 54*x^4 + 2*x^6 + 49*x^8))/w2^16 + 
          (x^2*(-92 - 2557*x^2 + 299*x^4 + 5140*x^6 + 299*x^8 - 2557*x^10 - 
             92*x^12))/w2^14 + (x^2*(-92 - 2557*x^2 + 299*x^4 + 5140*x^6 + 
             299*x^8 - 2557*x^10 - 92*x^12))/w2^2 + 
          (-248 + 5672*x^2 - 3109*x^4 + 23882*x^6 + 46934*x^8 + 23882*x^10 - 
            3109*x^12 + 5672*x^14 - 248*x^16)/w2^10 + 
          (-248 + 5672*x^2 - 3109*x^4 + 23882*x^6 + 46934*x^8 + 23882*x^10 - 
            3109*x^12 + 5672*x^14 - 248*x^16)/w2^6 + 
          (56 - 984*x^2 + 7630*x^4 - 5102*x^6 - 23024*x^8 - 5102*x^10 + 
            7630*x^12 - 984*x^14 + 56*x^16)/w2^12 + 
          (56 - 984*x^2 + 7630*x^4 - 5102*x^6 - 23024*x^8 - 5102*x^10 + 
            7630*x^12 - 984*x^14 + 56*x^16)/w2^4 + 
          (2*(192 - 5084*x^2 - 2820*x^4 - 19463*x^6 - 28730*x^8 - 
             19463*x^10 - 2820*x^12 - 5084*x^14 + 192*x^16))/w2^8)/w1^10 - 
        (2*(x^4*(105 - 18*x^2 - 218*x^4 - 18*x^6 + 105*x^8) + 
           (x^4*(105 - 18*x^2 - 218*x^4 - 18*x^6 + 105*x^8))/w2^16 + 
           (x^2*(116 - 374*x^2 + 77*x^4 + 482*x^6 + 77*x^8 - 374*x^10 + 
              116*x^12))/w2^14 + (x^2*(116 - 374*x^2 + 77*x^4 + 482*x^6 + 
              77*x^8 - 374*x^10 + 116*x^12))/w2^2 + 
           (-1034 + 2812*x^2 + 10305*x^4 + 5801*x^6 - 9264*x^8 + 5801*x^10 + 
             10305*x^12 + 2812*x^14 - 1034*x^16)/w2^10 + 
           (-1034 + 2812*x^2 + 10305*x^4 + 5801*x^6 - 9264*x^8 + 5801*x^10 + 
             10305*x^12 + 2812*x^14 - 1034*x^16)/w2^6 + 
           (48*(34 - 51*x^2 - 292*x^4 - 250*x^6 + 150*x^8 - 250*x^10 - 
              292*x^12 - 51*x^14 + 34*x^16))/w2^8 + 
           (218 - 1408*x^2 - 2015*x^4 - 452*x^6 + 3214*x^8 - 452*x^10 - 
             2015*x^12 - 1408*x^14 + 218*x^16)/w2^12 + 
           (218 - 1408*x^2 - 2015*x^4 - 452*x^6 + 3214*x^8 - 452*x^10 - 
             2015*x^12 - 1408*x^14 + 218*x^16)/w2^4))/w1^20 - 
        (2*(x^4*(105 - 18*x^2 - 218*x^4 - 18*x^6 + 105*x^8) + 
           (x^4*(105 - 18*x^2 - 218*x^4 - 18*x^6 + 105*x^8))/w2^16 + 
           (x^2*(116 - 374*x^2 + 77*x^4 + 482*x^6 + 77*x^8 - 374*x^10 + 
              116*x^12))/w2^14 + (x^2*(116 - 374*x^2 + 77*x^4 + 482*x^6 + 
              77*x^8 - 374*x^10 + 116*x^12))/w2^2 + 
           (-1034 + 2812*x^2 + 10305*x^4 + 5801*x^6 - 9264*x^8 + 5801*x^10 + 
             10305*x^12 + 2812*x^14 - 1034*x^16)/w2^10 + 
           (-1034 + 2812*x^2 + 10305*x^4 + 5801*x^6 - 9264*x^8 + 5801*x^10 + 
             10305*x^12 + 2812*x^14 - 1034*x^16)/w2^6 + 
           (48*(34 - 51*x^2 - 292*x^4 - 250*x^6 + 150*x^8 - 250*x^10 - 
              292*x^12 - 51*x^14 + 34*x^16))/w2^8 + 
           (218 - 1408*x^2 - 2015*x^4 - 452*x^6 + 3214*x^8 - 452*x^10 - 
             2015*x^12 - 1408*x^14 + 218*x^16)/w2^12 + 
           (218 - 1408*x^2 - 2015*x^4 - 452*x^6 + 3214*x^8 - 452*x^10 - 
             2015*x^12 - 1408*x^14 + 218*x^16)/w2^4))/w1^12 + 
        (4*(x^4*(1 + x^2)^2*(169 - 307*x^2 + 169*x^4) + 
           (x^4*(1 + x^2)^2*(169 - 307*x^2 + 169*x^4))/w2^16 + 
           (x^2*(-50 - 1753*x^2 + 30*x^4 + 2866*x^6 + 30*x^8 - 1753*x^10 - 
              50*x^12))/w2^14 + (x^2*(-50 - 1753*x^2 + 30*x^4 + 2866*x^6 + 
              30*x^8 - 1753*x^10 - 50*x^12))/w2^2 - 
           (446 + 2599*x^2 - 3716*x^4 + 947*x^6 + 10392*x^8 + 947*x^10 - 
             3716*x^12 + 2599*x^14 + 446*x^16)/w2^12 - 
           (446 + 2599*x^2 - 3716*x^4 + 947*x^6 + 10392*x^8 + 947*x^10 - 
             3716*x^12 + 2599*x^14 + 446*x^16)/w2^4 - 
           (2*(2670 + 15765*x^2 + 12035*x^4 + 1918*x^6 - 2636*x^8 + 
              1918*x^10 + 12035*x^12 + 15765*x^14 + 2670*x^16))/w2^8 + 
           (3116 + 17566*x^2 + 8189*x^4 + 2924*x^6 + 7538*x^8 + 2924*x^10 + 
             8189*x^12 + 17566*x^14 + 3116*x^16)/w2^10 + 
           (3116 + 17566*x^2 + 8189*x^4 + 2924*x^6 + 7538*x^8 + 2924*x^10 + 
             8189*x^12 + 17566*x^14 + 3116*x^16)/w2^6))/w1^16 + 
        (-4*x^4*(63 + 10*x^2 - 66*x^4 + 10*x^6 + 63*x^8) - 
          (4*x^4*(63 + 10*x^2 - 66*x^4 + 10*x^6 + 63*x^8))/w2^16 + 
          (x^2*(60 + 3902*x^2 + 351*x^4 - 7098*x^6 + 351*x^8 + 3902*x^10 + 
             60*x^12))/w2^14 + (x^2*(60 + 3902*x^2 + 351*x^4 - 7098*x^6 + 
             351*x^8 + 3902*x^10 + 60*x^12))/w2^2 + 
          (2*(620 + 2540*x^2 - 6796*x^4 + 217*x^6 + 17014*x^8 + 217*x^10 - 
             6796*x^12 + 2540*x^14 + 620*x^16))/w2^12 + 
          (2*(620 + 2540*x^2 - 6796*x^4 + 217*x^6 + 17014*x^8 + 217*x^10 - 
             6796*x^12 + 2540*x^14 + 620*x^16))/w2^4 - 
          (2*(4017 + 19180*x^2 + 256*x^4 - 509*x^6 + 20848*x^8 - 509*x^10 + 
             256*x^12 + 19180*x^14 + 4017*x^16))/w2^10 - 
          (2*(4017 + 19180*x^2 + 256*x^4 - 509*x^6 + 20848*x^8 - 509*x^10 + 
             256*x^12 + 19180*x^14 + 4017*x^16))/w2^6 + 
          (2*(6794 + 35700*x^2 + 15806*x^4 - 2803*x^6 + 6166*x^8 - 
             2803*x^10 + 15806*x^12 + 35700*x^14 + 6794*x^16))/w2^8)/w1^18 + 
        (-4*x^4*(63 + 10*x^2 - 66*x^4 + 10*x^6 + 63*x^8) - 
          (4*x^4*(63 + 10*x^2 - 66*x^4 + 10*x^6 + 63*x^8))/w2^16 + 
          (x^2*(60 + 3902*x^2 + 351*x^4 - 7098*x^6 + 351*x^8 + 3902*x^10 + 
             60*x^12))/w2^14 + (x^2*(60 + 3902*x^2 + 351*x^4 - 7098*x^6 + 
             351*x^8 + 3902*x^10 + 60*x^12))/w2^2 + 
          (2*(620 + 2540*x^2 - 6796*x^4 + 217*x^6 + 17014*x^8 + 217*x^10 - 
             6796*x^12 + 2540*x^14 + 620*x^16))/w2^12 + 
          (2*(620 + 2540*x^2 - 6796*x^4 + 217*x^6 + 17014*x^8 + 217*x^10 - 
             6796*x^12 + 2540*x^14 + 620*x^16))/w2^4 - 
          (2*(4017 + 19180*x^2 + 256*x^4 - 509*x^6 + 20848*x^8 - 509*x^10 + 
             256*x^12 + 19180*x^14 + 4017*x^16))/w2^10 - 
          (2*(4017 + 19180*x^2 + 256*x^4 - 509*x^6 + 20848*x^8 - 509*x^10 + 
             256*x^12 + 19180*x^14 + 4017*x^16))/w2^6 + 
          (2*(6794 + 35700*x^2 + 15806*x^4 - 2803*x^6 + 6166*x^8 - 
             2803*x^10 + 15806*x^12 + 35700*x^14 + 6794*x^16))/w2^8)/w1^14))/
      w2 + (2*myq1^2*myq2*(1 + w1^(-2))^2*(-1 + w2^(-2))*(-1 + x^2)^2*
       ((4*myq1^18*(-1 + w1^(-2))^2*(-1 + w2^(-2))^4*x^5*(1 + x^2)^2)/
         (w1^10*w2^5) + (4*myq2^18*(-1 + w1^(-2))^4*(-1 + w2^(-2))^2*x^3*
          (3*(x + x^3)^2 + (3*(x + x^3)^2)/w1^4 + 
           (1 - 5*x^2 - 8*x^4 - 5*x^6 + x^8)/w1^2))/(w1^6*w2^7) + 
        (4*myq1^17*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^4*(1 + x^2)*
          (2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w2^4 - 
           (2*(3 + 5*x^2 + 3*x^4))/w2^2 + (2 + 3*x^2 + 2*x^4 + 
             (2 + 3*x^2 + 2*x^4)/w2^4 - (2*(3 + 5*x^2 + 3*x^4))/w2^2)/w1^4 - 
           (5 + 8*x^2 + 5*x^4 + (5 + 8*x^2 + 5*x^4)/w2^4 - 
             (2*(7 + 12*x^2 + 7*x^4))/w2^2)/w1^2))/(w1^9*w2^4) - 
        (2*myq1*myq2^17*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^2*(1 + x^2)*
          (7*x^4 + (7*x^4)/w2^4 + (6*x^2 - 2*x^4 + 6*x^6)/w2^2 + 
           (7*x^4 + (7*x^4)/w2^4 + (6*x^2 - 2*x^4 + 6*x^6)/w2^2)/w1^8 + 
           (2*(x^2*(8 + x^2 + 8*x^4) + (x^2*(8 + x^2 + 8*x^4))/w2^4 + 
              (1 - 27*x^2 - 22*x^4 - 27*x^6 + x^8)/w2^2))/w1^6 + 
           (2*(x^2*(8 + x^2 + 8*x^4) + (x^2*(8 + x^2 + 8*x^4))/w2^4 + 
              (1 - 27*x^2 - 22*x^4 - 27*x^6 + x^8)/w2^2))/w1^2 + 
           (2*(1 - 14*x^2 - 3*x^4 - 14*x^6 + x^8 + (-4 + 44*x^2 + 34*x^4 + 
                44*x^6 - 4*x^8)/w2^2 + (1 - 14*x^2 - 3*x^4 - 14*x^6 + x^8)/w2^
                4))/w1^4))/(w1^5*w2^6) + (myq1^15*myq2^3*(-1 + w1^(-2))*
          (-1 + w2^(-2))*(1 + x^2)*(4*x^2*(2*x^4 + (2*x^4)/w2^12 + 
             (2*x^2*(-1 + x^2)^2)/w2^10 + (2*x^2*(-1 + x^2)^2)/w2^2 + 
             (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8)/w2^8 + 
             (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8)/w2^4 + 
             (5 - 16*x^2 - 50*x^4 - 16*x^6 + 5*x^8)/w2^6) + 
           (4*x^2*(2*x^4 + (2*x^4)/w2^12 + (2*x^2*(-1 + x^2)^2)/w2^10 + 
              (2*x^2*(-1 + x^2)^2)/w2^2 + (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 
                3*x^8)/w2^8 + (-3 + 5*x^2 + 24*x^4 + 5*x^6 - 3*x^8)/w2^4 + 
              (5 - 16*x^2 - 50*x^4 - 16*x^6 + 5*x^8)/w2^6))/w1^8 + 
           (x^4*(16 - x^2 + 16*x^4) + (x^4*(16 - x^2 + 16*x^4))/w2^12 + 
             (2*x^2*(4 - 54*x^2 - 39*x^4 - 54*x^6 + 4*x^8))/w2^10 + 
             (2*x^2*(4 - 54*x^2 - 39*x^4 - 54*x^6 + 4*x^8))/w2^2 + 
             (-2 + 12*x^2 + 98*x^4 - 39*x^6 + 98*x^8 + 12*x^10 - 2*x^12)/
              w2^8 + (-2 + 12*x^2 + 98*x^4 - 39*x^6 + 98*x^8 + 12*x^10 - 2*
                x^12)/w2^4 + (4*(1 - 6*x^2 + 5*x^4 + 83*x^6 + 5*x^8 - 
                6*x^10 + x^12))/w2^6)/w1^6 + (x^4*(16 - x^2 + 16*x^4) + 
             (x^4*(16 - x^2 + 16*x^4))/w2^12 + (2*x^2*(4 - 54*x^2 - 39*x^4 - 
                54*x^6 + 4*x^8))/w2^10 + (2*x^2*(4 - 54*x^2 - 39*x^4 - 
                54*x^6 + 4*x^8))/w2^2 + (-2 + 12*x^2 + 98*x^4 - 39*x^6 + 98*
                x^8 + 12*x^10 - 2*x^12)/w2^8 + (-2 + 12*x^2 + 98*x^4 - 39*
                x^6 + 98*x^8 + 12*x^10 - 2*x^12)/w2^4 + 
             (4*(1 - 6*x^2 + 5*x^4 + 83*x^6 + 5*x^8 - 6*x^10 + x^12))/w2^6)/
            w1^2 - (2*(x^4*(12 + x^2 + 12*x^4) + (x^4*(12 + x^2 + 12*x^4))/w2^
                12 + (2*x^2*(4 - 42*x^2 - 37*x^4 - 42*x^6 + 4*x^8))/w2^10 + 
              (2*x^2*(4 - 42*x^2 - 37*x^4 - 42*x^6 + 4*x^8))/w2^2 + 
              (-2 + 90*x^4 + 31*x^6 + 90*x^8 - 2*x^12)/w2^8 + 
              (-2 + 90*x^4 + 31*x^6 + 90*x^8 - 2*x^12)/w2^4 + 
              (4*(1 - x^2 - 3*x^4 + 39*x^6 - 3*x^8 - x^10 + x^12))/w2^6))/
            w1^4))/(w1^7*w2^2) + (myq1^3*myq2^15*(-1 + w1^(-2))*
          (-1 + w2^(-2))*(1 + x^2)*(2*((6*x^6)/w2^6 + (6*x^6)/w2^2 + 
             (x^4*(6 - 7*x^2 + 6*x^4))/w2^4) + 
           (2*((6*x^6)/w2^6 + (6*x^6)/w2^2 + (x^4*(6 - 7*x^2 + 6*x^4))/w2^4))/
            w1^16 - (x^4*(-4*x^2 - (4*x^2)/w2^8 + (12 + 113*x^2 + 12*x^4)/w2^
                6 + (12 + 113*x^2 + 12*x^4)/w2^2 + (52 - 214*x^2 + 52*x^4)/w2^
                4))/w1^14 - (x^4*(-4*x^2 - (4*x^2)/w2^8 + (12 + 113*x^2 + 
                12*x^4)/w2^6 + (12 + 113*x^2 + 12*x^4)/w2^2 + 
              (52 - 214*x^2 + 52*x^4)/w2^4))/w1^2 - 
           (2*x^2*(x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^
                8 + (-42 + 14*x^2 + 764*x^4 + 14*x^6 - 42*x^8)/w2^4 + 
              (16 - 72*x^2 - 397*x^4 - 72*x^6 + 16*x^8)/w2^6 + 
              (16 - 72*x^2 - 397*x^4 - 72*x^6 + 16*x^8)/w2^2))/w1^12 - 
           (2*x^2*(x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^
                8 + (-42 + 14*x^2 + 764*x^4 + 14*x^6 - 42*x^8)/w2^4 + 
              (16 - 72*x^2 - 397*x^4 - 72*x^6 + 16*x^8)/w2^6 + 
              (16 - 72*x^2 - 397*x^4 - 72*x^6 + 16*x^8)/w2^2))/w1^4 + 
           (4*(x^2*(4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8) + 
              (x^2*(4 + 11*x^2 - 55*x^4 + 11*x^6 + 4*x^8))/w2^8 + 
              (-2 + 170*x^2 + 50*x^4 - 1125*x^6 + 50*x^8 + 170*x^10 - 2*x^12)/
               w2^4 + (1 - 74*x^2 + 31*x^4 + 569*x^6 + 31*x^8 - 74*x^10 + 
                x^12)/w2^6 + (1 - 74*x^2 + 31*x^4 + 569*x^6 + 31*x^8 - 
                74*x^10 + x^12)/w2^2))/w1^8 - 
           (4*x^2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8) + 
             (4*x^2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8))/w2^8 + 
             (-4 + 424*x^2 + 56*x^4 - 3530*x^6 + 56*x^8 + 424*x^10 - 4*x^12)/
              w2^4 + (2 - 180*x^2 + 178*x^4 + 1799*x^6 + 178*x^8 - 180*x^10 + 
               2*x^12)/w2^6 + (2 - 180*x^2 + 178*x^4 + 1799*x^6 + 178*x^8 - 
               180*x^10 + 2*x^12)/w2^2)/w1^10 - 
           (4*x^2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8) + 
             (4*x^2*(2 + 3*x^2 - 45*x^4 + 3*x^6 + 2*x^8))/w2^8 + 
             (-4 + 424*x^2 + 56*x^4 - 3530*x^6 + 56*x^8 + 424*x^10 - 4*x^12)/
              w2^4 + (2 - 180*x^2 + 178*x^4 + 1799*x^6 + 178*x^8 - 180*x^10 + 
               2*x^12)/w2^6 + (2 - 180*x^2 + 178*x^4 + 1799*x^6 + 178*x^8 - 
               180*x^10 + 2*x^12)/w2^2)/w1^6))/(w1^3*w2^4) - 
        (myq1^16*myq2^2*(-1 + w2^(-2))^2*x*(x^2*(x^2*(16 + 31*x^2 + 16*x^4) + 
             (x^2*(16 + 31*x^2 + 16*x^4))/w1^8 + (-16 + 36*x^2 + 98*x^4 + 36*
                x^6 - 16*x^8)/w1^4 + (4*(2 - 9*x^2 - 21*x^4 - 9*x^6 + 2*x^8))/
              w1^6 + (4*(2 - 9*x^2 - 21*x^4 - 9*x^6 + 2*x^8))/w1^2) + 
           (x^2*(x^2*(16 + 31*x^2 + 16*x^4) + (x^2*(16 + 31*x^2 + 16*x^4))/w1^
                8 + (-16 + 36*x^2 + 98*x^4 + 36*x^6 - 16*x^8)/w1^4 + 
              (4*(2 - 9*x^2 - 21*x^4 - 9*x^6 + 2*x^8))/w1^6 + 
              (4*(2 - 9*x^2 - 21*x^4 - 9*x^6 + 2*x^8))/w1^2))/w2^8 + 
           (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + (2 - x^2 - 5*x^4 - x^6 + 
                2*x^8)/w1^8 - (2*(9 + 13*x^2 + 10*x^4 + 13*x^6 + 9*x^8))/w1^
                6 - (2*(9 + 13*x^2 + 10*x^4 + 13*x^6 + 9*x^8))/w1^2 + 
              (32 + 58*x^2 + 58*x^4 + 58*x^6 + 32*x^8)/w1^4))/w2^6 + 
           (4*x^2*(2 - x^2 - 5*x^4 - x^6 + 2*x^8 + (2 - x^2 - 5*x^4 - x^6 + 
                2*x^8)/w1^8 - (2*(9 + 13*x^2 + 10*x^4 + 13*x^6 + 9*x^8))/w1^
                6 - (2*(9 + 13*x^2 + 10*x^4 + 13*x^6 + 9*x^8))/w1^2 + 
              (32 + 58*x^2 + 58*x^4 + 58*x^6 + 32*x^8)/w1^4))/w2^2 - 
           (2*(1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12 + 
              (1 + 10*x^2 + 27*x^4 + 31*x^6 + 27*x^8 + 10*x^10 + x^12)/w1^8 - 
              (4*(1 + 18*x^2 + 50*x^4 + 61*x^6 + 50*x^8 + 18*x^10 + x^12))/w1^
                6 - (4*(1 + 18*x^2 + 50*x^4 + 61*x^6 + 50*x^8 + 18*x^10 + 
                 x^12))/w1^2 + (2*(3 + 62*x^2 + 179*x^4 + 225*x^6 + 179*x^8 + 
                 62*x^10 + 3*x^12))/w1^4))/w2^4))/(w1^8*w2^3) + 
        (myq1^2*myq2^16*(-1 + w1^(-2))^2*x*
          (2*x^4*(x^2 + x^2/w2^8 + (-1 + x^2)^2/w2^6 + (-1 + x^2)^2/w2^2 + 
             (2*(2 + 7*x^2 + 2*x^4))/w2^4) + 
           (2*x^4*(x^2 + x^2/w2^8 + (-1 + x^2)^2/w2^6 + (-1 + x^2)^2/w2^2 + 
              (2*(2 + 7*x^2 + 2*x^4))/w2^4))/w1^12 + 
           (x^2*(x^2*(28 + 45*x^2 + 28*x^4) + (x^2*(28 + 45*x^2 + 28*x^4))/w2^
                8 + (4*(8 - 13*x^2 - 39*x^4 - 13*x^6 + 8*x^8))/w2^6 + 
              (4*(8 - 13*x^2 - 39*x^4 - 13*x^6 + 8*x^8))/w2^2 - 
              (2*(30 + 10*x^2 - 47*x^4 + 10*x^6 + 30*x^8))/w2^4))/w1^10 + 
           (x^2*(x^2*(28 + 45*x^2 + 28*x^4) + (x^2*(28 + 45*x^2 + 28*x^4))/w2^
                8 + (4*(8 - 13*x^2 - 39*x^4 - 13*x^6 + 8*x^8))/w2^6 + 
              (4*(8 - 13*x^2 - 39*x^4 - 13*x^6 + 8*x^8))/w2^2 - 
              (2*(30 + 10*x^2 - 47*x^4 + 10*x^6 + 30*x^8))/w2^4))/w1^2 + 
           (2*(x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8) + 
              (x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8))/w2^8 + 
              (-4 + 200*x^2 + 368*x^4 + 294*x^6 + 368*x^8 + 200*x^10 - 
                4*x^12)/w2^4 + (2 - 116*x^2 - 151*x^4 - 70*x^6 - 151*x^8 - 
                116*x^10 + 2*x^12)/w2^6 + (2 - 116*x^2 - 151*x^4 - 70*x^6 - 
                151*x^8 - 116*x^10 + 2*x^12)/w2^2))/w1^8 + 
           (2*(x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8) + 
              (x^2*(12 + 8*x^2 - 3*x^4 + 8*x^6 + 12*x^8))/w2^8 + 
              (-4 + 200*x^2 + 368*x^4 + 294*x^6 + 368*x^8 + 200*x^10 - 
                4*x^12)/w2^4 + (2 - 116*x^2 - 151*x^4 - 70*x^6 - 151*x^8 - 
                116*x^10 + 2*x^12)/w2^6 + (2 - 116*x^2 - 151*x^4 - 70*x^6 - 
                151*x^8 - 116*x^10 + 2*x^12)/w2^2))/w1^4 + 
           (2*(1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12 + 
              (1 - 22*x^2 - 29*x^4 - 21*x^6 - 29*x^8 - 22*x^10 + x^12)/w2^8 - 
              (4*(2 - 48*x^2 - 73*x^4 - 55*x^6 - 73*x^8 - 48*x^10 + 2*x^12))/
               w2^6 - (4*(2 - 48*x^2 - 73*x^4 - 55*x^6 - 73*x^8 - 48*x^10 + 
                 2*x^12))/w2^2 + (2*(7 - 164*x^2 - 317*x^4 - 295*x^6 - 
                 317*x^8 - 164*x^10 + 7*x^12))/w2^4))/w1^6))/(w1^4*w2^5) - 
        (myq1^13*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
          ((2*x^2*(4*x^4 + (4*x^4)/w2^12 + (5*x^2*(4 + 3*x^2 + 4*x^4))/w2^
                10 + (5*x^2*(4 + 3*x^2 + 4*x^4))/w2^2 - (2*(6 + 23*x^2 + 
                 51*x^4 + 23*x^6 + 6*x^8))/w2^6 + (8 - x^2 + 13*x^4 - x^6 + 
                8*x^8)/w2^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/w2^4))/w2^2 + 
           (2*x^2*(4*x^4 + (4*x^4)/w2^12 + (5*x^2*(4 + 3*x^2 + 4*x^4))/w2^
                10 + (5*x^2*(4 + 3*x^2 + 4*x^4))/w2^2 - (2*(6 + 23*x^2 + 
                 51*x^4 + 23*x^6 + 6*x^8))/w2^6 + (8 - x^2 + 13*x^4 - x^6 + 
                8*x^8)/w2^8 + (8 - x^2 + 13*x^4 - x^6 + 8*x^8)/w2^4))/
            (w1^12*w2^2) + (8*(x^4 - 3*x^6 + x^8) + (8*(x^4 - 3*x^6 + x^8))/
              w2^12 + (x^2*(34 - 107*x^2 + 12*x^4 - 107*x^6 + 34*x^8))/
              w2^10 + (x^2*(34 - 107*x^2 + 12*x^4 - 107*x^6 + 34*x^8))/w2^2 + 
             (2*(-4 + 184*x^2 + 541*x^4 + 956*x^6 + 541*x^8 + 184*x^10 - 
                4*x^12))/w2^6 + (4*(1 - 63*x^2 - 104*x^4 - 195*x^6 - 
                104*x^8 - 63*x^10 + x^12))/w2^8 + (4*(1 - 63*x^2 - 104*x^4 - 
                195*x^6 - 104*x^8 - 63*x^10 + x^12))/w2^4)/(w1^10*w2^2) + 
           (8*(x^4 - 3*x^6 + x^8) + (8*(x^4 - 3*x^6 + x^8))/w2^12 + 
             (x^2*(34 - 107*x^2 + 12*x^4 - 107*x^6 + 34*x^8))/w2^10 + 
             (x^2*(34 - 107*x^2 + 12*x^4 - 107*x^6 + 34*x^8))/w2^2 + 
             (2*(-4 + 184*x^2 + 541*x^4 + 956*x^6 + 541*x^8 + 184*x^10 - 
                4*x^12))/w2^6 + (4*(1 - 63*x^2 - 104*x^4 - 195*x^6 - 
                104*x^8 - 63*x^10 + x^12))/w2^8 + (4*(1 - 63*x^2 - 104*x^4 - 
                195*x^6 - 104*x^8 - 63*x^10 + x^12))/w2^4)/(w1^2*w2^2) + 
           (2*(8*x^6 + (8*x^6)/w2^16 - (2*x^4*(6 + 67*x^2 + 6*x^4))/w2^14 - 
              (2*x^4*(6 + 67*x^2 + 6*x^4))/w2^2 + (x^2*(38 + 45*x^2 + 
                 580*x^4 + 45*x^6 + 38*x^8))/w2^12 + (x^2*(38 + 45*x^2 + 
                 580*x^4 + 45*x^6 + 38*x^8))/w2^4 + (-48 + 488*x^2 + 
                2106*x^4 + 4200*x^6 + 2106*x^8 + 488*x^10 - 48*x^12)/w2^8 + 
              (2*(12 - 176*x^2 - 536*x^4 - 1183*x^6 - 536*x^8 - 176*x^10 + 
                 12*x^12))/w2^10 + (2*(12 - 176*x^2 - 536*x^4 - 1183*x^6 - 
                 536*x^8 - 176*x^10 + 12*x^12))/w2^6))/w1^6 - 
           (2*(4*x^6 + (4*x^6)/w2^16 - (6*x^4*(2 + 15*x^2 + 2*x^4))/w2^14 - 
              (6*x^4*(2 + 15*x^2 + 2*x^4))/w2^2 + (x^2*(36 + 46*x^2 + 
                 395*x^4 + 46*x^6 + 36*x^8))/w2^12 + (x^2*(36 + 46*x^2 + 
                 395*x^4 + 46*x^6 + 36*x^8))/w2^4 + (-28 + 416*x^2 + 
                1730*x^4 + 3218*x^6 + 1730*x^8 + 416*x^10 - 28*x^12)/w2^8 + 
              (14 - 294*x^2 - 883*x^4 - 1761*x^6 - 883*x^8 - 294*x^10 + 
                14*x^12)/w2^10 + (14 - 294*x^2 - 883*x^4 - 1761*x^6 - 
                883*x^8 - 294*x^10 + 14*x^12)/w2^6))/w1^8 - 
           (2*(4*x^6 + (4*x^6)/w2^16 - (6*x^4*(2 + 15*x^2 + 2*x^4))/w2^14 - 
              (6*x^4*(2 + 15*x^2 + 2*x^4))/w2^2 + (x^2*(36 + 46*x^2 + 
                 395*x^4 + 46*x^6 + 36*x^8))/w2^12 + (x^2*(36 + 46*x^2 + 
                 395*x^4 + 46*x^6 + 36*x^8))/w2^4 + (-28 + 416*x^2 + 
                1730*x^4 + 3218*x^6 + 1730*x^8 + 416*x^10 - 28*x^12)/w2^8 + 
              (14 - 294*x^2 - 883*x^4 - 1761*x^6 - 883*x^8 - 294*x^10 + 
                14*x^12)/w2^10 + (14 - 294*x^2 - 883*x^4 - 1761*x^6 - 
                883*x^8 - 294*x^10 + 14*x^12)/w2^6))/w1^4))/w1^5 + 
        (myq1^5*myq2^13*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
          ((2*(1 + w2^(-4) + 5/w2^2)*x^6)/w2^4 + (2*(1 + w2^(-4) + 5/w2^2)*
             x^6)/(w1^20*w2^4) - (4*x^2*(x^4 + x^4/w2^8 - 
              (x^2*(5 + 11*x^2 + 5*x^4))/w2^6 - (x^2*(5 + 11*x^2 + 5*x^4))/w2^
                2 + (1 + 20*x^2 + 71*x^4 + 20*x^6 + x^8)/w2^4))/
            (w1^18*w2^2) - (4*x^2*(x^4 + x^4/w2^8 - (x^2*(5 + 11*x^2 + 
                 5*x^4))/w2^6 - (x^2*(5 + 11*x^2 + 5*x^4))/w2^2 + 
              (1 + 20*x^2 + 71*x^4 + 20*x^6 + x^8)/w2^4))/(w1^2*w2^2) + 
           (2*x^2*(6*x^2 + 40*x^4 + 6*x^6 + (6*x^2 + 40*x^4 + 6*x^6)/w2^8 - 
              (8 + 159*x^2 + 432*x^4 + 159*x^6 + 8*x^8)/w2^6 - 
              (8 + 159*x^2 + 432*x^4 + 159*x^6 + 8*x^8)/w2^2 + 
              (28 + 494*x^2 + 1361*x^4 + 494*x^6 + 28*x^8)/w2^4))/
            (w1^16*w2^2) + (2*x^2*(6*x^2 + 40*x^4 + 6*x^6 + (6*x^2 + 40*x^4 + 
                6*x^6)/w2^8 - (8 + 159*x^2 + 432*x^4 + 159*x^6 + 8*x^8)/w2^
                6 - (8 + 159*x^2 + 432*x^4 + 159*x^6 + 8*x^8)/w2^2 + 
              (28 + 494*x^2 + 1361*x^4 + 494*x^6 + 28*x^8)/w2^4))/
            (w1^4*w2^2) + (4*x^4*(2 + 7*x^2 + 2*x^4) + 
             (4*x^4*(2 + 7*x^2 + 2*x^4))/w2^12 - (x^2*(10 + 213*x^2 + 
                688*x^4 + 213*x^6 + 10*x^8))/w2^10 - (x^2*(10 + 213*x^2 + 
                688*x^4 + 213*x^6 + 10*x^8))/w2^2 - (4*(1 - 59*x^2 - 
                572*x^4 - 1316*x^6 - 572*x^8 - 59*x^10 + x^12))/w2^8 - 
             (4*(1 - 59*x^2 - 572*x^4 - 1316*x^6 - 572*x^8 - 59*x^10 + x^12))/
              w2^4 + (2*(4 - 276*x^2 - 2817*x^4 - 6424*x^6 - 2817*x^8 - 
                276*x^10 + 4*x^12))/w2^6)/w1^14 + 
           (4*x^4*(2 + 7*x^2 + 2*x^4) + (4*x^4*(2 + 7*x^2 + 2*x^4))/w2^12 - 
             (x^2*(10 + 213*x^2 + 688*x^4 + 213*x^6 + 10*x^8))/w2^10 - 
             (x^2*(10 + 213*x^2 + 688*x^4 + 213*x^6 + 10*x^8))/w2^2 - 
             (4*(1 - 59*x^2 - 572*x^4 - 1316*x^6 - 572*x^8 - 59*x^10 + x^12))/
              w2^8 - (4*(1 - 59*x^2 - 572*x^4 - 1316*x^6 - 572*x^8 - 
                59*x^10 + x^12))/w2^4 + (2*(4 - 276*x^2 - 2817*x^4 - 
                6424*x^6 - 2817*x^8 - 276*x^10 + 4*x^12))/w2^6)/w1^6 - 
           (2*(16*(x^4 + 4*x^6 + x^8) + (16*(x^4 + 4*x^6 + x^8))/w2^12 - 
              (4*x^2*(5 + 125*x^2 + 329*x^4 + 125*x^6 + 5*x^8))/w2^10 - 
              (4*x^2*(5 + 125*x^2 + 329*x^4 + 125*x^6 + 5*x^8))/w2^2 + 
              (-14 + 418*x^2 + 3791*x^4 + 8085*x^6 + 3791*x^8 + 418*x^10 - 
                14*x^12)/w2^8 + (-14 + 418*x^2 + 3791*x^4 + 8085*x^6 + 
                3791*x^8 + 418*x^10 - 14*x^12)/w2^4 + (2*(14 - 460*x^2 - 
                 4089*x^4 - 8605*x^6 - 4089*x^8 - 460*x^10 + 14*x^12))/w2^6))/
            w1^12 - (2*(16*(x^4 + 4*x^6 + x^8) + (16*(x^4 + 4*x^6 + x^8))/w2^
                12 - (4*x^2*(5 + 125*x^2 + 329*x^4 + 125*x^6 + 5*x^8))/w2^
                10 - (4*x^2*(5 + 125*x^2 + 329*x^4 + 125*x^6 + 5*x^8))/w2^2 + 
              (-14 + 418*x^2 + 3791*x^4 + 8085*x^6 + 3791*x^8 + 418*x^10 - 
                14*x^12)/w2^8 + (-14 + 418*x^2 + 3791*x^4 + 8085*x^6 + 
                3791*x^8 + 418*x^10 - 14*x^12)/w2^4 + (2*(14 - 460*x^2 - 
                 4089*x^4 - 8605*x^6 - 4089*x^8 - 460*x^10 + 14*x^12))/w2^6))/
            w1^8 + (2*(20*x^4 + 94*x^6 + 20*x^8 + (20*x^4 + 94*x^6 + 20*x^8)/
               w2^12 - (x^2*(30 + 753*x^2 + 1940*x^4 + 753*x^6 + 30*x^8))/w2^
                10 - (x^2*(30 + 753*x^2 + 1940*x^4 + 753*x^6 + 30*x^8))/w2^
                2 + (-24 + 616*x^2 + 5444*x^4 + 11458*x^6 + 5444*x^8 + 
                616*x^10 - 24*x^12)/w2^8 + (-24 + 616*x^2 + 5444*x^4 + 
                11458*x^6 + 5444*x^8 + 616*x^10 - 24*x^12)/w2^4 + 
              (2*(24 - 670*x^2 - 5709*x^4 - 11818*x^6 - 5709*x^8 - 670*x^10 + 
                 24*x^12))/w2^6))/w1^10))/(w1*w2^2) - 
        (myq1^11*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
          ((2*x^2*(x^2*(4 + 15*x^2 + 4*x^4) + (x^2*(4 + 15*x^2 + 4*x^4))/w2^
                8 + (-2 + 6*x^2 + 21*x^4 + 6*x^6 - 2*x^8)/w2^4 + 
              (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8)/w2^6 + (2 + 15*x^2 + 
                16*x^4 + 15*x^6 + 2*x^8)/w2^2))/w2^4 + 
           (2*x^2*(x^2*(4 + 15*x^2 + 4*x^4) + (x^2*(4 + 15*x^2 + 4*x^4))/w2^
                8 + (-2 + 6*x^2 + 21*x^4 + 6*x^6 - 2*x^8)/w2^4 + 
              (2 + 15*x^2 + 16*x^4 + 15*x^6 + 2*x^8)/w2^6 + (2 + 15*x^2 + 
                16*x^4 + 15*x^6 + 2*x^8)/w2^2))/(w1^16*w2^4) + 
           (x^4*(16 + 39*x^2 + 16*x^4) + (x^4*(16 + 39*x^2 + 16*x^4))/w2^12 + 
             (2*x^2*(10 - 14*x^2 - 123*x^4 - 14*x^6 + 10*x^8))/w2^10 + 
             (2*x^2*(10 - 14*x^2 - 123*x^4 - 14*x^6 + 10*x^8))/w2^2 + 
             (-4 + 40*x^2 + 240*x^4 + 158*x^6 + 240*x^8 + 40*x^10 - 4*x^12)/
              w2^6 + (2*(1 - 36*x^2 - 207*x^4 - 187*x^6 - 207*x^8 - 36*x^10 + 
                x^12))/w2^8 + (2*(1 - 36*x^2 - 207*x^4 - 187*x^6 - 207*x^8 - 
                36*x^10 + x^12))/w2^4)/(w1^14*w2^2) + 
           (x^4*(16 + 39*x^2 + 16*x^4) + (x^4*(16 + 39*x^2 + 16*x^4))/w2^12 + 
             (2*x^2*(10 - 14*x^2 - 123*x^4 - 14*x^6 + 10*x^8))/w2^10 + 
             (2*x^2*(10 - 14*x^2 - 123*x^4 - 14*x^6 + 10*x^8))/w2^2 + 
             (-4 + 40*x^2 + 240*x^4 + 158*x^6 + 240*x^8 + 40*x^10 - 4*x^12)/
              w2^6 + (2*(1 - 36*x^2 - 207*x^4 - 187*x^6 - 207*x^8 - 36*x^10 + 
                x^12))/w2^8 + (2*(1 - 36*x^2 - 207*x^4 - 187*x^6 - 207*x^8 - 
                36*x^10 + x^12))/w2^4)/(w1^2*w2^2) + 
           (2*(4*x^6 + (4*x^6)/w2^16 - (7*x^4*(4 + 15*x^2 + 4*x^4))/w2^14 - 
              (7*x^4*(4 + 15*x^2 + 4*x^4))/w2^2 - (x^2*(68 + 81*x^2 - 
                 303*x^4 + 81*x^6 + 68*x^8))/w2^12 - (x^2*(68 + 81*x^2 - 
                 303*x^4 + 81*x^6 + 68*x^8))/w2^4 - (2*(7 - 102*x^2 - 
                 533*x^4 - 514*x^6 - 533*x^8 - 102*x^10 + 7*x^12))/w2^10 - 
              (2*(7 - 102*x^2 - 533*x^4 - 514*x^6 - 533*x^8 - 102*x^10 + 
                 7*x^12))/w2^6 + (2*(14 - 51*x^2 - 455*x^4 - 488*x^6 - 
                 455*x^8 - 51*x^10 + 14*x^12))/w2^8))/w1^12 + 
           (2*(4*x^6 + (4*x^6)/w2^16 - (7*x^4*(4 + 15*x^2 + 4*x^4))/w2^14 - 
              (7*x^4*(4 + 15*x^2 + 4*x^4))/w2^2 - (x^2*(68 + 81*x^2 - 
                 303*x^4 + 81*x^6 + 68*x^8))/w2^12 - (x^2*(68 + 81*x^2 - 
                 303*x^4 + 81*x^6 + 68*x^8))/w2^4 - (2*(7 - 102*x^2 - 
                 533*x^4 - 514*x^6 - 533*x^8 - 102*x^10 + 7*x^12))/w2^10 - 
              (2*(7 - 102*x^2 - 533*x^4 - 514*x^6 - 533*x^8 - 102*x^10 + 
                 7*x^12))/w2^6 + (2*(14 - 51*x^2 - 455*x^4 - 488*x^6 - 
                 455*x^8 - 51*x^10 + 14*x^12))/w2^8))/w1^4 + 
           (-24*x^6 - (24*x^6)/w2^16 + (x^4*(88 + 479*x^2 + 88*x^4))/w2^14 + 
             (x^4*(88 + 479*x^2 + 88*x^4))/w2^2 + (2*x^2*(98 + 224*x^2 - 
                607*x^4 + 224*x^6 + 98*x^8))/w2^12 + (2*x^2*(98 + 224*x^2 - 
                607*x^4 + 224*x^6 + 98*x^8))/w2^4 + (-248 - 560*x^2 + 2628*
                x^4 + 2378*x^6 + 2628*x^8 - 560*x^10 - 248*x^12)/w2^8 + 
             (4*(31 - 85*x^2 - 954*x^4 - 794*x^6 - 954*x^8 - 85*x^10 + 
                31*x^12))/w2^10 + (4*(31 - 85*x^2 - 954*x^4 - 794*x^6 - 
                954*x^8 - 85*x^10 + 31*x^12))/w2^6)/w1^10 + 
           (-24*x^6 - (24*x^6)/w2^16 + (x^4*(88 + 479*x^2 + 88*x^4))/w2^14 + 
             (x^4*(88 + 479*x^2 + 88*x^4))/w2^2 + (2*x^2*(98 + 224*x^2 - 
                607*x^4 + 224*x^6 + 98*x^8))/w2^12 + (2*x^2*(98 + 224*x^2 - 
                607*x^4 + 224*x^6 + 98*x^8))/w2^4 + (-248 - 560*x^2 + 2628*
                x^4 + 2378*x^6 + 2628*x^8 - 560*x^10 - 248*x^12)/w2^8 + 
             (4*(31 - 85*x^2 - 954*x^4 - 794*x^6 - 954*x^8 - 85*x^10 + 
                31*x^12))/w2^10 + (4*(31 - 85*x^2 - 954*x^4 - 794*x^6 - 
                954*x^8 - 85*x^10 + 31*x^12))/w2^6)/w1^6 + 
           (4*(8*x^6 + (8*x^6)/w2^16 - (4*x^4*(11 + 46*x^2 + 11*x^4))/w2^14 - 
              (4*x^4*(11 + 46*x^2 + 11*x^4))/w2^2 - (x^2*(40 + 3*x^2 - 
                 612*x^4 + 3*x^6 + 40*x^8))/w2^12 - (x^2*(40 + 3*x^2 - 
                 612*x^4 + 3*x^6 + 40*x^8))/w2^4 + (-49 + 694*x^4 + 201*x^6 + 
                694*x^8 - 49*x^12)/w2^10 + (-49 + 694*x^4 + 201*x^6 + 
                694*x^8 - 49*x^12)/w2^6 + (98 + 364*x^2 - 70*x^4 + 407*x^6 - 
                70*x^8 + 364*x^10 + 98*x^12)/w2^8))/w1^8))/w1^3 - 
        (myq1^7*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
          ((3*(-1 + w2^(-2))^2*x^6)/w2^6 + (3*(-1 + w2^(-2))^2*x^6)/
            (w1^20*w2^6) + (2*x^2*(x^2*(7 + 15*x^2 + 7*x^4) + 
              (x^2*(7 + 15*x^2 + 7*x^4))/w2^8 + (2*(1 + 39*x^2 + 101*x^4 + 
                 39*x^6 + x^8))/w2^4 - (2 + 35*x^2 + 99*x^4 + 35*x^6 + 2*x^8)/
               w2^6 - (2 + 35*x^2 + 99*x^4 + 35*x^6 + 2*x^8)/w2^2))/
            (w1^18*w2^4) + (2*x^2*(x^2*(7 + 15*x^2 + 7*x^4) + 
              (x^2*(7 + 15*x^2 + 7*x^4))/w2^8 + (2*(1 + 39*x^2 + 101*x^4 + 
                 39*x^6 + x^8))/w2^4 - (2 + 35*x^2 + 99*x^4 + 35*x^6 + 2*x^8)/
               w2^6 - (2 + 35*x^2 + 99*x^4 + 35*x^6 + 2*x^8)/w2^2))/
            (w1^2*w2^4) + (4*x^4*(2 + 7*x^2 + 2*x^4) + 
             (4*x^4*(2 + 7*x^2 + 2*x^4))/w2^12 + (4*(x^2 - 42*x^4 - 114*x^6 - 
                42*x^8 + x^10))/w2^10 + (4*(x^2 - 42*x^4 - 114*x^6 - 42*x^8 + 
                x^10))/w2^2 + (2 + 56*x^2 + 886*x^4 + 2177*x^6 + 886*x^8 + 56*
                x^10 + 2*x^12)/w2^8 + (2 + 56*x^2 + 886*x^4 + 2177*x^6 + 886*
                x^8 + 56*x^10 + 2*x^12)/w2^4 - (2*(2 + 60*x^2 + 810*x^4 + 
                1857*x^6 + 810*x^8 + 60*x^10 + 2*x^12))/w2^6)/(w1^16*w2^2) + 
           (4*x^4*(2 + 7*x^2 + 2*x^4) + (4*x^4*(2 + 7*x^2 + 2*x^4))/w2^12 + 
             (4*(x^2 - 42*x^4 - 114*x^6 - 42*x^8 + x^10))/w2^10 + 
             (4*(x^2 - 42*x^4 - 114*x^6 - 42*x^8 + x^10))/w2^2 + 
             (2 + 56*x^2 + 886*x^4 + 2177*x^6 + 886*x^8 + 56*x^10 + 2*x^12)/
              w2^8 + (2 + 56*x^2 + 886*x^4 + 2177*x^6 + 886*x^8 + 56*x^10 + 2*
                x^12)/w2^4 - (2*(2 + 60*x^2 + 810*x^4 + 1857*x^6 + 810*x^8 + 
                60*x^10 + 2*x^12))/w2^6)/(w1^4*w2^2) - 
           (4*(x^4*(10 + 39*x^2 + 10*x^4) + (x^4*(10 + 39*x^2 + 10*x^4))/w2^
                12 - (x^2*(2 + 215*x^2 + 565*x^4 + 215*x^6 + 2*x^8))/w2^10 - 
              (x^2*(2 + 215*x^2 + 565*x^4 + 215*x^6 + 2*x^8))/w2^2 + 
              (7 + 73*x^2 + 974*x^4 + 2320*x^6 + 974*x^8 + 73*x^10 + 7*x^12)/
               w2^8 + (7 + 73*x^2 + 974*x^4 + 2320*x^6 + 974*x^8 + 73*x^10 + 
                7*x^12)/w2^4 - (14 + 157*x^2 + 1580*x^4 + 3582*x^6 + 
                1580*x^8 + 157*x^10 + 14*x^12)/w2^6))/(w1^14*w2^2) - 
           (4*(x^4*(10 + 39*x^2 + 10*x^4) + (x^4*(10 + 39*x^2 + 10*x^4))/w2^
                12 - (x^2*(2 + 215*x^2 + 565*x^4 + 215*x^6 + 2*x^8))/w2^10 - 
              (x^2*(2 + 215*x^2 + 565*x^4 + 215*x^6 + 2*x^8))/w2^2 + 
              (7 + 73*x^2 + 974*x^4 + 2320*x^6 + 974*x^8 + 73*x^10 + 7*x^12)/
               w2^8 + (7 + 73*x^2 + 974*x^4 + 2320*x^6 + 974*x^8 + 73*x^10 + 
                7*x^12)/w2^4 - (14 + 157*x^2 + 1580*x^4 + 3582*x^6 + 
                1580*x^8 + 157*x^10 + 14*x^12)/w2^6))/(w1^6*w2^2) + 
           (2*(8*x^6 + (8*x^6)/w2^16 - (x^4*(148 + 451*x^2 + 148*x^4))/w2^
                14 - (x^4*(148 + 451*x^2 + 148*x^4))/w2^2 + 
              (2*x^2*(72 + 877*x^2 + 2106*x^4 + 877*x^6 + 72*x^8))/w2^12 + 
              (2*x^2*(72 + 877*x^2 + 2106*x^4 + 877*x^6 + 72*x^8))/w2^4 + 
              (4*(49 + 368*x^2 + 2300*x^4 + 4986*x^6 + 2300*x^8 + 368*x^10 + 
                 49*x^12))/w2^8 - (98 + 820*x^2 + 6296*x^4 + 14131*x^6 + 
                6296*x^8 + 820*x^10 + 98*x^12)/w2^10 - (98 + 820*x^2 + 
                6296*x^4 + 14131*x^6 + 6296*x^8 + 820*x^10 + 98*x^12)/w2^6))/
            w1^10 + (-8*x^6 - (8*x^6)/w2^16 + (x^4*(160 + 549*x^2 + 160*x^4))/
              w2^14 + (x^4*(160 + 549*x^2 + 160*x^4))/w2^2 - 
             (2*x^2*(78 + 1146*x^2 + 2885*x^4 + 1146*x^6 + 78*x^8))/w2^12 - 
             (2*x^2*(78 + 1146*x^2 + 2885*x^4 + 1146*x^6 + 78*x^8))/w2^4 - 
             (4*(62 + 496*x^2 + 3342*x^4 + 7445*x^6 + 3342*x^8 + 496*x^10 + 
                62*x^12))/w2^8 + (124 + 1060*x^2 + 8884*x^4 + 20595*x^6 + 
               8884*x^8 + 1060*x^10 + 124*x^12)/w2^10 + 
             (124 + 1060*x^2 + 8884*x^4 + 20595*x^6 + 8884*x^8 + 1060*x^10 + 
               124*x^12)/w2^6)/w1^12 + (-8*x^6 - (8*x^6)/w2^16 + 
             (x^4*(160 + 549*x^2 + 160*x^4))/w2^14 + (x^4*(160 + 549*x^2 + 
                160*x^4))/w2^2 - (2*x^2*(78 + 1146*x^2 + 2885*x^4 + 
                1146*x^6 + 78*x^8))/w2^12 - (2*x^2*(78 + 1146*x^2 + 
                2885*x^4 + 1146*x^6 + 78*x^8))/w2^4 - 
             (4*(62 + 496*x^2 + 3342*x^4 + 7445*x^6 + 3342*x^8 + 496*x^10 + 
                62*x^12))/w2^8 + (124 + 1060*x^2 + 8884*x^4 + 20595*x^6 + 
               8884*x^8 + 1060*x^10 + 124*x^12)/w2^10 + 
             (124 + 1060*x^2 + 8884*x^4 + 20595*x^6 + 8884*x^8 + 1060*x^10 + 
               124*x^12)/w2^6)/w1^8))/w1 - (myq1^9*myq2^9*(-1 + w1^(-2))*
          (-1 + w2^(-2))*(1 + x^2)*((2*(3 + 3/w2^4 + w2^(-2))*x^6)/w2^6 + 
           (2*(3 + 3/w2^4 + w2^(-2))*x^6)/(w1^20*w2^6) + 
           (x^2*(2 + 23*x^2 + 60*x^4 + 23*x^6 + 2*x^8 - (8*x^2*(9 + 29*x^2 + 
                 9*x^4))/w2^6 - (8*x^2*(9 + 29*x^2 + 9*x^4))/w2^2 + 
              (2 + 23*x^2 + 60*x^4 + 23*x^6 + 2*x^8)/w2^8 - 
              (2*(4 + 31*x^2 + 42*x^4 + 31*x^6 + 4*x^8))/w2^4))/
            (w1^18*w2^4) + (x^2*(2 + 23*x^2 + 60*x^4 + 23*x^6 + 2*x^8 - 
              (8*x^2*(9 + 29*x^2 + 9*x^4))/w2^6 - (8*x^2*(9 + 29*x^2 + 
                 9*x^4))/w2^2 + (2 + 23*x^2 + 60*x^4 + 23*x^6 + 2*x^8)/w2^8 - 
              (2*(4 + 31*x^2 + 42*x^4 + 31*x^6 + 4*x^8))/w2^4))/(w1^2*w2^4) + 
           (2*(6*x^4*(2 + 5*x^2 + 2*x^4) + (6*x^4*(2 + 5*x^2 + 2*x^4))/w2^
                12 - (x^2*(8 + 160*x^2 + 371*x^4 + 160*x^6 + 8*x^8))/w2^10 - 
              (x^2*(8 + 160*x^2 + 371*x^4 + 160*x^6 + 8*x^8))/w2^2 - 
              (2*(1 + 28*x^2 - 84*x^4 - 344*x^6 - 84*x^8 + 28*x^10 + x^12))/
               w2^8 - (2*(1 + 28*x^2 - 84*x^4 - 344*x^6 - 84*x^8 + 28*x^10 + 
                 x^12))/w2^4 + (4 + 168*x^2 + 502*x^4 + 517*x^6 + 502*x^8 + 
                168*x^10 + 4*x^12)/w2^6))/(w1^16*w2^2) + 
           (2*(6*x^4*(2 + 5*x^2 + 2*x^4) + (6*x^4*(2 + 5*x^2 + 2*x^4))/w2^
                12 - (x^2*(8 + 160*x^2 + 371*x^4 + 160*x^6 + 8*x^8))/w2^10 - 
              (x^2*(8 + 160*x^2 + 371*x^4 + 160*x^6 + 8*x^8))/w2^2 - 
              (2*(1 + 28*x^2 - 84*x^4 - 344*x^6 - 84*x^8 + 28*x^10 + x^12))/
               w2^8 - (2*(1 + 28*x^2 - 84*x^4 - 344*x^6 - 84*x^8 + 28*x^10 + 
                 x^12))/w2^4 + (4 + 168*x^2 + 502*x^4 + 517*x^6 + 502*x^8 + 
                168*x^10 + 4*x^12)/w2^6))/(w1^4*w2^2) + 
           (2*(4*x^6 + (4*x^6)/w2^16 - (8*x^4*(9 + 26*x^2 + 9*x^4))/w2^14 - 
              (8*x^4*(9 + 26*x^2 + 9*x^4))/w2^2 + (x^2*(-2 + 465*x^2 + 
                 1358*x^4 + 465*x^6 - 2*x^8))/w2^12 + (x^2*(-2 + 465*x^2 + 
                 1358*x^4 + 465*x^6 - 2*x^8))/w2^4 + (4*(6 + 113*x^2 + 
                 143*x^4 - 215*x^6 + 143*x^8 + 113*x^10 + 6*x^12))/w2^10 + 
              (4*(6 + 113*x^2 + 143*x^4 - 215*x^6 + 143*x^8 + 113*x^10 + 
                 6*x^12))/w2^6 - (2*(24 + 555*x^2 + 1816*x^4 + 2022*x^6 + 
                 1816*x^8 + 555*x^10 + 24*x^12))/w2^8))/w1^14 + 
           (2*(4*x^6 + (4*x^6)/w2^16 - (8*x^4*(9 + 26*x^2 + 9*x^4))/w2^14 - 
              (8*x^4*(9 + 26*x^2 + 9*x^4))/w2^2 + (x^2*(-2 + 465*x^2 + 
                 1358*x^4 + 465*x^6 - 2*x^8))/w2^12 + (x^2*(-2 + 465*x^2 + 
                 1358*x^4 + 465*x^6 - 2*x^8))/w2^4 + (4*(6 + 113*x^2 + 
                 143*x^4 - 215*x^6 + 143*x^8 + 113*x^10 + 6*x^12))/w2^10 + 
              (4*(6 + 113*x^2 + 143*x^4 - 215*x^6 + 143*x^8 + 113*x^10 + 
                 6*x^12))/w2^6 - (2*(24 + 555*x^2 + 1816*x^4 + 2022*x^6 + 
                 1816*x^8 + 555*x^10 + 24*x^12))/w2^8))/w1^6 - 
           (2*(12*x^6 + (12*x^6)/w2^16 - (24*x^4*(5 + 17*x^2 + 5*x^4))/w2^
                14 - (24*x^4*(5 + 17*x^2 + 5*x^4))/w2^2 + 
              (x^2*(-160 + 232*x^2 + 1751*x^4 + 232*x^6 - 160*x^8))/w2^12 + 
              (x^2*(-160 + 232*x^2 + 1751*x^4 + 232*x^6 - 160*x^8))/w2^4 + 
              (98 + 1698*x^2 + 4352*x^4 + 3037*x^6 + 4352*x^8 + 1698*x^10 + 
                98*x^12)/w2^10 + (98 + 1698*x^2 + 4352*x^4 + 3037*x^6 + 
                4352*x^8 + 1698*x^10 + 98*x^12)/w2^6 - (2*(98 + 1794*x^2 + 
                 6069*x^4 + 7479*x^6 + 6069*x^8 + 1794*x^10 + 98*x^12))/w2^
                8))/w1^12 - (2*(12*x^6 + (12*x^6)/w2^16 - 
              (24*x^4*(5 + 17*x^2 + 5*x^4))/w2^14 - (24*x^4*(5 + 17*x^2 + 
                 5*x^4))/w2^2 + (x^2*(-160 + 232*x^2 + 1751*x^4 + 232*x^6 - 
                 160*x^8))/w2^12 + (x^2*(-160 + 232*x^2 + 1751*x^4 + 
                 232*x^6 - 160*x^8))/w2^4 + (98 + 1698*x^2 + 4352*x^4 + 
                3037*x^6 + 4352*x^8 + 1698*x^10 + 98*x^12)/w2^10 + 
              (98 + 1698*x^2 + 4352*x^4 + 3037*x^6 + 4352*x^8 + 1698*x^10 + 
                98*x^12)/w2^6 - (2*(98 + 1794*x^2 + 6069*x^4 + 7479*x^6 + 
                 6069*x^8 + 1794*x^10 + 98*x^12))/w2^8))/w1^8 + 
           (2*(16*x^6 + (16*x^6)/w2^16 - (80*(x^4 + 5*x^6 + x^8))/w2^14 - 
              (80*(x^4 + 5*x^6 + x^8))/w2^2 - (x^2*(302 + 459*x^2 - 
                 1008*x^4 + 459*x^6 + 302*x^8))/w2^12 - (x^2*(302 + 459*x^2 - 
                 1008*x^4 + 459*x^6 + 302*x^8))/w2^4 + (4*(38 + 651*x^2 + 
                 2024*x^4 + 1986*x^6 + 2024*x^8 + 651*x^10 + 38*x^12))/w2^
                10 + (4*(38 + 651*x^2 + 2024*x^4 + 1986*x^6 + 2024*x^8 + 
                 651*x^10 + 38*x^12))/w2^6 - (2*(152 + 2642*x^2 + 9527*x^4 + 
                 12290*x^6 + 9527*x^8 + 2642*x^10 + 152*x^12))/w2^8))/w1^10))/
         w1 + (myq1^14*myq2^4*x*((8*x^4*(1 + x^2)^2 + (8*x^4*(1 + x^2)^2)/
              w2^12 + (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8))/w2^10 + 
             (x^2*(34 + 45*x^2 + 32*x^4 + 45*x^6 + 34*x^8))/w2^2 + 
             (-8 + 168*x^2 + 602*x^4 + 800*x^6 + 602*x^8 + 168*x^10 - 8*x^12)/
              w2^6 + (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + 
                x^12))/w2^8 + (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 
                29*x^10 + x^12))/w2^4)/w2^2 + (8*x^4*(1 + x^2)^2 + 
             (8*x^4*(1 + x^2)^2)/w2^12 + (x^2*(34 + 45*x^2 + 32*x^4 + 
                45*x^6 + 34*x^8))/w2^10 + (x^2*(34 + 45*x^2 + 32*x^4 + 
                45*x^6 + 34*x^8))/w2^2 + (-8 + 168*x^2 + 602*x^4 + 800*x^6 + 
               602*x^8 + 168*x^10 - 8*x^12)/w2^6 + (4*(1 - 29*x^2 - 88*x^4 - 
                110*x^6 - 88*x^8 - 29*x^10 + x^12))/w2^8 + 
             (4*(1 - 29*x^2 - 88*x^4 - 110*x^6 - 88*x^8 - 29*x^10 + x^12))/
              w2^4)/(w1^12*w2^2) - (2*(4*x^4*(1 + x^2)^2 + 
              (4*x^4*(1 + x^2)^2)/w2^16 + (2*x^2*(2 - 8*x^2 - 19*x^4 - 
                 8*x^6 + 2*x^8))/w2^14 + (2*x^2*(2 - 8*x^2 - 19*x^4 - 8*x^6 + 
                 2*x^8))/w2^2 + (-68 + 344*x^2 + 1774*x^4 + 2576*x^6 + 
                1774*x^8 + 344*x^10 - 68*x^12)/w2^8 + (-6 + 66*x^2 + 
                239*x^4 + 344*x^6 + 239*x^8 + 66*x^10 - 6*x^12)/w2^12 + 
              (-6 + 66*x^2 + 239*x^4 + 344*x^6 + 239*x^8 + 66*x^10 - 6*x^12)/
               w2^4 + (2*(20 - 118*x^2 - 554*x^4 - 789*x^6 - 554*x^8 - 
                 118*x^10 + 20*x^12))/w2^10 + (2*(20 - 118*x^2 - 554*x^4 - 
                 789*x^6 - 554*x^8 - 118*x^10 + 20*x^12))/w2^6))/w1^10 - 
           (2*(4*x^4*(1 + x^2)^2 + (4*x^4*(1 + x^2)^2)/w2^16 + 
              (2*x^2*(2 - 8*x^2 - 19*x^4 - 8*x^6 + 2*x^8))/w2^14 + 
              (2*x^2*(2 - 8*x^2 - 19*x^4 - 8*x^6 + 2*x^8))/w2^2 + 
              (-68 + 344*x^2 + 1774*x^4 + 2576*x^6 + 1774*x^8 + 344*x^10 - 
                68*x^12)/w2^8 + (-6 + 66*x^2 + 239*x^4 + 344*x^6 + 239*x^8 + 
                66*x^10 - 6*x^12)/w2^12 + (-6 + 66*x^2 + 239*x^4 + 344*x^6 + 
                239*x^8 + 66*x^10 - 6*x^12)/w2^4 + (2*(20 - 118*x^2 - 
                 554*x^4 - 789*x^6 - 554*x^8 - 118*x^10 + 20*x^12))/w2^10 + 
              (2*(20 - 118*x^2 - 554*x^4 - 789*x^6 - 554*x^8 - 118*x^10 + 
                 20*x^12))/w2^6))/w1^2 + (x^4*(16 + 33*x^2 + 16*x^4) + 
             (x^4*(16 + 33*x^2 + 16*x^4))/w2^16 + (8*x^2*(8 + x^2 - 13*x^4 + 
                x^6 + 8*x^8))/w2^14 + (8*x^2*(8 + x^2 - 13*x^4 + x^6 + 
                8*x^8))/w2^2 + (-460 + 336*x^2 + 5442*x^4 + 8550*x^6 + 5442*
                x^8 + 336*x^10 - 460*x^12)/w2^8 + (-46 - 14*x^2 + 477*x^4 + 
               892*x^6 + 477*x^8 - 14*x^10 - 46*x^12)/w2^12 + 
             (-46 - 14*x^2 + 477*x^4 + 892*x^6 + 477*x^8 - 14*x^10 - 46*x^12)/
              w2^4 + (4*(69 - 47*x^2 - 798*x^4 - 1244*x^6 - 798*x^8 - 
                47*x^10 + 69*x^12))/w2^10 + (4*(69 - 47*x^2 - 798*x^4 - 
                1244*x^6 - 798*x^8 - 47*x^10 + 69*x^12))/w2^6)/w1^8 + 
           (x^4*(16 + 33*x^2 + 16*x^4) + (x^4*(16 + 33*x^2 + 16*x^4))/w2^16 + 
             (8*x^2*(8 + x^2 - 13*x^4 + x^6 + 8*x^8))/w2^14 + 
             (8*x^2*(8 + x^2 - 13*x^4 + x^6 + 8*x^8))/w2^2 + 
             (-460 + 336*x^2 + 5442*x^4 + 8550*x^6 + 5442*x^8 + 336*x^10 - 
               460*x^12)/w2^8 + (-46 - 14*x^2 + 477*x^4 + 892*x^6 + 477*x^8 - 
               14*x^10 - 46*x^12)/w2^12 + (-46 - 14*x^2 + 477*x^4 + 892*x^6 + 
               477*x^8 - 14*x^10 - 46*x^12)/w2^4 + (4*(69 - 47*x^2 - 
                798*x^4 - 1244*x^6 - 798*x^8 - 47*x^10 + 69*x^12))/w2^10 + 
             (4*(69 - 47*x^2 - 798*x^4 - 1244*x^6 - 798*x^8 - 47*x^10 + 
                69*x^12))/w2^6)/w1^4 - (2*(x^4*(8 + 17*x^2 + 8*x^4) + 
              (x^4*(8 + 17*x^2 + 8*x^4))/w2^16 + (4*x^2*(14 + 15*x^2 + 
                 3*x^4 + 15*x^6 + 14*x^8))/w2^14 + (4*x^2*(14 + 15*x^2 + 
                 3*x^4 + 15*x^6 + 14*x^8))/w2^2 - (2*(17 + 56*x^2 + 14*x^4 - 
                 46*x^6 + 14*x^8 + 56*x^10 + 17*x^12))/w2^12 - 
              (2*(17 + 56*x^2 + 14*x^4 - 46*x^6 + 14*x^8 + 56*x^10 + 
                 17*x^12))/w2^4 + (4*(50 + 42*x^2 - 287*x^4 - 475*x^6 - 
                 287*x^8 + 42*x^10 + 50*x^12))/w2^10 + (4*(50 + 42*x^2 - 
                 287*x^4 - 475*x^6 - 287*x^8 + 42*x^10 + 50*x^12))/w2^6 - 
              (2*(166 + 92*x^2 - 1128*x^4 - 1859*x^6 - 1128*x^8 + 92*x^10 + 
                 166*x^12))/w2^8))/w1^6))/(w1^6*w2) - 
        (myq1^4*myq2^14*x*((2*x^4*(x^2 + x^2/w2^8 - (8*(1 + x^2 + x^4))/w2^
                4 + (7 + 9*x^2 + 7*x^4)/w2^6 + (7 + 9*x^2 + 7*x^4)/w2^2))/
            w2^2 + (2*x^4*(x^2 + x^2/w2^8 - (8*(1 + x^2 + x^4))/w2^4 + 
              (7 + 9*x^2 + 7*x^4)/w2^6 + (7 + 9*x^2 + 7*x^4)/w2^2))/
            (w1^20*w2^2) + (x^2*(8*x^2*(3 + 4*x^2 + 3*x^4) + 
              (8*x^2*(3 + 4*x^2 + 3*x^4))/w2^8 + (-24 + 348*x^2 + 674*x^4 + 
                348*x^6 - 24*x^8)/w2^4 + (12 - 232*x^2 - 421*x^4 - 232*x^6 + 
                12*x^8)/w2^6 + (12 - 232*x^2 - 421*x^4 - 232*x^6 + 12*x^8)/w2^
                2))/(w1^18*w2^2) + (x^2*(8*x^2*(3 + 4*x^2 + 3*x^4) + 
              (8*x^2*(3 + 4*x^2 + 3*x^4))/w2^8 + (-24 + 348*x^2 + 674*x^4 + 
                348*x^6 - 24*x^8)/w2^4 + (12 - 232*x^2 - 421*x^4 - 232*x^6 + 
                12*x^8)/w2^6 + (12 - 232*x^2 - 421*x^4 - 232*x^6 + 12*x^8)/w2^
                2))/(w1^2*w2^2) + (2*(x^4*(7 + 12*x^2 + 7*x^4) + 
              (x^4*(7 + 12*x^2 + 7*x^4))/w2^12 - (x^2*(13 + 169*x^2 + 
                 285*x^4 + 169*x^6 + 13*x^8))/w2^10 - (x^2*(13 + 169*x^2 + 
                 285*x^4 + 169*x^6 + 13*x^8))/w2^2 + (-4 + 56*x^2 + 
                1102*x^4 + 1961*x^6 + 1102*x^8 + 56*x^10 - 4*x^12)/w2^8 + 
              (-4 + 56*x^2 + 1102*x^4 + 1961*x^6 + 1102*x^8 + 56*x^10 - 
                4*x^12)/w2^4 + (2*(4 - 37*x^2 - 903*x^4 - 1666*x^6 - 
                 903*x^8 - 37*x^10 + 4*x^12))/w2^6))/w1^16 + 
           (2*(x^4*(7 + 12*x^2 + 7*x^4) + (x^4*(7 + 12*x^2 + 7*x^4))/w2^12 - 
              (x^2*(13 + 169*x^2 + 285*x^4 + 169*x^6 + 13*x^8))/w2^10 - 
              (x^2*(13 + 169*x^2 + 285*x^4 + 169*x^6 + 13*x^8))/w2^2 + 
              (-4 + 56*x^2 + 1102*x^4 + 1961*x^6 + 1102*x^8 + 56*x^10 - 
                4*x^12)/w2^8 + (-4 + 56*x^2 + 1102*x^4 + 1961*x^6 + 
                1102*x^8 + 56*x^10 - 4*x^12)/w2^4 + (2*(4 - 37*x^2 - 
                 903*x^4 - 1666*x^6 - 903*x^8 - 37*x^10 + 4*x^12))/w2^6))/
            w1^4 - (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
             (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^12 + 
             (-118 + 878*x^2 + 10969*x^4 + 19172*x^6 + 10969*x^8 + 878*x^10 - 
               118*x^12)/w2^8 + (-118 + 878*x^2 + 10969*x^4 + 19172*x^6 + 
               10969*x^8 + 878*x^10 - 118*x^12)/w2^4 + 
             (2*(6 - 80*x^2 - 1039*x^4 - 1820*x^6 - 1039*x^8 - 80*x^10 + 
                6*x^12))/w2^10 + (2*(6 - 80*x^2 - 1039*x^4 - 1820*x^6 - 
                1039*x^8 - 80*x^10 + 6*x^12))/w2^2 + (4*(53 - 324*x^2 - 
                4470*x^4 - 7958*x^6 - 4470*x^8 - 324*x^10 + 53*x^12))/w2^6)/
            w1^14 - (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8) + 
             (x^2*(2 + 113*x^2 + 208*x^4 + 113*x^6 + 2*x^8))/w2^12 + 
             (-118 + 878*x^2 + 10969*x^4 + 19172*x^6 + 10969*x^8 + 878*x^10 - 
               118*x^12)/w2^8 + (-118 + 878*x^2 + 10969*x^4 + 19172*x^6 + 
               10969*x^8 + 878*x^10 - 118*x^12)/w2^4 + 
             (2*(6 - 80*x^2 - 1039*x^4 - 1820*x^6 - 1039*x^8 - 80*x^10 + 
                6*x^12))/w2^10 + (2*(6 - 80*x^2 - 1039*x^4 - 1820*x^6 - 
                1039*x^8 - 80*x^10 + 6*x^12))/w2^2 + (4*(53 - 324*x^2 - 
                4470*x^4 - 7958*x^6 - 4470*x^8 - 324*x^10 + 53*x^12))/w2^6)/
            w1^6 - (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8) + 
              (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^12 + 
              (-388 + 1486*x^2 + 20966*x^4 + 37172*x^6 + 20966*x^8 + 
                1486*x^10 - 388*x^12)/w2^6 + (-30 + 135*x^2 + 2549*x^4 + 
                4564*x^6 + 2549*x^8 + 135*x^10 - 30*x^12)/w2^10 + 
              (-30 + 135*x^2 + 2549*x^4 + 4564*x^6 + 2549*x^8 + 135*x^10 - 
                30*x^12)/w2^2 + (224 - 974*x^2 - 12895*x^4 - 22614*x^6 - 
                12895*x^8 - 974*x^10 + 224*x^12)/w2^8 + (224 - 974*x^2 - 
                12895*x^4 - 22614*x^6 - 12895*x^8 - 974*x^10 + 224*x^12)/w2^
                4))/w1^12 - (2*(3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 
                2*x^8) + (3*x^2*(2 - 43*x^2 - 84*x^4 - 43*x^6 + 2*x^8))/w2^
                12 + (-388 + 1486*x^2 + 20966*x^4 + 37172*x^6 + 20966*x^8 + 
                1486*x^10 - 388*x^12)/w2^6 + (-30 + 135*x^2 + 2549*x^4 + 
                4564*x^6 + 2549*x^8 + 135*x^10 - 30*x^12)/w2^10 + 
              (-30 + 135*x^2 + 2549*x^4 + 4564*x^6 + 2549*x^8 + 135*x^10 - 
                30*x^12)/w2^2 + (224 - 974*x^2 - 12895*x^4 - 22614*x^6 - 
                12895*x^8 - 974*x^10 + 224*x^12)/w2^8 + (224 - 974*x^2 - 
                12895*x^4 - 22614*x^6 - 12895*x^8 - 974*x^10 + 224*x^12)/w2^
                4))/w1^8 + (2*(x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 
                14*x^8) + (x^2*(14 - 161*x^2 - 324*x^4 - 161*x^6 + 14*x^8))/
               w2^12 + (-580 + 1848*x^2 + 27372*x^4 + 48598*x^6 + 27372*x^8 + 
                1848*x^10 - 580*x^12)/w2^6 + (-48 + 136*x^2 + 3346*x^4 + 
                6048*x^6 + 3346*x^8 + 136*x^10 - 48*x^12)/w2^10 + 
              (-48 + 136*x^2 + 3346*x^4 + 6048*x^6 + 3346*x^8 + 136*x^10 - 
                48*x^12)/w2^2 + (338 - 1194*x^2 - 16837*x^4 - 29635*x^6 - 
                16837*x^8 - 1194*x^10 + 338*x^12)/w2^8 + (338 - 1194*x^2 - 
                16837*x^4 - 29635*x^6 - 16837*x^8 - 1194*x^10 + 338*x^12)/w2^
                4))/w1^10))/(w1^2*w2^3) + 
        (myq1^10*myq2^8*x*((x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8 + 
              (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - (8*(x^2 + x^4 + x^6))/w2^6 - 
              (8*(x^2 + x^4 + x^6))/w2^2 + (2 + 15*x^2 + 32*x^4 + 15*x^6 + 
                2*x^8)/w2^8))/w2^4 + (x^2*(2 + 15*x^2 + 32*x^4 + 15*x^6 + 
              2*x^8 + (6*x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - 
              (8*(x^2 + x^4 + x^6))/w2^6 - (8*(x^2 + x^4 + x^6))/w2^2 + 
              (2 + 15*x^2 + 32*x^4 + 15*x^6 + 2*x^8)/w2^8))/(w1^20*w2^4) + 
           (2*(x^2*(4 + 31*x^2 + 53*x^4 + 31*x^6 + 4*x^8) + 
              (x^2*(4 + 31*x^2 + 53*x^4 + 31*x^6 + 4*x^8))/w2^12 + 
              (2 - x^2 - 160*x^4 - 312*x^6 - 160*x^8 - x^10 + 2*x^12)/w2^10 + 
              (2 - x^2 - 160*x^4 - 312*x^6 - 160*x^8 - x^10 + 2*x^12)/w2^2 + 
              (2*(6 + 69*x^2 + 104*x^4 + 138*x^6 + 104*x^8 + 69*x^10 + 
                 6*x^12))/w2^6 - (8 + 82*x^2 + 48*x^4 + 13*x^6 + 48*x^8 + 
                82*x^10 + 8*x^12)/w2^8 - (8 + 82*x^2 + 48*x^4 + 13*x^6 + 
                48*x^8 + 82*x^10 + 8*x^12)/w2^4))/(w1^18*w2^2) + 
           (2*(x^2*(4 + 31*x^2 + 53*x^4 + 31*x^6 + 4*x^8) + 
              (x^2*(4 + 31*x^2 + 53*x^4 + 31*x^6 + 4*x^8))/w2^12 + 
              (2 - x^2 - 160*x^4 - 312*x^6 - 160*x^8 - x^10 + 2*x^12)/w2^10 + 
              (2 - x^2 - 160*x^4 - 312*x^6 - 160*x^8 - x^10 + 2*x^12)/w2^2 + 
              (2*(6 + 69*x^2 + 104*x^4 + 138*x^6 + 104*x^8 + 69*x^10 + 
                 6*x^12))/w2^6 - (8 + 82*x^2 + 48*x^4 + 13*x^6 + 48*x^8 + 
                82*x^10 + 8*x^12)/w2^8 - (8 + 82*x^2 + 48*x^4 + 13*x^6 + 
                48*x^8 + 82*x^10 + 8*x^12)/w2^4))/(w1^2*w2^2) + 
           (x^4*(24 + 47*x^2 + 24*x^4) + (x^4*(24 + 47*x^2 + 24*x^4))/w2^16 - 
             (4*x^2*(17 + 146*x^2 + 257*x^4 + 146*x^6 + 17*x^8))/w2^14 - 
             (4*x^2*(17 + 146*x^2 + 257*x^4 + 146*x^6 + 17*x^8))/w2^2 + 
             (-54 - 274*x^2 + 1307*x^4 + 2949*x^6 + 1307*x^8 - 274*x^10 - 54*
                x^12)/w2^12 + (-54 - 274*x^2 + 1307*x^4 + 2949*x^6 + 1307*
                x^8 - 274*x^10 - 54*x^12)/w2^4 + (4*(52 + 571*x^2 + 944*x^4 + 
                1038*x^6 + 944*x^8 + 571*x^10 + 52*x^12))/w2^10 + 
             (4*(52 + 571*x^2 + 944*x^4 + 1038*x^6 + 944*x^8 + 571*x^10 + 
                52*x^12))/w2^6 - (2*(154 + 1822*x^2 + 3885*x^4 + 5116*x^6 + 
                3885*x^8 + 1822*x^10 + 154*x^12))/w2^8)/w1^16 + 
           (x^4*(24 + 47*x^2 + 24*x^4) + (x^4*(24 + 47*x^2 + 24*x^4))/w2^16 - 
             (4*x^2*(17 + 146*x^2 + 257*x^4 + 146*x^6 + 17*x^8))/w2^14 - 
             (4*x^2*(17 + 146*x^2 + 257*x^4 + 146*x^6 + 17*x^8))/w2^2 + 
             (-54 - 274*x^2 + 1307*x^4 + 2949*x^6 + 1307*x^8 - 274*x^10 - 54*
                x^12)/w2^12 + (-54 - 274*x^2 + 1307*x^4 + 2949*x^6 + 1307*
                x^8 - 274*x^10 - 54*x^12)/w2^4 + (4*(52 + 571*x^2 + 944*x^4 + 
                1038*x^6 + 944*x^8 + 571*x^10 + 52*x^12))/w2^10 + 
             (4*(52 + 571*x^2 + 944*x^4 + 1038*x^6 + 944*x^8 + 571*x^10 + 
                52*x^12))/w2^6 - (2*(154 + 1822*x^2 + 3885*x^4 + 5116*x^6 + 
                3885*x^8 + 1822*x^10 + 154*x^12))/w2^8)/w1^4 - 
           (2*(4*x^4*(17 + 33*x^2 + 17*x^4) + (4*x^4*(17 + 33*x^2 + 17*x^4))/
               w2^16 - (2*x^2*(16 + 422*x^2 + 793*x^4 + 422*x^6 + 16*x^8))/w2^
                14 - (2*x^2*(16 + 422*x^2 + 793*x^4 + 422*x^6 + 16*x^8))/w2^
                2 - (134 + 1140*x^2 + 40*x^4 - 1639*x^6 + 40*x^8 + 
                1140*x^10 + 134*x^12)/w2^12 - (134 + 1140*x^2 + 40*x^4 - 
                1639*x^6 + 40*x^8 + 1140*x^10 + 134*x^12)/w2^4 + 
              (2*(251 + 2854*x^2 + 6083*x^4 + 7619*x^6 + 6083*x^8 + 
                 2854*x^10 + 251*x^12))/w2^10 + (2*(251 + 2854*x^2 + 
                 6083*x^4 + 7619*x^6 + 6083*x^8 + 2854*x^10 + 251*x^12))/w2^
                6 - (2*(368 + 4326*x^2 + 10496*x^4 + 14191*x^6 + 10496*x^8 + 
                 4326*x^10 + 368*x^12))/w2^8))/w1^14 - 
           (2*(4*x^4*(17 + 33*x^2 + 17*x^4) + (4*x^4*(17 + 33*x^2 + 17*x^4))/
               w2^16 - (2*x^2*(16 + 422*x^2 + 793*x^4 + 422*x^6 + 16*x^8))/w2^
                14 - (2*x^2*(16 + 422*x^2 + 793*x^4 + 422*x^6 + 16*x^8))/w2^
                2 - (134 + 1140*x^2 + 40*x^4 - 1639*x^6 + 40*x^8 + 
                1140*x^10 + 134*x^12)/w2^12 - (134 + 1140*x^2 + 40*x^4 - 
                1639*x^6 + 40*x^8 + 1140*x^10 + 134*x^12)/w2^4 + 
              (2*(251 + 2854*x^2 + 6083*x^4 + 7619*x^6 + 6083*x^8 + 
                 2854*x^10 + 251*x^12))/w2^10 + (2*(251 + 2854*x^2 + 
                 6083*x^4 + 7619*x^6 + 6083*x^8 + 2854*x^10 + 251*x^12))/w2^
                6 - (2*(368 + 4326*x^2 + 10496*x^4 + 14191*x^6 + 10496*x^8 + 
                 4326*x^10 + 368*x^12))/w2^8))/w1^6 - 
           (4*(x^4*(68 + 131*x^2 + 68*x^4) + (x^4*(68 + 131*x^2 + 68*x^4))/w2^
                16 + (x^2*(92 - 497*x^2 - 1121*x^4 - 497*x^6 + 92*x^8))/w2^
                14 + (x^2*(92 - 497*x^2 - 1121*x^4 - 497*x^6 + 92*x^8))/w2^
                2 - (201 + 2239*x^2 + 3377*x^4 + 3083*x^6 + 3377*x^8 + 
                2239*x^10 + 201*x^12)/w2^12 - (201 + 2239*x^2 + 3377*x^4 + 
                3083*x^6 + 3377*x^8 + 2239*x^10 + 201*x^12)/w2^4 - 
              (2*(533 + 6635*x^2 + 17651*x^4 + 24418*x^6 + 17651*x^8 + 
                 6635*x^10 + 533*x^12))/w2^8 + (734 + 9058*x^2 + 22370*x^4 + 
                29749*x^6 + 22370*x^8 + 9058*x^10 + 734*x^12)/w2^10 + 
              (734 + 9058*x^2 + 22370*x^4 + 29749*x^6 + 22370*x^8 + 
                9058*x^10 + 734*x^12)/w2^6))/w1^10 + 
           (x^4*(248 + 479*x^2 + 248*x^4) + (x^4*(248 + 479*x^2 + 248*x^4))/
              w2^16 + (4*x^2*(45 - 550*x^2 - 1143*x^4 - 550*x^6 + 45*x^8))/
              w2^14 + (4*x^2*(45 - 550*x^2 - 1143*x^4 - 550*x^6 + 45*x^8))/
              w2^2 + (4*(570 + 6853*x^2 + 16200*x^4 + 21164*x^6 + 16200*x^8 + 
                6853*x^10 + 570*x^12))/w2^10 + (4*(570 + 6853*x^2 + 
                16200*x^4 + 21164*x^6 + 16200*x^8 + 6853*x^10 + 570*x^12))/
              w2^6 - (620 + 6484*x^2 + 7596*x^4 + 4765*x^6 + 7596*x^8 + 6484*
                x^10 + 620*x^12)/w2^12 - (620 + 6484*x^2 + 7596*x^4 + 4765*
                x^6 + 7596*x^8 + 6484*x^10 + 620*x^12)/w2^4 - 
             (4*(830 + 10119*x^2 + 26113*x^4 + 35795*x^6 + 26113*x^8 + 
                10119*x^10 + 830*x^12))/w2^8)/w1^12 + 
           (x^4*(248 + 479*x^2 + 248*x^4) + (x^4*(248 + 479*x^2 + 248*x^4))/
              w2^16 + (4*x^2*(45 - 550*x^2 - 1143*x^4 - 550*x^6 + 45*x^8))/
              w2^14 + (4*x^2*(45 - 550*x^2 - 1143*x^4 - 550*x^6 + 45*x^8))/
              w2^2 + (4*(570 + 6853*x^2 + 16200*x^4 + 21164*x^6 + 16200*x^8 + 
                6853*x^10 + 570*x^12))/w2^10 + (4*(570 + 6853*x^2 + 
                16200*x^4 + 21164*x^6 + 16200*x^8 + 6853*x^10 + 570*x^12))/
              w2^6 - (620 + 6484*x^2 + 7596*x^4 + 4765*x^6 + 7596*x^8 + 6484*
                x^10 + 620*x^12)/w2^12 - (620 + 6484*x^2 + 7596*x^4 + 4765*
                x^6 + 7596*x^8 + 6484*x^10 + 620*x^12)/w2^4 - 
             (4*(830 + 10119*x^2 + 26113*x^4 + 35795*x^6 + 26113*x^8 + 
                10119*x^10 + 830*x^12))/w2^8)/w1^8))/(w1^2*w2) + 
        (myq1^12*myq2^6*x*((x^4*(16 + 31*x^2 + 16*x^4) + 
             (x^4*(16 + 31*x^2 + 16*x^4))/w2^12 + (10*x^2*(2 + 6*x^2 + 
                7*x^4 + 6*x^6 + 2*x^8))/w2^10 + (10*x^2*(2 + 6*x^2 + 7*x^4 + 
                6*x^6 + 2*x^8))/w2^2 + (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 
                23*x^8 - 8*x^10 + x^12))/w2^8 + (2*(1 - 8*x^2 - 23*x^4 - 
                43*x^6 - 23*x^8 - 8*x^10 + x^12))/w2^4 - 
             (2*(2 + 4*x^2 + 32*x^4 + 35*x^6 + 32*x^8 + 4*x^10 + 2*x^12))/
              w2^6)/w2^2 + (x^4*(16 + 31*x^2 + 16*x^4) + 
             (x^4*(16 + 31*x^2 + 16*x^4))/w2^12 + (10*x^2*(2 + 6*x^2 + 
                7*x^4 + 6*x^6 + 2*x^8))/w2^10 + (10*x^2*(2 + 6*x^2 + 7*x^4 + 
                6*x^6 + 2*x^8))/w2^2 + (2*(1 - 8*x^2 - 23*x^4 - 43*x^6 - 
                23*x^8 - 8*x^10 + x^12))/w2^8 + (2*(1 - 8*x^2 - 23*x^4 - 
                43*x^6 - 23*x^8 - 8*x^10 + x^12))/w2^4 - 
             (2*(2 + 4*x^2 + 32*x^4 + 35*x^6 + 32*x^8 + 4*x^10 + 2*x^12))/
              w2^6)/(w1^16*w2^2) + (2*(4*x^4*(1 + x^2)^2 + 
              (4*x^4*(1 + x^2)^2)/w2^16 + (x^2*(20 - 17*x^2 - 69*x^4 - 
                 17*x^6 + 20*x^8))/w2^14 + (x^2*(20 - 17*x^2 - 69*x^4 - 
                 17*x^6 + 20*x^8))/w2^2 + (-44 + 20*x^2 + 131*x^4 + 277*x^6 + 
                131*x^8 + 20*x^10 - 44*x^12)/w2^10 + (-44 + 20*x^2 + 
                131*x^4 + 277*x^6 + 131*x^8 + 20*x^10 - 44*x^12)/w2^6 + 
              (8 - 121*x^2 - 295*x^4 - 334*x^6 - 295*x^8 - 121*x^10 + 8*x^12)/
               w2^12 + (8 - 121*x^2 - 295*x^4 - 334*x^6 - 295*x^8 - 
                121*x^10 + 8*x^12)/w2^4 + (2*(36 + 75*x^2 + 179*x^4 + 
                 174*x^6 + 179*x^8 + 75*x^10 + 36*x^12))/w2^8))/w1^14 + 
           (2*(4*x^4*(1 + x^2)^2 + (4*x^4*(1 + x^2)^2)/w2^16 + 
              (x^2*(20 - 17*x^2 - 69*x^4 - 17*x^6 + 20*x^8))/w2^14 + 
              (x^2*(20 - 17*x^2 - 69*x^4 - 17*x^6 + 20*x^8))/w2^2 + 
              (-44 + 20*x^2 + 131*x^4 + 277*x^6 + 131*x^8 + 20*x^10 - 
                44*x^12)/w2^10 + (-44 + 20*x^2 + 131*x^4 + 277*x^6 + 
                131*x^8 + 20*x^10 - 44*x^12)/w2^6 + (8 - 121*x^2 - 295*x^4 - 
                334*x^6 - 295*x^8 - 121*x^10 + 8*x^12)/w2^12 + 
              (8 - 121*x^2 - 295*x^4 - 334*x^6 - 295*x^8 - 121*x^10 + 8*x^12)/
               w2^4 + (2*(36 + 75*x^2 + 179*x^4 + 174*x^6 + 179*x^8 + 
                 75*x^10 + 36*x^12))/w2^8))/w1^2 + 
           (-32*x^4*(1 + x^2)^2 - (32*x^4*(1 + x^2)^2)/w2^16 + 
             (x^2*(-118 + 153*x^2 + 518*x^4 + 153*x^6 - 118*x^8))/w2^14 + 
             (x^2*(-118 + 153*x^2 + 518*x^4 + 153*x^6 - 118*x^8))/w2^2 + 
             (-132 + 408*x^2 + 714*x^4 + 476*x^6 + 714*x^8 + 408*x^10 - 132*
                x^12)/w2^12 + (-132 + 408*x^2 + 714*x^4 + 476*x^6 + 714*x^8 + 
               408*x^10 - 132*x^12)/w2^4 - (4*(253 + 872*x^2 + 2092*x^4 + 
                2528*x^6 + 2092*x^8 + 872*x^10 + 253*x^12))/w2^8 + 
             (638 + 1526*x^2 + 3365*x^4 + 3854*x^6 + 3365*x^8 + 1526*x^10 + 
               638*x^12)/w2^10 + (638 + 1526*x^2 + 3365*x^4 + 3854*x^6 + 3365*
                x^8 + 1526*x^10 + 638*x^12)/w2^6)/w1^12 + 
           (-32*x^4*(1 + x^2)^2 - (32*x^4*(1 + x^2)^2)/w2^16 + 
             (x^2*(-118 + 153*x^2 + 518*x^4 + 153*x^6 - 118*x^8))/w2^14 + 
             (x^2*(-118 + 153*x^2 + 518*x^4 + 153*x^6 - 118*x^8))/w2^2 + 
             (-132 + 408*x^2 + 714*x^4 + 476*x^6 + 714*x^8 + 408*x^10 - 132*
                x^12)/w2^12 + (-132 + 408*x^2 + 714*x^4 + 476*x^6 + 714*x^8 + 
               408*x^10 - 132*x^12)/w2^4 - (4*(253 + 872*x^2 + 2092*x^4 + 
                2528*x^6 + 2092*x^8 + 872*x^10 + 253*x^12))/w2^8 + 
             (638 + 1526*x^2 + 3365*x^4 + 3854*x^6 + 3365*x^8 + 1526*x^10 + 
               638*x^12)/w2^10 + (638 + 1526*x^2 + 3365*x^4 + 3854*x^6 + 3365*
                x^8 + 1526*x^10 + 638*x^12)/w2^6)/w1^4 + 
           (2*(2*x^4*(30 + 59*x^2 + 30*x^4) + (2*x^4*(30 + 59*x^2 + 30*x^4))/
               w2^16 + (x^2*(42 - 523*x^2 - 1095*x^4 - 523*x^6 + 42*x^8))/w2^
                14 + (x^2*(42 - 523*x^2 - 1095*x^4 - 523*x^6 + 42*x^8))/w2^
                2 + (14*(98 + 447*x^2 + 1189*x^4 + 1548*x^6 + 1189*x^8 + 
                 447*x^10 + 98*x^12))/w2^8 + (186 + 245*x^2 + 1669*x^4 + 
                3006*x^6 + 1669*x^8 + 245*x^10 + 186*x^12)/w2^12 + 
              (186 + 245*x^2 + 1669*x^4 + 3006*x^6 + 1669*x^8 + 245*x^10 + 
                186*x^12)/w2^4 - (872 + 3506*x^2 + 9563*x^4 + 12665*x^6 + 
                9563*x^8 + 3506*x^10 + 872*x^12)/w2^10 - (872 + 3506*x^2 + 
                9563*x^4 + 12665*x^6 + 9563*x^8 + 3506*x^10 + 872*x^12)/w2^
                6))/w1^10 + (2*(2*x^4*(30 + 59*x^2 + 30*x^4) + 
              (2*x^4*(30 + 59*x^2 + 30*x^4))/w2^16 + (x^2*(42 - 523*x^2 - 
                 1095*x^4 - 523*x^6 + 42*x^8))/w2^14 + (x^2*(42 - 523*x^2 - 
                 1095*x^4 - 523*x^6 + 42*x^8))/w2^2 + (14*(98 + 447*x^2 + 
                 1189*x^4 + 1548*x^6 + 1189*x^8 + 447*x^10 + 98*x^12))/w2^8 + 
              (186 + 245*x^2 + 1669*x^4 + 3006*x^6 + 1669*x^8 + 245*x^10 + 
                186*x^12)/w2^12 + (186 + 245*x^2 + 1669*x^4 + 3006*x^6 + 
                1669*x^8 + 245*x^10 + 186*x^12)/w2^4 - (872 + 3506*x^2 + 
                9563*x^4 + 12665*x^6 + 9563*x^8 + 3506*x^10 + 872*x^12)/w2^
                10 - (872 + 3506*x^2 + 9563*x^4 + 12665*x^6 + 9563*x^8 + 
                3506*x^10 + 872*x^12)/w2^6))/w1^6 - 
           (2*(4*x^4*(24 + 47*x^2 + 24*x^4) + (4*x^4*(24 + 47*x^2 + 24*x^4))/
               w2^16 + (x^2*(6 - 941*x^2 - 1839*x^4 - 941*x^6 + 6*x^8))/w2^
                14 + (x^2*(6 - 941*x^2 - 1839*x^4 - 941*x^6 + 6*x^8))/w2^2 + 
              (256 + 676*x^2 + 3702*x^4 + 6250*x^6 + 3702*x^8 + 676*x^10 + 
                256*x^12)/w2^12 + (256 + 676*x^2 + 3702*x^4 + 6250*x^6 + 
                3702*x^8 + 676*x^10 + 256*x^12)/w2^4 + (2*(936 + 4660*x^2 + 
                 13088*x^4 + 17529*x^6 + 13088*x^8 + 4660*x^10 + 936*x^12))/
               w2^8 - (1192 + 5462*x^2 + 15995*x^4 + 21908*x^6 + 15995*x^8 + 
                5462*x^10 + 1192*x^12)/w2^10 - (1192 + 5462*x^2 + 15995*x^4 + 
                21908*x^6 + 15995*x^8 + 5462*x^10 + 1192*x^12)/w2^6))/w1^8))/
         (w1^4*w2) - (myq1^8*myq2^10*x*(((-1 + w2^(-2))^2*x^6)/w2^6 + 
           ((-1 + w2^(-2))^2*x^6)/(w1^24*w2^6) + 
           (2*x^2*(-2*x^2*(5 + 9*x^2 + 5*x^4) - (2*x^2*(5 + 9*x^2 + 5*x^4))/
               w2^8 - (2*x^2*(12 + 11*x^2 + 12*x^4))/w2^4 + (2 + 41*x^2 + 
                71*x^4 + 41*x^6 + 2*x^8)/w2^6 + (2 + 41*x^2 + 71*x^4 + 
                41*x^6 + 2*x^8)/w2^2))/(w1^22*w2^4) + 
           (2*x^2*(-2*x^2*(5 + 9*x^2 + 5*x^4) - (2*x^2*(5 + 9*x^2 + 5*x^4))/
               w2^8 - (2*x^2*(12 + 11*x^2 + 12*x^4))/w2^4 + (2 + 41*x^2 + 
                71*x^4 + 41*x^6 + 2*x^8)/w2^6 + (2 + 41*x^2 + 71*x^4 + 
                41*x^6 + 2*x^8)/w2^2))/(w1^2*w2^4) - 
           (x^2*(10 + 59*x^2 + 104*x^4 + 59*x^6 + 10*x^8) + 
             (x^2*(10 + 59*x^2 + 104*x^4 + 59*x^6 + 10*x^8))/w2^12 - 
             (2*x^2*(40 + 293*x^2 + 500*x^4 + 293*x^6 + 40*x^8))/w2^10 - 
             (2*x^2*(40 + 293*x^2 + 500*x^4 + 293*x^6 + 40*x^8))/w2^2 + 
             (-6 + 106*x^2 + 1415*x^4 + 2456*x^6 + 1415*x^8 + 106*x^10 - 6*
                x^12)/w2^8 + (-6 + 106*x^2 + 1415*x^4 + 2456*x^6 + 1415*x^8 + 
               106*x^10 - 6*x^12)/w2^4 + (4*(3 + 2*x^2 - 272*x^4 - 444*x^6 - 
                272*x^8 + 2*x^10 + 3*x^12))/w2^6)/(w1^20*w2^2) - 
           (x^2*(10 + 59*x^2 + 104*x^4 + 59*x^6 + 10*x^8) + 
             (x^2*(10 + 59*x^2 + 104*x^4 + 59*x^6 + 10*x^8))/w2^12 - 
             (2*x^2*(40 + 293*x^2 + 500*x^4 + 293*x^6 + 40*x^8))/w2^10 - 
             (2*x^2*(40 + 293*x^2 + 500*x^4 + 293*x^6 + 40*x^8))/w2^2 + 
             (-6 + 106*x^2 + 1415*x^4 + 2456*x^6 + 1415*x^8 + 106*x^10 - 6*
                x^12)/w2^8 + (-6 + 106*x^2 + 1415*x^4 + 2456*x^6 + 1415*x^8 + 
               106*x^10 - 6*x^12)/w2^4 + (4*(3 + 2*x^2 - 272*x^4 - 444*x^6 - 
                272*x^8 + 2*x^10 + 3*x^12))/w2^6)/(w1^4*w2^2) - 
           (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^16 - 
              (x^2*(30 + 302*x^2 + 533*x^4 + 302*x^6 + 30*x^8))/w2^14 - 
              (x^2*(30 + 302*x^2 + 533*x^4 + 302*x^6 + 30*x^8))/w2^2 + 
              (-2 + 212*x^2 + 1958*x^4 + 3378*x^6 + 1958*x^8 + 212*x^10 - 
                2*x^12)/w2^12 + (-2 + 212*x^2 + 1958*x^4 + 3378*x^6 + 
                1958*x^8 + 212*x^10 - 2*x^12)/w2^4 - (4*(23 + 124*x^2 - 
                 585*x^4 - 1130*x^6 - 585*x^8 + 124*x^10 + 23*x^12))/w2^8 + 
              (48 - 44*x^2 - 3565*x^4 - 6418*x^6 - 3565*x^8 - 44*x^10 + 
                48*x^12)/w2^10 + (48 - 44*x^2 - 3565*x^4 - 6418*x^6 - 
                3565*x^8 - 44*x^10 + 48*x^12)/w2^6))/w1^18 - 
           (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^16 - 
              (x^2*(30 + 302*x^2 + 533*x^4 + 302*x^6 + 30*x^8))/w2^14 - 
              (x^2*(30 + 302*x^2 + 533*x^4 + 302*x^6 + 30*x^8))/w2^2 + 
              (-2 + 212*x^2 + 1958*x^4 + 3378*x^6 + 1958*x^8 + 212*x^10 - 
                2*x^12)/w2^12 + (-2 + 212*x^2 + 1958*x^4 + 3378*x^6 + 
                1958*x^8 + 212*x^10 - 2*x^12)/w2^4 - (4*(23 + 124*x^2 - 
                 585*x^4 - 1130*x^6 - 585*x^8 + 124*x^10 + 23*x^12))/w2^8 + 
              (48 - 44*x^2 - 3565*x^4 - 6418*x^6 - 3565*x^8 - 44*x^10 + 
                48*x^12)/w2^10 + (48 - 44*x^2 - 3565*x^4 - 6418*x^6 - 
                3565*x^8 - 44*x^10 + 48*x^12)/w2^6))/w1^6 + 
           (8*x^4*(10 + 19*x^2 + 10*x^4) + (8*x^4*(10 + 19*x^2 + 10*x^4))/
              w2^16 - (x^2*(196 + 2194*x^2 + 3901*x^4 + 2194*x^6 + 196*x^8))/
              w2^14 - (x^2*(196 + 2194*x^2 + 3901*x^4 + 2194*x^6 + 196*x^8))/
              w2^2 + (2*(-24 + 304*x^2 + 5360*x^4 + 9663*x^6 + 5360*x^8 + 
                304*x^10 - 24*x^12))/w2^12 + (2*(-24 + 304*x^2 + 5360*x^4 + 
                9663*x^6 + 5360*x^8 + 304*x^10 - 24*x^12))/w2^4 + 
             (2*(301 + 1630*x^2 - 5990*x^4 - 12954*x^6 - 5990*x^8 + 
                1630*x^10 + 301*x^12))/w2^10 + (2*(301 + 1630*x^2 - 
                5990*x^4 - 12954*x^6 - 5990*x^8 + 1630*x^10 + 301*x^12))/
              w2^6 - (2*(554 + 4392*x^2 + 418*x^4 - 3995*x^6 + 418*x^8 + 
                4392*x^10 + 554*x^12))/w2^8)/w1^16 + 
           (8*x^4*(10 + 19*x^2 + 10*x^4) + (8*x^4*(10 + 19*x^2 + 10*x^4))/
              w2^16 - (x^2*(196 + 2194*x^2 + 3901*x^4 + 2194*x^6 + 196*x^8))/
              w2^14 - (x^2*(196 + 2194*x^2 + 3901*x^4 + 2194*x^6 + 196*x^8))/
              w2^2 + (2*(-24 + 304*x^2 + 5360*x^4 + 9663*x^6 + 5360*x^8 + 
                304*x^10 - 24*x^12))/w2^12 + (2*(-24 + 304*x^2 + 5360*x^4 + 
                9663*x^6 + 5360*x^8 + 304*x^10 - 24*x^12))/w2^4 + 
             (2*(301 + 1630*x^2 - 5990*x^4 - 12954*x^6 - 5990*x^8 + 
                1630*x^10 + 301*x^12))/w2^10 + (2*(301 + 1630*x^2 - 
                5990*x^4 - 12954*x^6 - 5990*x^8 + 1630*x^10 + 301*x^12))/
              w2^6 - (2*(554 + 4392*x^2 + 418*x^4 - 3995*x^6 + 418*x^8 + 
                4392*x^10 + 554*x^12))/w2^8)/w1^8 - 
           (2*(x^4*(104 + 199*x^2 + 104*x^4) + (x^4*(104 + 199*x^2 + 
                 104*x^4))/w2^16 - (x^2*(146 + 2016*x^2 + 3633*x^4 + 
                 2016*x^6 + 146*x^8))/w2^14 - (x^2*(146 + 2016*x^2 + 
                 3633*x^4 + 2016*x^6 + 146*x^8))/w2^2 - (2*(49 + 184*x^2 - 
                 3554*x^4 - 6956*x^6 - 3554*x^8 + 184*x^10 + 49*x^12))/w2^
                12 - (2*(49 + 184*x^2 - 3554*x^4 - 6956*x^6 - 3554*x^8 + 
                 184*x^10 + 49*x^12))/w2^4 - (2*(802 + 7084*x^2 + 9510*x^4 + 
                 9121*x^6 + 9510*x^8 + 7084*x^10 + 802*x^12))/w2^8 + 
              (900 + 6878*x^2 + 1032*x^4 - 6673*x^6 + 1032*x^8 + 6878*x^10 + 
                900*x^12)/w2^10 + (900 + 6878*x^2 + 1032*x^4 - 6673*x^6 + 
                1032*x^8 + 6878*x^10 + 900*x^12)/w2^6))/w1^14 - 
           (2*(x^4*(104 + 199*x^2 + 104*x^4) + (x^4*(104 + 199*x^2 + 
                 104*x^4))/w2^16 - (x^2*(146 + 2016*x^2 + 3633*x^4 + 
                 2016*x^6 + 146*x^8))/w2^14 - (x^2*(146 + 2016*x^2 + 
                 3633*x^4 + 2016*x^6 + 146*x^8))/w2^2 - (2*(49 + 184*x^2 - 
                 3554*x^4 - 6956*x^6 - 3554*x^8 + 184*x^10 + 49*x^12))/w2^
                12 - (2*(49 + 184*x^2 - 3554*x^4 - 6956*x^6 - 3554*x^8 + 
                 184*x^10 + 49*x^12))/w2^4 - (2*(802 + 7084*x^2 + 9510*x^4 + 
                 9121*x^6 + 9510*x^8 + 7084*x^10 + 802*x^12))/w2^8 + 
              (900 + 6878*x^2 + 1032*x^4 - 6673*x^6 + 1032*x^8 + 6878*x^10 + 
                900*x^12)/w2^10 + (900 + 6878*x^2 + 1032*x^4 - 6673*x^6 + 
                1032*x^8 + 6878*x^10 + 900*x^12)/w2^6))/w1^10 + 
           (2*(12*x^4*(12 + 23*x^2 + 12*x^4) + (12*x^4*(12 + 23*x^2 + 
                 12*x^4))/w2^16 - (x^2*(146 + 2413*x^2 + 4387*x^4 + 
                 2413*x^6 + 146*x^8))/w2^14 - (x^2*(146 + 2413*x^2 + 
                 4387*x^4 + 2413*x^6 + 146*x^8))/w2^2 - (2*(76 + 500*x^2 - 
                 3513*x^4 - 7325*x^6 - 3513*x^8 + 500*x^10 + 76*x^12))/w2^
                12 - (2*(76 + 500*x^2 - 3513*x^4 - 7325*x^6 - 3513*x^8 + 
                 500*x^10 + 76*x^12))/w2^4 - (4*(568 + 5134*x^2 + 8241*x^4 + 
                 8991*x^6 + 8241*x^8 + 5134*x^10 + 568*x^12))/w2^8 + 
              (1288 + 10510*x^2 + 7797*x^4 + 1139*x^6 + 7797*x^8 + 
                10510*x^10 + 1288*x^12)/w2^10 + (1288 + 10510*x^2 + 
                7797*x^4 + 1139*x^6 + 7797*x^8 + 10510*x^10 + 1288*x^12)/w2^
                6))/w1^12))/w2 + (myq1^6*myq2^12*x*
          ((-2*(-1 + w2^(-2))^2*x^6)/w2^6 - (2*(-1 + w2^(-2))^2*x^6)/
            (w1^24*w2^6) + (x^2*((-12*x^2*(3 + 4*x^2 + 3*x^4))/w2^6 - 
              (12*x^2*(3 + 4*x^2 + 3*x^4))/w2^2 + x^2*(4 + 7*x^2 + 4*x^4) + 
              (x^2*(4 + 7*x^2 + 4*x^4))/w2^8 + (2*(2 + 60*x^2 + 101*x^4 + 
                 60*x^6 + 2*x^8))/w2^4))/(w1^22*w2^4) + 
           (x^2*((-12*x^2*(3 + 4*x^2 + 3*x^4))/w2^6 - (12*x^2*(3 + 4*x^2 + 
                 3*x^4))/w2^2 + x^2*(4 + 7*x^2 + 4*x^4) + 
              (x^2*(4 + 7*x^2 + 4*x^4))/w2^8 + (2*(2 + 60*x^2 + 101*x^4 + 
                 60*x^6 + 2*x^8))/w2^4))/(w1^2*w2^4) + 
           (2*(x^4*(7 + 12*x^2 + 7*x^4) + (x^4*(7 + 12*x^2 + 7*x^4))/w2^12 - 
              (x^2 + 87*x^4 + 160*x^6 + 87*x^8 + x^10)/w2^10 - 
              (x^2 + 87*x^4 + 160*x^6 + 87*x^8 + x^10)/w2^2 + 
              (2 + 70*x^2 + 575*x^4 + 936*x^6 + 575*x^8 + 70*x^10 + 2*x^12)/
               w2^8 + (2 + 70*x^2 + 575*x^4 + 936*x^6 + 575*x^8 + 70*x^10 + 
                2*x^12)/w2^4 - (2*(2 + 79*x^2 + 613*x^4 + 1012*x^6 + 
                 613*x^8 + 79*x^10 + 2*x^12))/w2^6))/(w1^20*w2^2) + 
           (2*(x^4*(7 + 12*x^2 + 7*x^4) + (x^4*(7 + 12*x^2 + 7*x^4))/w2^12 - 
              (x^2 + 87*x^4 + 160*x^6 + 87*x^8 + x^10)/w2^10 - 
              (x^2 + 87*x^4 + 160*x^6 + 87*x^8 + x^10)/w2^2 + 
              (2 + 70*x^2 + 575*x^4 + 936*x^6 + 575*x^8 + 70*x^10 + 2*x^12)/
               w2^8 + (2 + 70*x^2 + 575*x^4 + 936*x^6 + 575*x^8 + 70*x^10 + 
                2*x^12)/w2^4 - (2*(2 + 79*x^2 + 613*x^4 + 1012*x^6 + 
                 613*x^8 + 79*x^10 + 2*x^12))/w2^6))/(w1^4*w2^2) - 
           (4*(x^2 + 31*x^4 + 58*x^6 + 31*x^8 + x^10) + 
             (4*(x^2 + 31*x^4 + 58*x^6 + 31*x^8 + x^10))/w2^12 - 
             (10 + 162*x^2 + 1847*x^4 + 3249*x^6 + 1847*x^8 + 162*x^10 + 10*
                x^12)/w2^10 - (10 + 162*x^2 + 1847*x^4 + 3249*x^6 + 1847*
                x^8 + 162*x^10 + 10*x^12)/w2^2 + (4*(25 + 388*x^2 + 
                2438*x^4 + 3970*x^6 + 2438*x^8 + 388*x^10 + 25*x^12))/w2^8 + 
             (4*(25 + 388*x^2 + 2438*x^4 + 3970*x^6 + 2438*x^8 + 388*x^10 + 
                25*x^12))/w2^4 - (2*(90 + 1514*x^2 + 8967*x^4 + 14467*x^6 + 
                8967*x^8 + 1514*x^10 + 90*x^12))/w2^6)/(w1^18*w2^2) - 
           (4*(x^2 + 31*x^4 + 58*x^6 + 31*x^8 + x^10) + 
             (4*(x^2 + 31*x^4 + 58*x^6 + 31*x^8 + x^10))/w2^12 - 
             (10 + 162*x^2 + 1847*x^4 + 3249*x^6 + 1847*x^8 + 162*x^10 + 10*
                x^12)/w2^10 - (10 + 162*x^2 + 1847*x^4 + 3249*x^6 + 1847*
                x^8 + 162*x^10 + 10*x^12)/w2^2 + (4*(25 + 388*x^2 + 
                2438*x^4 + 3970*x^6 + 2438*x^8 + 388*x^10 + 25*x^12))/w2^8 + 
             (4*(25 + 388*x^2 + 2438*x^4 + 3970*x^6 + 2438*x^8 + 388*x^10 + 
                25*x^12))/w2^4 - (2*(90 + 1514*x^2 + 8967*x^4 + 14467*x^6 + 
                8967*x^8 + 1514*x^10 + 90*x^12))/w2^6)/(w1^6*w2^2) - 
           (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^16 - 
              (4*x^2*(7 + 100*x^2 + 179*x^4 + 100*x^6 + 7*x^8))/w2^14 - 
              (4*x^2*(7 + 100*x^2 + 179*x^4 + 100*x^6 + 7*x^8))/w2^2 + 
              (48 + 702*x^2 + 4741*x^4 + 7890*x^6 + 4741*x^8 + 702*x^10 + 
                48*x^12)/w2^12 + (48 + 702*x^2 + 4741*x^4 + 7890*x^6 + 
                4741*x^8 + 702*x^10 + 48*x^12)/w2^4 - (356 + 4124*x^2 + 
                20832*x^4 + 32997*x^6 + 20832*x^8 + 4124*x^10 + 356*x^12)/w2^
                10 - (356 + 4124*x^2 + 20832*x^4 + 32997*x^6 + 20832*x^8 + 
                4124*x^10 + 356*x^12)/w2^6 + (616 + 7320*x^2 + 35274*x^4 + 
                55280*x^6 + 35274*x^8 + 7320*x^10 + 616*x^12)/w2^8))/w1^16 - 
           (2*(x^4*(8 + 15*x^2 + 8*x^4) + (x^4*(8 + 15*x^2 + 8*x^4))/w2^16 - 
              (4*x^2*(7 + 100*x^2 + 179*x^4 + 100*x^6 + 7*x^8))/w2^14 - 
              (4*x^2*(7 + 100*x^2 + 179*x^4 + 100*x^6 + 7*x^8))/w2^2 + 
              (48 + 702*x^2 + 4741*x^4 + 7890*x^6 + 4741*x^8 + 702*x^10 + 
                48*x^12)/w2^12 + (48 + 702*x^2 + 4741*x^4 + 7890*x^6 + 
                4741*x^8 + 702*x^10 + 48*x^12)/w2^4 - (356 + 4124*x^2 + 
                20832*x^4 + 32997*x^6 + 20832*x^8 + 4124*x^10 + 356*x^12)/w2^
                10 - (356 + 4124*x^2 + 20832*x^4 + 32997*x^6 + 20832*x^8 + 
                4124*x^10 + 356*x^12)/w2^6 + (616 + 7320*x^2 + 35274*x^4 + 
                55280*x^6 + 35274*x^8 + 7320*x^10 + 616*x^12)/w2^8))/w1^8 - 
           (2*(x^4*(48 + 91*x^2 + 48*x^4) + (x^4*(48 + 91*x^2 + 48*x^4))/w2^
                16 - (2*x^2*(108 + 955*x^2 + 1648*x^4 + 955*x^6 + 108*x^8))/
               w2^14 - (2*x^2*(108 + 955*x^2 + 1648*x^4 + 955*x^6 + 108*x^8))/
               w2^2 + (2*(119 + 1719*x^2 + 9099*x^4 + 14628*x^6 + 9099*x^8 + 
                 1719*x^10 + 119*x^12))/w2^12 + (2*(119 + 1719*x^2 + 
                 9099*x^4 + 14628*x^6 + 9099*x^8 + 1719*x^10 + 119*x^12))/w2^
                4 - (2*(758 + 7838*x^2 + 34395*x^4 + 53228*x^6 + 34395*x^8 + 
                 7838*x^10 + 758*x^12))/w2^10 - (2*(758 + 7838*x^2 + 
                 34395*x^4 + 53228*x^6 + 34395*x^8 + 7838*x^10 + 758*x^12))/
               w2^6 + (2*(1278 + 13006*x^2 + 54742*x^4 + 83845*x^6 + 
                 54742*x^8 + 13006*x^10 + 1278*x^12))/w2^8))/w1^12 + 
           (x^4*(64 + 121*x^2 + 64*x^4) + (x^4*(64 + 121*x^2 + 64*x^4))/
              w2^16 - (4*x^2*(67 + 653*x^2 + 1136*x^4 + 653*x^6 + 67*x^8))/
              w2^14 - (4*x^2*(67 + 653*x^2 + 1136*x^4 + 653*x^6 + 67*x^8))/
              w2^2 + (324 + 4682*x^2 + 26075*x^4 + 42244*x^6 + 26075*x^8 + 
               4682*x^10 + 324*x^12)/w2^12 + (324 + 4682*x^2 + 26075*x^4 + 
               42244*x^6 + 26075*x^8 + 4682*x^10 + 324*x^12)/w2^4 - 
             (4*(533 + 5628*x^2 + 25499*x^4 + 39688*x^6 + 25499*x^8 + 
                5628*x^10 + 533*x^12))/w2^10 - (4*(533 + 5628*x^2 + 
                25499*x^4 + 39688*x^6 + 25499*x^8 + 5628*x^10 + 533*x^12))/
              w2^6 + (2*(1808 + 18968*x^2 + 82335*x^4 + 126819*x^6 + 
                82335*x^8 + 18968*x^10 + 1808*x^12))/w2^8)/w1^14 + 
           (x^4*(64 + 121*x^2 + 64*x^4) + (x^4*(64 + 121*x^2 + 64*x^4))/
              w2^16 - (4*x^2*(67 + 653*x^2 + 1136*x^4 + 653*x^6 + 67*x^8))/
              w2^14 - (4*x^2*(67 + 653*x^2 + 1136*x^4 + 653*x^6 + 67*x^8))/
              w2^2 + (324 + 4682*x^2 + 26075*x^4 + 42244*x^6 + 26075*x^8 + 
               4682*x^10 + 324*x^12)/w2^12 + (324 + 4682*x^2 + 26075*x^4 + 
               42244*x^6 + 26075*x^8 + 4682*x^10 + 324*x^12)/w2^4 - 
             (4*(533 + 5628*x^2 + 25499*x^4 + 39688*x^6 + 25499*x^8 + 
                5628*x^10 + 533*x^12))/w2^10 - (4*(533 + 5628*x^2 + 
                25499*x^4 + 39688*x^6 + 25499*x^8 + 5628*x^10 + 533*x^12))/
              w2^6 + (2*(1808 + 18968*x^2 + 82335*x^4 + 126819*x^6 + 
                82335*x^8 + 18968*x^10 + 1808*x^12))/w2^8)/w1^10))/w2))/
      w1^2))/(myq1^2*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
    (1 + w1^(-2))^2*(-(myq1^2*myq2^2*(1 + w1^(-4))) + myq1^4/w1^2 + 
      myq2^4/w1^2)^2*(-1 + w2^(-2))*x^4*(-1 + x^2)^2*
    ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
     (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
    ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
      (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))^2))


==> anc/Amp5hbm1epsm1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/256)*m1b^2*m2b^2*Pi*w1*((m2b*myq1*(-1 + w2^(-2)))/w1 + 
   (m1b*myq2*(-1 + w1^(-2)))/w2)*w2*
  (c2^2*((-4*myq2*(-1 + w1^2)*(-2*myq2^2*w2^2 + myq1^2*(1 + w2^4))*
       (-4*myq2^2*w2^2 + myq1^2*(3 - 2*w2^2 + 3*w2^4))*x^3*(1 + x^2))/
      (myq1^3*(myq1^2 - myq2^2)^2*w1*w2^3*(-1 + w2^2)) + 
     ((4*myq2^3*w2^2 + myq1^2*myq2*(-3 + 2*w2^2 - 3*w2^4))^2*x^2*(1 + x^4))/
      (myq1^4*(myq1^2 - myq2^2)^2*w2^2*(-1 + w2^2)^2) + 
     (4*myq1^2*w1^2*(1 + x^2)^2*(1 + x^4))/(myq2^4*(-1 + w1^2)^2) - 
     (4*(-1 + w2^2)*x*(1 + x^2)*(myq1^2*(myq1 - myq2)*(myq1 + myq2)*w1^2*
         w2^2 + (4*myq1^2 - myq2^2)*(-1 + w1^2)^2*(-2*myq2^2*w2^2 + 
          myq1^2*(1 + w2^4))*x^2 + myq1^2*(myq1 - myq2)*(myq1 + myq2)*w1^2*
         w2^2*x^4))/(myq1*myq2*(myq1^2 - myq2^2)^2*w1*(-1 + w1^2)*w2^3) + 
     (x^2*(2*w1^2*w2^2*(4*myq2^4*w2^2*(1 - 4*w2^2 + w2^4) + 
          myq1^2*myq2^2*(-3 + 22*w2^4 - 3*w2^8) + 
          2*myq1^4*(5 - 16*w2^2 + 18*w2^4 - 16*w2^6 + 5*w2^8)) + 
        4*(-1 + w2^2)^2*(4*myq2^4*(1 + w1^4)*w2^4 + 2*myq1^2*myq2^2*w2^2*
           (w1^2*(-1 + w2^2)^2 - 2*(1 + w2^4) - 2*w1^4*(1 + w2^4)) + 
          myq1^4*((1 + w2^4)^2 + w1^4*(1 + w2^4)^2 - 2*w1^2*(-1 + w2^2)^2*
             (1 - w2^2 + w2^4)))*x^2 + 2*w1^2*w2^2*
         (4*myq2^4*w2^2*(1 - 4*w2^2 + w2^4) + myq1^2*myq2^2*
           (-3 + 22*w2^4 - 3*w2^8) + 2*myq1^4*(5 - 16*w2^2 + 18*w2^4 - 
            16*w2^6 + 5*w2^8))*x^4))/(myq1^2*(myq1^2 - myq2^2)^2*w1^2*w2^4*
       (-1 + w2^2)^2) + (-4*(myq1^2 - myq2^2)^2*w1^2*w2^2 + 
       ((24*myq1^4 - 16*myq1^2*myq2^2 + myq2^4)*(-1 + w1^2)^2 + 
         2*(8*myq1^2*myq2^2*w1^2 - 4*myq1^4*(4 - 7*w1^2 + 4*w1^4) + 
           myq2^4*(7 - 18*w1^2 + 7*w1^4))*w2^2 + 
         (24*myq1^4 - 16*myq1^2*myq2^2 + myq2^4)*(-1 + w1^2)^2*w2^4)*x^2 + 
       8*(myq1 - myq2)*(myq1 + myq2)*(myq2^2*(-4 + 9*w1^2 - 4*w1^4)*w2^2 + 
         myq1^2*(5*(-1 + w1^2)^2 + (-6 + 11*w1^2 - 6*w1^4)*w2^2 + 
           5*(-1 + w1^2)^2*w2^4))*x^4 + 
       ((24*myq1^4 - 16*myq1^2*myq2^2 + myq2^4)*(-1 + w1^2)^2 + 
         2*(8*myq1^2*myq2^2*w1^2 - 4*myq1^4*(4 - 7*w1^2 + 4*w1^4) + 
           myq2^4*(7 - 18*w1^2 + 7*w1^4))*w2^2 + 
         (24*myq1^4 - 16*myq1^2*myq2^2 + myq2^4)*(-1 + w1^2)^2*w2^4)*x^6 - 
       4*(myq1^2 - myq2^2)^2*w1^2*w2^2*x^8)/(myq2^2*(myq1^2 - myq2^2)^2*
       (-1 + w1^2)^2*w2^2) + (4*myq1*w1*(-1 + w2^2)*x*(1 + x^2)*
       (4*myq1^2*(1 + x^2 + x^4) - myq2^2*(1 + 4*x^2 + x^4)))/
      (myq2^3*(-myq1^2 + myq2^2)*(-1 + w1^2)*w2)) + 
   (8*c1*c2*x*(2*myq2^10*w1^3*(-1 + w1^2)^2*w2^5*(1 + x^2)*(1 + x^4) + 
      2*myq1^10*w1^5*w2^3*(-1 + w2^2)^2*(1 + x^2)*(1 + x^4) - 
      2*myq1*myq2^9*w1^2*(-1 + w1^2)^3*w2^4*(-1 + w2^2)*x*
       (3 + 4*x^2 + 3*x^4) - 2*myq1^9*myq2*w1^4*(-1 + w1^2)*w2^2*
       (-1 + w2^2)^3*x*(3 + 4*x^2 + 3*x^4) + myq1^8*w1^3*w2*
       (myq2 - myq2*w2^2)^2*(1 + x^2)*(-((1 + 4*w1^2 + w1^4)*w2^2) + 
        6*(-1 + w1^2)^2*(1 - w2^2 + w2^4)*x^2 - (1 + 4*w1^2 + w1^4)*w2^2*
         x^4) + myq2^8*w1*(myq1 - myq1*w1^2)^2*w2^3*(1 + x^2)*
       (-(w1^2*(1 + 4*w2^2 + w2^4)) + 6*(1 - w1^2 + w1^4)*(-1 + w2^2)^2*x^2 - 
        w1^2*(1 + 4*w2^2 + w2^4)*x^4) - myq1^6*myq2^4*w1*w2*(1 + x^2)*
       (w1^2*w2^2*(-1 - 4*w1^2 - w1^4 + 4*(1 + w1^2 + w1^4)*w2^2 - 
          (1 + 4*w1^2 + w1^4)*w2^4) + (-1 + w1^2)^2*(-1 + w2^2)^2*
         (3 - 4*w2^2 + 3*w2^4 - 2*w1^2*(1 - 3*w2^2 + w2^4) + 
          w1^4*(3 - 4*w2^2 + 3*w2^4))*x^2 - w1^2*w2^2*(1 + 4*w1^2 + w1^4 - 
          4*(1 + w1^2 + w1^4)*w2^2 + (1 + 4*w1^2 + w1^4)*w2^4)*x^4) - 
      myq1^4*myq2^6*w1*w2*(1 + x^2)*
       (-(w1^2*w2^2*(1 + 4*w2^2 + w2^4 - 4*w1^2*(1 + w2^2 + w2^4) + 
           w1^4*(1 + 4*w2^2 + w2^4))) + (-1 + w1^2)^2*(-1 + w2^2)^2*
         (3 - 4*w1^2 + 3*w1^4 - 2*(1 - 3*w1^2 + w1^4)*w2^2 + 
          (3 - 4*w1^2 + 3*w1^4)*w2^4)*x^2 - w1^2*w2^2*(1 + 4*w2^2 + w2^4 - 
          4*w1^2*(1 + w2^2 + w2^4) + w1^4*(1 + 4*w2^2 + w2^4))*x^4) - 
      myq1^7*w1^2*(1 - w1^2)*(myq2 - myq2*w2^2)^3*x*(2*(-1 + w1^2)^2*x^2 + 
        2*(-1 + w1^2)^2*w2^4*x^2 - w2^2*(3 + 2*x^2 + 3*x^4 + 
          2*w1^2*(1 + 6*x^2 + x^4) + w1^4*(3 + 2*x^2 + 3*x^4))) - 
      myq2^7*(myq1 - myq1*w1^2)^3*w2^2*(1 - w2^2)*x*(2*(-1 + w2^2)^2*x^2 + 
        2*w1^4*(-1 + w2^2)^2*x^2 - w1^2*(3 + 2*x^2 + 3*x^4 + 
          2*w2^2*(1 + 6*x^2 + x^4) + w2^4*(3 + 2*x^2 + 3*x^4))) + 
      myq1^5*myq2^5*(1 - w1^2)*(1 - w2^2)*x*((-1 + w2^2)^2*(1 + w2^4)*x^2 + 
        w1^8*(-1 + w2^2)^2*(1 + w2^4)*x^2 - 2*w1^2*(x^2 + w2^8*x^2 - 
          w2^2*(1 + x^2)^2 + 3*w2^4*(1 + x^2)^2 - w2^6*(1 + x^2)^2) - 
        2*w1^6*(x^2 + w2^8*x^2 - w2^2*(1 + x^2)^2 + 3*w2^4*(1 + x^2)^2 - 
          w2^6*(1 + x^2)^2) + 2*w1^4*(x^2 + w2^8*x^2 - 3*w2^2*(1 + x^2)^2 - 
          3*w2^6*(1 + x^2)^2 + 2*w2^4*(4 + 9*x^2 + 4*x^4)))))/
    (myq1^4*(myq1 - myq2)^2*myq2^4*(myq1 + myq2)^2*(-1 + w1^(-2))^2*w1^7*
     (-1 + w2^(-2))^2*w2^7) + 
   c1^2*((-4*myq1*(-2*myq1^2*w1^2 + myq2^2*(1 + w1^4))*
       (-4*myq1^2*w1^2 + myq2^2*(3 - 2*w1^2 + 3*w1^4))*(-1 + w2^2)*x^3*
       (1 + x^2))/(myq2^3*(myq1^2 - myq2^2)^2*w1^3*(-1 + w1^2)*w2) + 
     ((4*myq1^3*w1^2 + myq1*myq2^2*(-3 + 2*w1^2 - 3*w1^4))^2*x^2*(1 + x^4))/
      (myq2^4*(myq1^2 - myq2^2)^2*w1^2*(-1 + w1^2)^2) + 
     (4*myq2^2*w2^2*(1 + x^2)^2*(1 + x^4))/(myq1^4*(-1 + w2^2)^2) + 
     (4*(-1 + w1^2)*x*(1 + x^2)*((myq1 - myq2)*myq2^2*(myq1 + myq2)*w1^2*
         w2^2 - (myq1^2 - 4*myq2^2)*(2*myq1^2*w1^2 - myq2^2*(1 + w1^4))*
         (-1 + w2^2)^2*x^2 + (myq1 - myq2)*myq2^2*(myq1 + myq2)*w1^2*w2^2*
         x^4))/(myq1*myq2*(myq1^2 - myq2^2)^2*w1^3*w2*(-1 + w2^2)) - 
     (4*myq2*(-1 + w1^2)*w2*x*(1 + x^2)*(-4*myq2^2*(1 + x^2 + x^4) + 
        myq1^2*(1 + 4*x^2 + x^4)))/(myq1^3*(myq1 - myq2)*(myq1 + myq2)*w1*
       (-1 + w2^2)) + (x^2*(4*myq2^6*w1^2*(-1 + w1^2)^4*w2^2*(1 + x^2)^2 - 
        2*myq1^4*myq2^2*w1^2*((3 - 22*w1^4 + 3*w1^8)*w2^2 + 
          4*(-1 + w1^2)^2*(2*(1 + w1^4) - (-1 + w1^2)^2*w2^2 + 
            2*(1 + w1^4)*w2^4)*x^2 + (3 - 22*w1^4 + 3*w1^8)*w2^2*x^4) + 
        4*myq1^2*myq2^4*(w1^2*(5 - 16*w1^2 + 18*w1^4 - 16*w1^6 + 5*w1^8)*
           w2^2 + (-1 + w1^2)^2*((1 + w1^4)^2 - 2*(-1 + w1^2)^2*
             (1 - w1^2 + w1^4)*w2^2 + (1 + w1^4)^2*w2^4)*x^2 + 
          w1^2*(5 - 16*w1^2 + 18*w1^4 - 16*w1^6 + 5*w1^8)*w2^2*x^4) + 
        8*myq1^6*w1^4*(2*(-1 + w1^2)^2*x^2 + 2*(-1 + w1^2)^2*w2^4*x^2 + 
          (1 - 4*w1^2 + w1^4)*w2^2*(1 + x^4))))/(myq1^2*myq2^2*
       (myq1^2 - myq2^2)^2*w1^4*(-1 + w1^2)^2*w2^2) + 
     (4*myq2^4*((-1 + w2^2)^2*x^2*(5 + 8*x^2 + 5*x^4) + w1^4*(-1 + w2^2)^2*
          x^2*(5 + 8*x^2 + 5*x^4) - w1^2*(w2^2 + 2*(3 - 5*w2^2 + 3*w2^4)*
            x^2 + 2*(4 - 7*w2^2 + 4*w2^4)*x^4 + 2*(3 - 5*w2^2 + 3*w2^4)*x^6 + 
           w2^2*x^8)) + 8*myq1^2*myq2^2*
        (-((-1 + w2^2)^2*x^2*(2 + 5*x^2 + 2*x^4)) - w1^4*(-1 + w2^2)^2*x^2*
          (2 + 5*x^2 + 2*x^4) + w1^2*(2*x^4 + 2*w2^4*x^4 + 
           w2^2*(1 + 2*x^2 - 2*x^4 + 2*x^6 + x^8))) + 
       myq1^4*((-1 + w2^2)^2*x^2*(1 + x^4) + w1^4*(-1 + w2^2)^2*x^2*
          (1 + x^4) + 2*w1^2*(x^2*(7 + 16*x^2 + 7*x^4) + 
           w2^4*x^2*(7 + 16*x^2 + 7*x^4) - 2*w2^2*(1 + 9*x^2 + 18*x^4 + 
             9*x^6 + x^8))))/(myq1^2*(myq1 - myq2)^2*(myq1 + myq2)^2*w1^2*
       (-1 + w2^2)^2))))/x^4


==> anc/Amp5hbm2eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1/8*I)*c1*c2*m1b^3*m2b^3*Pi*w1^3*w2^3*
   ((-8*myq1*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2 + x^4))/
     (w1^2*w2^4) - (8*myq1^9*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x*
      (1 + x^2 + x^4))/(w1^4*w2^2) + (4*myq2^10*(-1 + w1^(-2))^2*
      (1 + x^2 + x^4 + x^6))/(w1^3*w2^5) + 
    (4*myq1^10*(-1 + w2^(-2))^2*(1 + x^2 + x^4 + x^6))/(w1^5*w2^3) + 
    (3*myq1^8*myq2^2*(-1 + w2^(-2))^2*(1 + x^2)*(2*(-1 + w1^(-2))^2*x^2 + 
       (2*(-1 + w1^(-2))^2*x^2)/w2^4 - ((2*(-1 + x^2)^2)/w1^2 + (1 + x^2)^2 + 
         (1 + x^2)^2/w1^4)/w2^2))/(w1^3*w2) + 
    (3*myq1^2*myq2^8*(-1 + w1^(-2))^2*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^2 + 
       (2*(-1 + w2^(-2))^2*x^2)/w1^4 - ((2*(-1 + x^2)^2)/w2^2 + (1 + x^2)^2 + 
         (1 + x^2)^2/w2^4)/w1^2))/(w1*w2^3) + myq1^5*myq2^5*(-1 + w1^(-2))*
     (-1 + w2^(-2))*x*((1 + w2^(-4))*(-1 + w2^(-2))^2*x^2 + 
      ((1 + w2^(-4))*(-1 + w2^(-2))^2*x^2)/w1^8 + 
      (2*(x^2 + x^2/w2^8 - (6*(1 + x^2 + x^4))/w2^6 - (6*(1 + x^2 + x^4))/
          w2^2 + (6*(2 + 3*x^2 + 2*x^4))/w2^4))/w1^4 - 
      (2*(x^2 + x^2/w2^8 + (6*(1 + x^2 + x^4))/w2^4 - (3 + 2*x^2 + 3*x^4)/
          w2^6 - (3 + 2*x^2 + 3*x^4)/w2^2))/w1^6 - 
      (2*(x^2 + x^2/w2^8 + (6*(1 + x^2 + x^4))/w2^4 - (3 + 2*x^2 + 3*x^4)/
          w2^6 - (3 + 2*x^2 + 3*x^4)/w2^2))/w1^2) - 
    (myq1^7*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x*
      (2*(-1 + w1^(-2))^2*x^2 + (2*(-1 + w1^(-2))^2*x^2)/w2^4 - 
       (5 + 2*x^2 + 5*x^4 - (2*(1 - 6*x^2 + x^4))/w1^2 + 
         (5 + 2*x^2 + 5*x^4)/w1^4)/w2^2))/w1^2 - 
    (myq1^3*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
      (2*(-1 + w2^(-2))^2*x^2 + (2*(-1 + w2^(-2))^2*x^2)/w1^4 - 
       (5 + 2*x^2 + 5*x^4 - (2*(1 - 6*x^2 + x^4))/w2^2 + 
         (5 + 2*x^2 + 5*x^4)/w2^4)/w1^2))/w2^2 + 
    (myq1^4*myq2^6*(1 + x^2)*(-((3 + 3/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*x^2) - 
       ((3 + 3/w2^4 - 2/w2^2)*(-1 + w2^(-2))^2*x^2)/w1^8 - 
       (2*(7*x^2 + (7*x^2)/w2^8 + (2*(1 + 15*x^2 + x^4))/w2^4 + 
          (5 - 22*x^2 + 5*x^4)/w2^6 + (5 - 22*x^2 + 5*x^4)/w2^2))/w1^4 + 
       (10*x^2 + (10*x^2)/w2^8 + (3*(1 - 10*x^2 + x^4))/w2^6 + 
         (3*(1 - 10*x^2 + x^4))/w2^2 + (6 + 40*x^2 + 6*x^4)/w2^4)/w1^6 + 
       (10*x^2 + (10*x^2)/w2^8 + (3*(1 - 10*x^2 + x^4))/w2^6 + 
         (3*(1 - 10*x^2 + x^4))/w2^2 + (6 + 40*x^2 + 6*x^4)/w2^4)/w1^2))/
     (w1*w2) + (myq1^6*myq2^4*(1 + x^2)*
      (-((3 + 3/w2^4 - 4/w2^2)*(-1 + w2^(-2))^2*x^2) - 
       ((3 + 3/w2^4 - 4/w2^2)*(-1 + w2^(-2))^2*x^2)/w1^8 + 
       (8*x^2 + (8*x^2)/w2^8 + (3*(1 - 10*x^2 + x^4))/w2^6 + 
         (3*(1 - 10*x^2 + x^4))/w2^2 - (2*(5 - 22*x^2 + 5*x^4))/w2^4)/w1^6 + 
       (8*x^2 + (8*x^2)/w2^8 + (3*(1 - 10*x^2 + x^4))/w2^6 + 
         (3*(1 - 10*x^2 + x^4))/w2^2 - (2*(5 - 22*x^2 + 5*x^4))/w2^4)/w1^2 + 
       (-10*x^2 - (10*x^2)/w2^8 - (4*(1 + 15*x^2 + x^4))/w2^4 + 
         (6 + 40*x^2 + 6*x^4)/w2^6 + (6 + 40*x^2 + 6*x^4)/w2^2)/w1^4))/
     (w1*w2)))/(myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*
   (-1 + w2^(-2))^2*x^2*(-1 + x^2)) - 
 ((I/16)*c2^2*m1b^3*m2b^3*Pi*w1^2*w2^4*
   ((-8*myq1*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x^3*(1 + x^2))/
     (w1*w2^5) + (8*myq1^3*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-6) - w2^(-4) + 
       w2^(-2))*x^3*(1 + x^2))/(w1*w2^3) + 
    (8*myq2^10*(-1 + w1^(-2))^2*x^2*(1 + x^4))/(w1^2*w2^6) + 
    (2*myq1^10*(-1 + w2^(-2))^2*(1 + x^2)^2*(1 + x^4))/(w1^4*w2^4) - 
    (2*myq1^9*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x*
      (3 + 5*x^2 + 5*x^4 + 3*x^6))/(w1^3*w2^3) + 
    (4*myq1^2*myq2^8*(-1 + w1^(-2))^2*x^2*((-1 + w2^(-2))^2*x^2 + 
       ((-1 + w2^(-2))^2*x^2)/w1^4 - (3*(1 + w2^(-4))*(1 + x^4))/w1^2))/
     w2^4 - (4*myq1^7*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x*(1 + x^2)*
      ((1 + w2^(-4))*x^2 + ((1 + w2^(-4))*x^2)/w1^4 - 
       (2*x^2 + (2*x^2)/w2^4 + (1 + x^2)^2/w2^2)/w1^2))/(w1*w2) - 
    (2*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((1 + w2^(-8) - 4/w2^6 + 10/w2^4 - 4/w2^2)*x^2 + 
       ((1 + w2^(-8) - 4/w2^6 + 10/w2^4 - 4/w2^2)*x^2)/w1^4 - 
       (2*x^2 + (2*x^2)/w2^8 - (2*(1 - 12*x^2 + x^4))/w2^4 + 
         (1 - 10*x^2 + x^4)/w2^6 + (1 - 10*x^2 + x^4)/w2^2)/w1^2))/(w1*w2) + 
    (myq1^4*myq2^6*(-4*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^4 - 
       (4*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^4)/w1^8 + 
       (x^2*(5*(1 + x^2)^2 + (5*(1 + x^2)^2)/w2^8 - (8*(1 + x^2)^2)/w2^6 - 
          (8*(1 + x^2)^2)/w2^2 + (6*(5 + 2*x^2 + 5*x^4))/w2^4))/w1^6 + 
       (x^2*(5*(1 + x^2)^2 + (5*(1 + x^2)^2)/w2^8 - (8*(1 + x^2)^2)/w2^6 - 
          (8*(1 + x^2)^2)/w2^2 + (6*(5 + 2*x^2 + 5*x^4))/w2^4))/w1^2 - 
       (2*(x^2*(5 + 6*x^2 + 5*x^4) + (x^2*(5 + 6*x^2 + 5*x^4))/w2^8 - 
          (2*(1 - 13*x^2 - 13*x^6 + x^8))/w2^4 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + 
            x^8)/w2^6 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^2))/w1^4))/
     w2^2 + (myq1^8*myq2^2*(-1 + w2^(-2))^2*
      (x^2*(7 + 10*x^2 + 7*x^4 - (2*(5 + 6*x^2 + 5*x^4))/w2^2 + 
         (7 + 10*x^2 + 7*x^4)/w2^4) + 
       (x^2*(7 + 10*x^2 + 7*x^4 - (2*(5 + 6*x^2 + 5*x^4))/w2^2 + 
          (7 + 10*x^2 + 7*x^4)/w2^4))/w1^4 - 
       (2*(x^2*(7 + 10*x^2 + 7*x^4) + (x^2*(7 + 10*x^2 + 7*x^4))/w2^4 + 
          (3 - 4*x^2 - 6*x^4 - 4*x^6 + 3*x^8)/w2^2))/w1^2))/(w1^2*w2^2) + 
    myq1^6*myq2^4*((-1 + w2^(-6) - w2^(-4) + w2^(-2))^2*x^4 + 
      ((-1 + w2^(-6) - w2^(-4) + w2^(-2))^2*x^4)/w1^8 + 
      (4*x^2*(-x^2 - x^2/w2^12 + (1 + x^2 + x^4)/w2^10 + 
         (1 + x^2 + x^4)/w2^2 + (2*(3 + x^2 + 3*x^4))/w2^6 - 
         (5 + x^2 + 5*x^4)/w2^8 - (5 + x^2 + 5*x^4)/w2^4))/w1^6 + 
      (4*x^2*(-x^2 - x^2/w2^12 + (1 + x^2 + x^4)/w2^10 + 
         (1 + x^2 + x^4)/w2^2 + (2*(3 + x^2 + 3*x^4))/w2^6 - 
         (5 + x^2 + 5*x^4)/w2^8 - (5 + x^2 + 5*x^4)/w2^4))/w1^2 + 
      (2*(3*x^4 + (3*x^4)/w2^12 - (2*x^2*(2 + x^2 + 2*x^4))/w2^10 - 
         (2*x^2*(2 + x^2 + 2*x^4))/w2^2 - (2*(3 + 18*x^2 + 8*x^4 + 18*x^6 + 
            3*x^8))/w2^6 + (3 + 26*x^2 + 7*x^4 + 26*x^6 + 3*x^8)/w2^8 + 
         (3 + 26*x^2 + 7*x^4 + 26*x^6 + 3*x^8)/w2^4))/w1^4)))/
  (myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^3*
   (-1 + x^2)) - ((I/16)*c1^2*m1b^3*m2b^3*Pi*w1^4*w2^2*
   ((-8*myq1^9*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^3*x^3*(1 + x^2))/
     (w1^5*w2) + (8*myq1^7*myq2^3*(-1 + w1^(-6) - w1^(-4) + w1^(-2))*
      (-1 + w2^(-2))^3*x^3*(1 + x^2))/(w1^3*w2) + 
    (8*myq1^10*(-1 + w2^(-2))^2*x^2*(1 + x^4))/(w1^6*w2^2) + 
    (2*myq2^10*(-1 + w1^(-2))^2*(1 + x^2)^2*(1 + x^4))/(w1^4*w2^4) - 
    (2*myq1*myq2^9*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*
      (3 + 5*x^2 + 5*x^4 + 3*x^6))/(w1^3*w2^3) - 
    (4*myq1^3*myq2^7*(-1 + w1^(-2))^3*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-1 + w2^(-2))^2*x^2 + ((-1 + w2^(-2))^2*x^2)/w1^4 - 
       (1 + x^2)^2/(w1^2*w2^2)))/(w1*w2) + 
    (4*myq1^8*myq2^2*(-1 + w2^(-2))^2*x^2*((-1 + w1^(-2))^2*x^2 + 
       ((-1 + w1^(-2))^2*x^2)/w2^4 - (3*(1 + w1^(-4))*(1 + x^4))/w2^2))/
     w1^4 - (2*myq1^5*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((-1 + w2^(-2))^2*x^2 + ((-1 + w2^(-2))^2*x^2)/w1^8 + 
       (2*(5*x^2 + (5*x^2)/w2^4 + (1 - 12*x^2 + x^4)/w2^2))/w1^4 - 
       (4*x^2 + (4*x^2)/w2^4 + (1 - 10*x^2 + x^4)/w2^2)/w1^6 - 
       (4*x^2 + (4*x^2)/w2^4 + (1 - 10*x^2 + x^4)/w2^2)/w1^2))/(w1*w2) + 
    (myq1^6*myq2^4*(-((-1 + w2^(-2))^2*x^2*(4*x^2 + (4*x^2)/w2^4 - 
          (5 + 2*x^2 + 5*x^4)/w2^2)) - ((-1 + w2^(-2))^2*x^2*
         (4*x^2 + (4*x^2)/w2^4 - (5 + 2*x^2 + 5*x^4)/w2^2))/w1^8 + 
       (2*(4*x^4 + (4*x^4)/w2^8 - (4*(x + x^3)^2)/w2^6 - 
          (4*(x + x^3)^2)/w2^2 + (-1 + 6*x^2 + 6*x^4 + 6*x^6 - x^8)/w2^4))/
        w1^6 + (2*(4*x^4 + (4*x^4)/w2^8 - (4*(x + x^3)^2)/w2^6 - 
          (4*(x + x^3)^2)/w2^2 + (-1 + 6*x^2 + 6*x^4 + 6*x^6 - x^8)/w2^4))/
        w1^2 + (-8*x^4 - (8*x^4)/w2^8 + (6*x^2*(5 + 2*x^2 + 5*x^4))/w2^6 + 
         (6*x^2*(5 + 2*x^2 + 5*x^4))/w2^2 + (4*(1 - 13*x^2 - 13*x^6 + x^8))/
          w2^4)/w1^4))/w1^2 + (myq1^2*myq2^8*(-1 + w1^(-2))^2*
      ((-1 + w2^(-2))^2*x^2*(7 + 10*x^2 + 7*x^4) + 
       ((-1 + w2^(-2))^2*x^2*(7 + 10*x^2 + 7*x^4))/w1^4 - 
       (2*(x^2*(5 + 6*x^2 + 5*x^4) + (x^2*(5 + 6*x^2 + 5*x^4))/w2^4 + 
          (3 - 4*x^2 - 6*x^4 - 4*x^6 + 3*x^8)/w2^2))/w1^2))/(w1^2*w2^2) + 
    myq1^4*myq2^6*((-1 + w2^(-2))^4*x^4 + ((-1 + w2^(-2))^4*x^4)/w1^12 - 
      (2*(-1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (2*(1 + x^4))/w2^2))/w1^10 - 
      (2*(-1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (2*(1 + x^4))/w2^2))/w1^2 - 
      (4*(x^4 + x^4/w2^8 - (2*x^2*(3 + x^2 + 3*x^4))/w2^6 - 
         (2*x^2*(3 + x^2 + 3*x^4))/w2^2 + (3 + 18*x^2 + 8*x^4 + 18*x^6 + 
           3*x^8)/w2^4))/w1^6 + (3*x^4 + (3*x^4)/w2^8 - 
        (4*x^2*(5 + x^2 + 5*x^4))/w2^6 - (4*x^2*(5 + x^2 + 5*x^4))/w2^2 + 
        (2*(3 + 26*x^2 + 7*x^4 + 26*x^6 + 3*x^8))/w2^4)/w1^8 + 
      (3*x^4 + (3*x^4)/w2^8 - (4*x^2*(5 + x^2 + 5*x^4))/w2^6 - 
        (4*x^2*(5 + x^2 + 5*x^4))/w2^2 + 
        (2*(3 + 26*x^2 + 7*x^4 + 26*x^6 + 3*x^8))/w2^4)/w1^4)))/
  (myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^3*
   (-1 + x^2)) - ((I/16)*c1*c2*m1b^3*m2b^3*Pi*w1^2*w2^3*(1 + x^4)*
   ((2*myq1^12*(-1 + w2^(-2))^6*x^2*(-1 + x^2)^2*(1 + x^2))/(w1^6*w2^3) + 
    (4*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2 + x^4 + x^6))/
     (w1^4*w2^7) - (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x*
      (((1 + x^2)^2*(1 - 4*x^2 + x^4))/w2^2 + 2*(x^2 + x^6) + 
       (2*(x^2 + x^6))/w2^4))/(w1^5*w2^2) + 
    (myq1^10*myq2^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*(2*(1 + w1^(-4))*x^2 + 
       (2*(1 + w1^(-4))*x^2)/w2^12 - 
       (2*(2 + 5*x^2 + 2*x^4 - (12*(1 + x^2)^2)/w1^2 + (2 + 5*x^2 + 2*x^4)/
           w1^4))/w2^8 - (2*(2 + 5*x^2 + 2*x^4 - (12*(1 + x^2)^2)/w1^2 + 
          (2 + 5*x^2 + 2*x^4)/w1^4))/w2^4 + 
       (3 - 2*x^2 + 3*x^4 + (3 - 2*x^2 + 3*x^4)/w1^4 - 
         (2*(5 + 6*x^2 + 5*x^4))/w1^2)/w2^10 + 
       (3 - 2*x^2 + 3*x^4 + (3 - 2*x^2 + 3*x^4)/w1^4 - 
         (2*(5 + 6*x^2 + 5*x^4))/w1^2)/w2^2 - 
       (2*(1 - 10*x^2 + x^4 + (1 - 10*x^2 + x^4)/w1^4 + 
          (2*(5 + 18*x^2 + 5*x^4))/w1^2))/w2^6))/(w1^4*w2) - 
    (4*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
       (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^2 + 
       (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8 + (4*(-1 + x^2 + 2*x^4 + x^6 - x^8))/
          w2^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^4)/w1^2 + 
       (x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^2)/w1^4))/(w1^3*w2^6) + 
    (2*myq1^2*myq2^10*(1 + x^2)*(x^2*(6*x^2 + (6*x^2)/w2^8 - 
         (8*(-1 + x^2)^2)/w2^4 + (5 - 14*x^2 + 5*x^4)/w2^6 + 
         (5 - 14*x^2 + 5*x^4)/w2^2) + 
       (x^2*(6*x^2 + (6*x^2)/w2^8 - (8*(-1 + x^2)^2)/w2^4 + 
          (5 - 14*x^2 + 5*x^4)/w2^6 + (5 - 14*x^2 + 5*x^4)/w2^2))/w1^8 + 
       (5*x^2*(-1 + x^2)^2 + (5*x^2*(-1 + x^2)^2)/w2^8 + 
         (-4 + 66*x^2 + 12*x^4 + 66*x^6 - 4*x^8)/w2^4 + 
         (2*(1 - 21*x^2 + 2*x^4 - 21*x^6 + x^8))/w2^6 + 
         (2*(1 - 21*x^2 + 2*x^4 - 21*x^6 + x^8))/w2^2)/w1^6 + 
       (5*x^2*(-1 + x^2)^2 + (5*x^2*(-1 + x^2)^2)/w2^8 + 
         (-4 + 66*x^2 + 12*x^4 + 66*x^6 - 4*x^8)/w2^4 + 
         (2*(1 - 21*x^2 + 2*x^4 - 21*x^6 + x^8))/w2^6 + 
         (2*(1 - 21*x^2 + 2*x^4 - 21*x^6 + x^8))/w2^2)/w1^2 - 
       (2*(4*(x^2 - x^4 + x^6) + (4*(x^2 - x^4 + x^6))/w2^8 - 
          (4*(1 - 13*x^2 - 7*x^4 - 13*x^6 + x^8))/w2^4 + 
          (2 - 33*x^2 - 10*x^4 - 33*x^6 + 2*x^8)/w2^6 + 
          (2 - 33*x^2 - 10*x^4 - 33*x^6 + 2*x^8)/w2^2))/w1^4))/(w1^2*w2^5) - 
    (myq1^8*myq2^4*(1 + x^2)*(x^2*(x^2 + x^2/w2^16 - (14*x^2)/w2^8 + 
         (2*(-1 + x^2)^2)/w2^14 + (2*(-1 + x^2)^2)/w2^2 + 
         (8*(1 + x^2)^2)/w2^10 + (8*(1 + x^2)^2)/w2^6 - 
         (2*(4 + 3*x^2 + 4*x^4))/w2^12 - (2*(4 + 3*x^2 + 4*x^4))/w2^4) + 
       (x^2*(x^2 + x^2/w2^16 - (14*x^2)/w2^8 + (2*(-1 + x^2)^2)/w2^14 + 
          (2*(-1 + x^2)^2)/w2^2 + (8*(1 + x^2)^2)/w2^10 + 
          (8*(1 + x^2)^2)/w2^6 - (2*(4 + 3*x^2 + 4*x^4))/w2^12 - 
          (2*(4 + 3*x^2 + 4*x^4))/w2^4))/w1^8 + 
       (-4*x^4 - (4*x^4)/w2^16 - (5*(x^2 + x^6))/w2^14 - 
         (5*(x^2 + x^6))/w2^2 + (8*x^2 + 68*x^4 + 8*x^6)/w2^12 + 
         (8*x^2 + 68*x^4 + 8*x^6)/w2^4 - (8*(1 + 11*x^2 - 6*x^4 + 11*x^6 + 
            x^8))/w2^8 + (4 + 33*x^2 - 88*x^4 + 33*x^6 + 4*x^8)/w2^10 + 
         (4 + 33*x^2 - 88*x^4 + 33*x^6 + 4*x^8)/w2^6)/w1^6 + 
       (-4*x^4 - (4*x^4)/w2^16 - (5*(x^2 + x^6))/w2^14 - 
         (5*(x^2 + x^6))/w2^2 + (8*x^2 + 68*x^4 + 8*x^6)/w2^12 + 
         (8*x^2 + 68*x^4 + 8*x^6)/w2^4 - (8*(1 + 11*x^2 - 6*x^4 + 11*x^6 + 
            x^8))/w2^8 + (4 + 33*x^2 - 88*x^4 + 33*x^6 + 4*x^8)/w2^10 + 
         (4 + 33*x^2 - 88*x^4 + 33*x^6 + 4*x^8)/w2^6)/w1^2 + 
       (2*(3*x^4 + (3*x^4)/w2^16 + (2*x^2*(7 - 19*x^2 + 7*x^4))/w2^12 + 
          (2*x^2*(7 - 19*x^2 + 7*x^4))/w2^4 + (x^2 + x^6)/w2^14 + 
          (x^2 + x^6)/w2^2 + (2*(4 + 70*x^2 + 23*x^4 + 70*x^6 + 4*x^8))/
           w2^8 - (4 + 79*x^2 - 12*x^4 + 79*x^6 + 4*x^8)/w2^10 - 
          (4 + 79*x^2 - 12*x^4 + 79*x^6 + 4*x^8)/w2^6))/w1^4))/(w1^2*w2) + 
    (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^12 - (5*(1 + x^2)^2)/w2^8 - 
          (5*(1 + x^2)^2)/w2^4 + (2*(1 + x^4))/w2^10 + (2*(1 + x^4))/w2^2))/
        w2^2 + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^12 - (5*(1 + x^2)^2)/w2^8 - 
          (5*(1 + x^2)^2)/w2^4 + (2*(1 + x^4))/w2^10 + (2*(1 + x^4))/w2^2))/
        (w1^8*w2^2) - (2*((4*(1 + x^2)^2*(1 - 5*x^2 + x^4))/w2^10 + 
          (4*(1 + x^2)^2*(1 - 5*x^2 + x^4))/w2^2 + x^2*(3 + 2*x^2 + 3*x^4) + 
          (x^2*(3 + 2*x^2 + 3*x^4))/w2^12 + (-16 + 5*x^2 + 78*x^4 + 5*x^6 - 
            16*x^8)/w2^8 + (-16 + 5*x^2 + 78*x^4 + 5*x^6 - 16*x^8)/w2^4 + 
          (4*(4 + x^2 - 16*x^4 + x^6 + 4*x^8))/w2^6))/(w1^4*w2^2) + 
       (2*(x^4 + x^4/w2^16 + (2*(x^2 - x^4 + x^6))/w2^14 + 
          (2*(x^2 - x^4 + x^6))/w2^2 + (1 - 15*x^2 - 16*x^4 - 15*x^6 + x^8)/
           w2^12 + (1 - 15*x^2 - 16*x^4 - 15*x^6 + x^8)/w2^4 - 
          (6*(1 - 4*x^2 - 7*x^4 - 4*x^6 + x^8))/w2^10 - 
          (6*(1 - 4*x^2 - 7*x^4 - 4*x^6 + x^8))/w2^6 + 
          (6 - 22*x^2 - 26*x^4 - 22*x^6 + 6*x^8)/w2^8))/w1^6 + 
       (2*(x^4 + x^4/w2^16 + (2*(x^2 - x^4 + x^6))/w2^14 + 
          (2*(x^2 - x^4 + x^6))/w2^2 + (1 - 15*x^2 - 16*x^4 - 15*x^6 + x^8)/
           w2^12 + (1 - 15*x^2 - 16*x^4 - 15*x^6 + x^8)/w2^4 - 
          (6*(1 - 4*x^2 - 7*x^4 - 4*x^6 + x^8))/w2^10 - 
          (6*(1 - 4*x^2 - 7*x^4 - 4*x^6 + x^8))/w2^6 + 
          (6 - 22*x^2 - 26*x^4 - 22*x^6 + 6*x^8)/w2^8))/w1^2))/w1 + 
    (myq1^6*myq2^6*(1 + x^2)*(-(((-1 + w2^(-4))^2*(1 + w2^(-4))*x^4)/w2^2) - 
       ((-1 + w2^(-4))^2*(1 + w2^(-4))*x^4)/(w1^12*w2^2) + 
       (x^2*(-2*x^2 - (2*x^2)/w2^16 - (4*(1 - x^2 + x^4))/w2^14 - 
          (4*(1 - x^2 + x^4))/w2^2 + (10*(3 + 10*x^2 + 3*x^4))/w2^8 - 
          (2*(7 + 36*x^2 + 7*x^4))/w2^10 - (2*(7 + 36*x^2 + 7*x^4))/w2^6 + 
          (9 + 20*x^2 + 9*x^4)/w2^12 + (9 + 20*x^2 + 9*x^4)/w2^4))/w1^10 + 
       (x^2*(-2*x^2 - (2*x^2)/w2^16 - (4*(1 - x^2 + x^4))/w2^14 - 
          (4*(1 - x^2 + x^4))/w2^2 + (10*(3 + 10*x^2 + 3*x^4))/w2^8 - 
          (2*(7 + 36*x^2 + 7*x^4))/w2^10 - (2*(7 + 36*x^2 + 7*x^4))/w2^6 + 
          (9 + 20*x^2 + 9*x^4)/w2^12 + (9 + 20*x^2 + 9*x^4)/w2^4))/w1^2 + 
       (-2*x^4 - (2*x^4)/w2^16 + (x^2*(6 + 35*x^2 + 6*x^4))/w2^14 + 
         (x^2*(6 + 35*x^2 + 6*x^4))/w2^2 + 
         (2*(1 + x^2 - 102*x^4 + x^6 + x^8))/w2^12 + 
         (2*(1 + x^2 - 102*x^4 + x^6 + x^8))/w2^4 - 
         (4*(3 + 17*x^2 + 205*x^4 + 17*x^6 + 3*x^8))/w2^8 + 
         (4 + 2*x^2 + 581*x^4 + 2*x^6 + 4*x^8)/w2^10 + 
         (4 + 2*x^2 + 581*x^4 + 2*x^6 + 4*x^8)/w2^6)/w1^8 + 
       (-2*x^4 - (2*x^4)/w2^16 + (x^2*(6 + 35*x^2 + 6*x^4))/w2^14 + 
         (x^2*(6 + 35*x^2 + 6*x^4))/w2^2 + 
         (2*(1 + x^2 - 102*x^4 + x^6 + x^8))/w2^12 + 
         (2*(1 + x^2 - 102*x^4 + x^6 + x^8))/w2^4 - 
         (4*(3 + 17*x^2 + 205*x^4 + 17*x^6 + 3*x^8))/w2^8 + 
         (4 + 2*x^2 + 581*x^4 + 2*x^6 + 4*x^8)/w2^10 + 
         (4 + 2*x^2 + 581*x^4 + 2*x^6 + 4*x^8)/w2^6)/w1^4 + 
       (2*(2*x^4 + (2*x^4)/w2^16 - (2*(x^2 + 17*x^4 + x^6))/w2^14 - 
          (2*(x^2 + 17*x^4 + x^6))/w2^2 - (2 + 5*x^2 - 200*x^4 + 5*x^6 + 
            2*x^8)/w2^12 - (2 + 5*x^2 - 200*x^4 + 5*x^6 + 2*x^8)/w2^4 - 
          (2*(2 + 6*x^2 + 289*x^4 + 6*x^6 + 2*x^8))/w2^10 - 
          (2*(2 + 6*x^2 + 289*x^4 + 6*x^6 + 2*x^8))/w2^6 + 
          (2*(6 + 37*x^2 + 410*x^4 + 37*x^6 + 6*x^8))/w2^8))/w1^6))/w2 - 
    (myq1^4*myq2^8*(1 + x^2)*((-2*(-1 + w2^(-4))^2*x^4)/w2^2 - 
       (2*(-1 + w2^(-4))^2*x^4)/(w1^12*w2^2) + 
       (x^2*(2*x^2 + (2*x^2)/w2^12 - (3 + 10*x^2 + 3*x^4)/w2^10 - 
          (3 + 10*x^2 + 3*x^4)/w2^2 - (2*(5 + 74*x^2 + 5*x^4))/w2^6 + 
          (2*(7 + 41*x^2 + 7*x^4))/w2^8 + (2*(7 + 41*x^2 + 7*x^4))/w2^4))/
        w1^10 + (x^2*(2*x^2 + (2*x^2)/w2^12 - (3 + 10*x^2 + 3*x^4)/w2^10 - 
          (3 + 10*x^2 + 3*x^4)/w2^2 - (2*(5 + 74*x^2 + 5*x^4))/w2^6 + 
          (2*(7 + 41*x^2 + 7*x^4))/w2^8 + (2*(7 + 41*x^2 + 7*x^4))/w2^4))/
        w1^2 + (2*(x^2*(3 - 10*x^2 + 3*x^4) + (x^2*(3 - 10*x^2 + 3*x^4))/
           w2^12 + (1 - 11*x^2 + 69*x^4 - 11*x^6 + x^8)/w2^10 + 
          (1 - 11*x^2 + 69*x^4 - 11*x^6 + x^8)/w2^2 + 
          (2 + 17*x^2 - 258*x^4 + 17*x^6 + 2*x^8)/w2^8 + 
          (2 + 17*x^2 - 258*x^4 + 17*x^6 + 2*x^8)/w2^4 - 
          (2*(3 + 21*x^2 - 199*x^4 + 21*x^6 + 3*x^8))/w2^6))/w1^8 + 
       (2*(x^2*(3 - 10*x^2 + 3*x^4) + (x^2*(3 - 10*x^2 + 3*x^4))/w2^12 + 
          (1 - 11*x^2 + 69*x^4 - 11*x^6 + x^8)/w2^10 + 
          (1 - 11*x^2 + 69*x^4 - 11*x^6 + x^8)/w2^2 + 
          (2 + 17*x^2 - 258*x^4 + 17*x^6 + 2*x^8)/w2^8 + 
          (2 + 17*x^2 - 258*x^4 + 17*x^6 + 2*x^8)/w2^4 - 
          (2*(3 + 21*x^2 - 199*x^4 + 21*x^6 + 3*x^8))/w2^6))/w1^4 - 
       (2*(x^2*(5 - 12*x^2 + 5*x^4) + (x^2*(5 - 12*x^2 + 5*x^4))/w2^12 + 
          (2 - 25*x^2 + 90*x^4 - 25*x^6 + 2*x^8)/w2^10 + 
          (2 - 25*x^2 + 90*x^4 - 25*x^6 + 2*x^8)/w2^2 + 
          (4 + 57*x^2 - 344*x^4 + 57*x^6 + 4*x^8)/w2^8 + 
          (4 + 57*x^2 - 344*x^4 + 57*x^6 + 4*x^8)/w2^4 - 
          (2*(6 + 55*x^2 - 266*x^4 + 55*x^6 + 6*x^8))/w2^6))/w1^6))/w2^3 - 
    (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((4*x^4)/w1^2 + (4*x^4)/(w1^2*w2^16) + 
       (2*(2*x^4 + (2*x^4)/w1^4 + (x^2 - 6*x^4 + x^6)/w1^2))/w2^14 + 
       (2*(2*x^4 + (2*x^4)/w1^4 + (x^2 - 6*x^4 + x^6)/w1^2))/w2^2 - 
       (1 - 10*x^2 - 2*x^4 - 10*x^6 + x^8 + (1 - 10*x^2 - 2*x^4 - 10*x^6 + 
           x^8)/w1^4 + (1 + 26*x^2 + 2*x^4 + 26*x^6 + x^8)/w1^2)/w2^12 - 
       (1 - 10*x^2 - 2*x^4 - 10*x^6 + x^8 + (1 - 10*x^2 - 2*x^4 - 10*x^6 + 
           x^8)/w1^4 + (1 + 26*x^2 + 2*x^4 + 26*x^6 + x^8)/w1^2)/w2^4 + 
       (5 - 14*x^2 - 10*x^4 - 14*x^6 + 5*x^8 - 
         (2*(1 - 13*x^2 + 12*x^4 - 13*x^6 + x^8))/w1^2 + 
         (5 - 14*x^2 - 10*x^4 - 14*x^6 + 5*x^8)/w1^4)/w2^10 + 
       (5 - 14*x^2 - 10*x^4 - 14*x^6 + 5*x^8 - 
         (2*(1 - 13*x^2 + 12*x^4 - 13*x^6 + x^8))/w1^2 + 
         (5 - 14*x^2 - 10*x^4 - 14*x^6 + 5*x^8)/w1^4)/w2^6 - 
       (2*(6*(1 + x^8) + (6*(1 + x^8))/w1^4 - (7 + 6*x^2 + 42*x^4 + 6*x^6 + 
            7*x^8)/w1^2))/w2^8))/w1^3 + 
    (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^2*(x^2 + x^2/w2^12 + (1 + x^4)/w2^10 + (1 + x^4)/w2^2 - 
         (2 + x^2 + 2*x^4)/w2^8 - (2 + x^2 + 2*x^4)/w2^4 + 
         (2*(5 + 8*x^2 + 5*x^4))/w2^6) + 
       (2*x^2*(x^2 + x^2/w2^12 + (1 + x^4)/w2^10 + (1 + x^4)/w2^2 - 
          (2 + x^2 + 2*x^4)/w2^8 - (2 + x^2 + 2*x^4)/w2^4 + 
          (2*(5 + 8*x^2 + 5*x^4))/w2^6))/w1^8 + 
       (6*x^2 + 4*x^4 + 6*x^6 - ((1 + x^2)^2*(7 - 86*x^2 + 7*x^4))/w2^8 - 
         ((1 + x^2)^2*(7 - 86*x^2 + 7*x^4))/w2^4 + (6*x^2 + 4*x^4 + 6*x^6)/
          w2^12 + (4*(1 - 44*x^2 - 96*x^4 - 44*x^6 + x^8))/w2^6 + 
         (5 - 22*x^2 - 34*x^4 - 22*x^6 + 5*x^8)/w2^10 + 
         (5 - 22*x^2 - 34*x^4 - 22*x^6 + 5*x^8)/w2^2)/w1^6 + 
       (6*x^2 + 4*x^4 + 6*x^6 - ((1 + x^2)^2*(7 - 86*x^2 + 7*x^4))/w2^8 - 
         ((1 + x^2)^2*(7 - 86*x^2 + 7*x^4))/w2^4 + (6*x^2 + 4*x^4 + 6*x^6)/
          w2^12 + (4*(1 - 44*x^2 - 96*x^4 - 44*x^6 + x^8))/w2^6 + 
         (5 - 22*x^2 - 34*x^4 - 22*x^6 + 5*x^8)/w2^10 + 
         (5 - 22*x^2 - 34*x^4 - 22*x^6 + 5*x^8)/w2^2)/w1^2 - 
       (2*(x^2 + 4*x^4 + x^6) + (2*(x^2 + 4*x^4 + x^6))/w2^12 + 
         (2*(1 - 170*x^2 - 462*x^4 - 170*x^6 + x^8))/w2^6 - 
         (2*(5 - 69*x^2 - 226*x^4 - 69*x^6 + 5*x^8))/w2^8 - 
         (2*(5 - 69*x^2 - 226*x^4 - 69*x^6 + 5*x^8))/w2^4 + 
         (9 - 18*x^2 - 94*x^4 - 18*x^6 + 9*x^8)/w2^10 + 
         (9 - 18*x^2 - 94*x^4 - 18*x^6 + 9*x^8)/w2^2)/w1^4))/(w1*w2^2) - 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^2*(x^2 + x^2/w2^8 - (1 + x^2)^2/w2^4 + (2*(1 + x^2 + x^4))/w2^6 + 
         (2*(1 + x^2 + x^4))/w2^2) + 
       (2*x^2*(x^2 + x^2/w2^8 - (1 + x^2)^2/w2^4 + (2*(1 + x^2 + x^4))/w2^6 + 
          (2*(1 + x^2 + x^4))/w2^2))/w1^8 + 
       (3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^8 + 
         (2*(2 - 7*x^2 - 22*x^4 - 7*x^6 + 2*x^8))/w2^6 + 
         (2*(2 - 7*x^2 - 22*x^4 - 7*x^6 + 2*x^8))/w2^2 - 
         (2*(6 + 5*x^2 - 18*x^4 + 5*x^6 + 6*x^8))/w2^4)/w1^6 + 
       (3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^8 + 
         (2*(2 - 7*x^2 - 22*x^4 - 7*x^6 + 2*x^8))/w2^6 + 
         (2*(2 - 7*x^2 - 22*x^4 - 7*x^6 + 2*x^8))/w2^2 - 
         (2*(6 + 5*x^2 - 18*x^4 + 5*x^6 + 6*x^8))/w2^4)/w1^2 - 
       (1 - 4*x^2 - 2*x^4 - 4*x^6 + x^8 + (1 - 4*x^2 - 2*x^4 - 4*x^6 + x^8)/
          w2^8 + (4*(2 + 7*x^2 + 7*x^6 + 2*x^8))/w2^6 + 
         (4*(2 + 7*x^2 + 7*x^6 + 2*x^8))/w2^2 - 
         (2*(13 + 50*x^2 + 30*x^4 + 50*x^6 + 13*x^8))/w2^4)/w1^4))/(w1*w2^4))*
   Log[myq1])/(myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*(-1 + x)*
   x^4*(1 + x)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 ((I/32)*c2^2*m1b^3*m2b^3*Pi*w1*w2^4*(1 + x^4)*
   ((myq1^12*(-1 + w2^(-2))^6*x*(-1 + x^4)^2)/(w1^5*w2^4) + 
    (8*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^3*(1 + x^4))/(w1^3*w2^8) - 
    (myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*(1 + x^2)*
      (((1 + x^2)^2*(1 - 4*x^2 + x^4))/w2^2 + x^2*(3 - 2*x^2 + 3*x^4) + 
       (x^2*(3 - 2*x^2 + 3*x^4))/w2^4))/(w1^4*w2^3) - 
    (8*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2 + 
       (1 - 4*x^2 + x^4 - (4*(-1 + x^2)^2)/w2^2 + (1 - 4*x^2 + x^4)/w2^4)/
        w1^2 + (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2)/w1^4))/
     (w1^2*w2^7) - (4*myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*
      (1 + x^2)*(((1 + w2^(-2))^2*x^2)/w2^2 + ((1 + w2^(-2))^2*x^2)/
        (w1^8*w2^2) - (2*(1 - 6*x^2 + x^4 - (1 - 27*x^2 + x^4)/w2^6 - 
          (1 - 27*x^2 + x^4)/w2^2 + (1 - 6*x^2 + x^4)/w2^8 - 
          (2*(2 + 27*x^2 + 2*x^4))/w2^4))/w1^4 + 
       (-2*x^2 - (2*x^2)/w2^8 + (1 + 10*x^2 + x^4)/w2^6 + 
         (1 + 10*x^2 + x^4)/w2^2 - (2*(3 + 16*x^2 + 3*x^4))/w2^4)/w1^6 + 
       (-2*x^2 - (2*x^2)/w2^8 + (1 + 10*x^2 + x^4)/w2^6 + 
         (1 + 10*x^2 + x^4)/w2^2 - (2*(3 + 16*x^2 + 3*x^4))/w2^4)/w1^2))/
     w2^5 + (2*myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*(1 + x^2)*
      ((2*(1 + w2^(-4))*(1 + w2^(-2))^2*x^2)/w2^2 + 
       (2*(1 + w2^(-4))*(1 + w2^(-2))^2*x^2)/(w1^8*w2^2) + 
       (2*x^2 + (2*x^2)/w2^12 - (2*(4 + 27*x^2 + 4*x^4))/w2^8 - 
         (2*(4 + 27*x^2 + 4*x^4))/w2^4 + (5 + 7*x^2 + 5*x^4)/w2^10 + 
         (5 + 7*x^2 + 5*x^4)/w2^2 + (6 + 26*x^2 + 6*x^4)/w2^6)/w1^6 + 
       (2*x^2 + (2*x^2)/w2^12 - (2*(4 + 27*x^2 + 4*x^4))/w2^8 - 
         (2*(4 + 27*x^2 + 4*x^4))/w2^4 + (5 + 7*x^2 + 5*x^4)/w2^10 + 
         (5 + 7*x^2 + 5*x^4)/w2^2 + (6 + 26*x^2 + 6*x^4)/w2^6)/w1^2 - 
       (1 - 10*x^2 + x^4 + (1 - 10*x^2 + x^4)/w2^12 + (1 + 76*x^2 + x^4)/
          w2^10 + (1 + 76*x^2 + x^4)/w2^2 + (11 - 206*x^2 + 11*x^4)/w2^8 + 
         (11 - 206*x^2 + 11*x^4)/w2^4 - (2*(13 - 92*x^2 + 13*x^4))/w2^6)/
        w1^4))/w2^3 - (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*
      (1 + x^2)*((1 + w1^(-2))^2*x^2 + ((1 + w1^(-2))^2*x^2)/w2^16 + 
       (3 + 2*x^2 + 3*x^4 - (2*(1 + 6*x^2 + x^4))/w1^2 + 
         (3 + 2*x^2 + 3*x^4)/w1^4)/w2^14 + 
       (3 + 2*x^2 + 3*x^4 - (2*(1 + 6*x^2 + x^4))/w1^2 + 
         (3 + 2*x^2 + 3*x^4)/w1^4)/w2^2 - 
       (2*(1 + 3*x^2 + x^4 + (1 + 3*x^2 + x^4)/w1^4 + (11 - 8*x^2 + 11*x^4)/
           w1^2))/w2^12 - (2*(1 + 3*x^2 + x^4 + (1 + 3*x^2 + x^4)/w1^4 + 
          (11 - 8*x^2 + 11*x^4)/w1^2))/w2^4 - 
       (2*(2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w1^4 + 
          (2*(17 - 7*x^2 + 17*x^4))/w1^2))/w2^8 + 
       (-3*(-1 + x^2)^2 - (3*(-1 + x^2)^2)/w1^4 + (66 - 20*x^2 + 66*x^4)/
          w1^2)/w2^10 + (-3*(-1 + x^2)^2 - (3*(-1 + x^2)^2)/w1^4 + 
         (66 - 20*x^2 + 66*x^4)/w1^2)/w2^6))/(w1^2*w2) + 
    (4*myq1^2*myq2^10*x*(x^2*(2*x^2 + (2*x^2)/w2^8 - (4*(1 + x^2)^2)/w2^4 + 
         (3 + 2*x^2 + 3*x^4)/w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2) + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 - (4*(1 + x^2)^2)/w2^4 + 
          (3 + 2*x^2 + 3*x^4)/w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2))/w1^8 + 
       (2*((x + x^3)^2 + (x + x^3)^2/w2^8 + (1 - 11*x^2 - 26*x^4 - 11*x^6 + 
            x^8)/w2^6 + (1 - 11*x^2 - 26*x^4 - 11*x^6 + x^8)/w2^2 - 
          (2*(1 - 8*x^2 - 24*x^4 - 8*x^6 + x^8))/w2^4))/w1^6 + 
       (2*((x + x^3)^2 + (x + x^3)^2/w2^8 + (1 - 11*x^2 - 26*x^4 - 11*x^6 + 
            x^8)/w2^6 + (1 - 11*x^2 - 26*x^4 - 11*x^6 + x^8)/w2^2 - 
          (2*(1 - 8*x^2 - 24*x^4 - 8*x^6 + x^8))/w2^4))/w1^2 - 
       (2*(x^2 + 6*x^4 + x^6 + (x^2 + 6*x^4 + x^6)/w2^8 + 
          (-4 + 22*x^2 + 88*x^4 + 22*x^6 - 4*x^8)/w2^4 + 
          (2 - 15*x^2 - 50*x^4 - 15*x^6 + 2*x^8)/w2^6 + 
          (2 - 15*x^2 - 50*x^4 - 15*x^6 + 2*x^8)/w2^2))/w1^4))/(w1*w2^6) - 
    (2*myq1^4*myq2^8*x*(2*x^2*(2*x^2 + (2*x^2)/w2^12 + (2*(1 + x^4))/w2^10 + 
         (2*(1 + x^4))/w2^2 + (12*(1 + x^2 + x^4))/w2^6 - 
         (5 + 8*x^2 + 5*x^4)/w2^8 - (5 + 8*x^2 + 5*x^4)/w2^4) + 
       (2*x^2*(2*x^2 + (2*x^2)/w2^12 + (2*(1 + x^4))/w2^10 + 
          (2*(1 + x^4))/w2^2 + (12*(1 + x^2 + x^4))/w2^6 - 
          (5 + 8*x^2 + 5*x^4)/w2^8 - (5 + 8*x^2 + 5*x^4)/w2^4))/w1^8 + 
       (x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^12 - 
         (6*x^2*(33 + 62*x^2 + 33*x^4))/w2^6 + (-4 + 117*x^2 + 270*x^4 + 
           117*x^6 - 4*x^8)/w2^8 + (-4 + 117*x^2 + 270*x^4 + 117*x^6 - 4*x^8)/
          w2^4 + (4 - 49*x^2 - 86*x^4 - 49*x^6 + 4*x^8)/w2^10 + 
         (4 - 49*x^2 - 86*x^4 - 49*x^6 + 4*x^8)/w2^2)/w1^6 + 
       (x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^12 - 
         (6*x^2*(33 + 62*x^2 + 33*x^4))/w2^6 + (-4 + 117*x^2 + 270*x^4 + 
           117*x^6 - 4*x^8)/w2^8 + (-4 + 117*x^2 + 270*x^4 + 117*x^6 - 4*x^8)/
          w2^4 + (4 - 49*x^2 - 86*x^4 - 49*x^6 + 4*x^8)/w2^10 + 
         (4 - 49*x^2 - 86*x^4 - 49*x^6 + 4*x^8)/w2^2)/w1^2 - 
       (2*(5*(x + x^3)^2 + (5*(x + x^3)^2)/w2^12 - 
          (2*x^2*(85 + 214*x^2 + 85*x^4))/w2^6 + (-4 + 101*x^2 + 314*x^4 + 
            101*x^6 - 4*x^8)/w2^8 + (-4 + 101*x^2 + 314*x^4 + 101*x^6 - 
            4*x^8)/w2^4 + (4 - 39*x^2 - 110*x^4 - 39*x^6 + 4*x^8)/w2^10 + 
          (4 - 39*x^2 - 110*x^4 - 39*x^6 + 4*x^8)/w2^2))/w1^4))/(w1*w2^4) - 
    (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      ((w2^(-7) + w2^(-5) + w2^(-3) + w2^(-1))^2*x^4 + 
       ((w2^(-7) + w2^(-5) + w2^(-3) + w2^(-1))^2*x^4)/w1^8 + 
       (x^2*(2*x^2 + (2*x^2)/w2^16 - (8*(1 + 3*x^2 + x^4))/w2^12 - 
          (8*(1 + 3*x^2 + x^4))/w2^4 + (3 - 2*x^2 + 3*x^4)/w2^14 + 
          (3 - 2*x^2 + 3*x^4)/w2^2 + (8 - 68*x^2 + 8*x^4)/w2^8 + 
          (9 + 26*x^2 + 9*x^4)/w2^10 + (9 + 26*x^2 + 9*x^4)/w2^6))/w1^6 + 
       (x^2*(2*x^2 + (2*x^2)/w2^16 - (8*(1 + 3*x^2 + x^4))/w2^12 - 
          (8*(1 + 3*x^2 + x^4))/w2^4 + (3 - 2*x^2 + 3*x^4)/w2^14 + 
          (3 - 2*x^2 + 3*x^4)/w2^2 + (8 - 68*x^2 + 8*x^4)/w2^8 + 
          (9 + 26*x^2 + 9*x^4)/w2^10 + (9 + 26*x^2 + 9*x^4)/w2^6))/w1^2 + 
       (x^2 - 24*x^4 + x^6 + (x^2 - 24*x^4 + x^6)/w2^12 - 
         (1 + 14*x^2 - 114*x^4 + 14*x^6 + x^8)/w2^10 - 
         (1 + 14*x^2 - 114*x^4 + 14*x^6 + x^8)/w2^2 - 
         (2*(3 + 58*x^2 - 126*x^4 + 58*x^6 + 3*x^8))/w2^6 + 
         (4 + 55*x^2 - 168*x^4 + 55*x^6 + 4*x^8)/w2^8 + 
         (4 + 55*x^2 - 168*x^4 + 55*x^6 + 4*x^8)/w2^4)/(w1^4*w2^2)))/w2 + 
    (myq1^10*myq2^2*(-1 + w2^(-2))^2*x*
      (x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w1^2 + (3 + 2*x^2 + 3*x^4)/
          w1^4) + (x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w1^2 + 
          (3 + 2*x^2 + 3*x^4)/w1^4))/w2^12 - 
       (6 + 9*x^2 + 10*x^4 + 9*x^6 + 6*x^8 - 
         (8*(2 + 6*x^2 + 9*x^4 + 6*x^6 + 2*x^8))/w1^2 + 
         (6 + 9*x^2 + 10*x^4 + 9*x^6 + 6*x^8)/w1^4)/w2^8 - 
       (6 + 9*x^2 + 10*x^4 + 9*x^6 + 6*x^8 - 
         (8*(2 + 6*x^2 + 9*x^4 + 6*x^6 + 2*x^8))/w1^2 + 
         (6 + 9*x^2 + 10*x^4 + 9*x^6 + 6*x^8)/w1^4)/w2^4 + 
       ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/
          w1^4 - (7 + 8*x^2 + 18*x^4 + 8*x^6 + 7*x^8)/w1^2)/w2^10 + 
       ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/
          w1^4 - (7 + 8*x^2 + 18*x^4 + 8*x^6 + 7*x^8)/w1^2)/w2^2 + 
       (2*(3 + 4*x^2 + 10*x^4 + 4*x^6 + 3*x^8 + (3 + 4*x^2 + 10*x^4 + 4*x^6 + 
            3*x^8)/w1^4 - (9 + 28*x^2 + 54*x^4 + 28*x^6 + 9*x^8)/w1^2))/
        w2^6))/(w1^3*w2^2) + 
    (myq1^8*myq2^4*x*(((1 + w2^(-4))*x^2*((-2*(-1 + x^2)^2)/w2^6 + 
          (1 + x^2)^2 + (1 + x^2)^2/w2^12 + (3 + 2*x^2 + 3*x^4)/w2^10 + 
          (3 + 2*x^2 + 3*x^4)/w2^2 - (5 + 6*x^2 + 5*x^4)/w2^8 - 
          (5 + 6*x^2 + 5*x^4)/w2^4))/w2^2 + 
       ((1 + w2^(-4))*x^2*((-2*(-1 + x^2)^2)/w2^6 + (1 + x^2)^2 + 
          (1 + x^2)^2/w2^12 + (3 + 2*x^2 + 3*x^4)/w2^10 + 
          (3 + 2*x^2 + 3*x^4)/w2^2 - (5 + 6*x^2 + 5*x^4)/w2^8 - 
          (5 + 6*x^2 + 5*x^4)/w2^4))/(w1^8*w2^2) + 
       (2*x^4 + (2*x^4)/w2^20 + (x^2*(3 - 2*x^2 + 3*x^4))/w2^18 + 
         (x^2*(3 - 2*x^2 + 3*x^4))/w2^2 + (-56 + 62*x^2 + 124*x^4 + 62*x^6 - 
           56*x^8)/w2^10 + (-20 + 46*x^2 + 52*x^4 + 46*x^6 - 20*x^8)/w2^14 + 
         (-20 + 46*x^2 + 52*x^4 + 46*x^6 - 20*x^8)/w2^6 + 
         (3 - 34*x^2 - 36*x^4 - 34*x^6 + 3*x^8)/w2^16 + 
         (3 - 34*x^2 - 36*x^4 - 34*x^6 + 3*x^8)/w2^4 + 
         (45 - 30*x^2 - 78*x^4 - 30*x^6 + 45*x^8)/w2^12 + 
         (45 - 30*x^2 - 78*x^4 - 30*x^6 + 45*x^8)/w2^8)/w1^6 + 
       (2*x^4 + (2*x^4)/w2^20 + (x^2*(3 - 2*x^2 + 3*x^4))/w2^18 + 
         (x^2*(3 - 2*x^2 + 3*x^4))/w2^2 + (-56 + 62*x^2 + 124*x^4 + 62*x^6 - 
           56*x^8)/w2^10 + (-20 + 46*x^2 + 52*x^4 + 46*x^6 - 20*x^8)/w2^14 + 
         (-20 + 46*x^2 + 52*x^4 + 46*x^6 - 20*x^8)/w2^6 + 
         (3 - 34*x^2 - 36*x^4 - 34*x^6 + 3*x^8)/w2^16 + 
         (3 - 34*x^2 - 36*x^4 - 34*x^6 + 3*x^8)/w2^4 + 
         (45 - 30*x^2 - 78*x^4 - 30*x^6 + 45*x^8)/w2^12 + 
         (45 - 30*x^2 - 78*x^4 - 30*x^6 + 45*x^8)/w2^8)/w1^2 - 
       (4*x^4 + (4*x^4)/w2^20 + (4*x^2*(-1 + x^2)^2)/w2^18 + 
         (4*x^2*(-1 + x^2)^2)/w2^2 + (-34 + 4*x^2 + 4*x^4 + 4*x^6 - 34*x^8)/
          w2^14 + (-34 + 4*x^2 + 4*x^4 + 4*x^6 - 34*x^8)/w2^6 + 
         (5 - 34*x^2 - 26*x^4 - 34*x^6 + 5*x^8)/w2^16 + 
         (5 - 34*x^2 - 26*x^4 - 34*x^6 + 5*x^8)/w2^4 - 
         (4*(23 + 12*x^2 - 26*x^4 + 12*x^6 + 23*x^8))/w2^10 + 
         (75 + 74*x^2 - 26*x^4 + 74*x^6 + 75*x^8)/w2^12 + 
         (75 + 74*x^2 - 26*x^4 + 74*x^6 + 75*x^8)/w2^8)/w1^4))/w1 + 
    (myq1^6*myq2^6*x*(-(x^2*(-2*x^2 - (2*x^2)/w2^16 + (12*(1 + x^2 + x^4))/
           w2^12 + (12*(1 + x^2 + x^4))/w2^4 + (1 + 6*x^2 + x^4)/w2^14 + 
          (1 + 6*x^2 + x^4)/w2^2 + (4*(2 + 7*x^2 + 2*x^4))/w2^8 - 
          (29 + 30*x^2 + 29*x^4)/w2^10 - (29 + 30*x^2 + 29*x^4)/w2^6)) - 
       (x^2*(-2*x^2 - (2*x^2)/w2^16 + (12*(1 + x^2 + x^4))/w2^12 + 
          (12*(1 + x^2 + x^4))/w2^4 + (1 + 6*x^2 + x^4)/w2^14 + 
          (1 + 6*x^2 + x^4)/w2^2 + (4*(2 + 7*x^2 + 2*x^4))/w2^8 - 
          (29 + 30*x^2 + 29*x^4)/w2^10 - (29 + 30*x^2 + 29*x^4)/w2^6))/w1^8 + 
       (2*(2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^16 + 
          (-32 + 66*x^2 + 212*x^4 + 66*x^6 - 32*x^8)/w2^8 + 
          (-4 + 73*x^2 + 122*x^4 + 73*x^6 - 4*x^8)/w2^12 + 
          (-4 + 73*x^2 + 122*x^4 + 73*x^6 - 4*x^8)/w2^4 + 
          (1 - 16*x^2 - 12*x^4 - 16*x^6 + x^8)/w2^14 + 
          (1 - 16*x^2 - 12*x^4 - 16*x^6 + x^8)/w2^2 + 
          (19 - 116*x^2 - 212*x^4 - 116*x^6 + 19*x^8)/w2^10 + 
          (19 - 116*x^2 - 212*x^4 - 116*x^6 + 19*x^8)/w2^6))/w1^6 + 
       (2*(2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^16 + 
          (-32 + 66*x^2 + 212*x^4 + 66*x^6 - 32*x^8)/w2^8 + 
          (-4 + 73*x^2 + 122*x^4 + 73*x^6 - 4*x^8)/w2^12 + 
          (-4 + 73*x^2 + 122*x^4 + 73*x^6 - 4*x^8)/w2^4 + 
          (1 - 16*x^2 - 12*x^4 - 16*x^6 + x^8)/w2^14 + 
          (1 - 16*x^2 - 12*x^4 - 16*x^6 + x^8)/w2^2 + 
          (19 - 116*x^2 - 212*x^4 - 116*x^6 + 19*x^8)/w2^10 + 
          (19 - 116*x^2 - 212*x^4 - 116*x^6 + 19*x^8)/w2^6))/w1^2 - 
       (((1 + x^2)^2*(5 - 64*x^2 + 5*x^4))/w2^14 + 
         ((1 + x^2)^2*(5 - 64*x^2 + 5*x^4))/w2^2 + 6*(x^2 + x^6) + 
         (6*(x^2 + x^6))/w2^16 + (-148 + 44*x^2 + 872*x^4 + 44*x^6 - 148*x^8)/
          w2^8 + (-22 + 212*x^2 + 572*x^4 + 212*x^6 - 22*x^8)/w2^12 + 
         (-22 + 212*x^2 + 572*x^4 + 212*x^6 - 22*x^8)/w2^4 + 
         (91 - 258*x^2 - 890*x^4 - 258*x^6 + 91*x^8)/w2^10 + 
         (91 - 258*x^2 - 890*x^4 - 258*x^6 + 91*x^8)/w2^6)/w1^4))/(w1*w2^2))*
   Log[myq1])/(myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*(-1 + x)*
   x^4*(1 + x)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 ((I/32)*c1^2*m1b^3*m2b^3*Pi*w1^3*w2^2*(1 + x^4)*
   ((-4*myq1^12*(-1 + w2^(-2))^6*x^4*(-1 + x^2)^2)/(w1^7*w2^2) - 
    (2*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2*(1 + x^4))/
     (w1^5*w2^6) + (4*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^5*x^3*
      (1 + x^2)*(x^2 + x^2/w2^4 + (1 - 4*x^2 + x^4)/w2^2))/(w1^6*w2) + 
    (2*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^2 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (-4 + 8*x^2 + 8*x^4 + 8*x^6 - 
           4*x^8)/w2^2 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4)/w1^2 + 
       (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^2)/w1^4))/(w1^4*w2^5) - 
    (2*myq1^10*myq2^2*(-1 + w2^(-2))^2*x^2*((4*x^4)/w1^2 + 
       (4*x^4)/(w1^2*w2^12) + (8*x^4 + (8*x^4)/w1^4 - 
         (2*x^2*(3 + 14*x^2 + 3*x^4))/w1^2)/w2^10 + 
       (8*x^4 + (8*x^4)/w1^4 - (2*x^2*(3 + 14*x^2 + 3*x^4))/w1^2)/w2^2 + 
       (x^2*(5 - 26*x^2 + 5*x^4 + (5 - 26*x^2 + 5*x^4)/w1^4 + 
          (2*(7 + 32*x^2 + 7*x^4))/w1^2))/w2^8 + 
       (x^2*(5 - 26*x^2 + 5*x^4 + (5 - 26*x^2 + 5*x^4)/w1^4 + 
          (2*(7 + 32*x^2 + 7*x^4))/w1^2))/w2^4 - 
       (1 + 12*x^2 - 34*x^4 + 12*x^6 + x^8 - 
         (2*(1 - 6*x^2 - 38*x^4 - 6*x^6 + x^8))/w1^2 + 
         (1 + 12*x^2 - 34*x^4 + 12*x^6 + x^8)/w1^4)/w2^6))/w1^5 - 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*x^4 + (2*x^4)/w2^12 + (x^2*(2 - 13*x^2 + 2*x^4))/w2^10 + 
       (x^2*(2 - 13*x^2 + 2*x^4))/w2^2 + (-11*x^2 + 20*x^4 - 11*x^6)/w2^8 + 
       (-11*x^2 + 20*x^4 - 11*x^6)/w2^4 + (1 + 20*x^2 - 16*x^4 + 20*x^6 + 
         x^8)/w2^6 + (-4*x^4 - (4*x^4)/w2^12 + (2*x^4)/w2^10 + (2*x^4)/w2^2 - 
         (4*(1 + 5*x^2 + 29*x^4 + 5*x^6 + x^8))/w2^6 + 
         (1 + 8*x^2 + 58*x^4 + 8*x^6 + x^8)/w2^8 + 
         (1 + 8*x^2 + 58*x^4 + 8*x^6 + x^8)/w2^4)/w1^2 + 
       (2*x^4 + (2*x^4)/w2^12 + (x^2*(2 - 13*x^2 + 2*x^4))/w2^10 + 
         (x^2*(2 - 13*x^2 + 2*x^4))/w2^2 + (-11*x^2 + 20*x^4 - 11*x^6)/w2^8 + 
         (-11*x^2 + 20*x^4 - 11*x^6)/w2^4 + (1 + 20*x^2 - 16*x^4 + 20*x^6 + 
           x^8)/w2^6)/w1^4))/(w1^4*w2) + 
    (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(x^2 + x^2/w2^12 + (1 - 8*x^2 + x^4)/w2^10 + 
         (1 - 8*x^2 + x^4)/w2^2 + (4*(3 + 7*x^2 + 3*x^4))/w2^6 - 
         (7 + 3*x^2 + 7*x^4)/w2^8 - (7 + 3*x^2 + 7*x^4)/w2^4) + 
       (x^2*(x^2 + x^2/w2^12 + (1 - 8*x^2 + x^4)/w2^10 + (1 - 8*x^2 + x^4)/
           w2^2 + (4*(3 + 7*x^2 + 3*x^4))/w2^6 - (7 + 3*x^2 + 7*x^4)/w2^8 - 
          (7 + 3*x^2 + 7*x^4)/w2^4))/w1^8 + (-8*x^4 - (8*x^4)/w2^12 - 
         (2*x^2*(5 + 4*x^2 + 5*x^4))/w2^10 - (2*x^2*(5 + 4*x^2 + 5*x^4))/
          w2^2 + (2*(1 - 26*x^2 - 194*x^4 - 26*x^6 + x^8))/w2^6 + 
         (1 + 40*x^2 + 198*x^4 + 40*x^6 + x^8)/w2^8 + 
         (1 + 40*x^2 + 198*x^4 + 40*x^6 + x^8)/w2^4)/w1^6 + 
       (-8*x^4 - (8*x^4)/w2^12 - (2*x^2*(5 + 4*x^2 + 5*x^4))/w2^10 - 
         (2*x^2*(5 + 4*x^2 + 5*x^4))/w2^2 + 
         (2*(1 - 26*x^2 - 194*x^4 - 26*x^6 + x^8))/w2^6 + 
         (1 + 40*x^2 + 198*x^4 + 40*x^6 + x^8)/w2^8 + 
         (1 + 40*x^2 + 198*x^4 + 40*x^6 + x^8)/w2^4)/w1^2 - 
       (2*(7*x^4 + (7*x^4)/w2^12 - (x^2*(15 + 76*x^2 + 15*x^4))/w2^10 - 
          (x^2*(15 + 76*x^2 + 15*x^4))/w2^2 + (-1 + 53*x^2 + 305*x^4 + 
            53*x^6 - x^8)/w2^8 + (-1 + 53*x^2 + 305*x^4 + 53*x^6 - x^8)/
           w2^4 + (6 - 68*x^2 - 488*x^4 - 68*x^6 + 6*x^8)/w2^6))/w1^4))/
     (w1^2*w2) + (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (((-1 + w2^(-4))^2*x^4)/w2^2 + ((-1 + w2^(-4))^2*x^4)/(w1^12*w2^2) + 
       (x^2*(2*x^2 + (2*x^2)/w2^12 + (5*(1 + x^4))/w2^10 + 
          (5*(1 + x^4))/w2^2 + (2*(1 + 28*x^2 + x^4))/w2^6 - 
          (2*(5 + 19*x^2 + 5*x^4))/w2^8 - (2*(5 + 19*x^2 + 5*x^4))/w2^4))/
        w1^10 + (x^2*(2*x^2 + (2*x^2)/w2^12 + (5*(1 + x^4))/w2^10 + 
          (5*(1 + x^4))/w2^2 + (2*(1 + 28*x^2 + x^4))/w2^6 - 
          (2*(5 + 19*x^2 + 5*x^4))/w2^8 - (2*(5 + 19*x^2 + 5*x^4))/w2^4))/
        w1^2 + (8*x^4 + (8*x^4)/w2^12 - (x^2*(6 + 79*x^2 + 6*x^4))/w2^10 - 
         (x^2*(6 + 79*x^2 + 6*x^4))/w2^2 - 
         (2*(4 + 19*x^2 - 110*x^4 + 19*x^6 + 4*x^8))/w2^8 - 
         (2*(4 + 19*x^2 - 110*x^4 + 19*x^6 + 4*x^8))/w2^4 + 
         (2*(8 + 60*x^2 - 117*x^4 + 60*x^6 + 8*x^8))/w2^6)/w1^8 + 
       (8*x^4 + (8*x^4)/w2^12 - (x^2*(6 + 79*x^2 + 6*x^4))/w2^10 - 
         (x^2*(6 + 79*x^2 + 6*x^4))/w2^2 - 
         (2*(4 + 19*x^2 - 110*x^4 + 19*x^6 + 4*x^8))/w2^8 - 
         (2*(4 + 19*x^2 - 110*x^4 + 19*x^6 + 4*x^8))/w2^4 + 
         (2*(8 + 60*x^2 - 117*x^4 + 60*x^6 + 8*x^8))/w2^6)/w1^4 + 
       (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(11 + 2*x^2 + 11*x^4))/w2^10 - 
          (x^2*(11 + 2*x^2 + 11*x^4))/w2^2 + (8 + 96*x^2 + 30*x^4 + 96*x^6 + 
            8*x^8)/w2^8 + (8 + 96*x^2 + 30*x^4 + 96*x^6 + 8*x^8)/w2^4 - 
          (2*(8 + 97*x^2 + 54*x^4 + 97*x^6 + 8*x^8))/w2^6))/w1^6))/w2 + 
    (myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(8*x^2 + (8*x^2)/w2^8 - (2*(5 - 6*x^2 + 5*x^4))/w2^4 + 
         (9 - 10*x^2 + 9*x^4)/w2^6 + (9 - 10*x^2 + 9*x^4)/w2^2) + 
       (x^2*(8*x^2 + (8*x^2)/w2^8 - (2*(5 - 6*x^2 + 5*x^4))/w2^4 + 
          (9 - 10*x^2 + 9*x^4)/w2^6 + (9 - 10*x^2 + 9*x^4)/w2^2))/w1^8 + 
       (4*x^2*(3 + x^2 + 3*x^4) + (4*x^2*(3 + x^2 + 3*x^4))/w2^8 + 
         (-18 + 64*x^2 + 76*x^4 + 64*x^6 - 18*x^8)/w2^4 + 
         (7 - 64*x^2 - 62*x^4 - 64*x^6 + 7*x^8)/w2^6 + 
         (7 - 64*x^2 - 62*x^4 - 64*x^6 + 7*x^8)/w2^2)/w1^6 + 
       (4*x^2*(3 + x^2 + 3*x^4) + (4*x^2*(3 + x^2 + 3*x^4))/w2^8 + 
         (-18 + 64*x^2 + 76*x^4 + 64*x^6 - 18*x^8)/w2^4 + 
         (7 - 64*x^2 - 62*x^4 - 64*x^6 + 7*x^8)/w2^6 + 
         (7 - 64*x^2 - 62*x^4 - 64*x^6 + 7*x^8)/w2^2)/w1^2 - 
       (2*(4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^8 + 
          (9 - 19*x^2 - 20*x^4 - 19*x^6 + 9*x^8)/w2^6 + 
          (9 - 19*x^2 - 20*x^4 - 19*x^6 + 9*x^8)/w2^2 - 
          (2*(11 + x^2 - 4*x^4 + x^6 + 11*x^8))/w2^4))/w1^4))/(w1^2*w2^3) - 
    (myq1^2*myq2^10*(x^2*(4*x^2*(3 + 5*x^2 + 3*x^4) + 
         (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
         (4*(3 - 7*x^2 - 14*x^4 - 7*x^6 + 3*x^8))/w2^4 + 
         (7 - 24*x^2 - 46*x^4 - 24*x^6 + 7*x^8)/w2^6 + 
         (7 - 24*x^2 - 46*x^4 - 24*x^6 + 7*x^8)/w2^2) + 
       (x^2*(4*x^2*(3 + 5*x^2 + 3*x^4) + (4*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 - 
          (4*(3 - 7*x^2 - 14*x^4 - 7*x^6 + 3*x^8))/w2^4 + 
          (7 - 24*x^2 - 46*x^4 - 24*x^6 + 7*x^8)/w2^6 + 
          (7 - 24*x^2 - 46*x^4 - 24*x^6 + 7*x^8)/w2^2))/w1^8 + 
       (2*(4*(x^2 - 2*x^4 - 4*x^6 - 2*x^8 + x^10) + 
          (4*(x^2 - 2*x^4 - 4*x^6 - 2*x^8 + x^10))/w2^8 + 
          (-2 + 46*x^2 + 38*x^4 + 28*x^6 + 38*x^8 + 46*x^10 - 2*x^12)/w2^4 + 
          (1 - 29*x^2 - 15*x^4 - 2*x^6 - 15*x^8 - 29*x^10 + x^12)/w2^6 + 
          (1 - 29*x^2 - 15*x^4 - 2*x^6 - 15*x^8 - 29*x^10 + x^12)/w2^2))/
        w1^6 + (2*(4*(x^2 - 2*x^4 - 4*x^6 - 2*x^8 + x^10) + 
          (4*(x^2 - 2*x^4 - 4*x^6 - 2*x^8 + x^10))/w2^8 + 
          (-2 + 46*x^2 + 38*x^4 + 28*x^6 + 38*x^8 + 46*x^10 - 2*x^12)/w2^4 + 
          (1 - 29*x^2 - 15*x^4 - 2*x^6 - 15*x^8 - 29*x^10 + x^12)/w2^6 + 
          (1 - 29*x^2 - 15*x^4 - 2*x^6 - 15*x^8 - 29*x^10 + x^12)/w2^2))/
        w1^2 - (2*(x^2*(7 - 6*x^2 - 14*x^4 - 6*x^6 + 7*x^8) + 
          (x^2*(7 - 6*x^2 - 14*x^4 - 6*x^6 + 7*x^8))/w2^8 + 
          (-4 + 74*x^2 + 92*x^4 + 100*x^6 + 92*x^8 + 74*x^10 - 4*x^12)/w2^4 + 
          (2 - 47*x^2 - 46*x^4 - 42*x^6 - 46*x^8 - 47*x^10 + 2*x^12)/w2^6 + 
          (2 - 47*x^2 - 46*x^4 - 42*x^6 - 46*x^8 - 47*x^10 + 2*x^12)/w2^2))/
        w1^4))/(w1^3*w2^4) + 
    (myq1^8*myq2^4*((x^2*((-32*x^4)/w2^10 - (32*x^4)/w2^2 + 
          x^2*(3 + 10*x^2 + 3*x^4) + (x^2*(3 + 10*x^2 + 3*x^4))/w2^12 + 
          (4*(1 + 19*x^2 + 12*x^4 + 19*x^6 + x^8))/w2^6 - 
          (1 + 39*x^2 + 39*x^6 + x^8)/w2^8 - (1 + 39*x^2 + 39*x^6 + x^8)/
           w2^4))/w2^2 + (x^2*((-32*x^4)/w2^10 - (32*x^4)/w2^2 + 
          x^2*(3 + 10*x^2 + 3*x^4) + (x^2*(3 + 10*x^2 + 3*x^4))/w2^12 + 
          (4*(1 + 19*x^2 + 12*x^4 + 19*x^6 + x^8))/w2^6 - 
          (1 + 39*x^2 + 39*x^6 + x^8)/w2^8 - (1 + 39*x^2 + 39*x^6 + x^8)/
           w2^4))/(w1^8*w2^2) + (2*(4*x^6 + (4*x^6)/w2^16 - (26*x^6)/w2^14 - 
          (26*x^6)/w2^2 - (x^2*(2 + 43*x^2 + 10*x^4 + 43*x^6 + 2*x^8))/
           w2^12 - (x^2*(2 + 43*x^2 + 10*x^4 + 43*x^6 + 2*x^8))/w2^4 - 
          (2*(1 + 11*x^2 + 158*x^4 + 260*x^6 + 158*x^8 + 11*x^10 + x^12))/
           w2^8 + (1 + 11*x^2 + 197*x^4 + 288*x^6 + 197*x^8 + 11*x^10 + x^12)/
           w2^10 + (1 + 11*x^2 + 197*x^4 + 288*x^6 + 197*x^8 + 11*x^10 + 
            x^12)/w2^6))/w1^6 + (2*(4*x^6 + (4*x^6)/w2^16 - (26*x^6)/w2^14 - 
          (26*x^6)/w2^2 - (x^2*(2 + 43*x^2 + 10*x^4 + 43*x^6 + 2*x^8))/
           w2^12 - (x^2*(2 + 43*x^2 + 10*x^4 + 43*x^6 + 2*x^8))/w2^4 - 
          (2*(1 + 11*x^2 + 158*x^4 + 260*x^6 + 158*x^8 + 11*x^10 + x^12))/
           w2^8 + (1 + 11*x^2 + 197*x^4 + 288*x^6 + 197*x^8 + 11*x^10 + x^12)/
           w2^10 + (1 + 11*x^2 + 197*x^4 + 288*x^6 + 197*x^8 + 11*x^10 + 
            x^12)/w2^6))/w1^2 - (2*(x^4*(13 + 18*x^2 + 13*x^4) + 
          (x^4*(13 + 18*x^2 + 13*x^4))/w2^12 - 
          (x^2*(5 + 148*x^2 + 254*x^4 + 148*x^6 + 5*x^8))/w2^10 - 
          (x^2*(5 + 148*x^2 + 254*x^4 + 148*x^6 + 5*x^8))/w2^2 - 
          (2*(2 + 23*x^2 + 384*x^4 + 742*x^6 + 384*x^8 + 23*x^10 + 2*x^12))/
           w2^6 + (2 + 25*x^2 + 513*x^4 + 972*x^6 + 513*x^8 + 25*x^10 + 
            2*x^12)/w2^8 + (2 + 25*x^2 + 513*x^4 + 972*x^6 + 513*x^8 + 
            25*x^10 + 2*x^12)/w2^4))/(w1^4*w2^2)))/w1^3 + 
    (myq1^4*myq2^8*(-((-1 + w2^(-2))^2*x^4*(2*x^2 + (2*x^2)/w2^8 + 
          (5 + 6*x^2 + 5*x^4)/w2^6 + (5 + 6*x^2 + 5*x^4)/w2^2)) - 
       ((-1 + w2^(-2))^2*x^4*(2*x^2 + (2*x^2)/w2^8 + (5 + 6*x^2 + 5*x^4)/
           w2^6 + (5 + 6*x^2 + 5*x^4)/w2^2))/w1^12 + 
       (x^2*(-4*x^2*(2 + 3*x^2 + 2*x^4) - (4*x^2*(2 + 3*x^2 + 2*x^4))/w2^12 + 
          (-9 + 32*x^2 + 78*x^4 + 32*x^6 - 9*x^8)/w2^10 + 
          (-9 + 32*x^2 + 78*x^4 + 32*x^6 - 9*x^8)/w2^2 - 
          (2*(23 + 22*x^2 - 46*x^4 + 22*x^6 + 23*x^8))/w2^6 + 
          (35 + 4*x^2 - 106*x^4 + 4*x^6 + 35*x^8)/w2^8 + 
          (35 + 4*x^2 - 106*x^4 + 4*x^6 + 35*x^8)/w2^4))/w1^10 + 
       (x^2*(-4*x^2*(2 + 3*x^2 + 2*x^4) - (4*x^2*(2 + 3*x^2 + 2*x^4))/w2^12 + 
          (-9 + 32*x^2 + 78*x^4 + 32*x^6 - 9*x^8)/w2^10 + 
          (-9 + 32*x^2 + 78*x^4 + 32*x^6 - 9*x^8)/w2^2 - 
          (2*(23 + 22*x^2 - 46*x^4 + 22*x^6 + 23*x^8))/w2^6 + 
          (35 + 4*x^2 - 106*x^4 + 4*x^6 + 35*x^8)/w2^8 + 
          (35 + 4*x^2 - 106*x^4 + 4*x^6 + 35*x^8)/w2^4))/w1^2 + 
       (4*x^4 + 6*x^6 + 4*x^8 + (4*x^4 + 6*x^6 + 4*x^8)/w2^12 + 
         (x^2*(34 + 79*x^2 + 50*x^4 + 79*x^6 + 34*x^8))/w2^10 + 
         (x^2*(34 + 79*x^2 + 50*x^4 + 79*x^6 + 34*x^8))/w2^2 + 
         (2*(-6 + 70*x^2 + 369*x^4 + 390*x^6 + 369*x^8 + 70*x^10 - 6*x^12))/
          w2^6 + (2*(3 - 58*x^2 - 238*x^4 - 235*x^6 - 238*x^8 - 58*x^10 + 
            3*x^12))/w2^8 + (2*(3 - 58*x^2 - 238*x^4 - 235*x^6 - 238*x^8 - 
            58*x^10 + 3*x^12))/w2^4)/w1^8 + 
       (4*x^4 + 6*x^6 + 4*x^8 + (4*x^4 + 6*x^6 + 4*x^8)/w2^12 + 
         (x^2*(34 + 79*x^2 + 50*x^4 + 79*x^6 + 34*x^8))/w2^10 + 
         (x^2*(34 + 79*x^2 + 50*x^4 + 79*x^6 + 34*x^8))/w2^2 + 
         (2*(-6 + 70*x^2 + 369*x^4 + 390*x^6 + 369*x^8 + 70*x^10 - 6*x^12))/
          w2^6 + (2*(3 - 58*x^2 - 238*x^4 - 235*x^6 - 238*x^8 - 58*x^10 + 
            3*x^12))/w2^8 + (2*(3 - 58*x^2 - 238*x^4 - 235*x^6 - 238*x^8 - 
            58*x^10 + 3*x^12))/w2^4)/w1^4 - 
       (2*(2*x^2*(11 + 38*x^2 + 36*x^4 + 38*x^6 + 11*x^8) + 
          (2*x^2*(11 + 38*x^2 + 36*x^4 + 38*x^6 + 11*x^8))/w2^8 + 
          (-12 + 76*x^2 + 568*x^4 + 664*x^6 + 568*x^8 + 76*x^10 - 12*x^12)/
           w2^4 + (6 - 69*x^2 - 378*x^4 - 422*x^6 - 378*x^8 - 69*x^10 + 
            6*x^12)/w2^6 + (6 - 69*x^2 - 378*x^4 - 422*x^6 - 378*x^8 - 
            69*x^10 + 6*x^12)/w2^2))/(w1^6*w2^2)))/(w1*w2^2) + 
    (myq1^6*myq2^6*(-(((-1 + w2^(-2))^2*x^4*((-1 + x^2)^2/w2^6 + 
           (-1 + x^2)^2/w2^2 + (1 + x^2)^2 + (1 + x^2)^2/w2^8 - 
           (2*(3 + 8*x^2 + 3*x^4))/w2^4))/w2^2) - 
       ((-1 + w2^(-2))^2*x^4*((-1 + x^2)^2/w2^6 + (-1 + x^2)^2/w2^2 + 
          (1 + x^2)^2 + (1 + x^2)^2/w2^8 - (2*(3 + 8*x^2 + 3*x^4))/w2^4))/
        (w1^12*w2^2) + (x^2*(-2*x^4 - (2*x^4)/w2^16 + 
          (-3*x^2 + 14*x^4 - 3*x^6)/w2^14 + (-3*x^2 + 14*x^4 - 3*x^6)/w2^2 + 
          (1 + 56*x^2 + 46*x^4 + 56*x^6 + x^8)/w2^12 + 
          (1 + 56*x^2 + 46*x^4 + 56*x^6 + x^8)/w2^4 - 
          (6*(3 - 38*x^2 - 80*x^4 - 38*x^6 + 3*x^8))/w2^8 + 
          (5 - 173*x^2 - 304*x^4 - 173*x^6 + 5*x^8)/w2^10 + 
          (5 - 173*x^2 - 304*x^4 - 173*x^6 + 5*x^8)/w2^6))/w1^10 + 
       (x^2*(-2*x^4 - (2*x^4)/w2^16 + (-3*x^2 + 14*x^4 - 3*x^6)/w2^14 + 
          (-3*x^2 + 14*x^4 - 3*x^6)/w2^2 + (1 + 56*x^2 + 46*x^4 + 56*x^6 + 
            x^8)/w2^12 + (1 + 56*x^2 + 46*x^4 + 56*x^6 + x^8)/w2^4 - 
          (6*(3 - 38*x^2 - 80*x^4 - 38*x^6 + 3*x^8))/w2^8 + 
          (5 - 173*x^2 - 304*x^4 - 173*x^6 + 5*x^8)/w2^10 + 
          (5 - 173*x^2 - 304*x^4 - 173*x^6 + 5*x^8)/w2^6))/w1^2 - 
       (2*(2*x^6 + (2*x^6)/w2^16 + (3*x^4*(5 + 6*x^2 + 5*x^4))/w2^14 + 
          (3*x^4*(5 + 6*x^2 + 5*x^4))/w2^2 + 
          (2*x^2*(7 - 48*x^2 - 114*x^4 - 48*x^6 + 7*x^8))/w2^12 + 
          (2*x^2*(7 - 48*x^2 - 114*x^4 - 48*x^6 + 7*x^8))/w2^4 - 
          (3*(2 + 33*x^2 - 45*x^4 - 212*x^6 - 45*x^8 + 33*x^10 + 2*x^12))/
           w2^10 - (3*(2 + 33*x^2 - 45*x^4 - 212*x^6 - 45*x^8 + 33*x^10 + 
             2*x^12))/w2^6 + (4*(3 + 47*x^2 - 18*x^4 - 205*x^6 - 18*x^8 + 
             47*x^10 + 3*x^12))/w2^8))/w1^6 + 
       (x^4*(29 + 50*x^2 + 29*x^4) + (x^4*(29 + 50*x^2 + 29*x^4))/w2^12 + 
         (x^2*(10 - 219*x^2 - 470*x^4 - 219*x^6 + 10*x^8))/w2^10 + 
         (x^2*(10 - 219*x^2 - 470*x^4 - 219*x^6 + 10*x^8))/w2^2 + 
         (-6 - 92*x^2 + 475*x^4 + 1358*x^6 + 475*x^8 - 92*x^10 - 6*x^12)/
          w2^8 + (-6 - 92*x^2 + 475*x^4 + 1358*x^6 + 475*x^8 - 92*x^10 - 
           6*x^12)/w2^4 + (2*(6 + 94*x^2 - 261*x^4 - 914*x^6 - 261*x^8 + 
            94*x^10 + 6*x^12))/w2^6)/(w1^8*w2^2) + 
       (x^4*(29 + 50*x^2 + 29*x^4) + (x^4*(29 + 50*x^2 + 29*x^4))/w2^12 + 
         (x^2*(10 - 219*x^2 - 470*x^4 - 219*x^6 + 10*x^8))/w2^10 + 
         (x^2*(10 - 219*x^2 - 470*x^4 - 219*x^6 + 10*x^8))/w2^2 + 
         (-6 - 92*x^2 + 475*x^4 + 1358*x^6 + 475*x^8 - 92*x^10 - 6*x^12)/
          w2^8 + (-6 - 92*x^2 + 475*x^4 + 1358*x^6 + 475*x^8 - 92*x^10 - 
           6*x^12)/w2^4 + (2*(6 + 94*x^2 - 261*x^4 - 914*x^6 - 261*x^8 + 
            94*x^10 + 6*x^12))/w2^6)/(w1^4*w2^2)))/w1)*Log[myq1])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))^2*(-1 + x)*x^5*(1 + x)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 ((I/16)*c1*c2*m1b^3*m2b^3*Pi*w1^3*w2^2*(1 + x^4)*
   ((2*myq2^12*(-1 + w1^(-2))^6*x^2*(-1 + x^2)^2*(1 + x^2))/(w1^3*w2^6) + 
    (4*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2 + x^4 + x^6))/
     (w1^7*w2^4) - (2*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x*
      (((1 + x^2)^2*(1 - 4*x^2 + x^4))/w1^2 + 2*(x^2 + x^6) + 
       (2*(x^2 + x^6))/w1^4))/(w1^2*w2^5) + 
    (myq1^2*myq2^10*(-1 + w1^(-2))^2*x^2*(1 + x^2)*(2*(1 + w2^(-4))*x^2 + 
       (2*(1 + w2^(-4))*x^2)/w1^12 - 
       (2*(2 + 5*x^2 + 2*x^4 - (12*(1 + x^2)^2)/w2^2 + (2 + 5*x^2 + 2*x^4)/
           w2^4))/w1^8 - (2*(2 + 5*x^2 + 2*x^4 - (12*(1 + x^2)^2)/w2^2 + 
          (2 + 5*x^2 + 2*x^4)/w2^4))/w1^4 + 
       (3 - 2*x^2 + 3*x^4 + (3 - 2*x^2 + 3*x^4)/w2^4 - 
         (2*(5 + 6*x^2 + 5*x^4))/w2^2)/w1^10 + 
       (3 - 2*x^2 + 3*x^4 + (3 - 2*x^2 + 3*x^4)/w2^4 - 
         (2*(5 + 6*x^2 + 5*x^4))/w2^2)/w1^2 - 
       (2*(1 - 10*x^2 + x^4 + (1 - 10*x^2 + x^4)/w2^4 + 
          (2*(5 + 18*x^2 + 5*x^4))/w2^2))/w1^6))/(w1*w2^4) - 
    (4*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
       (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^2 + 
       (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8 + (4*(-1 + x^2 + 2*x^4 + x^6 - x^8))/
          w2^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^4)/w1^2 + 
       (x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
         (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^2)/w1^4))/(w1^6*w2^3) + 
    (2*myq1^10*myq2^2*(1 + x^2)*(x^2*(6*x^2 + (6*x^2)/w2^8 + 
         (5*(-1 + x^2)^2)/w2^6 + (5*(-1 + x^2)^2)/w2^2 - 
         (8*(1 - x^2 + x^4))/w2^4) + 
       (x^2*(6*x^2 + (6*x^2)/w2^8 + (5*(-1 + x^2)^2)/w2^6 + 
          (5*(-1 + x^2)^2)/w2^2 - (8*(1 - x^2 + x^4))/w2^4))/w1^8 + 
       (x^2*(5 - 14*x^2 + 5*x^4) + (x^2*(5 - 14*x^2 + 5*x^4))/w2^8 + 
         (-4 + 66*x^2 + 20*x^4 + 66*x^6 - 4*x^8)/w2^4 + 
         (2*(1 - 21*x^2 + 2*x^4 - 21*x^6 + x^8))/w2^6 + 
         (2*(1 - 21*x^2 + 2*x^4 - 21*x^6 + x^8))/w2^2)/w1^6 + 
       (x^2*(5 - 14*x^2 + 5*x^4) + (x^2*(5 - 14*x^2 + 5*x^4))/w2^8 + 
         (-4 + 66*x^2 + 20*x^4 + 66*x^6 - 4*x^8)/w2^4 + 
         (2*(1 - 21*x^2 + 2*x^4 - 21*x^6 + x^8))/w2^6 + 
         (2*(1 - 21*x^2 + 2*x^4 - 21*x^6 + x^8))/w2^2)/w1^2 - 
       (2*(4*x^2*(-1 + x^2)^2 + (4*x^2*(-1 + x^2)^2)/w2^8 - 
          (4*(1 - 13*x^2 - 7*x^4 - 13*x^6 + x^8))/w2^4 + 
          (2 - 33*x^2 - 6*x^4 - 33*x^6 + 2*x^8)/w2^6 + 
          (2 - 33*x^2 - 6*x^4 - 33*x^6 + 2*x^8)/w2^2))/w1^4))/(w1^5*w2^2) - 
    (myq1^4*myq2^8*(1 + x^2)*((-1 + w2^(-2))^4*x^4 + ((-1 + w2^(-2))^4*x^4)/
        w1^16 + (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w2^8 - 
          (5*(1 + x^4))/w2^6 + (2*(1 + x^4))/w2^4 - (5*(1 + x^4))/w2^2))/
        w1^14 + (x^2*(2*(-1 + x^2)^2 + (2*(-1 + x^2)^2)/w2^8 - 
          (5*(1 + x^4))/w2^6 + (2*(1 + x^4))/w2^4 - (5*(1 + x^4))/w2^2))/
        w1^2 + (2*x^2*(-4 - 3*x^2 - 4*x^4 - (4 + 3*x^2 + 4*x^4)/w2^8 + 
          (4 + 34*x^2 + 4*x^4)/w2^6 + (4 + 34*x^2 + 4*x^4)/w2^2 + 
          (2*(7 - 19*x^2 + 7*x^4))/w2^4))/w1^12 + 
       (2*x^2*(-4 - 3*x^2 - 4*x^4 - (4 + 3*x^2 + 4*x^4)/w2^8 + 
          (4 + 34*x^2 + 4*x^4)/w2^6 + (4 + 34*x^2 + 4*x^4)/w2^2 + 
          (2*(7 - 19*x^2 + 7*x^4))/w2^4))/w1^4 - 
       (2*(7*x^4 + (7*x^4)/w2^8 + (4*(1 + 11*x^2 - 6*x^4 + 11*x^6 + x^8))/
           w2^6 + (4*(1 + 11*x^2 - 6*x^4 + 11*x^6 + x^8))/w2^2 - 
          (2*(4 + 70*x^2 + 23*x^4 + 70*x^6 + 4*x^8))/w2^4))/w1^8 + 
       (8*(x + x^3)^2 + (8*(x + x^3)^2)/w2^8 + (4 + 33*x^2 - 88*x^4 + 
           33*x^6 + 4*x^8)/w2^6 + (4 + 33*x^2 - 88*x^4 + 33*x^6 + 4*x^8)/
          w2^2 - (2*(4 + 79*x^2 - 12*x^4 + 79*x^6 + 4*x^8))/w2^4)/w1^10 + 
       (8*(x + x^3)^2 + (8*(x + x^3)^2)/w2^8 + (4 + 33*x^2 - 88*x^4 + 
           33*x^6 + 4*x^8)/w2^6 + (4 + 33*x^2 - 88*x^4 + 33*x^6 + 4*x^8)/
          w2^2 - (2*(4 + 79*x^2 - 12*x^4 + 79*x^6 + 4*x^8))/w2^4)/w1^6))/
     (w1*w2^2) + (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^2*(x^2 + x^2/w2^8 - (1 + 4*x^2 + x^4)/w2^4 + (3 + 2*x^2 + 3*x^4)/
          w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2) + 
       (2*x^2*(x^2 + x^2/w2^8 - (1 + 4*x^2 + x^4)/w2^4 + (3 + 2*x^2 + 3*x^4)/
           w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2))/w1^12 + 
       (2*(2*x^2*(5 + 8*x^2 + 5*x^4) + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^8 + 
          (-1 + 170*x^2 + 462*x^4 + 170*x^6 - x^8)/w2^4 + 
          (2*(1 - 44*x^2 - 96*x^4 - 44*x^6 + x^8))/w2^6 + 
          (2*(1 - 44*x^2 - 96*x^4 - 44*x^6 + x^8))/w2^2))/w1^6 - 
       (2*x^2*(2 + x^2 + 2*x^4) + (2*x^2*(2 + x^2 + 2*x^4))/w2^8 + 
         ((1 + x^2)^2*(7 - 86*x^2 + 7*x^4))/w2^6 + 
         ((1 + x^2)^2*(7 - 86*x^2 + 7*x^4))/w2^2 - 
         (2*(5 - 69*x^2 - 226*x^4 - 69*x^6 + 5*x^8))/w2^4)/w1^8 - 
       (2*x^2*(2 + x^2 + 2*x^4) + (2*x^2*(2 + x^2 + 2*x^4))/w2^8 + 
         ((1 + x^2)^2*(7 - 86*x^2 + 7*x^4))/w2^6 + 
         ((1 + x^2)^2*(7 - 86*x^2 + 7*x^4))/w2^2 - 
         (2*(5 - 69*x^2 - 226*x^4 - 69*x^6 + 5*x^8))/w2^4)/w1^4 + 
       (2*(x^2 + x^6) + (2*(x^2 + x^6))/w2^8 + (-9 + 18*x^2 + 94*x^4 + 
           18*x^6 - 9*x^8)/w2^4 + (5 - 22*x^2 - 34*x^4 - 22*x^6 + 5*x^8)/
          w2^6 + (5 - 22*x^2 - 34*x^4 - 22*x^6 + 5*x^8)/w2^2)/w1^10 + 
       (2*(x^2 + x^6) + (2*(x^2 + x^6))/w2^8 + (-9 + 18*x^2 + 94*x^4 + 
           18*x^6 - 9*x^8)/w2^4 + (5 - 22*x^2 - 34*x^4 - 22*x^6 + 5*x^8)/
          w2^6 + (5 - 22*x^2 - 34*x^4 - 22*x^6 + 5*x^8)/w2^2)/w1^2))/
     (w1^2*w2) + (myq1^6*myq2^6*(1 + x^2)*
      ((-2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4)/w2^2 - 
       (2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4)/(w1^16*w2^2) - 
       (x^2*(x^2 + x^2/w2^12 + (4*(1 - x^2 + x^4))/w2^10 + 
          (4*(1 - x^2 + x^4))/w2^2 + (4*(1 + 17*x^2 + x^4))/w2^6 - 
          (6 + 35*x^2 + 6*x^4)/w2^8 - (6 + 35*x^2 + 6*x^4)/w2^4))/w1^14 - 
       (x^2*(x^2 + x^2/w2^12 + (4*(1 - x^2 + x^4))/w2^10 + 
          (4*(1 - x^2 + x^4))/w2^2 + (4*(1 + 17*x^2 + x^4))/w2^6 - 
          (6 + 35*x^2 + 6*x^4)/w2^8 - (6 + 35*x^2 + 6*x^4)/w2^4))/w1^2 + 
       (x^2*(9 + 20*x^2 + 9*x^4) + (x^2*(9 + 20*x^2 + 9*x^4))/w2^8 + 
         (2*(1 + x^2 - 102*x^4 + x^6 + x^8))/w2^6 + 
         (2*(1 + x^2 - 102*x^4 + x^6 + x^8))/w2^2 - 
         (2*(2 + 5*x^2 - 200*x^4 + 5*x^6 + 2*x^8))/w2^4)/(w1^12*w2^2) + 
       (x^2*(9 + 20*x^2 + 9*x^4) + (x^2*(9 + 20*x^2 + 9*x^4))/w2^8 + 
         (2*(1 + x^2 - 102*x^4 + x^6 + x^8))/w2^6 + 
         (2*(1 + x^2 - 102*x^4 + x^6 + x^8))/w2^2 - 
         (2*(2 + 5*x^2 - 200*x^4 + 5*x^6 + 2*x^8))/w2^4)/(w1^4*w2^2) + 
       (x^4 + x^4/w2^12 - (2*x^2*(7 + 36*x^2 + 7*x^4))/w2^10 - 
         (2*x^2*(7 + 36*x^2 + 7*x^4))/w2^2 - 
         (4*(2 + 6*x^2 + 289*x^4 + 6*x^6 + 2*x^8))/w2^6 + 
         (4 + 2*x^2 + 581*x^4 + 2*x^6 + 4*x^8)/w2^8 + 
         (4 + 2*x^2 + 581*x^4 + 2*x^6 + 4*x^8)/w2^4)/w1^10 + 
       (x^4 + x^4/w2^12 - (2*x^2*(7 + 36*x^2 + 7*x^4))/w2^10 - 
         (2*x^2*(7 + 36*x^2 + 7*x^4))/w2^2 - 
         (4*(2 + 6*x^2 + 289*x^4 + 6*x^6 + 2*x^8))/w2^6 + 
         (4 + 2*x^2 + 581*x^4 + 2*x^6 + 4*x^8)/w2^8 + 
         (4 + 2*x^2 + 581*x^4 + 2*x^6 + 4*x^8)/w2^4)/w1^6 + 
       (2*(5*x^2*(3 + 10*x^2 + 3*x^4) + (5*x^2*(3 + 10*x^2 + 3*x^4))/w2^8 - 
          (2*(3 + 17*x^2 + 205*x^4 + 17*x^6 + 3*x^8))/w2^6 - 
          (2*(3 + 17*x^2 + 205*x^4 + 17*x^6 + 3*x^8))/w2^2 + 
          (2*(6 + 37*x^2 + 410*x^4 + 37*x^6 + 6*x^8))/w2^4))/(w1^8*w2^2)))/
     w1 - (myq1^8*myq2^4*(1 + x^2)*
      ((2*x^2*(x^2 + x^2/w2^8 + (-5 + 12*x^2 - 5*x^4)/w2^4 + 
          (3 - 10*x^2 + 3*x^4)/w2^6 + (3 - 10*x^2 + 3*x^4)/w2^2))/w2^2 + 
       (2*x^2*(x^2 + x^2/w2^8 + (-5 + 12*x^2 - 5*x^4)/w2^4 + 
          (3 - 10*x^2 + 3*x^4)/w2^6 + (3 - 10*x^2 + 3*x^4)/w2^2))/
        (w1^12*w2^2) - (2*x^4 + (2*x^4)/w2^12 + (x^2*(3 + 10*x^2 + 3*x^4))/
          w2^10 + (x^2*(3 + 10*x^2 + 3*x^4))/w2^2 - 
         (2*(1 - 11*x^2 + 69*x^4 - 11*x^6 + x^8))/w2^8 - 
         (2*(1 - 11*x^2 + 69*x^4 - 11*x^6 + x^8))/w2^4 + 
         (2*(2 - 25*x^2 + 90*x^4 - 25*x^6 + 2*x^8))/w2^6)/w1^10 - 
       (2*x^4 + (2*x^4)/w2^12 + (x^2*(3 + 10*x^2 + 3*x^4))/w2^10 + 
         (x^2*(3 + 10*x^2 + 3*x^4))/w2^2 - 
         (2*(1 - 11*x^2 + 69*x^4 - 11*x^6 + x^8))/w2^8 - 
         (2*(1 - 11*x^2 + 69*x^4 - 11*x^6 + x^8))/w2^4 + 
         (2*(2 - 25*x^2 + 90*x^4 - 25*x^6 + 2*x^8))/w2^6)/w1^2 + 
       (2*(x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^8 + 
          (2 + 17*x^2 - 258*x^4 + 17*x^6 + 2*x^8)/w2^6 + 
          (2 + 17*x^2 - 258*x^4 + 17*x^6 + 2*x^8)/w2^2 - 
          (4 + 57*x^2 - 344*x^4 + 57*x^6 + 4*x^8)/w2^4))/(w1^8*w2^2) + 
       (2*(x^2*(7 + 41*x^2 + 7*x^4) + (x^2*(7 + 41*x^2 + 7*x^4))/w2^8 + 
          (2 + 17*x^2 - 258*x^4 + 17*x^6 + 2*x^8)/w2^6 + 
          (2 + 17*x^2 - 258*x^4 + 17*x^6 + 2*x^8)/w2^2 - 
          (4 + 57*x^2 - 344*x^4 + 57*x^6 + 4*x^8)/w2^4))/(w1^4*w2^2) + 
       (2*(2*x^4 + (2*x^4)/w2^12 - (x^2*(5 + 74*x^2 + 5*x^4))/w2^10 - 
          (x^2*(5 + 74*x^2 + 5*x^4))/w2^2 - 
          (2*(3 + 21*x^2 - 199*x^4 + 21*x^6 + 3*x^8))/w2^8 - 
          (2*(3 + 21*x^2 - 199*x^4 + 21*x^6 + 3*x^8))/w2^4 + 
          (2*(6 + 55*x^2 - 266*x^4 + 55*x^6 + 6*x^8))/w2^6))/w1^6))/w1^3 - 
    (myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((4*x^4)/w2^2 + (4*x^4)/(w1^16*w2^2) + 
       (2*(2*x^4 + (2*x^4)/w2^4 + (x^2 - 6*x^4 + x^6)/w2^2))/w1^14 + 
       (2*(2*x^4 + (2*x^4)/w2^4 + (x^2 - 6*x^4 + x^6)/w2^2))/w1^2 - 
       (1 - 10*x^2 - 2*x^4 - 10*x^6 + x^8 + (1 - 10*x^2 - 2*x^4 - 10*x^6 + 
           x^8)/w2^4 + (1 + 26*x^2 + 2*x^4 + 26*x^6 + x^8)/w2^2)/w1^12 - 
       (1 - 10*x^2 - 2*x^4 - 10*x^6 + x^8 + (1 - 10*x^2 - 2*x^4 - 10*x^6 + 
           x^8)/w2^4 + (1 + 26*x^2 + 2*x^4 + 26*x^6 + x^8)/w2^2)/w1^4 + 
       (5 - 14*x^2 - 10*x^4 - 14*x^6 + 5*x^8 - 
         (2*(1 - 13*x^2 + 12*x^4 - 13*x^6 + x^8))/w2^2 + 
         (5 - 14*x^2 - 10*x^4 - 14*x^6 + 5*x^8)/w2^4)/w1^10 + 
       (5 - 14*x^2 - 10*x^4 - 14*x^6 + 5*x^8 - 
         (2*(1 - 13*x^2 + 12*x^4 - 13*x^6 + x^8))/w2^2 + 
         (5 - 14*x^2 - 10*x^4 - 14*x^6 + 5*x^8)/w2^4)/w1^6 - 
       (2*(6*(1 + x^8) + (6*(1 + x^8))/w2^4 - (7 + 6*x^2 + 42*x^4 + 6*x^6 + 
            7*x^8)/w2^2))/w1^8))/w2^3 - 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + (3*(x + x^3)^2)/w2^2 + 
       (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4 + 
       (2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + (3*(x + x^3)^2)/w2^2 + 
         (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4)/w1^8 + 
       (2*(2*(x^2 + x^4 + x^6) + (2*(x^2 + x^4 + x^6))/w2^8 + 
          (2 - 7*x^2 - 22*x^4 - 7*x^6 + 2*x^8)/w2^6 + 
          (2 - 7*x^2 - 22*x^4 - 7*x^6 + 2*x^8)/w2^2 - 
          (2*(2 + 7*x^2 + 7*x^6 + 2*x^8))/w2^4))/w1^6 + 
       (2*(2*(x^2 + x^4 + x^6) + (2*(x^2 + x^4 + x^6))/w2^8 + 
          (2 - 7*x^2 - 22*x^4 - 7*x^6 + 2*x^8)/w2^6 + 
          (2 - 7*x^2 - 22*x^4 - 7*x^6 + 2*x^8)/w2^2 - 
          (2*(2 + 7*x^2 + 7*x^6 + 2*x^8))/w2^4))/w1^2 - 
       (2*((x + x^3)^2 + (x + x^3)^2/w2^8 + (6 + 5*x^2 - 18*x^4 + 5*x^6 + 
            6*x^8)/w2^6 + (6 + 5*x^2 - 18*x^4 + 5*x^6 + 6*x^8)/w2^2 - 
          (13 + 50*x^2 + 30*x^4 + 50*x^6 + 13*x^8)/w2^4))/w1^4))/(w1^4*w2) + 
    (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((2*(1 + w2^(-4))*x^4)/w2^2 + (2*(1 + w2^(-4))*x^4)/(w1^16*w2^2) + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^8 + (4*(1 - x^2 + x^4))/w2^6 + 
          (4*(1 - x^2 + x^4))/w2^2 - (2*(3 + 2*x^2 + 3*x^4))/w2^4))/w1^14 + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^8 + (4*(1 - x^2 + x^4))/w2^6 + 
          (4*(1 - x^2 + x^4))/w2^2 - (2*(3 + 2*x^2 + 3*x^4))/w2^4))/w1^2 + 
       (2*(x^2 + x^6 - (4*(1 + x^2)^2*(1 - 5*x^2 + x^4))/w2^4 + 
          (x^2 + x^6)/w2^8 + (1 - 15*x^2 - 16*x^4 - 15*x^6 + x^8)/w2^6 + 
          (1 - 15*x^2 - 16*x^4 - 15*x^6 + x^8)/w2^2))/w1^12 + 
       (2*(x^2 + x^6 - (4*(1 + x^2)^2*(1 - 5*x^2 + x^4))/w2^4 + 
          (x^2 + x^6)/w2^8 + (1 - 15*x^2 - 16*x^4 - 15*x^6 + x^8)/w2^6 + 
          (1 - 15*x^2 - 16*x^4 - 15*x^6 + x^8)/w2^2))/w1^4 + 
       (4*(3 - 11*x^2 - 13*x^4 - 11*x^6 + 3*x^8 + 
          (3 - 11*x^2 - 13*x^4 - 11*x^6 + 3*x^8)/w2^4 - 
          (2*(4 + x^2 - 16*x^4 + x^6 + 4*x^8))/w2^2))/(w1^8*w2^2) - 
       (5*(x + x^3)^2 + (5*(x + x^3)^2)/w2^8 + 
         (12*(1 - 4*x^2 - 7*x^4 - 4*x^6 + x^8))/w2^6 + 
         (12*(1 - 4*x^2 - 7*x^4 - 4*x^6 + x^8))/w2^2 - 
         (2*(16 - 5*x^2 - 78*x^4 - 5*x^6 + 16*x^8))/w2^4)/w1^10 - 
       (5*(x + x^3)^2 + (5*(x + x^3)^2)/w2^8 + 
         (12*(1 - 4*x^2 - 7*x^4 - 4*x^6 + x^8))/w2^6 + 
         (12*(1 - 4*x^2 - 7*x^4 - 4*x^6 + x^8))/w2^2 - 
         (2*(16 - 5*x^2 - 78*x^4 - 5*x^6 + 16*x^8))/w2^4)/w1^6))/w2)*
   Log[myq2])/(myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + x)*
   x^4*(1 + x)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 ((I/32)*c1^2*m1b^3*m2b^3*Pi*w1^4*w2*(1 + x^4)*
   ((myq2^12*(-1 + w1^(-2))^6*x*(-1 + x^4)^2)/(w1^4*w2^5) + 
    (8*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^3*(1 + x^4))/(w1^8*w2^3) - 
    (myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))*(1 + x^2)*
      (((1 + x^2)^2*(1 - 4*x^2 + x^4))/w1^2 + x^2*(3 - 2*x^2 + 3*x^4) + 
       (x^2*(3 - 2*x^2 + 3*x^4))/w1^4))/(w1^3*w2^4) - 
    (8*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2 + 
       (1 - 4*x^2 + x^4 - (4*(-1 + x^2)^2)/w2^2 + (1 - 4*x^2 + x^4)/w2^4)/
        w1^2 + (2*x^2 + (2*x^2)/w2^4 + (1 - 4*x^2 + x^4)/w2^2)/w1^4))/
     (w1^7*w2^2) + (4*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*
      (1 + x^2)*((2*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/w2^2 + 
       (2*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/(w1^8*w2^2) - 
       (x^2 + x^2/w2^8 + (2*(1 - 27*x^2 + x^4))/w2^4 + (1 + 10*x^2 + x^4)/
          w2^6 + (1 + 10*x^2 + x^4)/w2^2)/w1^6 - 
       (x^2 + x^2/w2^8 + (2*(1 - 27*x^2 + x^4))/w2^4 + (1 + 10*x^2 + x^4)/
          w2^6 + (1 + 10*x^2 + x^4)/w2^2)/w1^2 - 
       (2*(x^2 + x^2/w2^8 - (3 + 16*x^2 + 3*x^4)/w2^6 - (3 + 16*x^2 + 3*x^4)/
           w2^2 + (4 + 54*x^2 + 4*x^4)/w2^4))/w1^4))/w1^5 + 
    (2*myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*(1 + x^2)*
      ((2*x^2)/w2^6 + (2*x^2)/w2^2 - (1 - 10*x^2 + x^4)/w2^4 + 
       ((2*x^2)/w2^6 + (2*x^2)/w2^2 - (1 - 10*x^2 + x^4)/w2^4)/w1^12 + 
       (4*x^2 + (4*x^2)/w2^8 + (-11 + 206*x^2 - 11*x^4)/w2^4 - 
         (2*(4 + 27*x^2 + 4*x^4))/w2^6 - (2*(4 + 27*x^2 + 4*x^4))/w2^2)/
        w1^8 + (4*x^2 + (4*x^2)/w2^8 + (-11 + 206*x^2 - 11*x^4)/w2^4 - 
         (2*(4 + 27*x^2 + 4*x^4))/w2^6 - (2*(4 + 27*x^2 + 4*x^4))/w2^2)/
        w1^4 + (2*x^2 + (2*x^2)/w2^8 - (1 + 76*x^2 + x^4)/w2^4 + 
         (5 + 7*x^2 + 5*x^4)/w2^6 + (5 + 7*x^2 + 5*x^4)/w2^2)/w1^10 + 
       (2*x^2 + (2*x^2)/w2^8 - (1 + 76*x^2 + x^4)/w2^4 + 
         (5 + 7*x^2 + 5*x^4)/w2^6 + (5 + 7*x^2 + 5*x^4)/w2^2)/w1^2 + 
       (2*(2*x^2 + (2*x^2)/w2^8 + (3 + 13*x^2 + 3*x^4)/w2^6 + 
          (3 + 13*x^2 + 3*x^4)/w2^2 + (13 - 92*x^2 + 13*x^4)/w2^4))/w1^6))/
     w1^3 - (myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x^2*(1 + x^2)*
      ((1 + w2^(-2))^2*x^2 + ((1 + w2^(-2))^2*x^2)/w1^16 + 
       (3 + 2*x^2 + 3*x^4 - (2*(1 + 6*x^2 + x^4))/w2^2 + 
         (3 + 2*x^2 + 3*x^4)/w2^4)/w1^14 + 
       (3 + 2*x^2 + 3*x^4 - (2*(1 + 6*x^2 + x^4))/w2^2 + 
         (3 + 2*x^2 + 3*x^4)/w2^4)/w1^2 - 
       (2*(1 + 3*x^2 + x^4 + (1 + 3*x^2 + x^4)/w2^4 + (11 - 8*x^2 + 11*x^4)/
           w2^2))/w1^12 - (2*(1 + 3*x^2 + x^4 + (1 + 3*x^2 + x^4)/w2^4 + 
          (11 - 8*x^2 + 11*x^4)/w2^2))/w1^4 - 
       (2*(2 + 3*x^2 + 2*x^4 + (2 + 3*x^2 + 2*x^4)/w2^4 + 
          (2*(17 - 7*x^2 + 17*x^4))/w2^2))/w1^8 + 
       (-3*(-1 + x^2)^2 - (3*(-1 + x^2)^2)/w2^4 + (66 - 20*x^2 + 66*x^4)/
          w2^2)/w1^10 + (-3*(-1 + x^2)^2 - (3*(-1 + x^2)^2)/w2^4 + 
         (66 - 20*x^2 + 66*x^4)/w2^2)/w1^6))/(w1*w2^2) + 
    (4*myq1^10*myq2^2*x*(2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + 
         (1 + x^2)^2/w2^2 - (1 + 6*x^2 + x^4)/w2^4) + 
       (2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + (1 + x^2)^2/w2^2 - 
          (1 + 6*x^2 + x^4)/w2^4))/w1^8 + (x^2*(3 + 2*x^2 + 3*x^4) + 
         (x^2*(3 + 2*x^2 + 3*x^4))/w2^8 + (-4 + 30*x^2 + 100*x^4 + 30*x^6 - 
           4*x^8)/w2^4 + (2*(1 - 11*x^2 - 26*x^4 - 11*x^6 + x^8))/w2^6 + 
         (2*(1 - 11*x^2 - 26*x^4 - 11*x^6 + x^8))/w2^2)/w1^6 + 
       (x^2*(3 + 2*x^2 + 3*x^4) + (x^2*(3 + 2*x^2 + 3*x^4))/w2^8 + 
         (-4 + 30*x^2 + 100*x^4 + 30*x^6 - 4*x^8)/w2^4 + 
         (2*(1 - 11*x^2 - 26*x^4 - 11*x^6 + x^8))/w2^6 + 
         (2*(1 - 11*x^2 - 26*x^4 - 11*x^6 + x^8))/w2^2)/w1^2 - 
       (4*((x + x^3)^2 + (x + x^3)^2/w2^8 + (-2 + 11*x^2 + 44*x^4 + 11*x^6 - 
            2*x^8)/w2^4 + (1 - 8*x^2 - 24*x^4 - 8*x^6 + x^8)/w2^6 + 
          (1 - 8*x^2 - 24*x^4 - 8*x^6 + x^8)/w2^2))/w1^4))/(w1^6*w2) - 
    (2*myq1^8*myq2^4*x*(x^2*(4*x^2 + (4*x^2)/w2^8 - (10*(1 + x^2)^2)/w2^4 + 
         (7 + 2*x^2 + 7*x^4)/w2^6 + (7 + 2*x^2 + 7*x^4)/w2^2) + 
       (x^2*(4*x^2 + (4*x^2)/w2^8 - (10*(1 + x^2)^2)/w2^4 + 
          (7 + 2*x^2 + 7*x^4)/w2^6 + (7 + 2*x^2 + 7*x^4)/w2^2))/w1^12 + 
       (2*x^2*(12*(1 + x^2 + x^4) + (12*(1 + x^2 + x^4))/w2^8 - 
          (3*(33 + 62*x^2 + 33*x^4))/w2^6 - (3*(33 + 62*x^2 + 33*x^4))/w2^2 + 
          (2*(85 + 214*x^2 + 85*x^4))/w2^4))/w1^6 - 
       (2*x^2*(5 + 8*x^2 + 5*x^4) + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^8 + 
         (-8 + 202*x^2 + 628*x^4 + 202*x^6 - 8*x^8)/w2^4 + 
         (4 - 117*x^2 - 270*x^4 - 117*x^6 + 4*x^8)/w2^6 + 
         (4 - 117*x^2 - 270*x^4 - 117*x^6 + 4*x^8)/w2^2)/w1^8 - 
       (2*x^2*(5 + 8*x^2 + 5*x^4) + (2*x^2*(5 + 8*x^2 + 5*x^4))/w2^8 + 
         (-8 + 202*x^2 + 628*x^4 + 202*x^6 - 8*x^8)/w2^4 + 
         (4 - 117*x^2 - 270*x^4 - 117*x^6 + 4*x^8)/w2^6 + 
         (4 - 117*x^2 - 270*x^4 - 117*x^6 + 4*x^8)/w2^2)/w1^4 + 
       (4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^8 + (-8 + 78*x^2 + 220*x^4 + 
           78*x^6 - 8*x^8)/w2^4 + (4 - 49*x^2 - 86*x^4 - 49*x^6 + 4*x^8)/
          w2^6 + (4 - 49*x^2 - 86*x^4 - 49*x^6 + 4*x^8)/w2^2)/w1^10 + 
       (4*(x^2 + x^6) + (4*(x^2 + x^6))/w2^8 + (-8 + 78*x^2 + 220*x^4 + 
           78*x^6 - 8*x^8)/w2^4 + (4 - 49*x^2 - 86*x^4 - 49*x^6 + 4*x^8)/
          w2^6 + (4 - 49*x^2 - 86*x^4 - 49*x^6 + 4*x^8)/w2^2)/w1^2))/
     (w1^4*w2) - (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2)*
      ((2*(1 + w2^(-4))*x^4)/w2^2 + (2*(1 + w2^(-4))*x^4)/(w1^16*w2^2) + 
       (x^2*(x^2 + x^2/w2^8 + (1 - 24*x^2 + x^4)/w2^4 + (3 - 2*x^2 + 3*x^4)/
           w2^6 + (3 - 2*x^2 + 3*x^4)/w2^2))/w1^14 + 
       (x^2*(x^2 + x^2/w2^8 + (1 - 24*x^2 + x^4)/w2^4 + (3 - 2*x^2 + 3*x^4)/
           w2^6 + (3 - 2*x^2 + 3*x^4)/w2^2))/w1^2 + 
       (2*x^4 + (2*x^4)/w2^8 - (8*(x^2 + 3*x^4 + x^6))/w2^6 - 
         (8*(x^2 + 3*x^4 + x^6))/w2^2 - (1 + 14*x^2 - 114*x^4 + 14*x^6 + x^8)/
          w2^4)/w1^12 + (2*x^4 + (2*x^4)/w2^8 - (8*(x^2 + 3*x^4 + x^6))/
          w2^6 - (8*(x^2 + 3*x^4 + x^6))/w2^2 - 
         (1 + 14*x^2 - 114*x^4 + 14*x^6 + x^8)/w2^4)/w1^4 + 
       (2*(2*x^4 + (2*x^4)/w2^8 + (4*x^2 - 34*x^4 + 4*x^6)/w2^6 + 
          (4*x^2 - 34*x^4 + 4*x^6)/w2^2 - (3 + 58*x^2 - 126*x^4 + 58*x^6 + 
            3*x^8)/w2^4))/w1^8 + (3*x^4 + (3*x^4)/w2^8 + 
         (x^2*(9 + 26*x^2 + 9*x^4))/w2^6 + (x^2*(9 + 26*x^2 + 9*x^4))/w2^2 + 
         (4 + 55*x^2 - 168*x^4 + 55*x^6 + 4*x^8)/w2^4)/w1^10 + 
       (3*x^4 + (3*x^4)/w2^8 + (x^2*(9 + 26*x^2 + 9*x^4))/w2^6 + 
         (x^2*(9 + 26*x^2 + 9*x^4))/w2^2 + (4 + 55*x^2 - 168*x^4 + 55*x^6 + 
           4*x^8)/w2^4)/w1^6))/w1 + (myq1^2*myq2^10*(-1 + w1^(-2))^2*x*
      (x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w2^2 + (3 + 2*x^2 + 3*x^4)/
          w2^4) + (x^2*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w2^2 + 
          (3 + 2*x^2 + 3*x^4)/w2^4))/w1^12 - 
       (6 + 9*x^2 + 10*x^4 + 9*x^6 + 6*x^8 - 
         (8*(2 + 6*x^2 + 9*x^4 + 6*x^6 + 2*x^8))/w2^2 + 
         (6 + 9*x^2 + 10*x^4 + 9*x^6 + 6*x^8)/w2^4)/w1^8 - 
       (6 + 9*x^2 + 10*x^4 + 9*x^6 + 6*x^8 - 
         (8*(2 + 6*x^2 + 9*x^4 + 6*x^6 + 2*x^8))/w2^2 + 
         (6 + 9*x^2 + 10*x^4 + 9*x^6 + 6*x^8)/w2^4)/w1^4 + 
       ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/
          w2^4 - (7 + 8*x^2 + 18*x^4 + 8*x^6 + 7*x^8)/w2^2)/w1^10 + 
       ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4) + ((-1 + x^2)^2*(3 + 4*x^2 + 3*x^4))/
          w2^4 - (7 + 8*x^2 + 18*x^4 + 8*x^6 + 7*x^8)/w2^2)/w1^2 + 
       (2*(3 + 4*x^2 + 10*x^4 + 4*x^6 + 3*x^8 + (3 + 4*x^2 + 10*x^4 + 4*x^6 + 
            3*x^8)/w2^4 - (9 + 28*x^2 + 54*x^4 + 28*x^6 + 9*x^8)/w2^2))/
        w1^6))/(w1^2*w2^3) + 
    (myq1^6*myq2^6*x*(2*x^2*(x^2 + x^2/w2^8 + (2*(-1 + x^2)^2)/w2^6 + 
         (2*(-1 + x^2)^2)/w2^2 - (3*(1 + x^4))/w2^4) + 
       (2*x^2*(x^2 + x^2/w2^8 + (2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/
           w2^2 - (3*(1 + x^4))/w2^4))/w1^16 - 
       (x^2 + 6*x^4 + x^6 + ((1 + x^2)^2*(5 - 64*x^2 + 5*x^4))/w2^4 + 
         (x^2 + 6*x^4 + x^6)/w2^8 + (-2 + 32*x^2 + 24*x^4 + 32*x^6 - 2*x^8)/
          w2^6 + (-2 + 32*x^2 + 24*x^4 + 32*x^6 - 2*x^8)/w2^2)/w1^14 - 
       (x^2 + 6*x^4 + x^6 + ((1 + x^2)^2*(5 - 64*x^2 + 5*x^4))/w2^4 + 
         (x^2 + 6*x^4 + x^6)/w2^8 + (-2 + 32*x^2 + 24*x^4 + 32*x^6 - 2*x^8)/
          w2^6 + (-2 + 32*x^2 + 24*x^4 + 32*x^6 - 2*x^8)/w2^2)/w1^2 - 
       (2*(6*(x^2 + x^4 + x^6) + (6*(x^2 + x^4 + x^6))/w2^8 + 
          (-11 + 106*x^2 + 286*x^4 + 106*x^6 - 11*x^8)/w2^4 + 
          (4 - 73*x^2 - 122*x^4 - 73*x^6 + 4*x^8)/w2^6 + 
          (4 - 73*x^2 - 122*x^4 - 73*x^6 + 4*x^8)/w2^2))/w1^12 - 
       (2*(6*(x^2 + x^4 + x^6) + (6*(x^2 + x^4 + x^6))/w2^8 + 
          (-11 + 106*x^2 + 286*x^4 + 106*x^6 - 11*x^8)/w2^4 + 
          (4 - 73*x^2 - 122*x^4 - 73*x^6 + 4*x^8)/w2^6 + 
          (4 - 73*x^2 - 122*x^4 - 73*x^6 + 4*x^8)/w2^2))/w1^4 - 
       (4*(x^2*(2 + 7*x^2 + 2*x^4) + (x^2*(2 + 7*x^2 + 2*x^4))/w2^8 + 
          (-37 + 11*x^2 + 218*x^4 + 11*x^6 - 37*x^8)/w2^4 + 
          (16 - 33*x^2 - 106*x^4 - 33*x^6 + 16*x^8)/w2^6 + 
          (16 - 33*x^2 - 106*x^4 - 33*x^6 + 16*x^8)/w2^2))/w1^8 + 
       (x^2*(29 + 30*x^2 + 29*x^4) + (x^2*(29 + 30*x^2 + 29*x^4))/w2^8 + 
         (-91 + 258*x^2 + 890*x^4 + 258*x^6 - 91*x^8)/w2^4 + 
         (38 - 232*x^2 - 424*x^4 - 232*x^6 + 38*x^8)/w2^6 + 
         (38 - 232*x^2 - 424*x^4 - 232*x^6 + 38*x^8)/w2^2)/w1^10 + 
       (x^2*(29 + 30*x^2 + 29*x^4) + (x^2*(29 + 30*x^2 + 29*x^4))/w2^8 + 
         (-91 + 258*x^2 + 890*x^4 + 258*x^6 - 91*x^8)/w2^4 + 
         (38 - 232*x^2 - 424*x^4 - 232*x^6 + 38*x^8)/w2^6 + 
         (38 - 232*x^2 - 424*x^4 - 232*x^6 + 38*x^8)/w2^2)/w1^6))/(w1^2*w2) + 
    (myq1^4*myq2^8*x*((2*(-1 + w2^(-2))^2*x^4)/w2^2 + 
       (2*(-1 + w2^(-2))^2*x^4)/(w1^20*w2^2) + 
       (x^2*((-4*(-1 + x^2)^2)/w2^4 + (1 + x^2)^2 + (1 + x^2)^2/w2^8 + 
          (3 - 2*x^2 + 3*x^4)/w2^6 + (3 - 2*x^2 + 3*x^4)/w2^2))/w1^18 + 
       (x^2*((-4*(-1 + x^2)^2)/w2^4 + (1 + x^2)^2 + (1 + x^2)^2/w2^8 + 
          (3 - 2*x^2 + 3*x^4)/w2^6 + (3 - 2*x^2 + 3*x^4)/w2^2))/w1^2 + 
       (x^2*(3 + 2*x^2 + 3*x^4) + (x^2*(3 + 2*x^2 + 3*x^4))/w2^8 + 
         (-5 + 34*x^2 + 26*x^4 + 34*x^6 - 5*x^8)/w2^4 + 
         (3 - 34*x^2 - 36*x^4 - 34*x^6 + 3*x^8)/w2^6 + 
         (3 - 34*x^2 - 36*x^4 - 34*x^6 + 3*x^8)/w2^2)/w1^16 + 
       (x^2*(3 + 2*x^2 + 3*x^4) + (x^2*(3 + 2*x^2 + 3*x^4))/w2^8 + 
         (-5 + 34*x^2 + 26*x^4 + 34*x^6 - 5*x^8)/w2^4 + 
         (3 - 34*x^2 - 36*x^4 - 34*x^6 + 3*x^8)/w2^6 + 
         (3 - 34*x^2 - 36*x^4 - 34*x^6 + 3*x^8)/w2^2)/w1^4 - 
       (2*(2*(x^2 + x^4 + x^6) + (2*(x^2 + x^4 + x^6))/w2^8 + 
          (-17 + 2*x^2 + 2*x^4 + 2*x^6 - 17*x^8)/w2^4 + 
          (10 - 23*x^2 - 26*x^4 - 23*x^6 + 10*x^8)/w2^6 + 
          (10 - 23*x^2 - 26*x^4 - 23*x^6 + 10*x^8)/w2^2))/w1^14 - 
       (2*(2*(x^2 + x^4 + x^6) + (2*(x^2 + x^4 + x^6))/w2^8 + 
          (-17 + 2*x^2 + 2*x^4 + 2*x^6 - 17*x^8)/w2^4 + 
          (10 - 23*x^2 - 26*x^4 - 23*x^6 + 10*x^8)/w2^6 + 
          (10 - 23*x^2 - 26*x^4 - 23*x^6 + 10*x^8)/w2^2))/w1^6 - 
       (2*(x^2*(5 + 6*x^2 + 5*x^4) + (x^2*(5 + 6*x^2 + 5*x^4))/w2^8 - 
          (2*(23 + 12*x^2 - 26*x^4 + 12*x^6 + 23*x^8))/w2^4 + 
          (28 - 31*x^2 - 62*x^4 - 31*x^6 + 28*x^8)/w2^6 + 
          (28 - 31*x^2 - 62*x^4 - 31*x^6 + 28*x^8)/w2^2))/w1^10 + 
       (x^2 + 6*x^4 + x^6 + (x^2 + 6*x^4 + x^6)/w2^8 + 
         (45 - 30*x^2 - 78*x^4 - 30*x^6 + 45*x^8)/w2^6 + 
         (45 - 30*x^2 - 78*x^4 - 30*x^6 + 45*x^8)/w2^2 - 
         (75 + 74*x^2 - 26*x^4 + 74*x^6 + 75*x^8)/w2^4)/w1^12 + 
       (x^2 + 6*x^4 + x^6 + (x^2 + 6*x^4 + x^6)/w2^8 + 
         (45 - 30*x^2 - 78*x^4 - 30*x^6 + 45*x^8)/w2^6 + 
         (45 - 30*x^2 - 78*x^4 - 30*x^6 + 45*x^8)/w2^2 - 
         (75 + 74*x^2 - 26*x^4 + 74*x^6 + 75*x^8)/w2^4)/w1^8))/w2)*Log[myq2])/
  (myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + x)*x^4*(1 + x)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 ((I/32)*c2^2*m1b^3*m2b^3*Pi*w1^2*w2^3*(1 + x^4)*
   ((4*myq2^12*(-1 + w1^(-2))^6*x^4*(-1 + x^2)^2)/(w1^2*w2^7) + 
    (2*myq1^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)^2*(1 + x^4))/
     (w1^6*w2^5) - (4*myq1*myq2^11*(-1 + w1^(-2))^5*(-1 + w2^(-2))*x^3*
      (1 + x^2)*(x^2 + x^2/w1^4 + (1 - 4*x^2 + x^4)/w1^2))/(w1*w2^6) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^2 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 + (-4 + 8*x^2 + 8*x^4 + 8*x^6 - 
           4*x^8)/w2^2 + (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4)/w1^2 + 
       (4*(x^2 + x^4 + x^6) + (4*(x^2 + x^4 + x^6))/w2^4 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^2)/w1^4))/(w1^5*w2^4) + 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^2*x^2*((4*x^4)/w2^2 + 
       (4*x^4)/(w1^12*w2^2) + (8*x^4 + (8*x^4)/w2^4 - 
         (2*x^2*(3 + 14*x^2 + 3*x^4))/w2^2)/w1^10 + 
       (8*x^4 + (8*x^4)/w2^4 - (2*x^2*(3 + 14*x^2 + 3*x^4))/w2^2)/w1^2 + 
       (x^2*(5 - 26*x^2 + 5*x^4 + (5 - 26*x^2 + 5*x^4)/w2^4 + 
          (2*(7 + 32*x^2 + 7*x^4))/w2^2))/w1^8 + 
       (x^2*(5 - 26*x^2 + 5*x^4 + (5 - 26*x^2 + 5*x^4)/w2^4 + 
          (2*(7 + 32*x^2 + 7*x^4))/w2^2))/w1^4 - 
       (1 + 12*x^2 - 34*x^4 + 12*x^6 + x^8 - 
         (2*(1 - 6*x^2 - 38*x^4 - 6*x^6 + x^8))/w2^2 + 
         (1 + 12*x^2 - 34*x^4 + 12*x^6 + x^8)/w2^4)/w1^6))/w2^5 + 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (2*(-1 + w2^(-2))^2*x^4 + (2*(-1 + w2^(-2))^2*x^4)/w1^12 + 
       (x^2*(2 - 13*x^2 + (2*x^2)/w2^2 + 2*x^4 + (2 - 13*x^2 + 2*x^4)/w2^4))/
        w1^10 + (x^2*(2 - 13*x^2 + (2*x^2)/w2^2 + 2*x^4 + 
          (2 - 13*x^2 + 2*x^4)/w2^4))/w1^2 + 
       (-11*x^2 + 20*x^4 - 11*x^6 + (-11*x^2 + 20*x^4 - 11*x^6)/w2^4 + 
         (1 + 8*x^2 + 58*x^4 + 8*x^6 + x^8)/w2^2)/w1^8 + 
       (-11*x^2 + 20*x^4 - 11*x^6 + (-11*x^2 + 20*x^4 - 11*x^6)/w2^4 + 
         (1 + 8*x^2 + 58*x^4 + 8*x^6 + x^8)/w2^2)/w1^4 + 
       (1 + 20*x^2 - 16*x^4 + 20*x^6 + x^8 - 
         (4*(1 + 5*x^2 + 29*x^4 + 5*x^6 + x^8))/w2^2 + 
         (1 + 20*x^2 - 16*x^4 + 20*x^6 + x^8)/w2^4)/w1^6))/(w1*w2^4) - 
    (myq1^5*myq2^7*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((1 + w2^(-8) - 8/w2^6 - 14/w2^4 - 8/w2^2)*x^4 + 
       ((1 + w2^(-8) - 8/w2^6 - 14/w2^4 - 8/w2^2)*x^4)/w1^12 + 
       (x^2*(1 - 8*x^2 + x^4 + (1 - 8*x^2 + x^4)/w2^8 - 
          (2*(5 + 4*x^2 + 5*x^4))/w2^6 - (2*(5 + 4*x^2 + 5*x^4))/w2^2 + 
          (2*(15 + 76*x^2 + 15*x^4))/w2^4))/w1^10 + 
       (x^2*(1 - 8*x^2 + x^4 + (1 - 8*x^2 + x^4)/w2^8 - 
          (2*(5 + 4*x^2 + 5*x^4))/w2^6 - (2*(5 + 4*x^2 + 5*x^4))/w2^2 + 
          (2*(15 + 76*x^2 + 15*x^4))/w2^4))/w1^2 + 
       (2*(2*x^2*(3 + 7*x^2 + 3*x^4) + (2*x^2*(3 + 7*x^2 + 3*x^4))/w2^8 + 
          (-6 + 68*x^2 + 488*x^4 + 68*x^6 - 6*x^8)/w2^4 + 
          (1 - 26*x^2 - 194*x^4 - 26*x^6 + x^8)/w2^6 + 
          (1 - 26*x^2 - 194*x^4 - 26*x^6 + x^8)/w2^2))/w1^6 + 
       (-(x^2*(7 + 3*x^2 + 7*x^4)) - (x^2*(7 + 3*x^2 + 7*x^4))/w2^8 + 
         (2*(1 - 53*x^2 - 305*x^4 - 53*x^6 + x^8))/w2^4 + 
         (1 + 40*x^2 + 198*x^4 + 40*x^6 + x^8)/w2^6 + 
         (1 + 40*x^2 + 198*x^4 + 40*x^6 + x^8)/w2^2)/w1^8 + 
       (-(x^2*(7 + 3*x^2 + 7*x^4)) - (x^2*(7 + 3*x^2 + 7*x^4))/w2^8 + 
         (2*(1 - 53*x^2 - 305*x^4 - 53*x^6 + x^8))/w2^4 + 
         (1 + 40*x^2 + 198*x^4 + 40*x^6 + x^8)/w2^6 + 
         (1 + 40*x^2 + 198*x^4 + 40*x^6 + x^8)/w2^2)/w1^4))/(w1*w2^2) - 
    (myq1^7*myq2^5*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^4)/w2^2 + 
       (2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^4)/(w1^12*w2^2) + 
       (x^2*(x^2 + x^2/w2^12 + (5*(1 + x^4))/w2^10 + (5*(1 + x^4))/w2^2 - 
          (6 + 79*x^2 + 6*x^4)/w2^8 - (6 + 79*x^2 + 6*x^4)/w2^4 - 
          (2*(11 + 2*x^2 + 11*x^4))/w2^6))/w1^10 + 
       (x^2*(x^2 + x^2/w2^12 + (5*(1 + x^4))/w2^10 + (5*(1 + x^4))/w2^2 - 
          (6 + 79*x^2 + 6*x^4)/w2^8 - (6 + 79*x^2 + 6*x^4)/w2^4 - 
          (2*(11 + 2*x^2 + 11*x^4))/w2^6))/w1^2 - 
       (2*(x^2*(5 + 19*x^2 + 5*x^4) + (x^2*(5 + 19*x^2 + 5*x^4))/w2^8 + 
          (4 + 19*x^2 - 110*x^4 + 19*x^6 + 4*x^8)/w2^6 + 
          (4 + 19*x^2 - 110*x^4 + 19*x^6 + 4*x^8)/w2^2 - 
          (2*(4 + 48*x^2 + 15*x^4 + 48*x^6 + 4*x^8))/w2^4))/(w1^8*w2^2) - 
       (2*(x^2*(5 + 19*x^2 + 5*x^4) + (x^2*(5 + 19*x^2 + 5*x^4))/w2^8 + 
          (4 + 19*x^2 - 110*x^4 + 19*x^6 + 4*x^8)/w2^6 + 
          (4 + 19*x^2 - 110*x^4 + 19*x^6 + 4*x^8)/w2^2 - 
          (2*(4 + 48*x^2 + 15*x^4 + 48*x^6 + 4*x^8))/w2^4))/(w1^4*w2^2) - 
       (2*(x^4 + x^4/w2^12 - (x^2 + 28*x^4 + x^6)/w2^10 - 
          (x^2 + 28*x^4 + x^6)/w2^2 - (8 + 60*x^2 - 117*x^4 + 60*x^6 + 8*x^8)/
           w2^8 - (8 + 60*x^2 - 117*x^4 + 60*x^6 + 8*x^8)/w2^4 + 
          (2*(8 + 97*x^2 + 54*x^4 + 97*x^6 + 8*x^8))/w2^6))/w1^6))/w1 - 
    (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (4*x^2*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
         (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2) + 
       (4*x^2*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
          (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2))/w1^8 + 
       (x^2*(9 - 10*x^2 + 9*x^4) + (x^2*(9 - 10*x^2 + 9*x^4))/w2^8 + 
         (-18 + 38*x^2 + 40*x^4 + 38*x^6 - 18*x^8)/w2^4 + 
         (7 - 64*x^2 - 62*x^4 - 64*x^6 + 7*x^8)/w2^6 + 
         (7 - 64*x^2 - 62*x^4 - 64*x^6 + 7*x^8)/w2^2)/w1^6 + 
       (x^2*(9 - 10*x^2 + 9*x^4) + (x^2*(9 - 10*x^2 + 9*x^4))/w2^8 + 
         (-18 + 38*x^2 + 40*x^4 + 38*x^6 - 18*x^8)/w2^4 + 
         (7 - 64*x^2 - 62*x^4 - 64*x^6 + 7*x^8)/w2^6 + 
         (7 - 64*x^2 - 62*x^4 - 64*x^6 + 7*x^8)/w2^2)/w1^2 - 
       (2*(x^2*(5 - 6*x^2 + 5*x^4) + (x^2*(5 - 6*x^2 + 5*x^4))/w2^8 + 
          (9 - 32*x^2 - 38*x^4 - 32*x^6 + 9*x^8)/w2^6 + 
          (9 - 32*x^2 - 38*x^4 - 32*x^6 + 9*x^8)/w2^2 - 
          (2*(11 + x^2 - 4*x^4 + x^6 + 11*x^8))/w2^4))/w1^4))/(w1^3*w2^2) + 
    (myq1^10*myq2^2*(2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + 
         (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 
           7*x^8)/w2^4 + (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2) + 
       (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
          (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w2^4 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2))/w1^8 + 
       (x^2*(7 - 24*x^2 - 46*x^4 - 24*x^6 + 7*x^8) + 
         (x^2*(7 - 24*x^2 - 46*x^4 - 24*x^6 + 7*x^8))/w2^8 + 
         (-4 + 94*x^2 + 92*x^4 + 84*x^6 + 92*x^8 + 94*x^10 - 4*x^12)/w2^4 + 
         (2*(1 - 29*x^2 - 15*x^4 - 2*x^6 - 15*x^8 - 29*x^10 + x^12))/w2^6 + 
         (2*(1 - 29*x^2 - 15*x^4 - 2*x^6 - 15*x^8 - 29*x^10 + x^12))/w2^2)/
        w1^6 + (x^2*(7 - 24*x^2 - 46*x^4 - 24*x^6 + 7*x^8) + 
         (x^2*(7 - 24*x^2 - 46*x^4 - 24*x^6 + 7*x^8))/w2^8 + 
         (-4 + 94*x^2 + 92*x^4 + 84*x^6 + 92*x^8 + 94*x^10 - 4*x^12)/w2^4 + 
         (2*(1 - 29*x^2 - 15*x^4 - 2*x^6 - 15*x^8 - 29*x^10 + x^12))/w2^6 + 
         (2*(1 - 29*x^2 - 15*x^4 - 2*x^6 - 15*x^8 - 29*x^10 + x^12))/w2^2)/
        w1^2 - (4*(x^2*(3 - 7*x^2 - 14*x^4 - 7*x^6 + 3*x^8) + 
          (x^2*(3 - 7*x^2 - 14*x^4 - 7*x^6 + 3*x^8))/w2^8 + 
          (-2 + 37*x^2 + 46*x^4 + 50*x^6 + 46*x^8 + 37*x^10 - 2*x^12)/w2^4 + 
          (1 - 23*x^2 - 19*x^4 - 14*x^6 - 19*x^8 - 23*x^10 + x^12)/w2^6 + 
          (1 - 23*x^2 - 19*x^4 - 14*x^6 - 19*x^8 - 23*x^10 + x^12)/w2^2))/
        w1^4))/(w1^4*w2^3) + (myq1^4*myq2^8*((-8*(1 + w2^(-4))*x^6)/w2^2 - 
       (8*(1 + w2^(-4))*x^6)/(w1^16*w2^2) + 
       (x^4*(-3 - 10*x^2 + (52*x^2)/w2^6 + (52*x^2)/w2^2 - 3*x^4 - 
          (3 + 10*x^2 + 3*x^4)/w2^8 + (26 + 36*x^2 + 26*x^4)/w2^4))/w1^14 + 
       (x^4*(-3 - 10*x^2 + (52*x^2)/w2^6 + (52*x^2)/w2^2 - 3*x^4 - 
          (3 + 10*x^2 + 3*x^4)/w2^8 + (26 + 36*x^2 + 26*x^4)/w2^4))/w1^2 + 
       (2*x^2*(16*x^4 + (16*x^4)/w2^8 + (2 + 43*x^2 + 10*x^4 + 43*x^6 + 
            2*x^8)/w2^6 + (2 + 43*x^2 + 10*x^4 + 43*x^6 + 2*x^8)/w2^2 - 
          (5 + 148*x^2 + 254*x^4 + 148*x^6 + 5*x^8)/w2^4))/w1^12 + 
       (2*x^2*(16*x^4 + (16*x^4)/w2^8 + (2 + 43*x^2 + 10*x^4 + 43*x^6 + 
            2*x^8)/w2^6 + (2 + 43*x^2 + 10*x^4 + 43*x^6 + 2*x^8)/w2^2 - 
          (5 + 148*x^2 + 254*x^4 + 148*x^6 + 5*x^8)/w2^4))/w1^4 - 
       (4*(x^2 + 19*x^4 + 12*x^6 + 19*x^8 + x^10 + 
          (x^2 + 19*x^4 + 12*x^6 + 19*x^8 + x^10)/w2^8 - 
          (1 + 11*x^2 + 158*x^4 + 260*x^6 + 158*x^8 + 11*x^10 + x^12)/w2^6 - 
          (1 + 11*x^2 + 158*x^4 + 260*x^6 + 158*x^8 + 11*x^10 + x^12)/w2^2 + 
          (2 + 23*x^2 + 384*x^4 + 742*x^6 + 384*x^8 + 23*x^10 + 2*x^12)/
           w2^4))/w1^8 + (x^2 + 39*x^4 + 39*x^8 + x^10 + 
         (x^2 + 39*x^4 + 39*x^8 + x^10)/w2^8 - 
         (2*(1 + 11*x^2 + 197*x^4 + 288*x^6 + 197*x^8 + 11*x^10 + x^12))/
          w2^6 - (2*(1 + 11*x^2 + 197*x^4 + 288*x^6 + 197*x^8 + 11*x^10 + 
            x^12))/w2^2 + (2*(2 + 25*x^2 + 513*x^4 + 972*x^6 + 513*x^8 + 
            25*x^10 + 2*x^12))/w2^4)/w1^10 + (x^2 + 39*x^4 + 39*x^8 + x^10 + 
         (x^2 + 39*x^4 + 39*x^8 + x^10)/w2^8 - 
         (2*(1 + 11*x^2 + 197*x^4 + 288*x^6 + 197*x^8 + 11*x^10 + x^12))/
          w2^6 - (2*(1 + 11*x^2 + 197*x^4 + 288*x^6 + 197*x^8 + 11*x^10 + 
            x^12))/w2^2 + (2*(2 + 25*x^2 + 513*x^4 + 972*x^6 + 513*x^8 + 
            25*x^10 + 2*x^12))/w2^4)/w1^6))/w2^3 + 
    (myq1^6*myq2^6*(2*(w2^(-5) + w2^(-1))^2*x^6 + 
       (2*(w2^(-5) + w2^(-1))^2*x^6)/w1^16 + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^12 + (3 - 14*x^2 + 3*x^4)/w2^10 + 
          (3 - 14*x^2 + 3*x^4)/w2^2 + (6*(5 + 6*x^2 + 5*x^4))/w2^6 - 
          (29 + 50*x^2 + 29*x^4)/w2^8 - (29 + 50*x^2 + 29*x^4)/w2^4))/w1^14 + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^12 + (3 - 14*x^2 + 3*x^4)/w2^10 + 
          (3 - 14*x^2 + 3*x^4)/w2^2 + (6*(5 + 6*x^2 + 5*x^4))/w2^6 - 
          (29 + 50*x^2 + 29*x^4)/w2^8 - (29 + 50*x^2 + 29*x^4)/w2^4))/w1^2 - 
       (x^2*(x^2 + 6*x^4 + x^6 + (x^2 + 6*x^4 + x^6)/w2^12 + 
          (1 + 56*x^2 + 46*x^4 + 56*x^6 + x^8)/w2^10 + 
          (1 + 56*x^2 + 46*x^4 + 56*x^6 + x^8)/w2^2 - 
          (4*(7 - 48*x^2 - 114*x^4 - 48*x^6 + 7*x^8))/w2^6 + 
          (10 - 219*x^2 - 470*x^4 - 219*x^6 + 10*x^8)/w2^8 + 
          (10 - 219*x^2 - 470*x^4 - 219*x^6 + 10*x^8)/w2^4))/w1^12 - 
       (x^2*(x^2 + 6*x^4 + x^6 + (x^2 + 6*x^4 + x^6)/w2^12 + 
          (1 + 56*x^2 + 46*x^4 + 56*x^6 + x^8)/w2^10 + 
          (1 + 56*x^2 + 46*x^4 + 56*x^6 + x^8)/w2^2 - 
          (4*(7 - 48*x^2 - 114*x^4 - 48*x^6 + 7*x^8))/w2^6 + 
          (10 - 219*x^2 - 470*x^4 - 219*x^6 + 10*x^8)/w2^8 + 
          (10 - 219*x^2 - 470*x^4 - 219*x^6 + 10*x^8)/w2^4))/w1^4 - 
       (x^4*(7 + 10*x^2 + 7*x^4) + (x^4*(7 + 10*x^2 + 7*x^4))/w2^12 + 
         (x^2*(5 - 173*x^2 - 304*x^4 - 173*x^6 + 5*x^8))/w2^10 + 
         (x^2*(5 - 173*x^2 - 304*x^4 - 173*x^6 + 5*x^8))/w2^2 + 
         (-6 - 92*x^2 + 475*x^4 + 1358*x^6 + 475*x^8 - 92*x^10 - 6*x^12)/
          w2^8 + (-6 - 92*x^2 + 475*x^4 + 1358*x^6 + 475*x^8 - 92*x^10 - 
           6*x^12)/w2^4 + (6*(2 + 33*x^2 - 45*x^4 - 212*x^6 - 45*x^8 + 
            33*x^10 + 2*x^12))/w2^6)/w1^10 - 
       (x^4*(7 + 10*x^2 + 7*x^4) + (x^4*(7 + 10*x^2 + 7*x^4))/w2^12 + 
         (x^2*(5 - 173*x^2 - 304*x^4 - 173*x^6 + 5*x^8))/w2^10 + 
         (x^2*(5 - 173*x^2 - 304*x^4 - 173*x^6 + 5*x^8))/w2^2 + 
         (-6 - 92*x^2 + 475*x^4 + 1358*x^6 + 475*x^8 - 92*x^10 - 6*x^12)/
          w2^8 + (-6 - 92*x^2 + 475*x^4 + 1358*x^6 + 475*x^8 - 92*x^10 - 
           6*x^12)/w2^4 + (6*(2 + 33*x^2 - 45*x^4 - 212*x^6 - 45*x^8 + 
            33*x^10 + 2*x^12))/w2^6)/w1^6 + 
       (2*(7*x^4*(1 + x^2)^2 + (7*x^4*(1 + x^2)^2)/w2^12 + 
          (3*x^2*(3 - 38*x^2 - 80*x^4 - 38*x^6 + 3*x^8))/w2^10 + 
          (3*x^2*(3 - 38*x^2 - 80*x^4 - 38*x^6 + 3*x^8))/w2^2 + 
          (-6 - 94*x^2 + 261*x^4 + 914*x^6 + 261*x^8 - 94*x^10 - 6*x^12)/
           w2^8 + (-6 - 94*x^2 + 261*x^4 + 914*x^6 + 261*x^8 - 94*x^10 - 
            6*x^12)/w2^4 + (4*(3 + 47*x^2 - 18*x^4 - 205*x^6 - 18*x^8 + 
             47*x^10 + 3*x^12))/w2^6))/w1^8))/w2 + 
    (myq1^8*myq2^4*(2*x^4*(x^2 + x^2/w2^12 - (2 + 3*x^2 + 2*x^4)/w2^8 - 
         (2 + 3*x^2 + 2*x^4)/w2^4 + (4 + 6*x^2 + 4*x^4)/w2^10 + 
         (4 + 6*x^2 + 4*x^4)/w2^2) + 
       (2*x^4*(x^2 + x^2/w2^12 - (2 + 3*x^2 + 2*x^4)/w2^8 - 
          (2 + 3*x^2 + 2*x^4)/w2^4 + (4 + 6*x^2 + 4*x^4)/w2^10 + 
          (4 + 6*x^2 + 4*x^4)/w2^2))/w1^12 + 
       (x^2*(x^2*(5 + 2*x^2 + 5*x^4) + (x^2*(5 + 2*x^2 + 5*x^4))/w2^12 + 
          (9 - 32*x^2 - 78*x^4 - 32*x^6 + 9*x^8)/w2^10 + 
          (9 - 32*x^2 - 78*x^4 - 32*x^6 + 9*x^8)/w2^2 + 
          (4*(11 + 38*x^2 + 36*x^4 + 38*x^6 + 11*x^8))/w2^6 - 
          (34 + 79*x^2 + 50*x^4 + 79*x^6 + 34*x^8)/w2^8 - 
          (34 + 79*x^2 + 50*x^4 + 79*x^6 + 34*x^8)/w2^4))/w1^10 + 
       (x^2*(x^2*(5 + 2*x^2 + 5*x^4) + (x^2*(5 + 2*x^2 + 5*x^4))/w2^12 + 
          (9 - 32*x^2 - 78*x^4 - 32*x^6 + 9*x^8)/w2^10 + 
          (9 - 32*x^2 - 78*x^4 - 32*x^6 + 9*x^8)/w2^2 + 
          (4*(11 + 38*x^2 + 36*x^4 + 38*x^6 + 11*x^8))/w2^6 - 
          (34 + 79*x^2 + 50*x^4 + 79*x^6 + 34*x^8)/w2^8 - 
          (34 + 79*x^2 + 50*x^4 + 79*x^6 + 34*x^8)/w2^4))/w1^2 - 
       (10*(x^4 + x^6 + x^8) + (10*(x^4 + x^6 + x^8))/w2^12 + 
         (x^2*(35 + 4*x^2 - 106*x^4 + 4*x^6 + 35*x^8))/w2^10 + 
         (x^2*(35 + 4*x^2 - 106*x^4 + 4*x^6 + 35*x^8))/w2^2 + 
         (2*(-6 + 69*x^2 + 378*x^4 + 422*x^6 + 378*x^8 + 69*x^10 - 6*x^12))/
          w2^6 + (2*(3 - 58*x^2 - 238*x^4 - 235*x^6 - 238*x^8 - 58*x^10 + 
            3*x^12))/w2^8 + (2*(3 - 58*x^2 - 238*x^4 - 235*x^6 - 238*x^8 - 
            58*x^10 + 3*x^12))/w2^4)/w1^8 - 
       (10*(x^4 + x^6 + x^8) + (10*(x^4 + x^6 + x^8))/w2^12 + 
         (x^2*(35 + 4*x^2 - 106*x^4 + 4*x^6 + 35*x^8))/w2^10 + 
         (x^2*(35 + 4*x^2 - 106*x^4 + 4*x^6 + 35*x^8))/w2^2 + 
         (2*(-6 + 69*x^2 + 378*x^4 + 422*x^6 + 378*x^8 + 69*x^10 - 6*x^12))/
          w2^6 + (2*(3 - 58*x^2 - 238*x^4 - 235*x^6 - 238*x^8 - 58*x^10 + 
            3*x^12))/w2^8 + (2*(3 - 58*x^2 - 238*x^4 - 235*x^6 - 238*x^8 - 
            58*x^10 + 3*x^12))/w2^4)/w1^4 + 
       (2*(x^4*(5 + 6*x^2 + 5*x^4) + (x^4*(5 + 6*x^2 + 5*x^4))/w2^12 + 
          (x^2*(23 + 22*x^2 - 46*x^4 + 22*x^6 + 23*x^8))/w2^10 + 
          (x^2*(23 + 22*x^2 - 46*x^4 + 22*x^6 + 23*x^8))/w2^2 + 
          (-12 + 76*x^2 + 568*x^4 + 664*x^6 + 568*x^8 + 76*x^10 - 12*x^12)/
           w2^6 + (6 - 70*x^2 - 369*x^4 - 390*x^6 - 369*x^8 - 70*x^10 + 
            6*x^12)/w2^8 + (6 - 70*x^2 - 369*x^4 - 390*x^6 - 369*x^8 - 
            70*x^10 + 6*x^12)/w2^4))/w1^6))/(w1^2*w2))*Log[myq2])/
  (myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))^2*(-1 + x)*x^5*(1 + x)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 ((I/16)*c1*c2*m1b^3*m2b^3*Pi*w1^3*w2^2*(1 + x^4)*
   ((4*myq1^12*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^3*(1 + x^2 + x^4 + x^6))/
     (w1^7*w2^4) + (2*myq2^12*(-1 + w1^(-2))^5*x*(-1 + x^2)^2*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^3*w2^6) - 
    (2*myq1*myq2^11*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
      (2*(x^4 + x^8) + (2*(x^4 + x^8))/w1^8 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w1^6 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w1^2 + 
       (-1 + 2*x^2 + 9*x^4 + 4*x^6 + 9*x^8 + 2*x^10 - x^12)/w1^4))/
     (w1^2*w2^5) - (4*myq1^11*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*
      (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w1^2 + (3 + 4*x^2 + 3*x^4)/
          w1^4) + (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w1^2 + 
          (3 + 4*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + 
         x^8 - (2*(1 + x^4)^2)/w1^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w1^4)/
        w2^2))/(w1^6*w2^3) + (myq1^2*myq2^10*(-1 + w1^(-2))^3*x*(1 + x^2)*
      (2*(1 + w2^(-4))*x^4 + (2*(1 + w2^(-4))*x^4)/w1^12 + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (2*(5 + 6*x^2 + 5*x^4))/w2^2))/
        w1^10 + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
          (2*(5 + 6*x^2 + 5*x^4))/w2^2))/w1^2 + 
       (2*(x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^4 - 
          (2*(2 + 11*x^2 + 10*x^4 + 11*x^6 + 2*x^8))/w2^2))/w1^6 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w2^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w2^2)/w1^8 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w2^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w2^2)/w1^4))/(w1*w2^4) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))*x*(1 + x^2)*
      ((2*x^2*(x^2 + x^2/w2^8 + (-5 + 12*x^2 - 5*x^4)/w2^4 + 
          (3 - 10*x^2 + 3*x^4)/w2^6 + (3 - 10*x^2 + 3*x^4)/w2^2))/w2^2 + 
       (2*x^2*(x^2 + x^2/w2^8 + (-5 + 12*x^2 - 5*x^4)/w2^4 + 
          (3 - 10*x^2 + 3*x^4)/w2^6 + (3 - 10*x^2 + 3*x^4)/w2^2))/
        (w1^12*w2^2) - (x^2*(2*x^2 + (2*x^2)/w2^12 + (3*(1 + x^2)^2)/w2^10 + 
          (3*(1 + x^2)^2)/w2^2 + (2*(1 - 47*x^2 + x^4))/w2^8 + 
          (2*(1 - 47*x^2 + x^4))/w2^4 - (2*(7 - 62*x^2 + 7*x^4))/w2^6))/
        w1^10 - (x^2*(2*x^2 + (2*x^2)/w2^12 + (3*(1 + x^2)^2)/w2^10 + 
          (3*(1 + x^2)^2)/w2^2 + (2*(1 - 47*x^2 + x^4))/w2^8 + 
          (2*(1 - 47*x^2 + x^4))/w2^4 - (2*(7 - 62*x^2 + 7*x^4))/w2^6))/
        w1^2 - (2*(2*x^4 + (2*x^4)/w2^12 + (2*(3 - 3*x^2 + 68*x^4 - 3*x^6 + 
             3*x^8))/w2^6 + (3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8)/w2^10 + 
          (3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8)/w2^2 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^8 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^4))/w1^6 + 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^12 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^10 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^2 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^8 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^4 + 
         (6 - 26*x^2 + 468*x^4 - 26*x^6 + 6*x^8)/w2^6)/w1^8 + 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^12 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^10 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^2 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^8 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^4 + 
         (6 - 26*x^2 + 468*x^4 - 26*x^6 + 6*x^8)/w2^6)/w1^4))/w1^3 - 
    (myq1^4*myq2^8*(-1 + w1^(-2))*x*(1 + x^2)*((-1 + w2^(-2))^4*x^4 + 
       ((-1 + w2^(-2))^4*x^4)/w1^16 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - (4*(1 - 3*x^2 + x^4))/w2^4 - 
          (1 + 8*x^2 + x^4)/w2^6 - (1 + 8*x^2 + x^4)/w2^2))/w1^14 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - (4*(1 - 3*x^2 + x^4))/w2^4 - 
          (1 + 8*x^2 + x^4)/w2^6 - (1 + 8*x^2 + x^4)/w2^2))/w1^2 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w2^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w2^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w2^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^8)/w1^10 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w2^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w2^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w2^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^8)/w1^6 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w2^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w2^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^2)/w1^12 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w2^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w2^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^2)/w1^4 - 
       (2*(2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8 + (1 + 22*x^2 - 54*x^4 + 
            22*x^6 + x^8)/w2^6 + (1 + 22*x^2 - 54*x^4 + 22*x^6 + x^8)/w2^2 + 
          (2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8)/w2^8 - 
          (2*(6 + 44*x^2 - 17*x^4 + 44*x^6 + 6*x^8))/w2^4))/w1^8))/
     (w1*w2^2) + (2*myq1^10*myq2^2*(-1 + w1^(-2))*x*(1 + x^2)*
      (x^2*(6*x^2 + (6*x^2)/w2^8 + (5*(-1 + x^2)^2)/w2^6 + 
         (5*(-1 + x^2)^2)/w2^2 - (8*(1 - x^2 + x^4))/w2^4) + 
       (x^2*(6*x^2 + (6*x^2)/w2^8 + (5*(-1 + x^2)^2)/w2^6 + 
          (5*(-1 + x^2)^2)/w2^2 - (8*(1 - x^2 + x^4))/w2^4))/w1^8 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - (4*(6 + 5*x^2 + 6*x^4))/
           w2^6 - (4*(6 + 5*x^2 + 6*x^4))/w2^2 + (38 + 44*x^2 + 38*x^4)/
           w2^4))/w1^6 + (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - 
          (4*(6 + 5*x^2 + 6*x^4))/w2^6 - (4*(6 + 5*x^2 + 6*x^4))/w2^2 + 
          (38 + 44*x^2 + 38*x^4)/w2^4))/w1^2 - 
       (1 - 10*x^4 + x^8 + (1 - 10*x^4 + x^8)/w2^8 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w2^6 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w2^2 + 
         (6 + 48*x^2 - 4*x^4 + 48*x^6 + 6*x^8)/w2^4)/w1^4))/(w1^5*w2^2) - 
    (myq1^6*myq2^6*(-1 + w1^(-2))*x*(1 + x^2)*
      ((2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4)/w2^2 + 
       (2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4)/(w1^16*w2^2) + 
       (x^2*(x^2 + x^2/w2^12 + (2*(1 + x^4))/w2^10 + (2*(1 + x^4))/w2^2 - 
          (8 + 31*x^2 + 8*x^4)/w2^8 - (8 + 31*x^2 + 8*x^4)/w2^4 + 
          (8 + 60*x^2 + 8*x^4)/w2^6))/w1^14 + 
       (x^2*(x^2 + x^2/w2^12 + (2*(1 + x^4))/w2^10 + (2*(1 + x^4))/w2^2 - 
          (8 + 31*x^2 + 8*x^4)/w2^8 - (8 + 31*x^2 + 8*x^4)/w2^4 + 
          (8 + 60*x^2 + 8*x^4)/w2^6))/w1^2 - 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^12 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^10 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^2 + 
         (2*(2 + x^2 + 148*x^4 + x^6 + 2*x^8))/w2^6 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^8 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4)/w1^12 - 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^12 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^10 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^2 + 
         (2*(2 + x^2 + 148*x^4 + x^6 + 2*x^8))/w2^6 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^8 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4)/w1^4 + 
       (3*x^4 + (3*x^4)/w2^12 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/
          w2^8 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^2 + 
         (2*(5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8))/w2^6)/w1^10 + 
       (3*x^4 + (3*x^4)/w2^12 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/
          w2^8 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^2 + 
         (2*(5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8))/w2^6)/w1^6 - 
       (2*(x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^12 + 
          (6 + x^2 + 34*x^4 + x^6 + 6*x^8)/w2^10 + 
          (6 + x^2 + 34*x^4 + x^6 + 6*x^8)/w2^2 - 
          (3*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^8 - 
          (3*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^4 + 
          (24 + 58*x^2 + 332*x^4 + 58*x^6 + 24*x^8)/w2^6))/w1^8))/w1 - 
    (2*myq1^9*myq2^3*(-1 + w2^(-2))*
      (x^2*(2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + 
         (3*(x + x^3)^2)/w2^2 + (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4) + 
       (x^2*(2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + 
          (3*(x + x^3)^2)/w2^2 + (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4))/
        w1^12 + (x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^6 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^2 - 
          (4*(1 + 7*x^2 - 2*x^4 + 7*x^6 + x^8))/w2^4))/w1^10 + 
       (x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^6 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^2 - 
          (4*(1 + 7*x^2 - 2*x^4 + 7*x^6 + x^8))/w2^4))/w1^2 + 
       (2*(x^2 + 2*x^4 + 6*x^6 + 2*x^8 + x^10 + (x^2 + 2*x^4 + 6*x^6 + 
            2*x^8 + x^10)/w2^8 + (1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + 
            x^12)/w2^6 + (1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + x^12)/
           w2^2 - (2*(1 + 9*x^2 + 37*x^4 + 10*x^6 + 37*x^8 + 9*x^10 + x^12))/
           w2^4))/w1^6 - (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10) + 
         (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10))/w2^8 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^6 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^2 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^4)/
        w1^8 - (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10) + 
         (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10))/w2^8 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^6 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^2 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^4)/
        w1^4))/(w1^4*w2) - (myq1^3*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      ((4*x^6)/w2^2 + (4*x^6)/(w1^16*w2^2) + 
       (4*x^6 + (4*x^6)/w2^4 - (2*x^4*(1 + x^2)^2)/w2^2)/w1^14 + 
       (4*x^6 + (4*x^6)/w2^4 - (2*x^4*(1 + x^2)^2)/w2^2)/w1^2 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w2^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w2^2))/w1^12 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w2^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w2^2))/w1^4 - 
       (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12 + 
         (2*(2 + 7*x^2 + 8*x^4 + 26*x^6 + 8*x^8 + 7*x^10 + 2*x^12))/w2^2 + 
         (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12)/w2^4)/w1^8 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w2^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w2^2)/w1^10 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w2^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w2^2)/w1^6))/w2^3 + 
    (myq1^7*myq2^5*(-1 + w2^(-2))*
      (2*x^4*(x^2 + x^2/w2^8 - (1 + 4*x^2 + x^4)/w2^4 + (3 + 2*x^2 + 3*x^4)/
          w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2) + 
       (2*x^4*(x^2 + x^2/w2^8 - (1 + 4*x^2 + x^4)/w2^4 + (3 + 2*x^2 + 3*x^4)/
           w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2))/w1^16 + 
       (x^2*(1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8 + 
          (-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8)/w2^2 + 
          (1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8)/w2^4))/(w1^14*w2^2) + 
       (x^2*(1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8 + 
          (-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8)/w2^2 + 
          (1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8)/w2^4))/(w1^2*w2^2) + 
       (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^4 + 
         (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/w2^2)/
        (w1^12*w2^2) + (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - 
         x^12 + (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/
          w2^4 + (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/
          w2^2)/(w1^4*w2^2) + (8*(x^4 + 4*x^6 + x^8) + 
         (8*(x^4 + 4*x^6 + x^8))/w2^8 + (1 - 33*x^2 - 215*x^4 - 502*x^6 - 
           215*x^8 - 33*x^10 + x^12)/w2^6 + (1 - 33*x^2 - 215*x^4 - 502*x^6 - 
           215*x^8 - 33*x^10 + x^12)/w2^2 + (2 + 69*x^2 + 440*x^4 + 
           1178*x^6 + 440*x^8 + 69*x^10 + 2*x^12)/w2^4)/w1^10 + 
       (8*(x^4 + 4*x^6 + x^8) + (8*(x^4 + 4*x^6 + x^8))/w2^8 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^6 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^2 + 
         (2 + 69*x^2 + 440*x^4 + 1178*x^6 + 440*x^8 + 69*x^10 + 2*x^12)/w2^4)/
        w1^6 - (2*(2*x^2*(2 + 5*x^4 + 2*x^8) + (2*x^2*(2 + 5*x^4 + 2*x^8))/
           w2^8 - (x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^6 - 
          (x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^2 + 
          (3 + 80*x^2 + 259*x^4 + 632*x^6 + 259*x^8 + 80*x^10 + 3*x^12)/
           w2^4))/w1^8))/(w1^2*w2) + (myq1^5*myq2^7*(-1 + w2^(-2))*
      ((2*(1 + w2^(-4))*x^6)/w2^2 + (2*(1 + w2^(-4))*x^6)/(w1^20*w2^2) + 
       (x^4*((2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/w2^2 + (1 + x^2)^2 + 
          (1 + x^2)^2/w2^8 - (2*(3 + 2*x^2 + 3*x^4))/w2^4))/w1^18 + 
       (x^4*((2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/w2^2 + (1 + x^2)^2 + 
          (1 + x^2)^2/w2^8 - (2*(3 + 2*x^2 + 3*x^4))/w2^4))/w1^2 - 
       (x^2*((1 + x^4)^2 + (1 + x^4)^2/w2^8 + 
          (4*(1 - 6*x^2 - 18*x^4 - 6*x^6 + x^8))/w2^4 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^6 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^2))/w1^16 - 
       (x^2*((1 + x^4)^2 + (1 + x^4)^2/w2^8 + 
          (4*(1 - 6*x^2 - 18*x^4 - 6*x^6 + x^8))/w2^4 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^6 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^2))/w1^4 - 
       (4*(x^4*(1 + x^2)^2 + (x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^6 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^2 + 
          (-1 - 7*x^2 + x^4 + 42*x^6 + x^8 - 7*x^10 - x^12)/w2^4))/w1^14 - 
       (4*(x^4*(1 + x^2)^2 + (x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^6 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^2 + 
          (-1 - 7*x^2 + x^4 + 42*x^6 + x^8 - 7*x^10 - x^12)/w2^4))/w1^6 + 
       (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8) + 
         (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^8 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^6 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^2 - 
         (4*(4 + 15*x^2 + 28*x^4 - 38*x^6 + 28*x^8 + 15*x^10 + 4*x^12))/w2^4)/
        w1^12 + (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8) + 
         (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^8 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^6 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^2 - 
         (4*(4 + 15*x^2 + 28*x^4 - 38*x^6 + 28*x^8 + 15*x^10 + 4*x^12))/w2^4)/
        w1^8 + (2*(-(x^2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8)) - 
          (x^2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8))/w2^8 + 
          (2*x^2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^6 + 
          (2*x^2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^2 + 
          (2*(6 + 24*x^2 + 37*x^4 - 62*x^6 + 37*x^8 + 24*x^10 + 6*x^12))/
           w2^4))/w1^10))/w2)*Log[-1 + w1])/
  (myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + x)*x^3*(1 + x)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 ((I/32)*c1^2*m1b^3*m2b^3*Pi*w1^4*w2*(1 + x^4)*
   ((8*myq1^12*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^5*(1 + x^4))/(w1^8*w2^3) + 
    (myq2^12*(-1 + w1^(-2))^5*x*(-1 + x^4)^2*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2))/(w1^4*w2^5) - (myq1*myq2^11*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*(1 + x^2)*(x^4*(3 - 2*x^2 + 3*x^4) + 
       (x^4*(3 - 2*x^2 + 3*x^4))/w1^8 - (2*(x^2 + 6*x^6 + x^10))/w1^6 - 
       (2*(x^2 + 6*x^6 + x^10))/w1^2 + (-1 + 2*x^2 + 11*x^4 + 11*x^8 + 
         2*x^10 - x^12)/w1^4))/(w1^3*w2^4) - 
    (8*myq1^11*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^4*(1 + x^2)*
      (2*(1 + w1^(-4))*x^2 + (2*(1 + w1^(-4))*x^2)/w2^4 + 
       (1 - 4*x^2 + x^4 - (2*(1 + x^4))/w1^2 + (1 - 4*x^2 + x^4)/w1^4)/w2^2))/
     (w1^7*w2^2) + (4*myq1^9*myq2^3*(-1 + w2^(-2))*x^2*(1 + x^2)*
      ((2*x^2*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/w2^2 + 
       (2*x^2*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/(w1^12*w2^2) - 
       (x^2*(x^2 + x^2/w2^8 + (1 + 10*x^2 + x^4)/w2^6 + (1 + 10*x^2 + x^4)/
           w2^2 + (4 - 54*x^2 + 4*x^4)/w2^4))/w1^10 - 
       (x^2*(x^2 + x^2/w2^8 + (1 + 10*x^2 + x^4)/w2^6 + (1 + 10*x^2 + x^4)/
           w2^2 + (4 - 54*x^2 + 4*x^4)/w2^4))/w1^2 + 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 + (1 + 36*x^4 + x^8)/
          w2^6 + (1 + 36*x^4 + x^8)/w2^2 - 
         (2*(1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8))/w2^4)/w1^8 + 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 + (1 + 36*x^4 + x^8)/
          w2^6 + (1 + 36*x^4 + x^8)/w2^2 - 
         (2*(1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8))/w2^4)/w1^4 - 
       (2*(x^4 + x^4/w2^8 - (2*(1 + 2*x^2 + 29*x^4 + 2*x^6 + x^8))/w2^4 + 
          (1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8)/w2^6 + 
          (1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8)/w2^2))/w1^6))/w1^5 + 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))*x^3*
      (2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + (1 + x^2)^2/w2^2 - 
         (1 + 6*x^2 + x^4)/w2^4) + 
       (2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + (1 + x^2)^2/w2^2 - 
          (1 + 6*x^2 + x^4)/w2^4))/w1^8 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w2^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w2^6 - (2*(5 + 24*x^2 + 5*x^4))/w2^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w2^4))/w1^6 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w2^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w2^6 - (2*(5 + 24*x^2 + 5*x^4))/w2^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w2^4))/w1^2 - 
       ((-1 + x^4)^2 + (-1 + x^4)^2/w2^8 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w2^6 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w2^2 + 
         (6 + 4*x^2 + 36*x^4 + 4*x^6 + 6*x^8)/w2^4)/w1^4))/(w1^6*w2) + 
    (2*myq1^7*myq2^5*(-1 + w2^(-2))*x^2*(1 + x^2)*((2*x^4)/w2^6 + 
       (2*x^4)/w2^2 - (x^2 - 10*x^4 + x^6)/w2^4 + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (2 + 7*x^2 + 2*x^4)/w2^6 + 
          (2 + 7*x^2 + 2*x^4)/w2^2 - (3 + 76*x^2 + 3*x^4)/w2^4))/w1^14 + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (2 + 7*x^2 + 2*x^4)/w2^6 + 
          (2 + 7*x^2 + 2*x^4)/w2^2 - (3 + 76*x^2 + 3*x^4)/w2^4))/w1^2 + 
       ((2*x^4)/w2^6 + (2*x^4)/w2^2 - (x^2 - 10*x^4 + x^6)/w2^4)/w1^16 - 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^8 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^2 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^4)/w1^12 - 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^8 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^2 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^4)/w1^4 - 
       (2*(2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^8 + 
          (6 + x^2 + 66*x^4 + x^6 + 6*x^8)/w2^6 + 
          (6 + x^2 + 66*x^4 + x^6 + 6*x^8)/w2^2 - 
          (15 + 5*x^2 + 236*x^4 + 5*x^6 + 15*x^8)/w2^4))/w1^8 + 
       (6*x^4 + (6*x^4)/w2^8 + (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^2 - 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^4)/w1^10 + 
       (6*x^4 + (6*x^4)/w2^8 + (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^2 - 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^4)/w1^6))/w1^3 - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))*x^3*
      ((x^2*(8*x^2 + (8*x^2)/w2^8 - (9*(3 + 10*x^2 + 3*x^4))/w2^6 - 
          (9*(3 + 10*x^2 + 3*x^4))/w2^2 + (14*(3 + 14*x^2 + 3*x^4))/w2^4))/
        w1^10 + (x^2*(8*x^2 + (8*x^2)/w2^8 - (9*(3 + 10*x^2 + 3*x^4))/w2^6 - 
          (9*(3 + 10*x^2 + 3*x^4))/w2^2 + (14*(3 + 14*x^2 + 3*x^4))/w2^4))/
        w1^2 + x^2*(4*x^2 + (4*x^2)/w2^8 - (10*(1 + x^2)^2)/w2^4 + 
         (7 + 2*x^2 + 7*x^4)/w2^6 + (7 + 2*x^2 + 7*x^4)/w2^2) + 
       (x^2*(4*x^2 + (4*x^2)/w2^8 - (10*(1 + x^2)^2)/w2^4 + 
          (7 + 2*x^2 + 7*x^4)/w2^6 + (7 + 2*x^2 + 7*x^4)/w2^2))/w1^12 + 
       (-2*(x^2 + x^6) - (2*(x^2 + x^6))/w2^8 - 
         (14*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^4 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^6 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^2)/w1^8 + 
       (-2*(x^2 + x^6) - (2*(x^2 + x^6))/w2^8 - 
         (14*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^4 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^6 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^2)/w1^4 + 
       (2*(1 + 10*x^4 + x^8 + (1 + 10*x^4 + x^8)/w2^8 - 
          (11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8)/w2^6 - 
          (11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8)/w2^2 + 
          (20 + 54*x^2 + 236*x^4 + 54*x^6 + 20*x^8)/w2^4))/w1^6))/(w1^4*w2) - 
    (myq1^3*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*(1 + x^2)*
      ((1 + w2^(-2))^2*x^6 + ((1 + w2^(-2))^2*x^6)/w1^16 + 
       (2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^14 + 
       (2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^2 - 
       (x^2*(3 + 4*x^4 + 3*x^8 - (2*(1 - 9*x^2 + 2*x^4 - 9*x^6 + x^8))/w2^2 + 
          (3 + 4*x^4 + 3*x^8)/w2^4))/w1^12 - 
       (x^2*(3 + 4*x^4 + 3*x^8 - (2*(1 - 9*x^2 + 2*x^4 - 9*x^6 + x^8))/w2^2 + 
          (3 + 4*x^4 + 3*x^8)/w2^4))/w1^4 - 
       (2*(x^2 - 2*x^4 + x^6 - 2*x^8 + x^10 + (x^2 - 2*x^4 + x^6 - 2*x^8 + 
            x^10)/w2^4 + (2*(1 + 6*x^2 + 12*x^4 + 13*x^6 + 12*x^8 + 6*x^10 + 
             x^12))/w2^2))/w1^8 + 
       (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^4 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^2))/
        w1^10 + (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^4 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^2))/w1^6))/
     (w1*w2^2) + (myq1^5*myq2^7*(-1 + w2^(-2))*(1 + x^2)*
      ((-2*(1 + w2^(-4))*x^6)/w2^2 - (2*(1 + w2^(-4))*x^6)/(w1^20*w2^2) - 
       (x^4*(x^2 + x^2/w2^8 + (-1 + x^2)^2/w2^6 + (-1 + x^2)^2/w2^2 + 
          (1 - 24*x^2 + x^4)/w2^4))/w1^18 - 
       (x^4*(x^2 + x^2/w2^8 + (-1 + x^2)^2/w2^6 + (-1 + x^2)^2/w2^2 + 
          (1 - 24*x^2 + x^4)/w2^4))/w1^2 + 
       (x^2*(x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 - 
          (2*(1 + x^2 + 60*x^4 + x^6 + x^8))/w2^4 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^6 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^2))/w1^16 + 
       (x^2*(x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 - 
          (2*(1 + x^2 + 60*x^4 + x^6 + x^8))/w2^4 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^6 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^2))/w1^4 - 
       (4*x^6 + (4*x^6)/w2^8 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/
          w2^6 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^2 - 
         (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/w2^4)/
        w1^14 - (4*x^6 + (4*x^6)/w2^8 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 
            3*x^8))/w2^6 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/
          w2^2 - (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/
          w2^4)/w1^6 + (3*x^4*(-1 + x^2)^2 + (3*x^4*(-1 + x^2)^2)/w2^8 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^6 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^2 - 
         (2*(2 + 23*x^2 + 17*x^4 + 236*x^6 + 17*x^8 + 23*x^10 + 2*x^12))/
          w2^4)/w1^12 + (3*x^4*(-1 + x^2)^2 + (3*x^4*(-1 + x^2)^2)/w2^8 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^6 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^2 - 
         (2*(2 + 23*x^2 + 17*x^4 + 236*x^6 + 17*x^8 + 23*x^10 + 2*x^12))/
          w2^4)/w1^8 - (2*(3*x^6 + (3*x^6)/w2^8 + 
          (x^2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^6 + 
          (x^2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^2 - 
          (3 + 26*x^2 + 42*x^4 + 228*x^6 + 42*x^8 + 26*x^10 + 3*x^12)/w2^4))/
        w1^10))/w1 + (myq1^2*myq2^10*(-1 + w1^(-2))^3*x*
      (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w2^2 + (3 + 2*x^2 + 3*x^4)/
          w2^4) + (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w2^2 + 
          (3 + 2*x^2 + 3*x^4)/w2^4))/w1^12 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w2^2)/w1^10 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w2^2)/w1^2 + 
       (2*(1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12 + 
          (1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12)/w2^4 - 
          (3 + 17*x^2 + 41*x^4 + 38*x^6 + 41*x^8 + 17*x^10 + 3*x^12)/w2^2))/
        w1^6 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w2^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w2^2)/
        w1^8 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w2^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w2^2)/
        w1^4))/(w1^2*w2^3) + (myq1^6*myq2^6*(-1 + w1^(-2))*x*
      (2*x^4*(x^2 + x^2/w2^8 + (2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/
          w2^2 - (3*(1 + x^4))/w2^4) + 
       (2*x^4*(x^2 + x^2/w2^8 + (2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/
           w2^2 - (3*(1 + x^4))/w2^4))/w1^16 - 
       (x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^8 + 
         (4*x^4*(4 + 11*x^2 + 4*x^4))/w2^6 + (4*x^4*(4 + 11*x^2 + 4*x^4))/
          w2^2 - (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^4)/w1^14 - 
       (x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^8 + 
         (4*x^4*(4 + 11*x^2 + 4*x^4))/w2^6 + (4*x^4*(4 + 11*x^2 + 4*x^4))/
          w2^2 - (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^4)/w1^2 + 
       (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8) + 
         (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8))/w2^8 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^6 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^2 - 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^4)/
        w1^12 + (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8) + 
         (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8))/w2^8 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^6 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^2 - 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^4)/
        w1^4 - (2*(x^2 + 8*x^4 + 20*x^6 + 8*x^8 + x^10 + 
          (x^2 + 8*x^4 + 20*x^6 + 8*x^8 + x^10)/w2^8 - 
          (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 2*x^12))/
           w2^6 - (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 
             2*x^12))/w2^2 + (11 + 58*x^2 + 179*x^4 + 476*x^6 + 179*x^8 + 
            58*x^10 + 11*x^12)/w2^4))/w1^8 + 
       (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8) + 
         (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8))/w2^8 - 
         (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12))/
          w2^6 - (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12))/w2^2 + (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 
           139*x^10 + 12*x^12)/w2^4)/w1^10 + 
       (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8) + 
         (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8))/w2^8 - 
         (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12))/
          w2^6 - (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12))/w2^2 + (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 
           139*x^10 + 12*x^12)/w2^4)/w1^6))/(w1^2*w2) + 
    (myq1^4*myq2^8*(-1 + w1^(-2))*x*((2*(-1 + w2^(-2))^2*x^6)/w2^2 + 
       (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) + 
       ((1 + w2^(-4) - w2^(-2))*(1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^18 + 
       ((1 + w2^(-4) - w2^(-2))*(1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^2 - 
       (x^2*(1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8 + (30*x^2 + 38*x^4 + 30*x^6)/
           w2^6 + (30*x^2 + 38*x^4 + 30*x^6)/w2^2 + 
          (1 - 26*x^2 - 34*x^4 - 26*x^6 + x^8)/w2^4 + 
          (1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8)/w2^8))/w1^16 - 
       (x^2*(1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8 + (30*x^2 + 38*x^4 + 30*x^6)/
           w2^6 + (30*x^2 + 38*x^4 + 30*x^6)/w2^2 + 
          (1 - 26*x^2 - 34*x^4 - 26*x^6 + x^8)/w2^4 + 
          (1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8)/w2^8))/w1^4 + 
       (x^2*(-3 + 2*x^4 - 3*x^8) + (x^2*(-3 + 2*x^4 - 3*x^8))/w2^8 - 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^4 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^2)/
        w1^14 + (x^2*(-3 + 2*x^4 - 3*x^8) + (x^2*(-3 + 2*x^4 - 3*x^8))/w2^8 - 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^4 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^2)/
        w1^6 + (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10 + 
         (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10)/w2^8 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^2 - 
         (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 12*x^12)/w2^4)/
        w1^12 + (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10 + 
         (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10)/w2^8 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^2 - 
         (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 12*x^12)/w2^4)/
        w1^8 - (2*(x^2*(3 + x^2 + x^6 + 3*x^8) + 
          (x^2*(3 + x^2 + x^6 + 3*x^8))/w2^8 + (5 - 16*x^2 - 18*x^4 - 
            42*x^6 - 18*x^8 - 16*x^10 + 5*x^12)/w2^6 + 
          (5 - 16*x^2 - 18*x^4 - 42*x^6 - 18*x^8 - 16*x^10 + 5*x^12)/w2^2 - 
          (13 - 2*x^2 + 39*x^4 + 4*x^6 + 39*x^8 - 2*x^10 + 13*x^12)/w2^4))/
        w1^10))/w2)*Log[-1 + w1])/(myq2^4*(myq1^3 - myq1*myq2^2)^2*
   (-1 + w1^(-2))*(-1 + x)*x^4*(1 + x)*(w1^(-2) - x^2)*(-1 + x^2/w1^2)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 ((I/32)*c2^2*m1b^3*m2b^3*Pi*w1^2*w2^3*(1 + x^4)*
   ((2*myq1^12*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^3*(1 + x^2)^2*(1 + x^4))/
     (w1^6*w2^5) + (4*myq2^12*(-1 + w1^(-2))^5*x^3*(-1 + x^2)^2*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^2*w2^7) - 
    (4*myq1*myq2^11*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (x^4 + x^4/w1^8 - (4*x^4)/w1^6 - (4*x^4)/w1^2 - 
       (1 - 4*x^2 - 4*x^6 + x^8)/w1^4))/(w1*w2^6) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w1^2 + (1 + x^2 + x^4)/w1^4) + 
       (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w1^2 + (1 + x^2 + x^4)/w1^4))/w2^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - (2*(-1 + x^2)^2*(1 + x^4))/w1^2 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4)/w2^2))/(w1^5*w2^4) + 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^3*x^3*((4*x^4)/w2^2 + 
       (4*x^4)/(w1^12*w2^2) + (2*(4*x^4 + (4*x^4)/w2^4 - 
          (5*(x + x^3)^2)/w2^2))/w1^10 + 
       (2*(4*x^4 + (4*x^4)/w2^4 - (5*(x + x^3)^2)/w2^2))/w1^2 - 
       (4*(1 - 3*x^2 - 2*x^4 - 3*x^6 + x^8 + (1 - 3*x^2 - 2*x^4 - 3*x^6 + 
            x^8)/w2^4 + (1 + 9*x^2 + 12*x^4 + 9*x^6 + x^8)/w2^2))/w1^6 + 
       (-(x^2*(3 + 10*x^2 + 3*x^4)) - (x^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
         (6 + 22*x^2 + 36*x^4 + 22*x^6 + 6*x^8)/w2^2)/w1^8 + 
       (-(x^2*(3 + 10*x^2 + 3*x^4)) - (x^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
         (6 + 22*x^2 + 36*x^4 + 22*x^6 + 6*x^8)/w2^2)/w1^4))/w2^5 + 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (2*(-1 + w2^(-2))^2*x^4 + (2*(-1 + w2^(-2))^2*x^4)/w1^12 + 
       (-9*x^4 - (9*x^4)/w2^4 + (4*x^2 - 6*x^4 + 4*x^6)/w2^2)/w1^10 + 
       (-9*x^4 - (9*x^4)/w2^4 + (4*x^2 - 6*x^4 + 4*x^6)/w2^2)/w1^2 - 
       ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w2^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w2^4)/w1^8 - ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w2^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w2^4)/w1^4 + (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8 - 
         (4*(1 + 7*x^2 + 5*x^4 + 7*x^6 + x^8))/w2^2 + 
         (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8)/w2^4)/w1^6))/(w1*w2^4) - 
    (myq1^9*myq2^3*(-1 + w2^(-2))*(1 + x^2)*
      (4*x^4*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
         (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2) + 
       (4*x^4*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
          (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2))/w1^12 + 
       (x^2*(x^2*(3 - 10*x^2 + 3*x^4) + (x^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
          (-12 + 46*x^2 + 52*x^4 + 46*x^6 - 12*x^8)/w2^4 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^6 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^2))/w1^10 + 
       (x^2*(x^2*(3 - 10*x^2 + 3*x^4) + (x^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
          (-12 + 46*x^2 + 52*x^4 + 46*x^6 - 12*x^8)/w2^4 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^6 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^2))/w1^2 + 
       (2*(x^2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8) + 
          (x^2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8))/w2^8 + 
          (1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12)/w2^6 + 
          (1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12)/w2^2 - 
          (2*(1 + 14*x^2 - 12*x^4 - 10*x^6 - 12*x^8 + 14*x^10 + x^12))/w2^4))/
        w1^6 - (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4) + 
         (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^6 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^2 - 
         (2*(1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12))/w2^4)/
        w1^8 - (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4) + 
         (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^6 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^2 - 
         (2*(1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12))/w2^4)/
        w1^4))/(w1^3*w2^2) + (myq1^5*myq2^7*(-1 + w2^(-2))*(1 + x^2)*
      (-(((1 + w2^(-8) - 8/w2^6 - 14/w2^4 - 8/w2^2)*x^6)/w1^16) + 
       (-1 - w2^(-8) + 8/w2^6 + 14/w2^4 + 8/w2^2)*x^6 + 
       (2*x^4*(4*x^2 + (4*x^2)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
          (1 + 4*x^2 + x^4)/w2^2 - (2*(11 + 38*x^2 + 11*x^4))/w2^4))/w1^14 + 
       (2*x^4*(4*x^2 + (4*x^2)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
          (1 + 4*x^2 + x^4)/w2^2 - (2*(11 + 38*x^2 + 11*x^4))/w2^4))/w1^2 + 
       (x^2*(1 - x^2 + 4*x^4 - x^6 + x^8 + (1 - x^2 + 4*x^4 - x^6 + x^8)/
           w2^8 - (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^6 - 
          (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^2 + 
          (26 + 238*x^2 + 680*x^4 + 238*x^6 + 26*x^8)/w2^4))/w1^12 + 
       (x^2*(1 - x^2 + 4*x^4 - x^6 + x^8 + (1 - x^2 + 4*x^4 - x^6 + x^8)/
           w2^8 - (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^6 - 
          (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^2 + 
          (26 + 238*x^2 + 680*x^4 + 238*x^6 + 26*x^8)/w2^4))/w1^4 + 
       (2*(x^2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8) + 
          (x^2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8))/w2^8 - 
          (1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + x^12)/w2^6 - 
          (1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + x^12)/w2^2 + 
          (2*(1 + 41*x^2 + 178*x^4 + 389*x^6 + 178*x^8 + 41*x^10 + x^12))/
           w2^4))/w1^8 + (-(x^2*(7 + 34*x^4 + 7*x^8)) - 
         (x^2*(7 + 34*x^4 + 7*x^8))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^2 - 
         (2*(1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + x^12))/
          w2^4)/w1^10 + (-(x^2*(7 + 34*x^4 + 7*x^8)) - 
         (x^2*(7 + 34*x^4 + 7*x^8))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^2 - 
         (2*(1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + x^12))/
          w2^4)/w1^6))/(w1*w2^2) + (myq1^7*myq2^5*(-1 + w2^(-2))*(1 + x^2)*
      ((-2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^6)/w2^2 - 
       (2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^6)/(w1^16*w2^2) + 
       (x^4*(-x^2 - x^2/w2^12 - (3*(1 + x^4))/w2^10 - (3*(1 + x^4))/w2^2 + 
          (14 + 79*x^2 + 14*x^4)/w2^8 + (14 + 79*x^2 + 14*x^4)/w2^4 + 
          (26 + 4*x^2 + 26*x^4)/w2^6))/w1^14 + 
       (x^4*(-x^2 - x^2/w2^12 - (3*(1 + x^4))/w2^10 - (3*(1 + x^4))/w2^2 + 
          (14 + 79*x^2 + 14*x^4)/w2^8 + (14 + 79*x^2 + 14*x^4)/w2^4 + 
          (26 + 4*x^2 + 26*x^4)/w2^6))/w1^2 + 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^12 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 
            2*x^8)/w2^8 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 2*x^8)/w2^4 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^10 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^2 - 
          (2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^6))/w1^12 + 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^12 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 
            2*x^8)/w2^8 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 2*x^8)/w2^4 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^10 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^2 - 
          (2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^6))/w1^4 + 
       (2*(x^4 + x^8 + (x^4 + x^8)/w2^12 + (x^2*(5 + 14*x^2 + 48*x^4 + 
             14*x^6 + 5*x^8))/w2^10 + (x^2*(5 + 14*x^2 + 48*x^4 + 14*x^6 + 
             5*x^8))/w2^2 + (2 + 20*x^2 + 13*x^4 - 196*x^6 + 13*x^8 + 
            20*x^10 + 2*x^12)/w2^8 + (2 + 20*x^2 + 13*x^4 - 196*x^6 + 
            13*x^8 + 20*x^10 + 2*x^12)/w2^4 - 
          (2*(2 + 49*x^2 + 196*x^4 + 112*x^6 + 196*x^8 + 49*x^10 + 2*x^12))/
           w2^6))/w1^8 - (x^4*(2 - x^2 + 2*x^4) + (x^4*(2 - x^2 + 2*x^4))/
          w2^12 + (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^10 + 
         (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^2 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^8 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^4 - 
         (2*(2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 2*x^12))/
          w2^6)/w1^10 - (x^4*(2 - x^2 + 2*x^4) + (x^4*(2 - x^2 + 2*x^4))/
          w2^12 + (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^10 + 
         (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^2 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^8 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^4 - 
         (2*(2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 2*x^12))/
          w2^6)/w1^6))/w1 + (myq1^10*myq2^2*(-1 + w1^(-2))*x*
      (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
         (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w2^4 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2) + 
       (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
          (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w2^4 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2))/w1^8 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w2^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w2^4))/w1^6 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w2^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w2^4))/w1^2 + 
       (-1 - 2*x^2 + 29*x^4 + 36*x^6 + 29*x^8 - 2*x^10 - x^12 - 
         (1 + 2*x^2 - 29*x^4 - 36*x^6 - 29*x^8 + 2*x^10 + x^12)/w2^8 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w2^6 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w2^2 - 
         (2*(3 + 52*x^2 + 37*x^4 + 48*x^6 + 37*x^8 + 52*x^10 + 3*x^12))/w2^4)/
        w1^4))/(w1^4*w2^3) - (myq1^4*myq2^8*(-1 + w1^(-2))*x*
      ((8*(1 + w2^(-4))*x^6)/w2^2 + (8*(1 + w2^(-4))*x^6)/(w1^16*w2^2) + 
       (x^4*(3 + 10*x^2 + 3*x^4 - (4*(2 + 9*x^2 + 2*x^4))/w2^6 - 
          (4*(2 + 9*x^2 + 2*x^4))/w2^2 + (3 + 10*x^2 + 3*x^4)/w2^8 - 
          (2*(13 + 18*x^2 + 13*x^4))/w2^4))/w1^14 + 
       (x^4*(3 + 10*x^2 + 3*x^4 - (4*(2 + 9*x^2 + 2*x^4))/w2^6 - 
          (4*(2 + 9*x^2 + 2*x^4))/w2^2 + (3 + 10*x^2 + 3*x^4)/w2^8 - 
          (2*(13 + 18*x^2 + 13*x^4))/w2^4))/w1^2 - 
       (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8 - 
          (16*(1 + x^2)^2*(2 + 13*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^6 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^2 + 
          (3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8)/w2^8))/w1^12 - 
       (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8 - 
          (16*(1 + x^2)^2*(2 + 13*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^6 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^2 + 
          (3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8)/w2^8))/w1^4 - 
       (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8) + 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^6 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^2 + 
         (2*(4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 4*x^12))/
          w2^4)/w1^10 - (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8) + 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^6 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^2 + 
         (2*(4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 4*x^12))/
          w2^4)/w1^6 + (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + 
         x^12 + (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + x^12)/w2^8 - 
         (4*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 40*x^10 + 3*x^12))/
          w2^6 - (4*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 40*x^10 + 
            3*x^12))/w2^2 + (2*(11 + 194*x^2 + 537*x^4 + 804*x^6 + 537*x^8 + 
            194*x^10 + 11*x^12))/w2^4)/w1^8))/w2^3 + 
    (myq1^6*myq2^6*(-1 + w1^(-2))*x*(2*(w2^(-5) + w2^(-1))^2*x^6 + 
       (2*(w2^(-5) + w2^(-1))^2*x^6)/w1^16 + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^12 + (1 - 10*x^2 + x^4)/w2^10 + 
          (1 - 10*x^2 + x^4)/w2^2 + (26 + 44*x^2 + 26*x^4)/w2^6 - 
          (29 + 50*x^2 + 29*x^4)/w2^8 - (29 + 50*x^2 + 29*x^4)/w2^4))/w1^14 + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^12 + (1 - 10*x^2 + x^4)/w2^10 + 
          (1 - 10*x^2 + x^4)/w2^2 + (26 + 44*x^2 + 26*x^4)/w2^6 - 
          (29 + 50*x^2 + 29*x^4)/w2^8 - (29 + 50*x^2 + 29*x^4)/w2^4))/w1^2 - 
       (x^2*(1 + x^2 + 4*x^4 + x^6 + x^8 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/
           w2^10 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/w2^2 + 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^12 + 
          (2*(1 + 88*x^2 + 214*x^4 + 88*x^6 + x^8))/w2^6 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^8 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^4))/w1^12 - 
       (x^2*(1 + x^2 + 4*x^4 + x^6 + x^8 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/
           w2^10 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/w2^2 + 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^12 + 
          (2*(1 + 88*x^2 + 214*x^4 + 88*x^6 + x^8))/w2^6 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^8 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^4))/w1^4 + 
       (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + x^10 + (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + 
           x^10)/w2^12 + (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 
           23*x^10 + x^12)/w2^10 + (1 + 23*x^2 + 110*x^4 + 228*x^6 + 
           110*x^8 + 23*x^10 + x^12)/w2^2 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 
           389*x^8 - 51*x^10 + 4*x^12)/w2^8 + (4 - 51*x^2 - 389*x^4 - 
           864*x^6 - 389*x^8 - 51*x^10 + 4*x^12)/w2^4 - 
         (2*(5 + 9*x^2 - 112*x^4 - 388*x^6 - 112*x^8 + 9*x^10 + 5*x^12))/
          w2^6)/w1^10 + (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + x^10 + 
         (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + x^10)/w2^12 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^10 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^2 + 
         (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 4*x^12)/w2^8 + 
         (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 4*x^12)/w2^4 - 
         (2*(5 + 9*x^2 - 112*x^4 - 388*x^6 - 112*x^8 + 9*x^10 + 5*x^12))/
          w2^6)/w1^6 + (2*x^2*(2 - x^2 + 2*x^4 - x^6 + 2*x^8) + 
         (2*x^2*(2 - x^2 + 2*x^4 - x^6 + 2*x^8))/w2^12 + 
         (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 12*x^12)/
          w2^8 + (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 
           12*x^12)/w2^4 - (1 + 46*x^2 + 115*x^4 + 224*x^6 + 115*x^8 + 
           46*x^10 + x^12)/w2^10 - (1 + 46*x^2 + 115*x^4 + 224*x^6 + 
           115*x^8 + 46*x^10 + x^12)/w2^2 + 
         (2*(13 + 28*x^2 - 57*x^4 - 372*x^6 - 57*x^8 + 28*x^10 + 13*x^12))/
          w2^6)/w1^8))/w2 + (myq1^8*myq2^4*(-1 + w1^(-2))*x*
      (2*x^4*(x^2 + x^2/w2^12 - (2 + 3*x^2 + 2*x^4)/w2^8 - 
         (2 + 3*x^2 + 2*x^4)/w2^4 + (4 + 6*x^2 + 4*x^4)/w2^10 + 
         (4 + 6*x^2 + 4*x^4)/w2^2) + 
       (2*x^4*(x^2 + x^2/w2^12 - (2 + 3*x^2 + 2*x^4)/w2^8 - 
          (2 + 3*x^2 + 2*x^4)/w2^4 + (4 + 6*x^2 + 4*x^4)/w2^10 + 
          (4 + 6*x^2 + 4*x^4)/w2^2))/w1^12 + 
       (x^2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^12 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^10 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^2 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^8 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^4 + 
          (4*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8))/w2^6))/w1^10 + 
       (x^2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^12 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^10 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^2 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^8 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^4 + 
          (4*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8))/w2^6))/w1^2 - 
       (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8) + 
         (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8))/w2^12 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^10 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^2 + 
         (2*(5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 5*x^12))/
          w2^6 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 
           101*x^10 + 8*x^12)/w2^4)/w1^8 - 
       (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8) + 
         (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8))/w2^12 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^10 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^2 + 
         (2*(5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 5*x^12))/
          w2^6 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 
           101*x^10 + 8*x^12)/w2^4)/w1^4 + 
       (2*(x^2 + 3*x^4 + 8*x^6 + 3*x^8 + x^10) + 
         (2*(x^2 + 3*x^4 + 8*x^6 + 3*x^8 + x^10))/w2^12 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^10 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^2 - 
         (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 85*x^10 + 10*x^12))/
          w2^8 - (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 85*x^10 + 
            10*x^12))/w2^4 + (26 + 244*x^2 + 734*x^4 + 600*x^6 + 734*x^8 + 
           244*x^10 + 26*x^12)/w2^6)/w1^6))/(w1^2*w2))*Log[-1 + w1])/
  (myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + x)*x^4*(1 + x)*
   (w1^(-2) - x^2)*(-1 + x^2/w1^2)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 ((I/16)*c1*c2*m1b^3*m2b^3*Pi*w1^3*w2^2*(1 + x^4)*
   ((4*myq1^12*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^3*(1 + x^2 + x^4 + x^6))/
     (w1^7*w2^4) + (2*myq2^12*(-1 + w1^(-2))^5*x*(-1 + x^2)^2*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^3*w2^6) - 
    (2*myq1*myq2^11*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
      (2*(x^4 + x^8) + (2*(x^4 + x^8))/w1^8 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w1^6 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w1^2 + 
       (-1 + 2*x^2 + 9*x^4 + 4*x^6 + 9*x^8 + 2*x^10 - x^12)/w1^4))/
     (w1^2*w2^5) - (4*myq1^11*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*
      (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w1^2 + (3 + 4*x^2 + 3*x^4)/
          w1^4) + (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w1^2 + 
          (3 + 4*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + 
         x^8 - (2*(1 + x^4)^2)/w1^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w1^4)/
        w2^2))/(w1^6*w2^3) + (myq1^2*myq2^10*(-1 + w1^(-2))^3*x*(1 + x^2)*
      (2*(1 + w2^(-4))*x^4 + (2*(1 + w2^(-4))*x^4)/w1^12 + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (2*(5 + 6*x^2 + 5*x^4))/w2^2))/
        w1^10 + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
          (2*(5 + 6*x^2 + 5*x^4))/w2^2))/w1^2 + 
       (2*(x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^4 - 
          (2*(2 + 11*x^2 + 10*x^4 + 11*x^6 + 2*x^8))/w2^2))/w1^6 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w2^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w2^2)/w1^8 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w2^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w2^2)/w1^4))/(w1*w2^4) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))*x*(1 + x^2)*
      ((2*x^2*(x^2 + x^2/w2^8 + (-5 + 12*x^2 - 5*x^4)/w2^4 + 
          (3 - 10*x^2 + 3*x^4)/w2^6 + (3 - 10*x^2 + 3*x^4)/w2^2))/w2^2 + 
       (2*x^2*(x^2 + x^2/w2^8 + (-5 + 12*x^2 - 5*x^4)/w2^4 + 
          (3 - 10*x^2 + 3*x^4)/w2^6 + (3 - 10*x^2 + 3*x^4)/w2^2))/
        (w1^12*w2^2) - (x^2*(2*x^2 + (2*x^2)/w2^12 + (3*(1 + x^2)^2)/w2^10 + 
          (3*(1 + x^2)^2)/w2^2 + (2*(1 - 47*x^2 + x^4))/w2^8 + 
          (2*(1 - 47*x^2 + x^4))/w2^4 - (2*(7 - 62*x^2 + 7*x^4))/w2^6))/
        w1^10 - (x^2*(2*x^2 + (2*x^2)/w2^12 + (3*(1 + x^2)^2)/w2^10 + 
          (3*(1 + x^2)^2)/w2^2 + (2*(1 - 47*x^2 + x^4))/w2^8 + 
          (2*(1 - 47*x^2 + x^4))/w2^4 - (2*(7 - 62*x^2 + 7*x^4))/w2^6))/
        w1^2 - (2*(2*x^4 + (2*x^4)/w2^12 + (2*(3 - 3*x^2 + 68*x^4 - 3*x^6 + 
             3*x^8))/w2^6 + (3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8)/w2^10 + 
          (3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8)/w2^2 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^8 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^4))/w1^6 + 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^12 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^10 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^2 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^8 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^4 + 
         (6 - 26*x^2 + 468*x^4 - 26*x^6 + 6*x^8)/w2^6)/w1^8 + 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^12 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^10 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^2 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^8 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^4 + 
         (6 - 26*x^2 + 468*x^4 - 26*x^6 + 6*x^8)/w2^6)/w1^4))/w1^3 - 
    (myq1^4*myq2^8*(-1 + w1^(-2))*x*(1 + x^2)*((-1 + w2^(-2))^4*x^4 + 
       ((-1 + w2^(-2))^4*x^4)/w1^16 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - (4*(1 - 3*x^2 + x^4))/w2^4 - 
          (1 + 8*x^2 + x^4)/w2^6 - (1 + 8*x^2 + x^4)/w2^2))/w1^14 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - (4*(1 - 3*x^2 + x^4))/w2^4 - 
          (1 + 8*x^2 + x^4)/w2^6 - (1 + 8*x^2 + x^4)/w2^2))/w1^2 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w2^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w2^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w2^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^8)/w1^10 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w2^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w2^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w2^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^8)/w1^6 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w2^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w2^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^2)/w1^12 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w2^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w2^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^2)/w1^4 - 
       (2*(2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8 + (1 + 22*x^2 - 54*x^4 + 
            22*x^6 + x^8)/w2^6 + (1 + 22*x^2 - 54*x^4 + 22*x^6 + x^8)/w2^2 + 
          (2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8)/w2^8 - 
          (2*(6 + 44*x^2 - 17*x^4 + 44*x^6 + 6*x^8))/w2^4))/w1^8))/
     (w1*w2^2) + (2*myq1^10*myq2^2*(-1 + w1^(-2))*x*(1 + x^2)*
      (x^2*(6*x^2 + (6*x^2)/w2^8 + (5*(-1 + x^2)^2)/w2^6 + 
         (5*(-1 + x^2)^2)/w2^2 - (8*(1 - x^2 + x^4))/w2^4) + 
       (x^2*(6*x^2 + (6*x^2)/w2^8 + (5*(-1 + x^2)^2)/w2^6 + 
          (5*(-1 + x^2)^2)/w2^2 - (8*(1 - x^2 + x^4))/w2^4))/w1^8 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - (4*(6 + 5*x^2 + 6*x^4))/
           w2^6 - (4*(6 + 5*x^2 + 6*x^4))/w2^2 + (38 + 44*x^2 + 38*x^4)/
           w2^4))/w1^6 + (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - 
          (4*(6 + 5*x^2 + 6*x^4))/w2^6 - (4*(6 + 5*x^2 + 6*x^4))/w2^2 + 
          (38 + 44*x^2 + 38*x^4)/w2^4))/w1^2 - 
       (1 - 10*x^4 + x^8 + (1 - 10*x^4 + x^8)/w2^8 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w2^6 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w2^2 + 
         (6 + 48*x^2 - 4*x^4 + 48*x^6 + 6*x^8)/w2^4)/w1^4))/(w1^5*w2^2) - 
    (myq1^6*myq2^6*(-1 + w1^(-2))*x*(1 + x^2)*
      ((2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4)/w2^2 + 
       (2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4)/(w1^16*w2^2) + 
       (x^2*(x^2 + x^2/w2^12 + (2*(1 + x^4))/w2^10 + (2*(1 + x^4))/w2^2 - 
          (8 + 31*x^2 + 8*x^4)/w2^8 - (8 + 31*x^2 + 8*x^4)/w2^4 + 
          (8 + 60*x^2 + 8*x^4)/w2^6))/w1^14 + 
       (x^2*(x^2 + x^2/w2^12 + (2*(1 + x^4))/w2^10 + (2*(1 + x^4))/w2^2 - 
          (8 + 31*x^2 + 8*x^4)/w2^8 - (8 + 31*x^2 + 8*x^4)/w2^4 + 
          (8 + 60*x^2 + 8*x^4)/w2^6))/w1^2 - 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^12 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^10 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^2 + 
         (2*(2 + x^2 + 148*x^4 + x^6 + 2*x^8))/w2^6 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^8 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4)/w1^12 - 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^12 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^10 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^2 + 
         (2*(2 + x^2 + 148*x^4 + x^6 + 2*x^8))/w2^6 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^8 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4)/w1^4 + 
       (3*x^4 + (3*x^4)/w2^12 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/
          w2^8 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^2 + 
         (2*(5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8))/w2^6)/w1^10 + 
       (3*x^4 + (3*x^4)/w2^12 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/
          w2^8 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^2 + 
         (2*(5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8))/w2^6)/w1^6 - 
       (2*(x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^12 + 
          (6 + x^2 + 34*x^4 + x^6 + 6*x^8)/w2^10 + 
          (6 + x^2 + 34*x^4 + x^6 + 6*x^8)/w2^2 - 
          (3*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^8 - 
          (3*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^4 + 
          (24 + 58*x^2 + 332*x^4 + 58*x^6 + 24*x^8)/w2^6))/w1^8))/w1 - 
    (2*myq1^9*myq2^3*(-1 + w2^(-2))*
      (x^2*(2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + 
         (3*(x + x^3)^2)/w2^2 + (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4) + 
       (x^2*(2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + 
          (3*(x + x^3)^2)/w2^2 + (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4))/
        w1^12 + (x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^6 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^2 - 
          (4*(1 + 7*x^2 - 2*x^4 + 7*x^6 + x^8))/w2^4))/w1^10 + 
       (x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^6 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^2 - 
          (4*(1 + 7*x^2 - 2*x^4 + 7*x^6 + x^8))/w2^4))/w1^2 + 
       (2*(x^2 + 2*x^4 + 6*x^6 + 2*x^8 + x^10 + (x^2 + 2*x^4 + 6*x^6 + 
            2*x^8 + x^10)/w2^8 + (1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + 
            x^12)/w2^6 + (1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + x^12)/
           w2^2 - (2*(1 + 9*x^2 + 37*x^4 + 10*x^6 + 37*x^8 + 9*x^10 + x^12))/
           w2^4))/w1^6 - (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10) + 
         (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10))/w2^8 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^6 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^2 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^4)/
        w1^8 - (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10) + 
         (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10))/w2^8 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^6 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^2 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^4)/
        w1^4))/(w1^4*w2) - (myq1^3*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      ((4*x^6)/w2^2 + (4*x^6)/(w1^16*w2^2) + 
       (4*x^6 + (4*x^6)/w2^4 - (2*x^4*(1 + x^2)^2)/w2^2)/w1^14 + 
       (4*x^6 + (4*x^6)/w2^4 - (2*x^4*(1 + x^2)^2)/w2^2)/w1^2 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w2^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w2^2))/w1^12 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w2^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w2^2))/w1^4 - 
       (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12 + 
         (2*(2 + 7*x^2 + 8*x^4 + 26*x^6 + 8*x^8 + 7*x^10 + 2*x^12))/w2^2 + 
         (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12)/w2^4)/w1^8 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w2^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w2^2)/w1^10 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w2^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w2^2)/w1^6))/w2^3 + 
    (myq1^7*myq2^5*(-1 + w2^(-2))*
      (2*x^4*(x^2 + x^2/w2^8 - (1 + 4*x^2 + x^4)/w2^4 + (3 + 2*x^2 + 3*x^4)/
          w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2) + 
       (2*x^4*(x^2 + x^2/w2^8 - (1 + 4*x^2 + x^4)/w2^4 + (3 + 2*x^2 + 3*x^4)/
           w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2))/w1^16 + 
       (x^2*(1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8 + 
          (-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8)/w2^2 + 
          (1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8)/w2^4))/(w1^14*w2^2) + 
       (x^2*(1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8 + 
          (-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8)/w2^2 + 
          (1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8)/w2^4))/(w1^2*w2^2) + 
       (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^4 + 
         (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/w2^2)/
        (w1^12*w2^2) + (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - 
         x^12 + (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/
          w2^4 + (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/
          w2^2)/(w1^4*w2^2) + (8*(x^4 + 4*x^6 + x^8) + 
         (8*(x^4 + 4*x^6 + x^8))/w2^8 + (1 - 33*x^2 - 215*x^4 - 502*x^6 - 
           215*x^8 - 33*x^10 + x^12)/w2^6 + (1 - 33*x^2 - 215*x^4 - 502*x^6 - 
           215*x^8 - 33*x^10 + x^12)/w2^2 + (2 + 69*x^2 + 440*x^4 + 
           1178*x^6 + 440*x^8 + 69*x^10 + 2*x^12)/w2^4)/w1^10 + 
       (8*(x^4 + 4*x^6 + x^8) + (8*(x^4 + 4*x^6 + x^8))/w2^8 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^6 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^2 + 
         (2 + 69*x^2 + 440*x^4 + 1178*x^6 + 440*x^8 + 69*x^10 + 2*x^12)/w2^4)/
        w1^6 - (2*(2*x^2*(2 + 5*x^4 + 2*x^8) + (2*x^2*(2 + 5*x^4 + 2*x^8))/
           w2^8 - (x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^6 - 
          (x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^2 + 
          (3 + 80*x^2 + 259*x^4 + 632*x^6 + 259*x^8 + 80*x^10 + 3*x^12)/
           w2^4))/w1^8))/(w1^2*w2) + (myq1^5*myq2^7*(-1 + w2^(-2))*
      ((2*(1 + w2^(-4))*x^6)/w2^2 + (2*(1 + w2^(-4))*x^6)/(w1^20*w2^2) + 
       (x^4*((2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/w2^2 + (1 + x^2)^2 + 
          (1 + x^2)^2/w2^8 - (2*(3 + 2*x^2 + 3*x^4))/w2^4))/w1^18 + 
       (x^4*((2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/w2^2 + (1 + x^2)^2 + 
          (1 + x^2)^2/w2^8 - (2*(3 + 2*x^2 + 3*x^4))/w2^4))/w1^2 - 
       (x^2*((1 + x^4)^2 + (1 + x^4)^2/w2^8 + 
          (4*(1 - 6*x^2 - 18*x^4 - 6*x^6 + x^8))/w2^4 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^6 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^2))/w1^16 - 
       (x^2*((1 + x^4)^2 + (1 + x^4)^2/w2^8 + 
          (4*(1 - 6*x^2 - 18*x^4 - 6*x^6 + x^8))/w2^4 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^6 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^2))/w1^4 - 
       (4*(x^4*(1 + x^2)^2 + (x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^6 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^2 + 
          (-1 - 7*x^2 + x^4 + 42*x^6 + x^8 - 7*x^10 - x^12)/w2^4))/w1^14 - 
       (4*(x^4*(1 + x^2)^2 + (x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^6 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^2 + 
          (-1 - 7*x^2 + x^4 + 42*x^6 + x^8 - 7*x^10 - x^12)/w2^4))/w1^6 + 
       (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8) + 
         (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^8 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^6 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^2 - 
         (4*(4 + 15*x^2 + 28*x^4 - 38*x^6 + 28*x^8 + 15*x^10 + 4*x^12))/w2^4)/
        w1^12 + (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8) + 
         (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^8 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^6 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^2 - 
         (4*(4 + 15*x^2 + 28*x^4 - 38*x^6 + 28*x^8 + 15*x^10 + 4*x^12))/w2^4)/
        w1^8 + (2*(-(x^2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8)) - 
          (x^2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8))/w2^8 + 
          (2*x^2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^6 + 
          (2*x^2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^2 + 
          (2*(6 + 24*x^2 + 37*x^4 - 62*x^6 + 37*x^8 + 24*x^10 + 6*x^12))/
           w2^4))/w1^10))/w2)*Log[w1])/(myq1^2*myq2^4*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))*(-1 + x)*x^3*(1 + x)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) - 
 ((I/32)*c1^2*m1b^3*m2b^3*Pi*w1^4*w2*(1 + x^4)*
   ((8*myq1^12*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^5*(1 + x^4))/(w1^8*w2^3) + 
    (myq2^12*(-1 + w1^(-2))^5*x*(-1 + x^4)^2*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2))/(w1^4*w2^5) - (myq1*myq2^11*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*(1 + x^2)*(x^4*(3 - 2*x^2 + 3*x^4) + 
       (x^4*(3 - 2*x^2 + 3*x^4))/w1^8 - (2*(x^2 + 6*x^6 + x^10))/w1^6 - 
       (2*(x^2 + 6*x^6 + x^10))/w1^2 + (-1 + 2*x^2 + 11*x^4 + 11*x^8 + 
         2*x^10 - x^12)/w1^4))/(w1^3*w2^4) - 
    (8*myq1^11*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^4*(1 + x^2)*
      (2*(1 + w1^(-4))*x^2 + (2*(1 + w1^(-4))*x^2)/w2^4 + 
       (1 - 4*x^2 + x^4 - (2*(1 + x^4))/w1^2 + (1 - 4*x^2 + x^4)/w1^4)/w2^2))/
     (w1^7*w2^2) + (4*myq1^9*myq2^3*(-1 + w2^(-2))*x^2*(1 + x^2)*
      ((2*x^2*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/w2^2 + 
       (2*x^2*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/(w1^12*w2^2) - 
       (x^2*(x^2 + x^2/w2^8 + (1 + 10*x^2 + x^4)/w2^6 + (1 + 10*x^2 + x^4)/
           w2^2 + (4 - 54*x^2 + 4*x^4)/w2^4))/w1^10 - 
       (x^2*(x^2 + x^2/w2^8 + (1 + 10*x^2 + x^4)/w2^6 + (1 + 10*x^2 + x^4)/
           w2^2 + (4 - 54*x^2 + 4*x^4)/w2^4))/w1^2 + 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 + (1 + 36*x^4 + x^8)/
          w2^6 + (1 + 36*x^4 + x^8)/w2^2 - 
         (2*(1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8))/w2^4)/w1^8 + 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 + (1 + 36*x^4 + x^8)/
          w2^6 + (1 + 36*x^4 + x^8)/w2^2 - 
         (2*(1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8))/w2^4)/w1^4 - 
       (2*(x^4 + x^4/w2^8 - (2*(1 + 2*x^2 + 29*x^4 + 2*x^6 + x^8))/w2^4 + 
          (1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8)/w2^6 + 
          (1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8)/w2^2))/w1^6))/w1^5 + 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))*x^3*
      (2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + (1 + x^2)^2/w2^2 - 
         (1 + 6*x^2 + x^4)/w2^4) + 
       (2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + (1 + x^2)^2/w2^2 - 
          (1 + 6*x^2 + x^4)/w2^4))/w1^8 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w2^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w2^6 - (2*(5 + 24*x^2 + 5*x^4))/w2^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w2^4))/w1^6 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w2^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w2^6 - (2*(5 + 24*x^2 + 5*x^4))/w2^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w2^4))/w1^2 - 
       ((-1 + x^4)^2 + (-1 + x^4)^2/w2^8 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w2^6 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w2^2 + 
         (6 + 4*x^2 + 36*x^4 + 4*x^6 + 6*x^8)/w2^4)/w1^4))/(w1^6*w2) + 
    (2*myq1^7*myq2^5*(-1 + w2^(-2))*x^2*(1 + x^2)*((2*x^4)/w2^6 + 
       (2*x^4)/w2^2 - (x^2 - 10*x^4 + x^6)/w2^4 + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (2 + 7*x^2 + 2*x^4)/w2^6 + 
          (2 + 7*x^2 + 2*x^4)/w2^2 - (3 + 76*x^2 + 3*x^4)/w2^4))/w1^14 + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (2 + 7*x^2 + 2*x^4)/w2^6 + 
          (2 + 7*x^2 + 2*x^4)/w2^2 - (3 + 76*x^2 + 3*x^4)/w2^4))/w1^2 + 
       ((2*x^4)/w2^6 + (2*x^4)/w2^2 - (x^2 - 10*x^4 + x^6)/w2^4)/w1^16 - 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^8 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^2 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^4)/w1^12 - 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^8 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^2 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^4)/w1^4 - 
       (2*(2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^8 + 
          (6 + x^2 + 66*x^4 + x^6 + 6*x^8)/w2^6 + 
          (6 + x^2 + 66*x^4 + x^6 + 6*x^8)/w2^2 - 
          (15 + 5*x^2 + 236*x^4 + 5*x^6 + 15*x^8)/w2^4))/w1^8 + 
       (6*x^4 + (6*x^4)/w2^8 + (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^2 - 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^4)/w1^10 + 
       (6*x^4 + (6*x^4)/w2^8 + (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^2 - 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^4)/w1^6))/w1^3 - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))*x^3*
      ((x^2*(8*x^2 + (8*x^2)/w2^8 - (9*(3 + 10*x^2 + 3*x^4))/w2^6 - 
          (9*(3 + 10*x^2 + 3*x^4))/w2^2 + (14*(3 + 14*x^2 + 3*x^4))/w2^4))/
        w1^10 + (x^2*(8*x^2 + (8*x^2)/w2^8 - (9*(3 + 10*x^2 + 3*x^4))/w2^6 - 
          (9*(3 + 10*x^2 + 3*x^4))/w2^2 + (14*(3 + 14*x^2 + 3*x^4))/w2^4))/
        w1^2 + x^2*(4*x^2 + (4*x^2)/w2^8 - (10*(1 + x^2)^2)/w2^4 + 
         (7 + 2*x^2 + 7*x^4)/w2^6 + (7 + 2*x^2 + 7*x^4)/w2^2) + 
       (x^2*(4*x^2 + (4*x^2)/w2^8 - (10*(1 + x^2)^2)/w2^4 + 
          (7 + 2*x^2 + 7*x^4)/w2^6 + (7 + 2*x^2 + 7*x^4)/w2^2))/w1^12 + 
       (-2*(x^2 + x^6) - (2*(x^2 + x^6))/w2^8 - 
         (14*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^4 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^6 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^2)/w1^8 + 
       (-2*(x^2 + x^6) - (2*(x^2 + x^6))/w2^8 - 
         (14*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^4 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^6 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^2)/w1^4 + 
       (2*(1 + 10*x^4 + x^8 + (1 + 10*x^4 + x^8)/w2^8 - 
          (11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8)/w2^6 - 
          (11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8)/w2^2 + 
          (20 + 54*x^2 + 236*x^4 + 54*x^6 + 20*x^8)/w2^4))/w1^6))/(w1^4*w2) - 
    (myq1^3*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*(1 + x^2)*
      ((1 + w2^(-2))^2*x^6 + ((1 + w2^(-2))^2*x^6)/w1^16 + 
       (2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^14 + 
       (2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^2 - 
       (x^2*(3 + 4*x^4 + 3*x^8 - (2*(1 - 9*x^2 + 2*x^4 - 9*x^6 + x^8))/w2^2 + 
          (3 + 4*x^4 + 3*x^8)/w2^4))/w1^12 - 
       (x^2*(3 + 4*x^4 + 3*x^8 - (2*(1 - 9*x^2 + 2*x^4 - 9*x^6 + x^8))/w2^2 + 
          (3 + 4*x^4 + 3*x^8)/w2^4))/w1^4 - 
       (2*(x^2 - 2*x^4 + x^6 - 2*x^8 + x^10 + (x^2 - 2*x^4 + x^6 - 2*x^8 + 
            x^10)/w2^4 + (2*(1 + 6*x^2 + 12*x^4 + 13*x^6 + 12*x^8 + 6*x^10 + 
             x^12))/w2^2))/w1^8 + 
       (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^4 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^2))/
        w1^10 + (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^4 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^2))/w1^6))/
     (w1*w2^2) + (myq1^5*myq2^7*(-1 + w2^(-2))*(1 + x^2)*
      ((-2*(1 + w2^(-4))*x^6)/w2^2 - (2*(1 + w2^(-4))*x^6)/(w1^20*w2^2) - 
       (x^4*(x^2 + x^2/w2^8 + (-1 + x^2)^2/w2^6 + (-1 + x^2)^2/w2^2 + 
          (1 - 24*x^2 + x^4)/w2^4))/w1^18 - 
       (x^4*(x^2 + x^2/w2^8 + (-1 + x^2)^2/w2^6 + (-1 + x^2)^2/w2^2 + 
          (1 - 24*x^2 + x^4)/w2^4))/w1^2 + 
       (x^2*(x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 - 
          (2*(1 + x^2 + 60*x^4 + x^6 + x^8))/w2^4 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^6 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^2))/w1^16 + 
       (x^2*(x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 - 
          (2*(1 + x^2 + 60*x^4 + x^6 + x^8))/w2^4 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^6 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^2))/w1^4 - 
       (4*x^6 + (4*x^6)/w2^8 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/
          w2^6 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^2 - 
         (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/w2^4)/
        w1^14 - (4*x^6 + (4*x^6)/w2^8 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 
            3*x^8))/w2^6 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/
          w2^2 - (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/
          w2^4)/w1^6 + (3*x^4*(-1 + x^2)^2 + (3*x^4*(-1 + x^2)^2)/w2^8 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^6 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^2 - 
         (2*(2 + 23*x^2 + 17*x^4 + 236*x^6 + 17*x^8 + 23*x^10 + 2*x^12))/
          w2^4)/w1^12 + (3*x^4*(-1 + x^2)^2 + (3*x^4*(-1 + x^2)^2)/w2^8 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^6 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^2 - 
         (2*(2 + 23*x^2 + 17*x^4 + 236*x^6 + 17*x^8 + 23*x^10 + 2*x^12))/
          w2^4)/w1^8 - (2*(3*x^6 + (3*x^6)/w2^8 + 
          (x^2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^6 + 
          (x^2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^2 - 
          (3 + 26*x^2 + 42*x^4 + 228*x^6 + 42*x^8 + 26*x^10 + 3*x^12)/w2^4))/
        w1^10))/w1 + (myq1^2*myq2^10*(-1 + w1^(-2))^3*x*
      (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w2^2 + (3 + 2*x^2 + 3*x^4)/
          w2^4) + (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w2^2 + 
          (3 + 2*x^2 + 3*x^4)/w2^4))/w1^12 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w2^2)/w1^10 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w2^2)/w1^2 + 
       (2*(1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12 + 
          (1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12)/w2^4 - 
          (3 + 17*x^2 + 41*x^4 + 38*x^6 + 41*x^8 + 17*x^10 + 3*x^12)/w2^2))/
        w1^6 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w2^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w2^2)/
        w1^8 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w2^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w2^2)/
        w1^4))/(w1^2*w2^3) + (myq1^6*myq2^6*(-1 + w1^(-2))*x*
      (2*x^4*(x^2 + x^2/w2^8 + (2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/
          w2^2 - (3*(1 + x^4))/w2^4) + 
       (2*x^4*(x^2 + x^2/w2^8 + (2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/
           w2^2 - (3*(1 + x^4))/w2^4))/w1^16 - 
       (x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^8 + 
         (4*x^4*(4 + 11*x^2 + 4*x^4))/w2^6 + (4*x^4*(4 + 11*x^2 + 4*x^4))/
          w2^2 - (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^4)/w1^14 - 
       (x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^8 + 
         (4*x^4*(4 + 11*x^2 + 4*x^4))/w2^6 + (4*x^4*(4 + 11*x^2 + 4*x^4))/
          w2^2 - (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^4)/w1^2 + 
       (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8) + 
         (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8))/w2^8 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^6 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^2 - 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^4)/
        w1^12 + (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8) + 
         (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8))/w2^8 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^6 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^2 - 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^4)/
        w1^4 - (2*(x^2 + 8*x^4 + 20*x^6 + 8*x^8 + x^10 + 
          (x^2 + 8*x^4 + 20*x^6 + 8*x^8 + x^10)/w2^8 - 
          (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 2*x^12))/
           w2^6 - (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 
             2*x^12))/w2^2 + (11 + 58*x^2 + 179*x^4 + 476*x^6 + 179*x^8 + 
            58*x^10 + 11*x^12)/w2^4))/w1^8 + 
       (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8) + 
         (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8))/w2^8 - 
         (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12))/
          w2^6 - (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12))/w2^2 + (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 
           139*x^10 + 12*x^12)/w2^4)/w1^10 + 
       (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8) + 
         (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8))/w2^8 - 
         (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12))/
          w2^6 - (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12))/w2^2 + (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 
           139*x^10 + 12*x^12)/w2^4)/w1^6))/(w1^2*w2) + 
    (myq1^4*myq2^8*(-1 + w1^(-2))*x*((2*(-1 + w2^(-2))^2*x^6)/w2^2 + 
       (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) + 
       ((1 + w2^(-4) - w2^(-2))*(1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^18 + 
       ((1 + w2^(-4) - w2^(-2))*(1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^2 - 
       (x^2*(1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8 + (30*x^2 + 38*x^4 + 30*x^6)/
           w2^6 + (30*x^2 + 38*x^4 + 30*x^6)/w2^2 + 
          (1 - 26*x^2 - 34*x^4 - 26*x^6 + x^8)/w2^4 + 
          (1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8)/w2^8))/w1^16 - 
       (x^2*(1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8 + (30*x^2 + 38*x^4 + 30*x^6)/
           w2^6 + (30*x^2 + 38*x^4 + 30*x^6)/w2^2 + 
          (1 - 26*x^2 - 34*x^4 - 26*x^6 + x^8)/w2^4 + 
          (1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8)/w2^8))/w1^4 + 
       (x^2*(-3 + 2*x^4 - 3*x^8) + (x^2*(-3 + 2*x^4 - 3*x^8))/w2^8 - 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^4 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^2)/
        w1^14 + (x^2*(-3 + 2*x^4 - 3*x^8) + (x^2*(-3 + 2*x^4 - 3*x^8))/w2^8 - 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^4 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^2)/
        w1^6 + (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10 + 
         (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10)/w2^8 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^2 - 
         (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 12*x^12)/w2^4)/
        w1^12 + (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10 + 
         (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10)/w2^8 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^2 - 
         (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 12*x^12)/w2^4)/
        w1^8 - (2*(x^2*(3 + x^2 + x^6 + 3*x^8) + 
          (x^2*(3 + x^2 + x^6 + 3*x^8))/w2^8 + (5 - 16*x^2 - 18*x^4 - 
            42*x^6 - 18*x^8 - 16*x^10 + 5*x^12)/w2^6 + 
          (5 - 16*x^2 - 18*x^4 - 42*x^6 - 18*x^8 - 16*x^10 + 5*x^12)/w2^2 - 
          (13 - 2*x^2 + 39*x^4 + 4*x^6 + 39*x^8 - 2*x^10 + 13*x^12)/w2^4))/
        w1^10))/w2)*Log[w1])/(myq2^4*(myq1^3 - myq1*myq2^2)^2*(-1 + w1^(-2))*
   (-1 + x)*x^4*(1 + x)*(w1^(-2) - x^2)*(-1 + x^2/w1^2)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 ((I/32)*c2^2*m1b^3*m2b^3*Pi*w1^2*w2^3*(1 + x^4)*
   ((2*myq1^12*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^3*(1 + x^2)^2*(1 + x^4))/
     (w1^6*w2^5) + (4*myq2^12*(-1 + w1^(-2))^5*x^3*(-1 + x^2)^2*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^2*w2^7) - 
    (4*myq1*myq2^11*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (x^4 + x^4/w1^8 - (4*x^4)/w1^6 - (4*x^4)/w1^2 - 
       (1 - 4*x^2 - 4*x^6 + x^8)/w1^4))/(w1*w2^6) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w1^2 + (1 + x^2 + x^4)/w1^4) + 
       (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w1^2 + (1 + x^2 + x^4)/w1^4))/w2^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - (2*(-1 + x^2)^2*(1 + x^4))/w1^2 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4)/w2^2))/(w1^5*w2^4) + 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^3*x^3*((4*x^4)/w2^2 + 
       (4*x^4)/(w1^12*w2^2) + (2*(4*x^4 + (4*x^4)/w2^4 - 
          (5*(x + x^3)^2)/w2^2))/w1^10 + 
       (2*(4*x^4 + (4*x^4)/w2^4 - (5*(x + x^3)^2)/w2^2))/w1^2 - 
       (4*(1 - 3*x^2 - 2*x^4 - 3*x^6 + x^8 + (1 - 3*x^2 - 2*x^4 - 3*x^6 + 
            x^8)/w2^4 + (1 + 9*x^2 + 12*x^4 + 9*x^6 + x^8)/w2^2))/w1^6 + 
       (-(x^2*(3 + 10*x^2 + 3*x^4)) - (x^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
         (6 + 22*x^2 + 36*x^4 + 22*x^6 + 6*x^8)/w2^2)/w1^8 + 
       (-(x^2*(3 + 10*x^2 + 3*x^4)) - (x^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
         (6 + 22*x^2 + 36*x^4 + 22*x^6 + 6*x^8)/w2^2)/w1^4))/w2^5 + 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (2*(-1 + w2^(-2))^2*x^4 + (2*(-1 + w2^(-2))^2*x^4)/w1^12 + 
       (-9*x^4 - (9*x^4)/w2^4 + (4*x^2 - 6*x^4 + 4*x^6)/w2^2)/w1^10 + 
       (-9*x^4 - (9*x^4)/w2^4 + (4*x^2 - 6*x^4 + 4*x^6)/w2^2)/w1^2 - 
       ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w2^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w2^4)/w1^8 - ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w2^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w2^4)/w1^4 + (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8 - 
         (4*(1 + 7*x^2 + 5*x^4 + 7*x^6 + x^8))/w2^2 + 
         (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8)/w2^4)/w1^6))/(w1*w2^4) - 
    (myq1^9*myq2^3*(-1 + w2^(-2))*(1 + x^2)*
      (4*x^4*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
         (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2) + 
       (4*x^4*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
          (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2))/w1^12 + 
       (x^2*(x^2*(3 - 10*x^2 + 3*x^4) + (x^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
          (-12 + 46*x^2 + 52*x^4 + 46*x^6 - 12*x^8)/w2^4 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^6 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^2))/w1^10 + 
       (x^2*(x^2*(3 - 10*x^2 + 3*x^4) + (x^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
          (-12 + 46*x^2 + 52*x^4 + 46*x^6 - 12*x^8)/w2^4 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^6 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^2))/w1^2 + 
       (2*(x^2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8) + 
          (x^2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8))/w2^8 + 
          (1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12)/w2^6 + 
          (1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12)/w2^2 - 
          (2*(1 + 14*x^2 - 12*x^4 - 10*x^6 - 12*x^8 + 14*x^10 + x^12))/w2^4))/
        w1^6 - (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4) + 
         (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^6 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^2 - 
         (2*(1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12))/w2^4)/
        w1^8 - (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4) + 
         (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^6 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^2 - 
         (2*(1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12))/w2^4)/
        w1^4))/(w1^3*w2^2) + (myq1^5*myq2^7*(-1 + w2^(-2))*(1 + x^2)*
      (-(((1 + w2^(-8) - 8/w2^6 - 14/w2^4 - 8/w2^2)*x^6)/w1^16) + 
       (-1 - w2^(-8) + 8/w2^6 + 14/w2^4 + 8/w2^2)*x^6 + 
       (2*x^4*(4*x^2 + (4*x^2)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
          (1 + 4*x^2 + x^4)/w2^2 - (2*(11 + 38*x^2 + 11*x^4))/w2^4))/w1^14 + 
       (2*x^4*(4*x^2 + (4*x^2)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
          (1 + 4*x^2 + x^4)/w2^2 - (2*(11 + 38*x^2 + 11*x^4))/w2^4))/w1^2 + 
       (x^2*(1 - x^2 + 4*x^4 - x^6 + x^8 + (1 - x^2 + 4*x^4 - x^6 + x^8)/
           w2^8 - (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^6 - 
          (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^2 + 
          (26 + 238*x^2 + 680*x^4 + 238*x^6 + 26*x^8)/w2^4))/w1^12 + 
       (x^2*(1 - x^2 + 4*x^4 - x^6 + x^8 + (1 - x^2 + 4*x^4 - x^6 + x^8)/
           w2^8 - (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^6 - 
          (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^2 + 
          (26 + 238*x^2 + 680*x^4 + 238*x^6 + 26*x^8)/w2^4))/w1^4 + 
       (2*(x^2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8) + 
          (x^2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8))/w2^8 - 
          (1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + x^12)/w2^6 - 
          (1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + x^12)/w2^2 + 
          (2*(1 + 41*x^2 + 178*x^4 + 389*x^6 + 178*x^8 + 41*x^10 + x^12))/
           w2^4))/w1^8 + (-(x^2*(7 + 34*x^4 + 7*x^8)) - 
         (x^2*(7 + 34*x^4 + 7*x^8))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^2 - 
         (2*(1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + x^12))/
          w2^4)/w1^10 + (-(x^2*(7 + 34*x^4 + 7*x^8)) - 
         (x^2*(7 + 34*x^4 + 7*x^8))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^2 - 
         (2*(1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + x^12))/
          w2^4)/w1^6))/(w1*w2^2) + (myq1^7*myq2^5*(-1 + w2^(-2))*(1 + x^2)*
      ((-2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^6)/w2^2 - 
       (2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^6)/(w1^16*w2^2) + 
       (x^4*(-x^2 - x^2/w2^12 - (3*(1 + x^4))/w2^10 - (3*(1 + x^4))/w2^2 + 
          (14 + 79*x^2 + 14*x^4)/w2^8 + (14 + 79*x^2 + 14*x^4)/w2^4 + 
          (26 + 4*x^2 + 26*x^4)/w2^6))/w1^14 + 
       (x^4*(-x^2 - x^2/w2^12 - (3*(1 + x^4))/w2^10 - (3*(1 + x^4))/w2^2 + 
          (14 + 79*x^2 + 14*x^4)/w2^8 + (14 + 79*x^2 + 14*x^4)/w2^4 + 
          (26 + 4*x^2 + 26*x^4)/w2^6))/w1^2 + 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^12 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 
            2*x^8)/w2^8 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 2*x^8)/w2^4 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^10 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^2 - 
          (2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^6))/w1^12 + 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^12 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 
            2*x^8)/w2^8 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 2*x^8)/w2^4 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^10 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^2 - 
          (2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^6))/w1^4 + 
       (2*(x^4 + x^8 + (x^4 + x^8)/w2^12 + (x^2*(5 + 14*x^2 + 48*x^4 + 
             14*x^6 + 5*x^8))/w2^10 + (x^2*(5 + 14*x^2 + 48*x^4 + 14*x^6 + 
             5*x^8))/w2^2 + (2 + 20*x^2 + 13*x^4 - 196*x^6 + 13*x^8 + 
            20*x^10 + 2*x^12)/w2^8 + (2 + 20*x^2 + 13*x^4 - 196*x^6 + 
            13*x^8 + 20*x^10 + 2*x^12)/w2^4 - 
          (2*(2 + 49*x^2 + 196*x^4 + 112*x^6 + 196*x^8 + 49*x^10 + 2*x^12))/
           w2^6))/w1^8 - (x^4*(2 - x^2 + 2*x^4) + (x^4*(2 - x^2 + 2*x^4))/
          w2^12 + (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^10 + 
         (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^2 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^8 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^4 - 
         (2*(2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 2*x^12))/
          w2^6)/w1^10 - (x^4*(2 - x^2 + 2*x^4) + (x^4*(2 - x^2 + 2*x^4))/
          w2^12 + (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^10 + 
         (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^2 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^8 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^4 - 
         (2*(2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 2*x^12))/
          w2^6)/w1^6))/w1 + (myq1^10*myq2^2*(-1 + w1^(-2))*x*
      (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
         (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w2^4 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2) + 
       (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
          (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w2^4 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2))/w1^8 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w2^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w2^4))/w1^6 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w2^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w2^4))/w1^2 + 
       (-1 - 2*x^2 + 29*x^4 + 36*x^6 + 29*x^8 - 2*x^10 - x^12 - 
         (1 + 2*x^2 - 29*x^4 - 36*x^6 - 29*x^8 + 2*x^10 + x^12)/w2^8 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w2^6 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w2^2 - 
         (2*(3 + 52*x^2 + 37*x^4 + 48*x^6 + 37*x^8 + 52*x^10 + 3*x^12))/w2^4)/
        w1^4))/(w1^4*w2^3) - (myq1^4*myq2^8*(-1 + w1^(-2))*x*
      ((8*(1 + w2^(-4))*x^6)/w2^2 + (8*(1 + w2^(-4))*x^6)/(w1^16*w2^2) + 
       (x^4*(3 + 10*x^2 + 3*x^4 - (4*(2 + 9*x^2 + 2*x^4))/w2^6 - 
          (4*(2 + 9*x^2 + 2*x^4))/w2^2 + (3 + 10*x^2 + 3*x^4)/w2^8 - 
          (2*(13 + 18*x^2 + 13*x^4))/w2^4))/w1^14 + 
       (x^4*(3 + 10*x^2 + 3*x^4 - (4*(2 + 9*x^2 + 2*x^4))/w2^6 - 
          (4*(2 + 9*x^2 + 2*x^4))/w2^2 + (3 + 10*x^2 + 3*x^4)/w2^8 - 
          (2*(13 + 18*x^2 + 13*x^4))/w2^4))/w1^2 - 
       (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8 - 
          (16*(1 + x^2)^2*(2 + 13*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^6 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^2 + 
          (3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8)/w2^8))/w1^12 - 
       (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8 - 
          (16*(1 + x^2)^2*(2 + 13*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^6 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^2 + 
          (3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8)/w2^8))/w1^4 - 
       (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8) + 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^6 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^2 + 
         (2*(4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 4*x^12))/
          w2^4)/w1^10 - (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8) + 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^6 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^2 + 
         (2*(4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 4*x^12))/
          w2^4)/w1^6 + (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + 
         x^12 + (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + x^12)/w2^8 - 
         (4*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 40*x^10 + 3*x^12))/
          w2^6 - (4*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 40*x^10 + 
            3*x^12))/w2^2 + (2*(11 + 194*x^2 + 537*x^4 + 804*x^6 + 537*x^8 + 
            194*x^10 + 11*x^12))/w2^4)/w1^8))/w2^3 + 
    (myq1^6*myq2^6*(-1 + w1^(-2))*x*(2*(w2^(-5) + w2^(-1))^2*x^6 + 
       (2*(w2^(-5) + w2^(-1))^2*x^6)/w1^16 + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^12 + (1 - 10*x^2 + x^4)/w2^10 + 
          (1 - 10*x^2 + x^4)/w2^2 + (26 + 44*x^2 + 26*x^4)/w2^6 - 
          (29 + 50*x^2 + 29*x^4)/w2^8 - (29 + 50*x^2 + 29*x^4)/w2^4))/w1^14 + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^12 + (1 - 10*x^2 + x^4)/w2^10 + 
          (1 - 10*x^2 + x^4)/w2^2 + (26 + 44*x^2 + 26*x^4)/w2^6 - 
          (29 + 50*x^2 + 29*x^4)/w2^8 - (29 + 50*x^2 + 29*x^4)/w2^4))/w1^2 - 
       (x^2*(1 + x^2 + 4*x^4 + x^6 + x^8 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/
           w2^10 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/w2^2 + 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^12 + 
          (2*(1 + 88*x^2 + 214*x^4 + 88*x^6 + x^8))/w2^6 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^8 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^4))/w1^12 - 
       (x^2*(1 + x^2 + 4*x^4 + x^6 + x^8 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/
           w2^10 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/w2^2 + 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^12 + 
          (2*(1 + 88*x^2 + 214*x^4 + 88*x^6 + x^8))/w2^6 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^8 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^4))/w1^4 + 
       (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + x^10 + (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + 
           x^10)/w2^12 + (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 
           23*x^10 + x^12)/w2^10 + (1 + 23*x^2 + 110*x^4 + 228*x^6 + 
           110*x^8 + 23*x^10 + x^12)/w2^2 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 
           389*x^8 - 51*x^10 + 4*x^12)/w2^8 + (4 - 51*x^2 - 389*x^4 - 
           864*x^6 - 389*x^8 - 51*x^10 + 4*x^12)/w2^4 - 
         (2*(5 + 9*x^2 - 112*x^4 - 388*x^6 - 112*x^8 + 9*x^10 + 5*x^12))/
          w2^6)/w1^10 + (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + x^10 + 
         (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + x^10)/w2^12 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^10 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^2 + 
         (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 4*x^12)/w2^8 + 
         (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 4*x^12)/w2^4 - 
         (2*(5 + 9*x^2 - 112*x^4 - 388*x^6 - 112*x^8 + 9*x^10 + 5*x^12))/
          w2^6)/w1^6 + (2*x^2*(2 - x^2 + 2*x^4 - x^6 + 2*x^8) + 
         (2*x^2*(2 - x^2 + 2*x^4 - x^6 + 2*x^8))/w2^12 + 
         (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 12*x^12)/
          w2^8 + (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 
           12*x^12)/w2^4 - (1 + 46*x^2 + 115*x^4 + 224*x^6 + 115*x^8 + 
           46*x^10 + x^12)/w2^10 - (1 + 46*x^2 + 115*x^4 + 224*x^6 + 
           115*x^8 + 46*x^10 + x^12)/w2^2 + 
         (2*(13 + 28*x^2 - 57*x^4 - 372*x^6 - 57*x^8 + 28*x^10 + 13*x^12))/
          w2^6)/w1^8))/w2 + (myq1^8*myq2^4*(-1 + w1^(-2))*x*
      (2*x^4*(x^2 + x^2/w2^12 - (2 + 3*x^2 + 2*x^4)/w2^8 - 
         (2 + 3*x^2 + 2*x^4)/w2^4 + (4 + 6*x^2 + 4*x^4)/w2^10 + 
         (4 + 6*x^2 + 4*x^4)/w2^2) + 
       (2*x^4*(x^2 + x^2/w2^12 - (2 + 3*x^2 + 2*x^4)/w2^8 - 
          (2 + 3*x^2 + 2*x^4)/w2^4 + (4 + 6*x^2 + 4*x^4)/w2^10 + 
          (4 + 6*x^2 + 4*x^4)/w2^2))/w1^12 + 
       (x^2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^12 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^10 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^2 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^8 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^4 + 
          (4*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8))/w2^6))/w1^10 + 
       (x^2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^12 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^10 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^2 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^8 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^4 + 
          (4*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8))/w2^6))/w1^2 - 
       (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8) + 
         (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8))/w2^12 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^10 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^2 + 
         (2*(5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 5*x^12))/
          w2^6 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 
           101*x^10 + 8*x^12)/w2^4)/w1^8 - 
       (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8) + 
         (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8))/w2^12 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^10 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^2 + 
         (2*(5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 5*x^12))/
          w2^6 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 
           101*x^10 + 8*x^12)/w2^4)/w1^4 + 
       (2*(x^2 + 3*x^4 + 8*x^6 + 3*x^8 + x^10) + 
         (2*(x^2 + 3*x^4 + 8*x^6 + 3*x^8 + x^10))/w2^12 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^10 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^2 - 
         (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 85*x^10 + 10*x^12))/
          w2^8 - (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 85*x^10 + 
            10*x^12))/w2^4 + (26 + 244*x^2 + 734*x^4 + 600*x^6 + 734*x^8 + 
           244*x^10 + 26*x^12)/w2^6)/w1^6))/(w1^2*w2))*Log[w1])/
  (myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + x)*x^4*(1 + x)*
   (w1^(-2) - x^2)*(-1 + x^2/w1^2)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 ((I/16)*c1*c2*m1b^3*m2b^3*Pi*w1^3*w2^2*(1 + x^4)*
   ((4*myq1^12*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^3*(1 + x^2 + x^4 + x^6))/
     (w1^7*w2^4) + (2*myq2^12*(-1 + w1^(-2))^5*x*(-1 + x^2)^2*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^3*w2^6) - 
    (2*myq1*myq2^11*(-1 + w1^(-2))^4*(-1 + w2^(-2))*
      (2*(x^4 + x^8) + (2*(x^4 + x^8))/w1^8 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w1^6 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w1^2 + 
       (-1 + 2*x^2 + 9*x^4 + 4*x^6 + 9*x^8 + 2*x^10 - x^12)/w1^4))/
     (w1^2*w2^5) - (4*myq1^11*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*
      (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w1^2 + (3 + 4*x^2 + 3*x^4)/
          w1^4) + (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w1^2 + 
          (3 + 4*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + 
         x^8 - (2*(1 + x^4)^2)/w1^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w1^4)/
        w2^2))/(w1^6*w2^3) + (myq1^2*myq2^10*(-1 + w1^(-2))^3*x*(1 + x^2)*
      (2*(1 + w2^(-4))*x^4 + (2*(1 + w2^(-4))*x^4)/w1^12 + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - (2*(5 + 6*x^2 + 5*x^4))/w2^2))/
        w1^10 + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w2^4 - 
          (2*(5 + 6*x^2 + 5*x^4))/w2^2))/w1^2 + 
       (2*(x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^4 - 
          (2*(2 + 11*x^2 + 10*x^4 + 11*x^6 + 2*x^8))/w2^2))/w1^6 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w2^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w2^2)/w1^8 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w2^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w2^2)/w1^4))/(w1*w2^4) - 
    (myq1^8*myq2^4*(-1 + w1^(-2))*x*(1 + x^2)*
      ((2*x^2*(x^2 + x^2/w2^8 + (-5 + 12*x^2 - 5*x^4)/w2^4 + 
          (3 - 10*x^2 + 3*x^4)/w2^6 + (3 - 10*x^2 + 3*x^4)/w2^2))/w2^2 + 
       (2*x^2*(x^2 + x^2/w2^8 + (-5 + 12*x^2 - 5*x^4)/w2^4 + 
          (3 - 10*x^2 + 3*x^4)/w2^6 + (3 - 10*x^2 + 3*x^4)/w2^2))/
        (w1^12*w2^2) - (x^2*(2*x^2 + (2*x^2)/w2^12 + (3*(1 + x^2)^2)/w2^10 + 
          (3*(1 + x^2)^2)/w2^2 + (2*(1 - 47*x^2 + x^4))/w2^8 + 
          (2*(1 - 47*x^2 + x^4))/w2^4 - (2*(7 - 62*x^2 + 7*x^4))/w2^6))/
        w1^10 - (x^2*(2*x^2 + (2*x^2)/w2^12 + (3*(1 + x^2)^2)/w2^10 + 
          (3*(1 + x^2)^2)/w2^2 + (2*(1 - 47*x^2 + x^4))/w2^8 + 
          (2*(1 - 47*x^2 + x^4))/w2^4 - (2*(7 - 62*x^2 + 7*x^4))/w2^6))/
        w1^2 - (2*(2*x^4 + (2*x^4)/w2^12 + (2*(3 - 3*x^2 + 68*x^4 - 3*x^6 + 
             3*x^8))/w2^6 + (3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8)/w2^10 + 
          (3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8)/w2^2 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^8 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^4))/w1^6 + 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^12 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^10 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^2 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^8 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^4 + 
         (6 - 26*x^2 + 468*x^4 - 26*x^6 + 6*x^8)/w2^6)/w1^8 + 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^12 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^10 + 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^2 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^8 - 
         (2*(3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8))/w2^4 + 
         (6 - 26*x^2 + 468*x^4 - 26*x^6 + 6*x^8)/w2^6)/w1^4))/w1^3 - 
    (myq1^4*myq2^8*(-1 + w1^(-2))*x*(1 + x^2)*((-1 + w2^(-2))^4*x^4 + 
       ((-1 + w2^(-2))^4*x^4)/w1^16 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - (4*(1 - 3*x^2 + x^4))/w2^4 - 
          (1 + 8*x^2 + x^4)/w2^6 - (1 + 8*x^2 + x^4)/w2^2))/w1^14 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - (4*(1 - 3*x^2 + x^4))/w2^4 - 
          (1 + 8*x^2 + x^4)/w2^6 - (1 + 8*x^2 + x^4)/w2^2))/w1^2 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w2^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w2^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w2^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^8)/w1^10 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w2^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w2^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w2^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^8)/w1^6 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w2^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w2^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^2)/w1^12 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w2^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w2^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w2^2)/w1^4 - 
       (2*(2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8 + (1 + 22*x^2 - 54*x^4 + 
            22*x^6 + x^8)/w2^6 + (1 + 22*x^2 - 54*x^4 + 22*x^6 + x^8)/w2^2 + 
          (2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8)/w2^8 - 
          (2*(6 + 44*x^2 - 17*x^4 + 44*x^6 + 6*x^8))/w2^4))/w1^8))/
     (w1*w2^2) + (2*myq1^10*myq2^2*(-1 + w1^(-2))*x*(1 + x^2)*
      (x^2*(6*x^2 + (6*x^2)/w2^8 + (5*(-1 + x^2)^2)/w2^6 + 
         (5*(-1 + x^2)^2)/w2^2 - (8*(1 - x^2 + x^4))/w2^4) + 
       (x^2*(6*x^2 + (6*x^2)/w2^8 + (5*(-1 + x^2)^2)/w2^6 + 
          (5*(-1 + x^2)^2)/w2^2 - (8*(1 - x^2 + x^4))/w2^4))/w1^8 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - (4*(6 + 5*x^2 + 6*x^4))/
           w2^6 - (4*(6 + 5*x^2 + 6*x^4))/w2^2 + (38 + 44*x^2 + 38*x^4)/
           w2^4))/w1^6 + (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w2^8 - 
          (4*(6 + 5*x^2 + 6*x^4))/w2^6 - (4*(6 + 5*x^2 + 6*x^4))/w2^2 + 
          (38 + 44*x^2 + 38*x^4)/w2^4))/w1^2 - 
       (1 - 10*x^4 + x^8 + (1 - 10*x^4 + x^8)/w2^8 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w2^6 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w2^2 + 
         (6 + 48*x^2 - 4*x^4 + 48*x^6 + 6*x^8)/w2^4)/w1^4))/(w1^5*w2^2) - 
    (myq1^6*myq2^6*(-1 + w1^(-2))*x*(1 + x^2)*
      ((2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4)/w2^2 + 
       (2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4)/(w1^16*w2^2) + 
       (x^2*(x^2 + x^2/w2^12 + (2*(1 + x^4))/w2^10 + (2*(1 + x^4))/w2^2 - 
          (8 + 31*x^2 + 8*x^4)/w2^8 - (8 + 31*x^2 + 8*x^4)/w2^4 + 
          (8 + 60*x^2 + 8*x^4)/w2^6))/w1^14 + 
       (x^2*(x^2 + x^2/w2^12 + (2*(1 + x^4))/w2^10 + (2*(1 + x^4))/w2^2 - 
          (8 + 31*x^2 + 8*x^4)/w2^8 - (8 + 31*x^2 + 8*x^4)/w2^4 + 
          (8 + 60*x^2 + 8*x^4)/w2^6))/w1^2 - 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^12 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^10 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^2 + 
         (2*(2 + x^2 + 148*x^4 + x^6 + 2*x^8))/w2^6 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^8 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4)/w1^12 - 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^12 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^10 + 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^2 + 
         (2*(2 + x^2 + 148*x^4 + x^6 + 2*x^8))/w2^6 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^8 - 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4)/w1^4 + 
       (3*x^4 + (3*x^4)/w2^12 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/
          w2^8 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^2 + 
         (2*(5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8))/w2^6)/w1^10 + 
       (3*x^4 + (3*x^4)/w2^12 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/
          w2^8 - (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^2 + 
         (2*(5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8))/w2^6)/w1^6 - 
       (2*(x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^12 + 
          (6 + x^2 + 34*x^4 + x^6 + 6*x^8)/w2^10 + 
          (6 + x^2 + 34*x^4 + x^6 + 6*x^8)/w2^2 - 
          (3*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^8 - 
          (3*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^4 + 
          (24 + 58*x^2 + 332*x^4 + 58*x^6 + 24*x^8)/w2^6))/w1^8))/w1 - 
    (2*myq1^9*myq2^3*(-1 + w2^(-2))*
      (x^2*(2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + 
         (3*(x + x^3)^2)/w2^2 + (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4) + 
       (x^2*(2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + 
          (3*(x + x^3)^2)/w2^2 + (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4))/
        w1^12 + (x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^6 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^2 - 
          (4*(1 + 7*x^2 - 2*x^4 + 7*x^6 + x^8))/w2^4))/w1^10 + 
       (x^2*(2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^8 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^6 + 
          (1 - 16*x^2 - 50*x^4 - 16*x^6 + x^8)/w2^2 - 
          (4*(1 + 7*x^2 - 2*x^4 + 7*x^6 + x^8))/w2^4))/w1^2 + 
       (2*(x^2 + 2*x^4 + 6*x^6 + 2*x^8 + x^10 + (x^2 + 2*x^4 + 6*x^6 + 
            2*x^8 + x^10)/w2^8 + (1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + 
            x^12)/w2^6 + (1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + x^12)/
           w2^2 - (2*(1 + 9*x^2 + 37*x^4 + 10*x^6 + 37*x^8 + 9*x^10 + x^12))/
           w2^4))/w1^6 - (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10) + 
         (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10))/w2^8 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^6 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^2 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^4)/
        w1^8 - (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10) + 
         (2*(x^2 + x^4 + 3*x^6 + x^8 + x^10))/w2^8 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^6 + 
         (1 - 2*x^2 - 14*x^4 - 70*x^6 - 14*x^8 - 2*x^10 + x^12)/w2^2 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^4)/
        w1^4))/(w1^4*w2) - (myq1^3*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*
      ((4*x^6)/w2^2 + (4*x^6)/(w1^16*w2^2) + 
       (4*x^6 + (4*x^6)/w2^4 - (2*x^4*(1 + x^2)^2)/w2^2)/w1^14 + 
       (4*x^6 + (4*x^6)/w2^4 - (2*x^4*(1 + x^2)^2)/w2^2)/w1^2 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w2^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w2^2))/w1^12 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w2^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w2^2))/w1^4 - 
       (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12 + 
         (2*(2 + 7*x^2 + 8*x^4 + 26*x^6 + 8*x^8 + 7*x^10 + 2*x^12))/w2^2 + 
         (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12)/w2^4)/w1^8 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w2^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w2^2)/w1^10 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w2^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w2^2)/w1^6))/w2^3 + 
    (myq1^7*myq2^5*(-1 + w2^(-2))*
      (2*x^4*(x^2 + x^2/w2^8 - (1 + 4*x^2 + x^4)/w2^4 + (3 + 2*x^2 + 3*x^4)/
          w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2) + 
       (2*x^4*(x^2 + x^2/w2^8 - (1 + 4*x^2 + x^4)/w2^4 + (3 + 2*x^2 + 3*x^4)/
           w2^6 + (3 + 2*x^2 + 3*x^4)/w2^2))/w1^16 + 
       (x^2*(1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8 + 
          (-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8)/w2^2 + 
          (1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8)/w2^4))/(w1^14*w2^2) + 
       (x^2*(1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8 + 
          (-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8)/w2^2 + 
          (1 - 26*x^2 - 42*x^4 - 26*x^6 + x^8)/w2^4))/(w1^2*w2^2) + 
       (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^4 + 
         (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/w2^2)/
        (w1^12*w2^2) + (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - 
         x^12 + (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/
          w2^4 + (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/
          w2^2)/(w1^4*w2^2) + (8*(x^4 + 4*x^6 + x^8) + 
         (8*(x^4 + 4*x^6 + x^8))/w2^8 + (1 - 33*x^2 - 215*x^4 - 502*x^6 - 
           215*x^8 - 33*x^10 + x^12)/w2^6 + (1 - 33*x^2 - 215*x^4 - 502*x^6 - 
           215*x^8 - 33*x^10 + x^12)/w2^2 + (2 + 69*x^2 + 440*x^4 + 
           1178*x^6 + 440*x^8 + 69*x^10 + 2*x^12)/w2^4)/w1^10 + 
       (8*(x^4 + 4*x^6 + x^8) + (8*(x^4 + 4*x^6 + x^8))/w2^8 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^6 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^2 + 
         (2 + 69*x^2 + 440*x^4 + 1178*x^6 + 440*x^8 + 69*x^10 + 2*x^12)/w2^4)/
        w1^6 - (2*(2*x^2*(2 + 5*x^4 + 2*x^8) + (2*x^2*(2 + 5*x^4 + 2*x^8))/
           w2^8 - (x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^6 - 
          (x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^2 + 
          (3 + 80*x^2 + 259*x^4 + 632*x^6 + 259*x^8 + 80*x^10 + 3*x^12)/
           w2^4))/w1^8))/(w1^2*w2) + (myq1^5*myq2^7*(-1 + w2^(-2))*
      ((2*(1 + w2^(-4))*x^6)/w2^2 + (2*(1 + w2^(-4))*x^6)/(w1^20*w2^2) + 
       (x^4*((2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/w2^2 + (1 + x^2)^2 + 
          (1 + x^2)^2/w2^8 - (2*(3 + 2*x^2 + 3*x^4))/w2^4))/w1^18 + 
       (x^4*((2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/w2^2 + (1 + x^2)^2 + 
          (1 + x^2)^2/w2^8 - (2*(3 + 2*x^2 + 3*x^4))/w2^4))/w1^2 - 
       (x^2*((1 + x^4)^2 + (1 + x^4)^2/w2^8 + 
          (4*(1 - 6*x^2 - 18*x^4 - 6*x^6 + x^8))/w2^4 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^6 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^2))/w1^16 - 
       (x^2*((1 + x^4)^2 + (1 + x^4)^2/w2^8 + 
          (4*(1 - 6*x^2 - 18*x^4 - 6*x^6 + x^8))/w2^4 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^6 + 
          (2*(1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8))/w2^2))/w1^4 - 
       (4*(x^4*(1 + x^2)^2 + (x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^6 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^2 + 
          (-1 - 7*x^2 + x^4 + 42*x^6 + x^8 - 7*x^10 - x^12)/w2^4))/w1^14 - 
       (4*(x^4*(1 + x^2)^2 + (x^4*(1 + x^2)^2)/w2^8 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^6 - 
          (x^2*(3 + 17*x^2 + 32*x^4 + 17*x^6 + 3*x^8))/w2^2 + 
          (-1 - 7*x^2 + x^4 + 42*x^6 + x^8 - 7*x^10 - x^12)/w2^4))/w1^6 + 
       (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8) + 
         (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^8 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^6 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^2 - 
         (4*(4 + 15*x^2 + 28*x^4 - 38*x^6 + 28*x^8 + 15*x^10 + 4*x^12))/w2^4)/
        w1^12 + (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8) + 
         (x^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^8 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^6 - 
         (2*x^2*(17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8))/w2^2 - 
         (4*(4 + 15*x^2 + 28*x^4 - 38*x^6 + 28*x^8 + 15*x^10 + 4*x^12))/w2^4)/
        w1^8 + (2*(-(x^2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8)) - 
          (x^2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8))/w2^8 + 
          (2*x^2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^6 + 
          (2*x^2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^2 + 
          (2*(6 + 24*x^2 + 37*x^4 - 62*x^6 + 37*x^8 + 24*x^10 + 6*x^12))/
           w2^4))/w1^10))/w2)*Log[1 + w1])/(myq1^2*myq2^4*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))*(-1 + x)*x^3*(1 + x)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)) + 
 ((I/32)*c1^2*m1b^3*m2b^3*Pi*w1^4*w2*(1 + x^4)*
   ((8*myq1^12*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^5*(1 + x^4))/(w1^8*w2^3) + 
    (myq2^12*(-1 + w1^(-2))^5*x*(-1 + x^4)^2*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2))/(w1^4*w2^5) - (myq1*myq2^11*(-1 + w1^(-2))^4*
      (-1 + w2^(-2))*(1 + x^2)*(x^4*(3 - 2*x^2 + 3*x^4) + 
       (x^4*(3 - 2*x^2 + 3*x^4))/w1^8 - (2*(x^2 + 6*x^6 + x^10))/w1^6 - 
       (2*(x^2 + 6*x^6 + x^10))/w1^2 + (-1 + 2*x^2 + 11*x^4 + 11*x^8 + 
         2*x^10 - x^12)/w1^4))/(w1^3*w2^4) - 
    (8*myq1^11*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^4*(1 + x^2)*
      (2*(1 + w1^(-4))*x^2 + (2*(1 + w1^(-4))*x^2)/w2^4 + 
       (1 - 4*x^2 + x^4 - (2*(1 + x^4))/w1^2 + (1 - 4*x^2 + x^4)/w1^4)/w2^2))/
     (w1^7*w2^2) + (4*myq1^9*myq2^3*(-1 + w2^(-2))*x^2*(1 + x^2)*
      ((2*x^2*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/w2^2 + 
       (2*x^2*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/(w1^12*w2^2) - 
       (x^2*(x^2 + x^2/w2^8 + (1 + 10*x^2 + x^4)/w2^6 + (1 + 10*x^2 + x^4)/
           w2^2 + (4 - 54*x^2 + 4*x^4)/w2^4))/w1^10 - 
       (x^2*(x^2 + x^2/w2^8 + (1 + 10*x^2 + x^4)/w2^6 + (1 + 10*x^2 + x^4)/
           w2^2 + (4 - 54*x^2 + 4*x^4)/w2^4))/w1^2 + 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 + (1 + 36*x^4 + x^8)/
          w2^6 + (1 + 36*x^4 + x^8)/w2^2 - 
         (2*(1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8))/w2^4)/w1^8 + 
       (x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 + (1 + 36*x^4 + x^8)/
          w2^6 + (1 + 36*x^4 + x^8)/w2^2 - 
         (2*(1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8))/w2^4)/w1^4 - 
       (2*(x^4 + x^4/w2^8 - (2*(1 + 2*x^2 + 29*x^4 + 2*x^6 + x^8))/w2^4 + 
          (1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8)/w2^6 + 
          (1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8)/w2^2))/w1^6))/w1^5 + 
    (4*myq1^10*myq2^2*(-1 + w1^(-2))*x^3*
      (2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + (1 + x^2)^2/w2^2 - 
         (1 + 6*x^2 + x^4)/w2^4) + 
       (2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + (1 + x^2)^2/w2^2 - 
          (1 + 6*x^2 + x^4)/w2^4))/w1^8 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w2^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w2^6 - (2*(5 + 24*x^2 + 5*x^4))/w2^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w2^4))/w1^6 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w2^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w2^6 - (2*(5 + 24*x^2 + 5*x^4))/w2^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w2^4))/w1^2 - 
       ((-1 + x^4)^2 + (-1 + x^4)^2/w2^8 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w2^6 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w2^2 + 
         (6 + 4*x^2 + 36*x^4 + 4*x^6 + 6*x^8)/w2^4)/w1^4))/(w1^6*w2) + 
    (2*myq1^7*myq2^5*(-1 + w2^(-2))*x^2*(1 + x^2)*((2*x^4)/w2^6 + 
       (2*x^4)/w2^2 - (x^2 - 10*x^4 + x^6)/w2^4 + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (2 + 7*x^2 + 2*x^4)/w2^6 + 
          (2 + 7*x^2 + 2*x^4)/w2^2 - (3 + 76*x^2 + 3*x^4)/w2^4))/w1^14 + 
       (x^2*(2*x^2 + (2*x^2)/w2^8 + (2 + 7*x^2 + 2*x^4)/w2^6 + 
          (2 + 7*x^2 + 2*x^4)/w2^2 - (3 + 76*x^2 + 3*x^4)/w2^4))/w1^2 + 
       ((2*x^4)/w2^6 + (2*x^4)/w2^2 - (x^2 - 10*x^4 + x^6)/w2^4)/w1^16 - 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^8 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^2 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^4)/w1^12 - 
       (2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^8 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^2 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^4)/w1^4 - 
       (2*(2*x^2*(-1 + x^2)^2 + (2*x^2*(-1 + x^2)^2)/w2^8 + 
          (6 + x^2 + 66*x^4 + x^6 + 6*x^8)/w2^6 + 
          (6 + x^2 + 66*x^4 + x^6 + 6*x^8)/w2^2 - 
          (15 + 5*x^2 + 236*x^4 + 5*x^6 + 15*x^8)/w2^4))/w1^8 + 
       (6*x^4 + (6*x^4)/w2^8 + (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^2 - 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^4)/w1^10 + 
       (6*x^4 + (6*x^4)/w2^8 + (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^2 - 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^4)/w1^6))/w1^3 - 
    (2*myq1^8*myq2^4*(-1 + w1^(-2))*x^3*
      ((x^2*(8*x^2 + (8*x^2)/w2^8 - (9*(3 + 10*x^2 + 3*x^4))/w2^6 - 
          (9*(3 + 10*x^2 + 3*x^4))/w2^2 + (14*(3 + 14*x^2 + 3*x^4))/w2^4))/
        w1^10 + (x^2*(8*x^2 + (8*x^2)/w2^8 - (9*(3 + 10*x^2 + 3*x^4))/w2^6 - 
          (9*(3 + 10*x^2 + 3*x^4))/w2^2 + (14*(3 + 14*x^2 + 3*x^4))/w2^4))/
        w1^2 + x^2*(4*x^2 + (4*x^2)/w2^8 - (10*(1 + x^2)^2)/w2^4 + 
         (7 + 2*x^2 + 7*x^4)/w2^6 + (7 + 2*x^2 + 7*x^4)/w2^2) + 
       (x^2*(4*x^2 + (4*x^2)/w2^8 - (10*(1 + x^2)^2)/w2^4 + 
          (7 + 2*x^2 + 7*x^4)/w2^6 + (7 + 2*x^2 + 7*x^4)/w2^2))/w1^12 + 
       (-2*(x^2 + x^6) - (2*(x^2 + x^6))/w2^8 - 
         (14*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^4 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^6 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^2)/w1^8 + 
       (-2*(x^2 + x^6) - (2*(x^2 + x^6))/w2^8 - 
         (14*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^4 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^6 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^2)/w1^4 + 
       (2*(1 + 10*x^4 + x^8 + (1 + 10*x^4 + x^8)/w2^8 - 
          (11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8)/w2^6 - 
          (11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8)/w2^2 + 
          (20 + 54*x^2 + 236*x^4 + 54*x^6 + 20*x^8)/w2^4))/w1^6))/(w1^4*w2) - 
    (myq1^3*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*(1 + x^2)*
      ((1 + w2^(-2))^2*x^6 + ((1 + w2^(-2))^2*x^6)/w1^16 + 
       (2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^14 + 
       (2*(-1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^2 - 
       (x^2*(3 + 4*x^4 + 3*x^8 - (2*(1 - 9*x^2 + 2*x^4 - 9*x^6 + x^8))/w2^2 + 
          (3 + 4*x^4 + 3*x^8)/w2^4))/w1^12 - 
       (x^2*(3 + 4*x^4 + 3*x^8 - (2*(1 - 9*x^2 + 2*x^4 - 9*x^6 + x^8))/w2^2 + 
          (3 + 4*x^4 + 3*x^8)/w2^4))/w1^4 - 
       (2*(x^2 - 2*x^4 + x^6 - 2*x^8 + x^10 + (x^2 - 2*x^4 + x^6 - 2*x^8 + 
            x^10)/w2^4 + (2*(1 + 6*x^2 + 12*x^4 + 13*x^6 + 12*x^8 + 6*x^10 + 
             x^12))/w2^2))/w1^8 + 
       (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^4 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^2))/
        w1^10 + (2*(2*x^4*(1 + x^2)^2 + (2*x^4*(1 + x^2)^2)/w2^4 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^2))/w1^6))/
     (w1*w2^2) + (myq1^5*myq2^7*(-1 + w2^(-2))*(1 + x^2)*
      ((-2*(1 + w2^(-4))*x^6)/w2^2 - (2*(1 + w2^(-4))*x^6)/(w1^20*w2^2) - 
       (x^4*(x^2 + x^2/w2^8 + (-1 + x^2)^2/w2^6 + (-1 + x^2)^2/w2^2 + 
          (1 - 24*x^2 + x^4)/w2^4))/w1^18 - 
       (x^4*(x^2 + x^2/w2^8 + (-1 + x^2)^2/w2^6 + (-1 + x^2)^2/w2^2 + 
          (1 - 24*x^2 + x^4)/w2^4))/w1^2 + 
       (x^2*(x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 - 
          (2*(1 + x^2 + 60*x^4 + x^6 + x^8))/w2^4 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^6 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^2))/w1^16 + 
       (x^2*(x^2*(-1 + x^2)^2 + (x^2*(-1 + x^2)^2)/w2^8 - 
          (2*(1 + x^2 + 60*x^4 + x^6 + x^8))/w2^4 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^6 + 
          (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^2))/w1^4 - 
       (4*x^6 + (4*x^6)/w2^8 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/
          w2^6 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^2 - 
         (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/w2^4)/
        w1^14 - (4*x^6 + (4*x^6)/w2^8 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 
            3*x^8))/w2^6 + (4*x^2*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/
          w2^2 - (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/
          w2^4)/w1^6 + (3*x^4*(-1 + x^2)^2 + (3*x^4*(-1 + x^2)^2)/w2^8 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^6 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^2 - 
         (2*(2 + 23*x^2 + 17*x^4 + 236*x^6 + 17*x^8 + 23*x^10 + 2*x^12))/
          w2^4)/w1^12 + (3*x^4*(-1 + x^2)^2 + (3*x^4*(-1 + x^2)^2)/w2^8 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^6 + 
         (x^2*(27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8))/w2^2 - 
         (2*(2 + 23*x^2 + 17*x^4 + 236*x^6 + 17*x^8 + 23*x^10 + 2*x^12))/
          w2^4)/w1^8 - (2*(3*x^6 + (3*x^6)/w2^8 + 
          (x^2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^6 + 
          (x^2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^2 - 
          (3 + 26*x^2 + 42*x^4 + 228*x^6 + 42*x^8 + 26*x^10 + 3*x^12)/w2^4))/
        w1^10))/w1 + (myq1^2*myq2^10*(-1 + w1^(-2))^3*x*
      (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w2^2 + (3 + 2*x^2 + 3*x^4)/
          w2^4) + (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w2^2 + 
          (3 + 2*x^2 + 3*x^4)/w2^4))/w1^12 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w2^2)/w1^10 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w2^2)/w1^2 + 
       (2*(1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12 + 
          (1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12)/w2^4 - 
          (3 + 17*x^2 + 41*x^4 + 38*x^6 + 41*x^8 + 17*x^10 + 3*x^12)/w2^2))/
        w1^6 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w2^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w2^2)/
        w1^8 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w2^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w2^2)/
        w1^4))/(w1^2*w2^3) + (myq1^6*myq2^6*(-1 + w1^(-2))*x*
      (2*x^4*(x^2 + x^2/w2^8 + (2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/
          w2^2 - (3*(1 + x^4))/w2^4) + 
       (2*x^4*(x^2 + x^2/w2^8 + (2*(-1 + x^2)^2)/w2^6 + (2*(-1 + x^2)^2)/
           w2^2 - (3*(1 + x^4))/w2^4))/w1^16 - 
       (x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^8 + 
         (4*x^4*(4 + 11*x^2 + 4*x^4))/w2^6 + (4*x^4*(4 + 11*x^2 + 4*x^4))/
          w2^2 - (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^4)/w1^14 - 
       (x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^8 + 
         (4*x^4*(4 + 11*x^2 + 4*x^4))/w2^6 + (4*x^4*(4 + 11*x^2 + 4*x^4))/
          w2^2 - (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^4)/w1^2 + 
       (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8) + 
         (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8))/w2^8 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^6 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^2 - 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^4)/
        w1^12 + (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8) + 
         (x^2*(3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8))/w2^8 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^6 + 
         (2*x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^2 - 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^4)/
        w1^4 - (2*(x^2 + 8*x^4 + 20*x^6 + 8*x^8 + x^10 + 
          (x^2 + 8*x^4 + 20*x^6 + 8*x^8 + x^10)/w2^8 - 
          (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 2*x^12))/
           w2^6 - (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 
             2*x^12))/w2^2 + (11 + 58*x^2 + 179*x^4 + 476*x^6 + 179*x^8 + 
            58*x^10 + 11*x^12)/w2^4))/w1^8 + 
       (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8) + 
         (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8))/w2^8 - 
         (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12))/
          w2^6 - (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12))/w2^2 + (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 
           139*x^10 + 12*x^12)/w2^4)/w1^10 + 
       (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8) + 
         (x^2*(8 - x^2 + 10*x^4 - x^6 + 8*x^8))/w2^8 - 
         (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12))/
          w2^6 - (2*(2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12))/w2^2 + (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 
           139*x^10 + 12*x^12)/w2^4)/w1^6))/(w1^2*w2) + 
    (myq1^4*myq2^8*(-1 + w1^(-2))*x*((2*(-1 + w2^(-2))^2*x^6)/w2^2 + 
       (2*(-1 + w2^(-2))^2*x^6)/(w1^20*w2^2) + 
       ((1 + w2^(-4) - w2^(-2))*(1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^18 + 
       ((1 + w2^(-4) - w2^(-2))*(1 + w2^(-2))^2*x^4*(1 + x^2)^2)/w1^2 - 
       (x^2*(1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8 + (30*x^2 + 38*x^4 + 30*x^6)/
           w2^6 + (30*x^2 + 38*x^4 + 30*x^6)/w2^2 + 
          (1 - 26*x^2 - 34*x^4 - 26*x^6 + x^8)/w2^4 + 
          (1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8)/w2^8))/w1^16 - 
       (x^2*(1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8 + (30*x^2 + 38*x^4 + 30*x^6)/
           w2^6 + (30*x^2 + 38*x^4 + 30*x^6)/w2^2 + 
          (1 - 26*x^2 - 34*x^4 - 26*x^6 + x^8)/w2^4 + 
          (1 - 3*x^2 - 4*x^4 - 3*x^6 + x^8)/w2^8))/w1^4 + 
       (x^2*(-3 + 2*x^4 - 3*x^8) + (x^2*(-3 + 2*x^4 - 3*x^8))/w2^8 - 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^4 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^2)/
        w1^14 + (x^2*(-3 + 2*x^4 - 3*x^8) + (x^2*(-3 + 2*x^4 - 3*x^8))/w2^8 - 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^4 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^2)/
        w1^6 + (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10 + 
         (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10)/w2^8 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^2 - 
         (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 12*x^12)/w2^4)/
        w1^12 + (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10 + 
         (x^2 + 9*x^4 + 20*x^6 + 9*x^8 + x^10)/w2^8 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^2 - 
         (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 12*x^12)/w2^4)/
        w1^8 - (2*(x^2*(3 + x^2 + x^6 + 3*x^8) + 
          (x^2*(3 + x^2 + x^6 + 3*x^8))/w2^8 + (5 - 16*x^2 - 18*x^4 - 
            42*x^6 - 18*x^8 - 16*x^10 + 5*x^12)/w2^6 + 
          (5 - 16*x^2 - 18*x^4 - 42*x^6 - 18*x^8 - 16*x^10 + 5*x^12)/w2^2 - 
          (13 - 2*x^2 + 39*x^4 + 4*x^6 + 39*x^8 - 2*x^10 + 13*x^12)/w2^4))/
        w1^10))/w2)*Log[1 + w1])/(myq2^4*(myq1^3 - myq1*myq2^2)^2*
   (-1 + w1^(-2))*(-1 + x)*x^4*(1 + x)*(w1^(-2) - x^2)*(-1 + x^2/w1^2)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 ((I/32)*c2^2*m1b^3*m2b^3*Pi*w1^2*w2^3*(1 + x^4)*
   ((2*myq1^12*(-1 + w1^(-2))^3*(-1 + w2^(-2))^2*x^3*(1 + x^2)^2*(1 + x^4))/
     (w1^6*w2^5) + (4*myq2^12*(-1 + w1^(-2))^5*x^3*(-1 + x^2)^2*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^2*w2^7) - 
    (4*myq1*myq2^11*(-1 + w1^(-2))^4*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (x^4 + x^4/w1^8 - (4*x^4)/w1^6 - (4*x^4)/w1^2 - 
       (1 - 4*x^2 - 4*x^6 + x^8)/w1^4))/(w1*w2^6) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w1^2 + (1 + x^2 + x^4)/w1^4) + 
       (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w1^2 + (1 + x^2 + x^4)/w1^4))/w2^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - (2*(-1 + x^2)^2*(1 + x^4))/w1^2 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4)/w2^2))/(w1^5*w2^4) + 
    (2*myq1^2*myq2^10*(-1 + w1^(-2))^3*x^3*((4*x^4)/w2^2 + 
       (4*x^4)/(w1^12*w2^2) + (2*(4*x^4 + (4*x^4)/w2^4 - 
          (5*(x + x^3)^2)/w2^2))/w1^10 + 
       (2*(4*x^4 + (4*x^4)/w2^4 - (5*(x + x^3)^2)/w2^2))/w1^2 - 
       (4*(1 - 3*x^2 - 2*x^4 - 3*x^6 + x^8 + (1 - 3*x^2 - 2*x^4 - 3*x^6 + 
            x^8)/w2^4 + (1 + 9*x^2 + 12*x^4 + 9*x^6 + x^8)/w2^2))/w1^6 + 
       (-(x^2*(3 + 10*x^2 + 3*x^4)) - (x^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
         (6 + 22*x^2 + 36*x^4 + 22*x^6 + 6*x^8)/w2^2)/w1^8 + 
       (-(x^2*(3 + 10*x^2 + 3*x^4)) - (x^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
         (6 + 22*x^2 + 36*x^4 + 22*x^6 + 6*x^8)/w2^2)/w1^4))/w2^5 + 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))^2*(-1 + w2^(-2))*x^2*(1 + x^2)*
      (2*(-1 + w2^(-2))^2*x^4 + (2*(-1 + w2^(-2))^2*x^4)/w1^12 + 
       (-9*x^4 - (9*x^4)/w2^4 + (4*x^2 - 6*x^4 + 4*x^6)/w2^2)/w1^10 + 
       (-9*x^4 - (9*x^4)/w2^4 + (4*x^2 - 6*x^4 + 4*x^6)/w2^2)/w1^2 - 
       ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w2^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w2^4)/w1^8 - ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w2^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w2^4)/w1^4 + (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8 - 
         (4*(1 + 7*x^2 + 5*x^4 + 7*x^6 + x^8))/w2^2 + 
         (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8)/w2^4)/w1^6))/(w1*w2^4) - 
    (myq1^9*myq2^3*(-1 + w2^(-2))*(1 + x^2)*
      (4*x^4*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
         (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2) + 
       (4*x^4*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
          (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2))/w1^12 + 
       (x^2*(x^2*(3 - 10*x^2 + 3*x^4) + (x^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
          (-12 + 46*x^2 + 52*x^4 + 46*x^6 - 12*x^8)/w2^4 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^6 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^2))/w1^10 + 
       (x^2*(x^2*(3 - 10*x^2 + 3*x^4) + (x^2*(3 - 10*x^2 + 3*x^4))/w2^8 + 
          (-12 + 46*x^2 + 52*x^4 + 46*x^6 - 12*x^8)/w2^4 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^6 + 
          (1 - 72*x^2 - 74*x^4 - 72*x^6 + x^8)/w2^2))/w1^2 + 
       (2*(x^2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8) + 
          (x^2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8))/w2^8 + 
          (1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12)/w2^6 + 
          (1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12)/w2^2 - 
          (2*(1 + 14*x^2 - 12*x^4 - 10*x^6 - 12*x^8 + 14*x^10 + x^12))/w2^4))/
        w1^6 - (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4) + 
         (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^6 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^2 - 
         (2*(1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12))/w2^4)/
        w1^8 - (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4) + 
         (x^2*(-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^6 + 
         (1 - 6*x^2 - 141*x^4 - 128*x^6 - 141*x^8 - 6*x^10 + x^12)/w2^2 - 
         (2*(1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12))/w2^4)/
        w1^4))/(w1^3*w2^2) + (myq1^5*myq2^7*(-1 + w2^(-2))*(1 + x^2)*
      (-(((1 + w2^(-8) - 8/w2^6 - 14/w2^4 - 8/w2^2)*x^6)/w1^16) + 
       (-1 - w2^(-8) + 8/w2^6 + 14/w2^4 + 8/w2^2)*x^6 + 
       (2*x^4*(4*x^2 + (4*x^2)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
          (1 + 4*x^2 + x^4)/w2^2 - (2*(11 + 38*x^2 + 11*x^4))/w2^4))/w1^14 + 
       (2*x^4*(4*x^2 + (4*x^2)/w2^8 + (1 + 4*x^2 + x^4)/w2^6 + 
          (1 + 4*x^2 + x^4)/w2^2 - (2*(11 + 38*x^2 + 11*x^4))/w2^4))/w1^2 + 
       (x^2*(1 - x^2 + 4*x^4 - x^6 + x^8 + (1 - x^2 + 4*x^4 - x^6 + x^8)/
           w2^8 - (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^6 - 
          (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^2 + 
          (26 + 238*x^2 + 680*x^4 + 238*x^6 + 26*x^8)/w2^4))/w1^12 + 
       (x^2*(1 - x^2 + 4*x^4 - x^6 + x^8 + (1 - x^2 + 4*x^4 - x^6 + x^8)/
           w2^8 - (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^6 - 
          (7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8)/w2^2 + 
          (26 + 238*x^2 + 680*x^4 + 238*x^6 + 26*x^8)/w2^4))/w1^4 + 
       (2*(x^2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8) + 
          (x^2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8))/w2^8 - 
          (1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + x^12)/w2^6 - 
          (1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + x^12)/w2^2 + 
          (2*(1 + 41*x^2 + 178*x^4 + 389*x^6 + 178*x^8 + 41*x^10 + x^12))/
           w2^4))/w1^8 + (-(x^2*(7 + 34*x^4 + 7*x^8)) - 
         (x^2*(7 + 34*x^4 + 7*x^8))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^2 - 
         (2*(1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + x^12))/
          w2^4)/w1^10 + (-(x^2*(7 + 34*x^4 + 7*x^8)) - 
         (x^2*(7 + 34*x^4 + 7*x^8))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^2 - 
         (2*(1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + x^12))/
          w2^4)/w1^6))/(w1*w2^2) + (myq1^7*myq2^5*(-1 + w2^(-2))*(1 + x^2)*
      ((-2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^6)/w2^2 - 
       (2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^6)/(w1^16*w2^2) + 
       (x^4*(-x^2 - x^2/w2^12 - (3*(1 + x^4))/w2^10 - (3*(1 + x^4))/w2^2 + 
          (14 + 79*x^2 + 14*x^4)/w2^8 + (14 + 79*x^2 + 14*x^4)/w2^4 + 
          (26 + 4*x^2 + 26*x^4)/w2^6))/w1^14 + 
       (x^4*(-x^2 - x^2/w2^12 - (3*(1 + x^4))/w2^10 - (3*(1 + x^4))/w2^2 + 
          (14 + 79*x^2 + 14*x^4)/w2^8 + (14 + 79*x^2 + 14*x^4)/w2^4 + 
          (26 + 4*x^2 + 26*x^4)/w2^6))/w1^2 + 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^12 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 
            2*x^8)/w2^8 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 2*x^8)/w2^4 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^10 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^2 - 
          (2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^6))/w1^12 + 
       (x^2*(x^2 + x^6 + (x^2 + x^6)/w2^12 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 
            2*x^8)/w2^8 + (2 - 25*x^2 - 240*x^4 - 25*x^6 + 2*x^8)/w2^4 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^10 + 
          (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^2 - 
          (2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^6))/w1^4 + 
       (2*(x^4 + x^8 + (x^4 + x^8)/w2^12 + (x^2*(5 + 14*x^2 + 48*x^4 + 
             14*x^6 + 5*x^8))/w2^10 + (x^2*(5 + 14*x^2 + 48*x^4 + 14*x^6 + 
             5*x^8))/w2^2 + (2 + 20*x^2 + 13*x^4 - 196*x^6 + 13*x^8 + 
            20*x^10 + 2*x^12)/w2^8 + (2 + 20*x^2 + 13*x^4 - 196*x^6 + 
            13*x^8 + 20*x^10 + 2*x^12)/w2^4 - 
          (2*(2 + 49*x^2 + 196*x^4 + 112*x^6 + 196*x^8 + 49*x^10 + 2*x^12))/
           w2^6))/w1^8 - (x^4*(2 - x^2 + 2*x^4) + (x^4*(2 - x^2 + 2*x^4))/
          w2^12 + (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^10 + 
         (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^2 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^8 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^4 - 
         (2*(2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 2*x^12))/
          w2^6)/w1^10 - (x^4*(2 - x^2 + 2*x^4) + (x^4*(2 - x^2 + 2*x^4))/
          w2^12 + (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^10 + 
         (x^2*(10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8))/w2^2 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^8 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^4 - 
         (2*(2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 2*x^12))/
          w2^6)/w1^6))/w1 + (myq1^10*myq2^2*(-1 + w1^(-2))*x*
      (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
         (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w2^4 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2) + 
       (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
          (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w2^4 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2))/w1^8 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w2^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w2^4))/w1^6 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w2^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w2^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w2^4))/w1^2 + 
       (-1 - 2*x^2 + 29*x^4 + 36*x^6 + 29*x^8 - 2*x^10 - x^12 - 
         (1 + 2*x^2 - 29*x^4 - 36*x^6 - 29*x^8 + 2*x^10 + x^12)/w2^8 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w2^6 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w2^2 - 
         (2*(3 + 52*x^2 + 37*x^4 + 48*x^6 + 37*x^8 + 52*x^10 + 3*x^12))/w2^4)/
        w1^4))/(w1^4*w2^3) - (myq1^4*myq2^8*(-1 + w1^(-2))*x*
      ((8*(1 + w2^(-4))*x^6)/w2^2 + (8*(1 + w2^(-4))*x^6)/(w1^16*w2^2) + 
       (x^4*(3 + 10*x^2 + 3*x^4 - (4*(2 + 9*x^2 + 2*x^4))/w2^6 - 
          (4*(2 + 9*x^2 + 2*x^4))/w2^2 + (3 + 10*x^2 + 3*x^4)/w2^8 - 
          (2*(13 + 18*x^2 + 13*x^4))/w2^4))/w1^14 + 
       (x^4*(3 + 10*x^2 + 3*x^4 - (4*(2 + 9*x^2 + 2*x^4))/w2^6 - 
          (4*(2 + 9*x^2 + 2*x^4))/w2^2 + (3 + 10*x^2 + 3*x^4)/w2^8 - 
          (2*(13 + 18*x^2 + 13*x^4))/w2^4))/w1^2 - 
       (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8 - 
          (16*(1 + x^2)^2*(2 + 13*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^6 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^2 + 
          (3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8)/w2^8))/w1^12 - 
       (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8 - 
          (16*(1 + x^2)^2*(2 + 13*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^6 + 
          (2*(1 + x^2)^2*(2 + 21*x^2 + 2*x^4))/w2^2 + 
          (3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8)/w2^8))/w1^4 - 
       (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8) + 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^6 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^2 + 
         (2*(4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 4*x^12))/
          w2^4)/w1^10 - (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8) + 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^6 - 
         (4*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/w2^2 + 
         (2*(4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 4*x^12))/
          w2^4)/w1^6 + (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + 
         x^12 + (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + x^12)/w2^8 - 
         (4*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 40*x^10 + 3*x^12))/
          w2^6 - (4*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 40*x^10 + 
            3*x^12))/w2^2 + (2*(11 + 194*x^2 + 537*x^4 + 804*x^6 + 537*x^8 + 
            194*x^10 + 11*x^12))/w2^4)/w1^8))/w2^3 + 
    (myq1^6*myq2^6*(-1 + w1^(-2))*x*(2*(w2^(-5) + w2^(-1))^2*x^6 + 
       (2*(w2^(-5) + w2^(-1))^2*x^6)/w1^16 + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^12 + (1 - 10*x^2 + x^4)/w2^10 + 
          (1 - 10*x^2 + x^4)/w2^2 + (26 + 44*x^2 + 26*x^4)/w2^6 - 
          (29 + 50*x^2 + 29*x^4)/w2^8 - (29 + 50*x^2 + 29*x^4)/w2^4))/w1^14 + 
       (x^4*((1 + x^2)^2 + (1 + x^2)^2/w2^12 + (1 - 10*x^2 + x^4)/w2^10 + 
          (1 - 10*x^2 + x^4)/w2^2 + (26 + 44*x^2 + 26*x^4)/w2^6 - 
          (29 + 50*x^2 + 29*x^4)/w2^8 - (29 + 50*x^2 + 29*x^4)/w2^4))/w1^2 - 
       (x^2*(1 + x^2 + 4*x^4 + x^6 + x^8 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/
           w2^10 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/w2^2 + 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^12 + 
          (2*(1 + 88*x^2 + 214*x^4 + 88*x^6 + x^8))/w2^6 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^8 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^4))/w1^12 - 
       (x^2*(1 + x^2 + 4*x^4 + x^6 + x^8 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/
           w2^10 + (4*(1 + x^2)^2*(1 + 8*x^2 + x^4))/w2^2 + 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^12 + 
          (2*(1 + 88*x^2 + 214*x^4 + 88*x^6 + x^8))/w2^6 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^8 - 
          (15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8)/w2^4))/w1^4 + 
       (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + x^10 + (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + 
           x^10)/w2^12 + (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 
           23*x^10 + x^12)/w2^10 + (1 + 23*x^2 + 110*x^4 + 228*x^6 + 
           110*x^8 + 23*x^10 + x^12)/w2^2 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 
           389*x^8 - 51*x^10 + 4*x^12)/w2^8 + (4 - 51*x^2 - 389*x^4 - 
           864*x^6 - 389*x^8 - 51*x^10 + 4*x^12)/w2^4 - 
         (2*(5 + 9*x^2 - 112*x^4 - 388*x^6 - 112*x^8 + 9*x^10 + 5*x^12))/
          w2^6)/w1^10 + (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + x^10 + 
         (x^2 - 3*x^4 - 12*x^6 - 3*x^8 + x^10)/w2^12 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^10 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^2 + 
         (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 4*x^12)/w2^8 + 
         (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 4*x^12)/w2^4 - 
         (2*(5 + 9*x^2 - 112*x^4 - 388*x^6 - 112*x^8 + 9*x^10 + 5*x^12))/
          w2^6)/w1^6 + (2*x^2*(2 - x^2 + 2*x^4 - x^6 + 2*x^8) + 
         (2*x^2*(2 - x^2 + 2*x^4 - x^6 + 2*x^8))/w2^12 + 
         (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 12*x^12)/
          w2^8 + (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 
           12*x^12)/w2^4 - (1 + 46*x^2 + 115*x^4 + 224*x^6 + 115*x^8 + 
           46*x^10 + x^12)/w2^10 - (1 + 46*x^2 + 115*x^4 + 224*x^6 + 
           115*x^8 + 46*x^10 + x^12)/w2^2 + 
         (2*(13 + 28*x^2 - 57*x^4 - 372*x^6 - 57*x^8 + 28*x^10 + 13*x^12))/
          w2^6)/w1^8))/w2 + (myq1^8*myq2^4*(-1 + w1^(-2))*x*
      (2*x^4*(x^2 + x^2/w2^12 - (2 + 3*x^2 + 2*x^4)/w2^8 - 
         (2 + 3*x^2 + 2*x^4)/w2^4 + (4 + 6*x^2 + 4*x^4)/w2^10 + 
         (4 + 6*x^2 + 4*x^4)/w2^2) + 
       (2*x^4*(x^2 + x^2/w2^12 - (2 + 3*x^2 + 2*x^4)/w2^8 - 
          (2 + 3*x^2 + 2*x^4)/w2^4 + (4 + 6*x^2 + 4*x^4)/w2^10 + 
          (4 + 6*x^2 + 4*x^4)/w2^2))/w1^12 + 
       (x^2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^12 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^10 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^2 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^8 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^4 + 
          (4*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8))/w2^6))/w1^10 + 
       (x^2*(3*(x + x^3)^2 + (3*(x + x^3)^2)/w2^12 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^10 + 
          (3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8)/w2^2 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^8 - 
          (3*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^4 + 
          (4*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8))/w2^6))/w1^2 - 
       (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8) + 
         (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8))/w2^12 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^10 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^2 + 
         (2*(5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 5*x^12))/
          w2^6 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 
           101*x^10 + 8*x^12)/w2^4)/w1^8 - 
       (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8) + 
         (x^2*(3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8))/w2^12 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^10 + 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^2 + 
         (2*(5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 5*x^12))/
          w2^6 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 
           101*x^10 + 8*x^12)/w2^4)/w1^4 + 
       (2*(x^2 + 3*x^4 + 8*x^6 + 3*x^8 + x^10) + 
         (2*(x^2 + 3*x^4 + 8*x^6 + 3*x^8 + x^10))/w2^12 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^10 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^2 - 
         (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 85*x^10 + 10*x^12))/
          w2^8 - (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 85*x^10 + 
            10*x^12))/w2^4 + (26 + 244*x^2 + 734*x^4 + 600*x^6 + 734*x^8 + 
           244*x^10 + 26*x^12)/w2^6)/w1^6))/(w1^2*w2))*Log[1 + w1])/
  (myq1^2*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + x)*x^4*(1 + x)*
   (w1^(-2) - x^2)*(-1 + x^2/w1^2)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 ((I/16)*c1*c2*m1b^3*m2b^3*Pi*w1^2*w2^3*(1 + x^4)*
   ((4*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2 + x^4 + x^6))/
     (w1^4*w2^7) + (2*myq1^12*(-1 + w2^(-2))^5*x*(-1 + x^2)^2*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^6*w2^3) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*
      (2*(x^4 + x^8) + (2*(x^4 + x^8))/w2^8 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^6 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^2 + 
       (-1 + 2*x^2 + 9*x^4 + 4*x^6 + 9*x^8 + 2*x^10 - x^12)/w2^4))/
     (w1^5*w2^2) - (4*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
      (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w2^2 + (3 + 4*x^2 + 3*x^4)/
          w2^4) + (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w2^2 + 
          (3 + 4*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + 
         x^8 - (2*(1 + x^4)^2)/w2^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^4)/
        w1^2))/(w1^3*w2^6) + (myq1^4*myq2^8*(-1 + w2^(-2))*x*(1 + x^2)*
      ((2*(1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       (2*(1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^12*w2^2) + (2*(x^2*(5 - 12*x^2 + 5*x^4) + 
          (x^2*(5 - 12*x^2 + 5*x^4))/w2^12 + (-7*x^2 + 62*x^4 - 7*x^6)/
           w2^10 + (-7*x^2 + 62*x^4 - 7*x^6)/w2^2 + 
          (-3 + 13*x^2 - 234*x^4 + 13*x^6 - 3*x^8)/w2^8 + 
          (-3 + 13*x^2 - 234*x^4 + 13*x^6 - 3*x^8)/w2^4 + 
          (2*(3 - 3*x^2 + 68*x^4 - 3*x^6 + 3*x^8))/w2^6))/w1^6 + 
       (-2*x^4 - (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
         (3*(x + x^3)^2)/w2^2 - (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^4 + 
         (2*(3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8))/w2^6)/w1^10 + 
       (-2*x^4 - (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
         (3*(x + x^3)^2)/w2^2 - (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^4 + 
         (2*(3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8))/w2^6)/w1^2 + 
       (2*(-3*x^2 + 10*x^4 - 3*x^6 + (-3*x^2 + 10*x^4 - 3*x^6)/w2^12 + 
          (x^2 - 47*x^4 + x^6)/w2^10 + (x^2 - 47*x^4 + x^6)/w2^2 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^8 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^4 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^6))/w1^8 + 
       (2*(-3*x^2 + 10*x^4 - 3*x^6 + (-3*x^2 + 10*x^4 - 3*x^6)/w2^12 + 
          (x^2 - 47*x^4 + x^6)/w2^10 + (x^2 - 47*x^4 + x^6)/w2^2 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^8 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^4 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^6))/w1^4))/w2^3 + 
    (myq1^10*myq2^2*(-1 + w2^(-2))^3*x*(1 + x^2)*(2*(1 + w1^(-4))*x^4 + 
       (2*(1 + w1^(-4))*x^4)/w2^12 + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 - 
          (2*(5 + 6*x^2 + 5*x^4))/w1^2))/w2^10 + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 - (2*(5 + 6*x^2 + 5*x^4))/w1^2))/
        w2^2 + (2*(x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w1^4 - 
          (2*(2 + 11*x^2 + 10*x^4 + 11*x^6 + 2*x^8))/w1^2))/w2^6 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w1^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w1^2)/w2^8 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w1^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w1^2)/w2^4))/(w1^4*w2) - 
    (myq1^8*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*((-1 + w1^(-2))^4*x^4 + 
       ((-1 + w1^(-2))^4*x^4)/w2^16 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - (4*(1 - 3*x^2 + x^4))/w1^4 - 
          (1 + 8*x^2 + x^4)/w1^6 - (1 + 8*x^2 + x^4)/w1^2))/w2^14 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - (4*(1 - 3*x^2 + x^4))/w1^4 - 
          (1 + 8*x^2 + x^4)/w1^6 - (1 + 8*x^2 + x^4)/w1^2))/w2^2 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w1^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w1^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w1^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w1^8)/w2^10 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w1^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w1^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w1^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w1^8)/w2^6 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w1^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w1^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^2)/w2^12 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w1^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w1^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^2)/w2^4 - 
       (2*(2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8 + (1 + 22*x^2 - 54*x^4 + 
            22*x^6 + x^8)/w1^6 + (1 + 22*x^2 - 54*x^4 + 22*x^6 + x^8)/w1^2 + 
          (2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8)/w1^8 - 
          (2*(6 + 44*x^2 - 17*x^4 + 44*x^6 + 6*x^8))/w1^4))/w2^8))/
     (w1^2*w2) + (2*myq1^2*myq2^10*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(6*x^2 + (6*x^2)/w1^8 + (5*(-1 + x^2)^2)/w1^6 + 
         (5*(-1 + x^2)^2)/w1^2 - (8*(1 - x^2 + x^4))/w1^4) + 
       (x^2*(6*x^2 + (6*x^2)/w1^8 + (5*(-1 + x^2)^2)/w1^6 + 
          (5*(-1 + x^2)^2)/w1^2 - (8*(1 - x^2 + x^4))/w1^4))/w2^8 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - (4*(6 + 5*x^2 + 6*x^4))/
           w1^6 - (4*(6 + 5*x^2 + 6*x^4))/w1^2 + (38 + 44*x^2 + 38*x^4)/
           w1^4))/w2^6 + (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - 
          (4*(6 + 5*x^2 + 6*x^4))/w1^6 - (4*(6 + 5*x^2 + 6*x^4))/w1^2 + 
          (38 + 44*x^2 + 38*x^4)/w1^4))/w2^2 - 
       (1 - 10*x^4 + x^8 + (1 - 10*x^4 + x^8)/w1^8 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w1^6 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w1^2 + 
         (6 + 48*x^2 - 4*x^4 + 48*x^6 + 6*x^8)/w1^4)/w2^4))/(w1^2*w2^5) - 
    (myq1^6*myq2^6*(-1 + w2^(-2))*x*(1 + x^2)*
      (((1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       ((1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^12*w2^2) + (2*x^4 + (2*x^4)/w2^16 + (2*(x^2 + x^6))/w2^14 + 
         (2*(x^2 + x^6))/w2^2 - (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^12 - 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^6 - 
         (2*(6 + x^2 + 34*x^4 + x^6 + 6*x^8))/w2^8)/w1^10 + 
       (2*x^4 + (2*x^4)/w2^16 + (2*(x^2 + x^6))/w2^14 + 
         (2*(x^2 + x^6))/w2^2 - (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^12 - 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^6 - 
         (2*(6 + x^2 + 34*x^4 + x^6 + 6*x^8))/w2^8)/w1^2 + 
       (2*x^4 + (2*x^4)/w2^16 - (x^2*(8 + 31*x^2 + 8*x^4))/w2^14 - 
         (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^10 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^6 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^12 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4 + 
         (6*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^8)/w1^8 + 
       (2*x^4 + (2*x^4)/w2^16 - (x^2*(8 + 31*x^2 + 8*x^4))/w2^14 - 
         (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^10 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^6 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^12 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4 + 
         (6*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^8)/w1^4 - 
       (2*(2*x^4 + (2*x^4)/w2^16 - (2*x^2*(2 + 15*x^2 + 2*x^4))/w2^14 - 
          (2*x^2*(2 + 15*x^2 + 2*x^4))/w2^2 + (2 + x^2 + 148*x^4 + x^6 + 
            2*x^8)/w2^12 + (2 + x^2 + 148*x^4 + x^6 + 2*x^8)/w2^4 - 
          (5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8)/w2^10 - 
          (5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8)/w2^6 + 
          (24 + 58*x^2 + 332*x^4 + 58*x^6 + 24*x^8)/w2^8))/w1^6))/w2 - 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))*
      (2*x^2*(x^4 + x^4/w2^12 + (x + x^3)^2/w2^10 + (x + x^3)^2/w2^2 - 
         (1 + x^2 + 3*x^4 + x^6 + x^8)/w2^8 - (1 + x^2 + 3*x^4 + x^6 + x^8)/
          w2^4 + (1 + 2*x^2 + 6*x^4 + 2*x^6 + x^8)/w2^6) + 
       (2*x^2*(x^4 + x^4/w2^12 + (x + x^3)^2/w2^10 + (x + x^3)^2/w2^2 - 
          (1 + x^2 + 3*x^4 + x^6 + x^8)/w2^8 - (1 + x^2 + 3*x^4 + x^6 + x^8)/
           w2^4 + (1 + 2*x^2 + 6*x^4 + 2*x^6 + x^8)/w2^6))/w1^8 + 
       (3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^10 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^2 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^8 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^4 + 
         (2*(1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + x^12))/w2^6)/w1^6 + 
       (3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^10 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^2 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^8 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^4 + 
         (2*(1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + x^12))/w2^6)/w1^2 - 
       (x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10 + (x^2 - 4*x^4 - 2*x^6 - 4*x^8 + 
           x^10)/w2^12 + (4*(x^2 + 7*x^4 - 2*x^6 + 7*x^8 + x^10))/w2^10 + 
         (4*(x^2 + 7*x^4 - 2*x^6 + 7*x^8 + x^10))/w2^2 + 
         (4*(1 + 9*x^2 + 37*x^4 + 10*x^6 + 37*x^8 + 9*x^10 + x^12))/w2^6 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^8 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^4)/
        w1^4))/(w1*w2^4) - (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      ((4*x^6)/w1^2 + (4*x^6)/(w1^2*w2^16) + 
       (4*x^6 + (4*x^6)/w1^4 - (2*x^4*(1 + x^2)^2)/w1^2)/w2^14 + 
       (4*x^6 + (4*x^6)/w1^4 - (2*x^4*(1 + x^2)^2)/w1^2)/w2^2 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w1^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w1^2))/w2^12 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w1^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w1^2))/w2^4 - 
       (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12 + 
         (2*(2 + 7*x^2 + 8*x^4 + 26*x^6 + 8*x^8 + 7*x^10 + 2*x^12))/w1^2 + 
         (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12)/w1^4)/w2^8 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w1^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w1^2)/w2^10 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w1^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w1^2)/w2^6))/w1^3 + 
    (myq1^5*myq2^7*(-1 + w1^(-2))*
      (2*x^2*(x^4 + x^4/w2^16 + (4*(x^2 + 4*x^4 + x^6))/w2^10 + 
         (4*(x^2 + 4*x^4 + x^6))/w2^6 - (2*(2 + 5*x^4 + 2*x^8))/w2^8) + 
       (2*x^2*(x^4 + x^4/w2^16 + (4*(x^2 + 4*x^4 + x^6))/w2^10 + 
          (4*(x^2 + 4*x^4 + x^6))/w2^6 - (2*(2 + 5*x^4 + 2*x^8))/w2^8))/
        w1^8 + (6*x^4 + 4*x^6 + 6*x^8 + (6*x^4 + 4*x^6 + 6*x^8)/w2^16 + 
         (2*x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^8 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^14 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^2 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^12 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^4 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^10 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^6)/
        w1^6 + (6*x^4 + 4*x^6 + 6*x^8 + (6*x^4 + 4*x^6 + 6*x^8)/w2^16 + 
         (2*x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^8 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^14 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^2 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^12 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^4 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^10 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^6)/
        w1^2 + ((x^2*(-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8))/w2^14 + 
         (x^2*(-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8))/w2^2 - 
         2*(x^4 + 4*x^6 + x^8) - (2*(x^4 + 4*x^6 + x^8))/w2^16 + 
         (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/w2^12 + 
         (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/w2^4 + 
         (2 + 69*x^2 + 440*x^4 + 1178*x^6 + 440*x^8 + 69*x^10 + 2*x^12)/
          w2^10 + (2 + 69*x^2 + 440*x^4 + 1178*x^6 + 440*x^8 + 69*x^10 + 
           2*x^12)/w2^6 - (2*(3 + 80*x^2 + 259*x^4 + 632*x^6 + 259*x^8 + 
            80*x^10 + 3*x^12))/w2^8)/w1^4))/(w1*w2^2) + 
    (myq1^7*myq2^5*(-1 + w1^(-2))*
      ((x^2*((x + x^3)^2 + (x + x^3)^2/w2^16 - (4*(x + x^3)^2)/w2^12 - 
          (4*(x + x^3)^2)/w2^4 - (1 + x^4)^2/w2^14 - (1 + x^4)^2/w2^2 - 
          (2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8))/w2^8 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^10 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^6))/w2^2 + 
       (x^2*((x + x^3)^2 + (x + x^3)^2/w2^16 - (4*(x + x^3)^2)/w2^12 - 
          (4*(x + x^3)^2)/w2^4 - (1 + x^4)^2/w2^14 - (1 + x^4)^2/w2^2 - 
          (2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8))/w2^8 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^10 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^6))/(w1^8*w2^2) + 
       (2*x^2*(x^4 + x^4/w2^20 + (x^2*(-1 + x^2)^2)/w2^18 + 
          (x^2*(-1 + x^2)^2)/w2^2 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/
           w2^16 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/w2^4 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^14 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^6 + 
          (2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^10 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^12 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^8))/w1^6 + 
       (2*x^2*(x^4 + x^4/w2^20 + (x^2*(-1 + x^2)^2)/w2^18 + 
          (x^2*(-1 + x^2)^2)/w2^2 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/
           w2^16 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/w2^4 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^14 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^6 + 
          (2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^10 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^12 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^8))/w1^2 - 
       (2*(x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^16 + 
          (2*(x^2 - 6*x^4 - 18*x^6 - 6*x^8 + x^10))/w2^14 + 
          (2*(x^2 - 6*x^4 - 18*x^6 - 6*x^8 + x^10))/w2^2 - 
          (2*(1 + 7*x^2 - x^4 - 42*x^6 - x^8 + 7*x^10 + x^12))/w2^12 - 
          (2*(1 + 7*x^2 - x^4 - 42*x^6 - x^8 + 7*x^10 + x^12))/w2^4 - 
          (2*(6 + 24*x^2 + 37*x^4 - 62*x^6 + 37*x^8 + 24*x^10 + 6*x^12))/
           w2^8 + (8 + 30*x^2 + 56*x^4 - 76*x^6 + 56*x^8 + 30*x^10 + 8*x^12)/
           w2^10 + (8 + 30*x^2 + 56*x^4 - 76*x^6 + 56*x^8 + 30*x^10 + 8*x^12)/
           w2^6))/(w1^4*w2^2)))/w1)*Log[-1 + w2])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*(-1 + x)*x^3*(1 + x)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 ((I/32)*c2^2*m1b^3*m2b^3*Pi*w1*w2^4*(1 + x^4)*
   ((8*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^4))/(w1^3*w2^8) + 
    (myq1^12*(-1 + w2^(-2))^5*x*(-1 + x^4)^2*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2))/(w1^5*w2^4) - (myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^4*(1 + x^2)*(x^4*(3 - 2*x^2 + 3*x^4) + 
       (x^4*(3 - 2*x^2 + 3*x^4))/w2^8 - (2*(x^2 + 6*x^6 + x^10))/w2^6 - 
       (2*(x^2 + 6*x^6 + x^10))/w2^2 + (-1 + 2*x^2 + 11*x^4 + 11*x^8 + 
         2*x^10 - x^12)/w2^4))/(w1^4*w2^3) - 
    (8*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2)*
      (2*(1 + w2^(-4))*x^2 + (2*(1 + w2^(-4))*x^2)/w1^4 + 
       (1 - 4*x^2 + x^4 - (2*(1 + x^4))/w2^2 + (1 - 4*x^2 + x^4)/w2^4)/w1^2))/
     (w1^2*w2^7) - (4*myq1^3*myq2^9*(-1 + w1^(-2))*x^2*(1 + x^2)*
      (((1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       ((1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/(w1^8*w2^2) - 
       (2*(x^2 - 6*x^4 + x^6 + (-2*x^2 + 27*x^4 - 2*x^6)/w2^10 + 
          (-2*x^2 + 27*x^4 - 2*x^6)/w2^2 + (x^2 - 6*x^4 + x^6)/w2^12 - 
          (1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8)/w2^8 - 
          (1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8)/w2^4 + 
          (2*(1 + 2*x^2 + 29*x^4 + 2*x^6 + x^8))/w2^6))/w1^4 + 
       (-2*x^4 - (2*x^4)/w2^12 + (x^2 + 10*x^4 + x^6)/w2^10 + 
         (x^2 + 10*x^4 + x^6)/w2^2 - (1 + 36*x^4 + x^8)/w2^8 - 
         (1 + 36*x^4 + x^8)/w2^4 + (2*(1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8))/
          w2^6)/w1^6 + (-2*x^4 - (2*x^4)/w2^12 + (x^2 + 10*x^4 + x^6)/w2^10 + 
         (x^2 + 10*x^4 + x^6)/w2^2 - (1 + 36*x^4 + x^8)/w2^8 - 
         (1 + 36*x^4 + x^8)/w2^4 + (2*(1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8))/
          w2^6)/w1^2))/w2^5 + (4*myq1^2*myq2^10*(-1 + w2^(-2))*x^3*
      (2*x^2*(x^2 + x^2/w1^8 + (1 + x^2)^2/w1^6 + (1 + x^2)^2/w1^2 - 
         (1 + 6*x^2 + x^4)/w1^4) + 
       (2*x^2*(x^2 + x^2/w1^8 + (1 + x^2)^2/w1^6 + (1 + x^2)^2/w1^2 - 
          (1 + 6*x^2 + x^4)/w1^4))/w2^8 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w1^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w1^6 - (2*(5 + 24*x^2 + 5*x^4))/w1^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w1^4))/w2^6 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w1^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w1^6 - (2*(5 + 24*x^2 + 5*x^4))/w1^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w1^4))/w2^2 - 
       ((-1 + x^4)^2 + (-1 + x^4)^2/w1^8 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w1^6 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w1^2 + 
         (6 + 4*x^2 + 36*x^4 + 4*x^6 + 6*x^8)/w1^4)/w2^4))/(w1*w2^6) - 
    (2*myq1^4*myq2^8*(-1 + w2^(-2))*x^3*(4*x^4 + (4*x^4)/w2^12 + 
       (8*x^4)/w2^10 + (8*x^4)/w2^2 - (2*(x^2 + x^6))/w2^8 - 
       (2*(x^2 + x^6))/w2^4 + (2*(1 + 10*x^4 + x^8))/w2^6 + 
       (2*(2*x^4 + (2*x^4)/w2^12 + (4*x^4)/w2^10 + (4*x^4)/w2^2 - 
          (x^2 + x^6)/w2^8 - (x^2 + x^6)/w2^4 + (1 + 10*x^4 + x^8)/w2^6))/
        w1^8 - (2*(5*(x + x^3)^2 + (5*(x + x^3)^2)/w2^12 - 
          (7*x^2*(3 + 14*x^2 + 3*x^4))/w2^10 - (7*x^2*(3 + 14*x^2 + 3*x^4))/
           w2^2 + (7*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^8 + 
          (7*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^4 - 
          (2*(10 + 27*x^2 + 118*x^4 + 27*x^6 + 10*x^8))/w2^6))/w1^4 + 
       ((-9*x^2*(3 + 10*x^2 + 3*x^4))/w2^10 - (9*x^2*(3 + 10*x^2 + 3*x^4))/
          w2^2 + x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^12 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^8 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^4 - 
         (2*(11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8))/w2^6)/w1^6 + 
       ((-9*x^2*(3 + 10*x^2 + 3*x^4))/w2^10 - (9*x^2*(3 + 10*x^2 + 3*x^4))/
          w2^2 + x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^12 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^8 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^4 - 
         (2*(11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8))/w2^6)/w1^2))/
     (w1*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*x^2*(1 + x^2)*
      ((2*(1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       (2*(1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^8*w2^2) + (2*x^4 + (2*x^4)/w2^16 + (x^2*(2 + 7*x^2 + 2*x^4))/
          w2^14 + (x^2*(2 + 7*x^2 + 2*x^4))/w2^2 - 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^12 - 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^4 - 
         (2*(6 + x^2 + 66*x^4 + x^6 + 6*x^8))/w2^8 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^10 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6)/w1^6 + 
       (2*x^4 + (2*x^4)/w2^16 + (x^2*(2 + 7*x^2 + 2*x^4))/w2^14 + 
         (x^2*(2 + 7*x^2 + 2*x^4))/w2^2 - (2 + 3*x^2 + 56*x^4 + 3*x^6 + 
           2*x^8)/w2^12 - (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^4 - 
         (2*(6 + x^2 + 66*x^4 + x^6 + 6*x^8))/w2^8 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^10 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6)/w1^2 - 
       (x^2 - 10*x^4 + x^6 + (x^2*(3 + 76*x^2 + 3*x^4))/w2^14 + 
         (x^2*(3 + 76*x^2 + 3*x^4))/w2^2 + (x^2 - 10*x^4 + x^6)/w2^16 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^12 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^4 - 
         (2*(15 + 5*x^2 + 236*x^4 + 5*x^6 + 15*x^8))/w2^8 + 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^10 + 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^6)/w1^4))/w2^3 - 
    (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*(1 + x^2)*
      (x^2*(x^4 + x^4/w2^16 + (2*(x + x^3)^2)/w2^14 + (4*(x + x^3)^2)/w2^10 + 
         (4*(x + x^3)^2)/w2^6 + (2*(x + x^3)^2)/w2^2 - 
         (2*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^8 - (3 + 4*x^4 + 3*x^8)/
          w2^12 - (3 + 4*x^4 + 3*x^8)/w2^4) + 
       (x^2*(x^4 + x^4/w2^16 + (2*(x + x^3)^2)/w2^14 + (4*(x + x^3)^2)/
           w2^10 + (4*(x + x^3)^2)/w2^6 + (2*(x + x^3)^2)/w2^2 - 
          (2*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^8 - (3 + 4*x^4 + 3*x^8)/
           w2^12 - (3 + 4*x^4 + 3*x^8)/w2^4))/w1^4 + 
       (2*(x^6 + x^6/w2^16 - (2*x^4*(1 + x^2)^2)/w2^14 - (2*x^4*(1 + x^2)^2)/
           w2^2 + (x^2 - 9*x^4 + 2*x^6 - 9*x^8 + x^10)/w2^12 + 
          (x^2 - 9*x^4 + 2*x^6 - 9*x^8 + x^10)/w2^4 - 
          (2*(1 + 6*x^2 + 12*x^4 + 13*x^6 + 12*x^8 + 6*x^10 + x^12))/w2^8 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^10 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^6))/w1^2))/
     (w1^2*w2) + (myq1^7*myq2^5*(-1 + w1^(-2))*(1 + x^2)*
      (-(((1 + w2^(-4))^3*x^4*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2) - 
       ((1 + w2^(-4))^3*x^4*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^8*w2^2) + (x^2*(-2*x^4 - (2*x^4)/w2^20 - (x^2*(-1 + x^2)^2)/
           w2^18 - (x^2*(-1 + x^2)^2)/w2^2 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + 
            x^8)/w2^16 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^4 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^14 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^6 - 
          (2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^10 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^12 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^8))/w1^6 + 
       (x^2*(-2*x^4 - (2*x^4)/w2^20 - (x^2*(-1 + x^2)^2)/w2^18 - 
          (x^2*(-1 + x^2)^2)/w2^2 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/
           w2^16 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^4 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^14 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^6 - 
          (2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^10 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^12 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^8))/w1^2 - 
       (x^4 - 24*x^6 + x^8 + (x^4 - 24*x^6 + x^8)/w2^16 + 
         (2*(x^2 + x^4 + 60*x^6 + x^8 + x^10))/w2^14 + 
         (2*(x^2 + x^4 + 60*x^6 + x^8 + x^10))/w2^2 - 
         (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/w2^12 - 
         (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/w2^4 - 
         (2*(3 + 26*x^2 + 42*x^4 + 228*x^6 + 42*x^8 + 26*x^10 + 3*x^12))/
          w2^8 + (4 + 46*x^2 + 34*x^4 + 472*x^6 + 34*x^8 + 46*x^10 + 4*x^12)/
          w2^10 + (4 + 46*x^2 + 34*x^4 + 472*x^6 + 34*x^8 + 46*x^10 + 4*x^12)/
          w2^6)/(w1^4*w2^2)))/w2 + (myq1^10*myq2^2*(-1 + w2^(-2))^3*x*
      (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w1^2 + (3 + 2*x^2 + 3*x^4)/
          w1^4) + (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w1^2 + 
          (3 + 2*x^2 + 3*x^4)/w1^4))/w2^12 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w1^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w1^2)/w2^10 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w1^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w1^2)/w2^2 + 
       (2*(1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12 + 
          (1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12)/w1^4 - 
          (3 + 17*x^2 + 41*x^4 + 38*x^6 + 41*x^8 + 17*x^10 + 3*x^12)/w1^2))/
        w2^6 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w1^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w1^2)/
        w2^8 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w1^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w1^2)/
        w2^4))/(w1^3*w2^2) + (myq1^6*myq2^6*(-1 + w2^(-2))*x*
      (x^2*(2*x^4 + (2*x^4)/w2^16 - (x^2*(3 + 2*x^2 + 3*x^4))/w2^14 - 
         (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 - (2*(1 + 8*x^2 + 20*x^4 + 8*x^6 + 
            x^8))/w2^8 + (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^12 + 
         (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^4 + 
         (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^10 + 
         (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^6) + 
       (x^2*(2*x^4 + (2*x^4)/w2^16 - (x^2*(3 + 2*x^2 + 3*x^4))/w2^14 - 
          (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 - (2*(1 + 8*x^2 + 20*x^4 + 8*x^6 + 
             x^8))/w2^8 + (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^12 + 
          (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^4 + 
          (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^10 + 
          (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^6))/w1^8 + 
       (2*(2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^16 - 
          (2*x^4*(4 + 11*x^2 + 4*x^4))/w2^14 - (2*x^4*(4 + 11*x^2 + 4*x^4))/
           w2^2 + (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^12 + 
          (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^4 + 
          (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 2*x^12))/
           w2^8 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12)/
           w2^10 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12)/w2^6))/w1^6 + (2*(2*x^4*(-1 + x^2)^2 + 
          (2*x^4*(-1 + x^2)^2)/w2^16 - (2*x^4*(4 + 11*x^2 + 4*x^4))/w2^14 - 
          (2*x^4*(4 + 11*x^2 + 4*x^4))/w2^2 + 
          (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^12 + 
          (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^4 + 
          (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 2*x^12))/
           w2^8 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12)/
           w2^10 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12)/w2^6))/w1^2 - (6*(x^4 + x^8) + (6*(x^4 + x^8))/w2^16 - 
         (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^14 - 
         (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^2 + 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^12 + 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^4 + 
         (2*(11 + 58*x^2 + 179*x^4 + 476*x^6 + 179*x^8 + 58*x^10 + 11*x^12))/
          w2^8 - (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 139*x^10 + 
           12*x^12)/w2^10 - (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 
           139*x^10 + 12*x^12)/w2^6)/w1^4))/(w1*w2^2) + 
    (myq1^8*myq2^4*(-1 + w2^(-2))*x*
      (((1 + w2^(-4))*x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^10 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^2 + 
          (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
          (3 + x^2 + x^6 + 3*x^8)/w2^8 - (3 + x^2 + x^6 + 3*x^8)/w2^4))/
        w2^2 + ((1 + w2^(-4))*x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^10 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^2 + 
          (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
          (3 + x^2 + x^6 + 3*x^8)/w2^8 - (3 + x^2 + x^6 + 3*x^8)/w2^4))/
        (w1^8*w2^2) + (2*x^6 + (2*x^6)/w2^20 + (x^4*(1 + x^2)^2)/w2^18 + 
         (x^4*(1 + x^2)^2)/w2^2 - (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^16 - 
         (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^4 + (-10 + 32*x^2 + 36*x^4 + 
           84*x^6 + 36*x^8 + 32*x^10 - 10*x^12)/w2^10 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^14 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^12 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^8)/
        w1^6 + (2*x^6 + (2*x^6)/w2^20 + (x^4*(1 + x^2)^2)/w2^18 + 
         (x^4*(1 + x^2)^2)/w2^2 - (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^16 - 
         (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^4 + (-10 + 32*x^2 + 36*x^4 + 
           84*x^6 + 36*x^8 + 32*x^10 - 10*x^12)/w2^10 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^14 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^12 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^8)/
        w1^2 - (4*x^6 + (4*x^6)/w2^20 + (x^2 - 26*x^4 - 34*x^6 - 26*x^8 + 
           x^10)/w2^16 + (x^2 - 26*x^4 - 34*x^6 - 26*x^8 + x^10)/w2^4 + 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^14 + 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^6 + 
         (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 12*x^12)/
          w2^12 + (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 
           12*x^12)/w2^8 - (2*(13 - 2*x^2 + 39*x^4 + 4*x^6 + 39*x^8 - 
            2*x^10 + 13*x^12))/w2^10)/w1^4))/w1)*Log[-1 + w2])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*(-1 + x)*x^4*(1 + x)*
   (w2^(-2) - x^2)*(-1 + x^2/w2^2)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 ((I/32)*c1^2*m1b^3*m2b^3*Pi*w1^3*w2^2*(1 + x^4)*
   ((2*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2*(1 + x^4))/
     (w1^5*w2^6) + (4*myq1^12*(-1 + w2^(-2))^5*x^3*(-1 + x^2)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^7*w2^2) - 
    (4*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^2*(1 + x^2)*
      (x^4 + x^4/w2^8 - (4*x^4)/w2^6 - (4*x^4)/w2^2 - 
       (1 - 4*x^2 - 4*x^6 + x^8)/w2^4))/(w1^6*w2) - 
    (2*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + (1 + x^2 + x^4)/w2^4) + 
       (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + (1 + x^2 + x^4)/w2^4))/w1^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - (2*(-1 + x^2)^2*(1 + x^4))/w2^2 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4)/w1^2))/(w1^4*w2^5) + 
    (2*myq1^10*myq2^2*(-1 + w2^(-2))^3*x^3*
      ((8*x^4 + (8*x^4)/w2^8 - (x^2*(3 + 10*x^2 + 3*x^4))/w2^6 - 
         (x^2*(3 + 10*x^2 + 3*x^4))/w2^2 - 
         (4*(1 - 3*x^2 - 2*x^4 - 3*x^6 + x^8))/w2^4)/w2^2 + 
       (8*x^4 + (8*x^4)/w2^8 - (x^2*(3 + 10*x^2 + 3*x^4))/w2^6 - 
         (x^2*(3 + 10*x^2 + 3*x^4))/w2^2 - 
         (4*(1 - 3*x^2 - 2*x^4 - 3*x^6 + x^8))/w2^4)/(w1^4*w2^2) + 
       (2*(2*x^4 + (2*x^4)/w2^12 - (5*(x + x^3)^2)/w2^10 - 
          (5*(x + x^3)^2)/w2^2 - (2*(1 + 9*x^2 + 12*x^4 + 9*x^6 + x^8))/
           w2^6 + (3 + 11*x^2 + 18*x^4 + 11*x^6 + 3*x^8)/w2^8 + 
          (3 + 11*x^2 + 18*x^4 + 11*x^6 + 3*x^8)/w2^4))/w1^2))/w1^5 + 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (2*(-1 + w1^(-2))^2*x^4 + (2*(-1 + w1^(-2))^2*x^4)/w2^12 + 
       (-9*x^4 - (9*x^4)/w1^4 + (4*x^2 - 6*x^4 + 4*x^6)/w1^2)/w2^10 + 
       (-9*x^4 - (9*x^4)/w1^4 + (4*x^2 - 6*x^4 + 4*x^6)/w1^2)/w2^2 - 
       ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w1^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w1^4)/w2^8 - ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w1^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w1^4)/w2^4 + (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8 - 
         (4*(1 + 7*x^2 + 5*x^4 + 7*x^6 + x^8))/w1^2 + 
         (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8)/w1^4)/w2^6))/(w1^4*w2) - 
    (myq1^3*myq2^9*(-1 + w1^(-2))*(1 + x^2)*
      (x^2*(8*x^4 + (8*x^4)/w2^12 + (x^2*(3 - 10*x^2 + 3*x^4))/w2^10 + 
         (x^2*(3 - 10*x^2 + 3*x^4))/w2^2 - 
         ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 - 
         ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
         (2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8))/w2^6) + 
       (x^2*(8*x^4 + (8*x^4)/w2^12 + (x^2*(3 - 10*x^2 + 3*x^4))/w2^10 + 
          (x^2*(3 - 10*x^2 + 3*x^4))/w2^2 - 
          ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 - 
          ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
          (2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8))/w2^6))/w1^8 + 
       (4*x^4*(3 + x^2 + 3*x^4) + (4*x^4*(3 + x^2 + 3*x^4))/w2^12 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^10 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^2 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^8 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^4 + 
         (2*(1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12))/w2^6)/
        w1^6 + (4*x^4*(3 + x^2 + 3*x^4) + (4*x^4*(3 + x^2 + 3*x^4))/w2^12 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^10 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^2 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^8 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^4 + 
         (2*(1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12))/w2^6)/
        w1^2 - (2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
          (x^2*(6 - 23*x^2 - 26*x^4 - 23*x^6 + 6*x^8))/w2^10 + 
          (x^2*(6 - 23*x^2 - 26*x^4 - 23*x^6 + 6*x^8))/w2^2 + 
          (2*(1 + 14*x^2 - 12*x^4 - 10*x^6 - 12*x^8 + 14*x^10 + x^12))/w2^6 - 
          (1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12)/w2^8 - 
          (1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12)/w2^4))/
        w1^4))/(w1^2*w2^3) + (myq1^7*myq2^5*(-1 + w1^(-2))*(1 + x^2)*
      (-((x^2*(x^4 + x^4/w2^16 - (8*x^4)/w2^14 - (8*x^4)/w2^2 + 
           (-1 + x^2 - 4*x^4 + x^6 - x^8)/w2^12 + (-1 + x^2 - 4*x^4 + x^6 - 
             x^8)/w2^4 + (7 + 34*x^4 + 7*x^8)/w2^10 + (7 + 34*x^4 + 7*x^8)/
            w2^6 - (2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8))/w2^8))/w1^8) + 
       x^2*(-x^4 - x^4/w2^16 + (8*x^4)/w2^14 + (8*x^4)/w2^2 + 
         (1 - x^2 + 4*x^4 - x^6 + x^8)/w2^12 + (1 - x^2 + 4*x^4 - x^6 + x^8)/
          w2^4 - (7 + 34*x^4 + 7*x^8)/w2^10 - (7 + 34*x^4 + 7*x^8)/w2^6 + 
         (2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8))/w2^8) + 
       (8*x^6 + (8*x^6)/w2^16 + (2*(x^4 + 4*x^6 + x^8))/w2^14 + 
         (2*(x^4 + 4*x^6 + x^8))/w2^2 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 
            7*x^8))/w2^12 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8))/
          w2^4 - (2*(1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + 
            x^12))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 149*x^8 + 
           30*x^10 + x^12)/w2^10 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6)/w1^6 + 
       (8*x^6 + (8*x^6)/w2^16 + (2*(x^4 + 4*x^6 + x^8))/w2^14 + 
         (2*(x^4 + 4*x^6 + x^8))/w2^2 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 
            7*x^8))/w2^12 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8))/
          w2^4 - (2*(1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + 
            x^12))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 149*x^8 + 
           30*x^10 + x^12)/w2^10 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6)/w1^2 + 
       (2*(7*x^6 + (7*x^6)/w2^16 - (2*x^4*(11 + 38*x^2 + 11*x^4))/w2^14 - 
          (2*x^4*(11 + 38*x^2 + 11*x^4))/w2^2 + 
          (x^2*(13 + 119*x^2 + 340*x^4 + 119*x^6 + 13*x^8))/w2^12 + 
          (x^2*(13 + 119*x^2 + 340*x^4 + 119*x^6 + 13*x^8))/w2^4 + 
          (2*(1 + 41*x^2 + 178*x^4 + 389*x^6 + 178*x^8 + 41*x^10 + x^12))/
           w2^8 - (1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + x^12)/
           w2^10 - (1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + 
            x^12)/w2^6))/w1^4))/(w1^2*w2) + 
    (myq1^2*myq2^10*(-1 + w2^(-2))*x*
      (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w1^8 + 
         (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w1^4 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^6 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^2) + 
       (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w1^8 + 
          (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w1^4 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^6 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^2))/w2^8 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w1^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w1^4))/w2^6 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w1^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w1^4))/w2^2 + 
       (-1 - 2*x^2 + 29*x^4 + 36*x^6 + 29*x^8 - 2*x^10 - x^12 - 
         (1 + 2*x^2 - 29*x^4 - 36*x^6 - 29*x^8 + 2*x^10 + x^12)/w1^8 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w1^6 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w1^2 - 
         (2*(3 + 52*x^2 + 37*x^4 + 48*x^6 + 37*x^8 + 52*x^10 + 3*x^12))/w1^4)/
        w2^4))/(w1^3*w2^4) + (myq1^5*myq2^7*(-1 + w1^(-2))*(1 + x^2)*
      (-(((1 + w2^(-4))*(-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - 
           (-1 + x^2)^2/w2^2))/w2^2) - ((1 + w2^(-4))*(-1 + w2^(-2))^2*x^4*
         (x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/(w1^12*w2^2) + 
       (x^2*(-2*x^4 - (2*x^4)/w2^16 - (3*(x^2 + x^6))/w2^14 - 
          (3*(x^2 + x^6))/w2^2 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/
           w2^12 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^4 + 
          (2*(5 + 14*x^2 + 48*x^4 + 14*x^6 + 5*x^8))/w2^8 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^10 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^6))/w1^10 + 
       (x^2*(-2*x^4 - (2*x^4)/w2^16 - (3*(x^2 + x^6))/w2^14 - 
          (3*(x^2 + x^6))/w2^2 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/
           w2^12 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^4 + 
          (2*(5 + 14*x^2 + 48*x^4 + 14*x^6 + 5*x^8))/w2^8 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^10 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^6))/w1^2 - 
       (8*x^6 + (8*x^6)/w2^16 - (x^4*(14 + 79*x^2 + 14*x^4))/w2^14 - 
         (x^4*(14 + 79*x^2 + 14*x^4))/w2^2 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^12 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^4 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^10 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^6 - 
         (2*(2 + 20*x^2 + 13*x^4 - 196*x^6 + 13*x^8 + 20*x^10 + 2*x^12))/
          w2^8)/w1^8 - (8*x^6 + (8*x^6)/w2^16 - (x^4*(14 + 79*x^2 + 14*x^4))/
          w2^14 - (x^4*(14 + 79*x^2 + 14*x^4))/w2^2 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^12 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^4 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^10 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^6 - 
         (2*(2 + 20*x^2 + 13*x^4 - 196*x^6 + 13*x^8 + 20*x^10 + 2*x^12))/
          w2^8)/w1^4 - (2*(2*x^6 + (2*x^6)/w2^16 - 
          (x^4*(13 + 2*x^2 + 13*x^4))/w2^14 - (x^4*(13 + 2*x^2 + 13*x^4))/
           w2^2 + (x^2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^12 + 
          (x^2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^4 - 
          (2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 2*x^12)/
           w2^10 - (2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 
            2*x^12)/w2^6 + (4 + 98*x^2 + 392*x^4 + 224*x^6 + 392*x^8 + 
            98*x^10 + 4*x^12)/w2^8))/w1^6))/w2 - 
    (myq1^8*myq2^4*(-1 + w2^(-2))*x*
      ((x^4*(3 + 10*x^2 + 3*x^4) + (x^4*(3 + 10*x^2 + 3*x^4))/w2^12 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^10 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^4 + 
         (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + x^12)/w2^6)/w2^2 + 
       (x^4*(3 + 10*x^2 + 3*x^4) + (x^4*(3 + 10*x^2 + 3*x^4))/w2^12 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^10 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^4 + 
         (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + x^12)/w2^6)/
        (w1^8*w2^2) + (2*(4*x^6 + (4*x^6)/w2^16 - (2*x^4*(2 + 9*x^2 + 2*x^4))/
           w2^14 - (2*x^4*(2 + 9*x^2 + 2*x^4))/w2^2 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^12 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/
           w2^10 + (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + 
             x^12))/w2^6 - (2*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 
             40*x^10 + 3*x^12))/w2^8))/w1^6 + 
       (2*(4*x^6 + (4*x^6)/w2^16 - (2*x^4*(2 + 9*x^2 + 2*x^4))/w2^14 - 
          (2*x^4*(2 + 9*x^2 + 2*x^4))/w2^2 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^12 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/
           w2^10 + (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + 
             x^12))/w2^6 - (2*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 
             40*x^10 + 3*x^12))/w2^8))/w1^2 - 
       (2*((-8*(x + x^3)^2*(2 + 13*x^2 + 2*x^4))/w2^10 - 
          (8*(x + x^3)^2*(2 + 13*x^2 + 2*x^4))/w2^2 + 
          x^4*(13 + 18*x^2 + 13*x^4) + (x^4*(13 + 18*x^2 + 13*x^4))/w2^12 + 
          (4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 4*x^12)/
           w2^8 + (4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 
            4*x^12)/w2^4 - (11 + 194*x^2 + 537*x^4 + 804*x^6 + 537*x^8 + 
            194*x^10 + 11*x^12)/w2^6))/(w1^4*w2^2)))/w1^3 + 
    (myq1^6*myq2^6*(-1 + w2^(-2))*x*
      ((x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + 
            x^8)/w2^8 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + x^8)/w2^4 - 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^10 - (1 + x^2 + 4*x^4 + x^6 + x^8)/
           w2^2 + (4 - 2*x^2 + 4*x^4 - 2*x^6 + 4*x^8)/w2^6))/w2^2 + 
       (x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + 
            x^8)/w2^8 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + x^8)/w2^4 - 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^10 - (1 + x^2 + 4*x^4 + x^6 + x^8)/
           w2^2 + (4 - 2*x^2 + 4*x^4 - 2*x^6 + 4*x^8)/w2^6))/(w1^12*w2^2) + 
       (2*x^6 + (2*x^6)/w2^16 - (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/w2^12 - 
         (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/w2^4 + (x^4 - 10*x^6 + x^8)/
          w2^14 + (x^4 - 10*x^6 + x^8)/w2^2 + (1 + 23*x^2 + 110*x^4 + 
           228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^10 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^6 - 
         (1 + 46*x^2 + 115*x^4 + 224*x^6 + 115*x^8 + 46*x^10 + x^12)/w2^8)/
        w1^10 + (2*x^6 + (2*x^6)/w2^16 - (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/
          w2^12 - (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/w2^4 + 
         (x^4 - 10*x^6 + x^8)/w2^14 + (x^4 - 10*x^6 + x^8)/w2^2 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^10 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^6 - 
         (1 + 46*x^2 + 115*x^4 + 224*x^6 + 115*x^8 + 46*x^10 + x^12)/w2^8)/
        w1^2 + (-(x^4*(29 + 50*x^2 + 29*x^4)) - (x^4*(29 + 50*x^2 + 29*x^4))/
          w2^12 + (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^10 + 
         (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^2 + 
         (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 12*x^12)/
          w2^6 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 
           4*x^12)/w2^8 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 
           51*x^10 + 4*x^12)/w2^4)/(w1^8*w2^2) + 
       (-(x^4*(29 + 50*x^2 + 29*x^4)) - (x^4*(29 + 50*x^2 + 29*x^4))/w2^12 + 
         (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^10 + 
         (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^2 + 
         (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 12*x^12)/
          w2^6 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 
           4*x^12)/w2^8 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 
           51*x^10 + 4*x^12)/w2^4)/(w1^4*w2^2) + 
       (2*(2*x^6 + (2*x^6)/w2^16 + (x^4*(13 + 22*x^2 + 13*x^4))/w2^14 + 
          (x^4*(13 + 22*x^2 + 13*x^4))/w2^2 - (x^2 + 88*x^4 + 214*x^6 + 
            88*x^8 + x^10)/w2^12 - (x^2 + 88*x^4 + 214*x^6 + 88*x^8 + x^10)/
           w2^4 + (-5 - 9*x^2 + 112*x^4 + 388*x^6 + 112*x^8 - 9*x^10 - 
            5*x^12)/w2^10 + (-5 - 9*x^2 + 112*x^4 + 388*x^6 + 112*x^8 - 
            9*x^10 - 5*x^12)/w2^6 + (13 + 28*x^2 - 57*x^4 - 372*x^6 - 
            57*x^8 + 28*x^10 + 13*x^12)/w2^8))/w1^6))/w1 + 
    (myq1^4*myq2^8*(-1 + w2^(-2))*x*
      (x^2*(2*x^4 + (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
         (3*(x + x^3)^2)/w2^2 + (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
         (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
         (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^4) + 
       (x^2*(2*x^4 + (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
          (3*(x + x^3)^2)/w2^2 + (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
          (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
          (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^4))/w1^12 + 
       (4*x^4*(2 + 3*x^2 + 2*x^4) + (4*x^4*(2 + 3*x^2 + 2*x^4))/w2^12 + 
         (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^10 + 
         (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^2 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^8 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^4 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^6)/
        w1^10 + (4*x^4*(2 + 3*x^2 + 2*x^4) + (4*x^4*(2 + 3*x^2 + 2*x^4))/
          w2^12 + (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^10 + 
         (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^2 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^8 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^4 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^6)/
        w1^2 - (4*x^4 + 6*x^6 + 4*x^8 + (4*x^4 + 6*x^6 + 4*x^8)/w2^12 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^10 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^2 - 
         (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 8*x^12)/
          w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^4 + (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 
            85*x^10 + 10*x^12))/w2^6)/w1^8 - 
       (4*x^4 + 6*x^6 + 4*x^8 + (4*x^4 + 6*x^6 + 4*x^8)/w2^12 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^10 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^2 - 
         (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 8*x^12)/
          w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^4 + (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 
            85*x^10 + 10*x^12))/w2^6)/w1^4 + 
       (2*(2*x^2*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8) + 
          (2*x^2*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8))/w2^8 - 
          (5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 5*x^12)/
           w2^6 - (5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 
            5*x^12)/w2^2 + (13 + 122*x^2 + 367*x^4 + 300*x^6 + 367*x^8 + 
            122*x^10 + 13*x^12)/w2^4))/(w1^6*w2^2)))/(w1*w2^2))*Log[-1 + w2])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*(-1 + x)*x^4*(1 + x)*
   (w2^(-2) - x^2)*(-1 + x^2/w2^2)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 ((I/16)*c1*c2*m1b^3*m2b^3*Pi*w1^2*w2^3*(1 + x^4)*
   ((4*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2 + x^4 + x^6))/
     (w1^4*w2^7) + (2*myq1^12*(-1 + w2^(-2))^5*x*(-1 + x^2)^2*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^6*w2^3) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*
      (2*(x^4 + x^8) + (2*(x^4 + x^8))/w2^8 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^6 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^2 + 
       (-1 + 2*x^2 + 9*x^4 + 4*x^6 + 9*x^8 + 2*x^10 - x^12)/w2^4))/
     (w1^5*w2^2) - (4*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
      (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w2^2 + (3 + 4*x^2 + 3*x^4)/
          w2^4) + (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w2^2 + 
          (3 + 4*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + 
         x^8 - (2*(1 + x^4)^2)/w2^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^4)/
        w1^2))/(w1^3*w2^6) + (myq1^4*myq2^8*(-1 + w2^(-2))*x*(1 + x^2)*
      ((2*(1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       (2*(1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^12*w2^2) + (2*(x^2*(5 - 12*x^2 + 5*x^4) + 
          (x^2*(5 - 12*x^2 + 5*x^4))/w2^12 + (-7*x^2 + 62*x^4 - 7*x^6)/
           w2^10 + (-7*x^2 + 62*x^4 - 7*x^6)/w2^2 + 
          (-3 + 13*x^2 - 234*x^4 + 13*x^6 - 3*x^8)/w2^8 + 
          (-3 + 13*x^2 - 234*x^4 + 13*x^6 - 3*x^8)/w2^4 + 
          (2*(3 - 3*x^2 + 68*x^4 - 3*x^6 + 3*x^8))/w2^6))/w1^6 + 
       (-2*x^4 - (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
         (3*(x + x^3)^2)/w2^2 - (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^4 + 
         (2*(3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8))/w2^6)/w1^10 + 
       (-2*x^4 - (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
         (3*(x + x^3)^2)/w2^2 - (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^4 + 
         (2*(3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8))/w2^6)/w1^2 + 
       (2*(-3*x^2 + 10*x^4 - 3*x^6 + (-3*x^2 + 10*x^4 - 3*x^6)/w2^12 + 
          (x^2 - 47*x^4 + x^6)/w2^10 + (x^2 - 47*x^4 + x^6)/w2^2 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^8 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^4 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^6))/w1^8 + 
       (2*(-3*x^2 + 10*x^4 - 3*x^6 + (-3*x^2 + 10*x^4 - 3*x^6)/w2^12 + 
          (x^2 - 47*x^4 + x^6)/w2^10 + (x^2 - 47*x^4 + x^6)/w2^2 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^8 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^4 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^6))/w1^4))/w2^3 + 
    (myq1^10*myq2^2*(-1 + w2^(-2))^3*x*(1 + x^2)*(2*(1 + w1^(-4))*x^4 + 
       (2*(1 + w1^(-4))*x^4)/w2^12 + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 - 
          (2*(5 + 6*x^2 + 5*x^4))/w1^2))/w2^10 + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 - (2*(5 + 6*x^2 + 5*x^4))/w1^2))/
        w2^2 + (2*(x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w1^4 - 
          (2*(2 + 11*x^2 + 10*x^4 + 11*x^6 + 2*x^8))/w1^2))/w2^6 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w1^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w1^2)/w2^8 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w1^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w1^2)/w2^4))/(w1^4*w2) - 
    (myq1^8*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*((-1 + w1^(-2))^4*x^4 + 
       ((-1 + w1^(-2))^4*x^4)/w2^16 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - (4*(1 - 3*x^2 + x^4))/w1^4 - 
          (1 + 8*x^2 + x^4)/w1^6 - (1 + 8*x^2 + x^4)/w1^2))/w2^14 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - (4*(1 - 3*x^2 + x^4))/w1^4 - 
          (1 + 8*x^2 + x^4)/w1^6 - (1 + 8*x^2 + x^4)/w1^2))/w2^2 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w1^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w1^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w1^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w1^8)/w2^10 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w1^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w1^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w1^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w1^8)/w2^6 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w1^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w1^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^2)/w2^12 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w1^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w1^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^2)/w2^4 - 
       (2*(2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8 + (1 + 22*x^2 - 54*x^4 + 
            22*x^6 + x^8)/w1^6 + (1 + 22*x^2 - 54*x^4 + 22*x^6 + x^8)/w1^2 + 
          (2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8)/w1^8 - 
          (2*(6 + 44*x^2 - 17*x^4 + 44*x^6 + 6*x^8))/w1^4))/w2^8))/
     (w1^2*w2) + (2*myq1^2*myq2^10*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(6*x^2 + (6*x^2)/w1^8 + (5*(-1 + x^2)^2)/w1^6 + 
         (5*(-1 + x^2)^2)/w1^2 - (8*(1 - x^2 + x^4))/w1^4) + 
       (x^2*(6*x^2 + (6*x^2)/w1^8 + (5*(-1 + x^2)^2)/w1^6 + 
          (5*(-1 + x^2)^2)/w1^2 - (8*(1 - x^2 + x^4))/w1^4))/w2^8 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - (4*(6 + 5*x^2 + 6*x^4))/
           w1^6 - (4*(6 + 5*x^2 + 6*x^4))/w1^2 + (38 + 44*x^2 + 38*x^4)/
           w1^4))/w2^6 + (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - 
          (4*(6 + 5*x^2 + 6*x^4))/w1^6 - (4*(6 + 5*x^2 + 6*x^4))/w1^2 + 
          (38 + 44*x^2 + 38*x^4)/w1^4))/w2^2 - 
       (1 - 10*x^4 + x^8 + (1 - 10*x^4 + x^8)/w1^8 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w1^6 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w1^2 + 
         (6 + 48*x^2 - 4*x^4 + 48*x^6 + 6*x^8)/w1^4)/w2^4))/(w1^2*w2^5) - 
    (myq1^6*myq2^6*(-1 + w2^(-2))*x*(1 + x^2)*
      (((1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       ((1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^12*w2^2) + (2*x^4 + (2*x^4)/w2^16 + (2*(x^2 + x^6))/w2^14 + 
         (2*(x^2 + x^6))/w2^2 - (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^12 - 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^6 - 
         (2*(6 + x^2 + 34*x^4 + x^6 + 6*x^8))/w2^8)/w1^10 + 
       (2*x^4 + (2*x^4)/w2^16 + (2*(x^2 + x^6))/w2^14 + 
         (2*(x^2 + x^6))/w2^2 - (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^12 - 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^6 - 
         (2*(6 + x^2 + 34*x^4 + x^6 + 6*x^8))/w2^8)/w1^2 + 
       (2*x^4 + (2*x^4)/w2^16 - (x^2*(8 + 31*x^2 + 8*x^4))/w2^14 - 
         (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^10 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^6 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^12 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4 + 
         (6*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^8)/w1^8 + 
       (2*x^4 + (2*x^4)/w2^16 - (x^2*(8 + 31*x^2 + 8*x^4))/w2^14 - 
         (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^10 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^6 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^12 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4 + 
         (6*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^8)/w1^4 - 
       (2*(2*x^4 + (2*x^4)/w2^16 - (2*x^2*(2 + 15*x^2 + 2*x^4))/w2^14 - 
          (2*x^2*(2 + 15*x^2 + 2*x^4))/w2^2 + (2 + x^2 + 148*x^4 + x^6 + 
            2*x^8)/w2^12 + (2 + x^2 + 148*x^4 + x^6 + 2*x^8)/w2^4 - 
          (5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8)/w2^10 - 
          (5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8)/w2^6 + 
          (24 + 58*x^2 + 332*x^4 + 58*x^6 + 24*x^8)/w2^8))/w1^6))/w2 - 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))*
      (2*x^2*(x^4 + x^4/w2^12 + (x + x^3)^2/w2^10 + (x + x^3)^2/w2^2 - 
         (1 + x^2 + 3*x^4 + x^6 + x^8)/w2^8 - (1 + x^2 + 3*x^4 + x^6 + x^8)/
          w2^4 + (1 + 2*x^2 + 6*x^4 + 2*x^6 + x^8)/w2^6) + 
       (2*x^2*(x^4 + x^4/w2^12 + (x + x^3)^2/w2^10 + (x + x^3)^2/w2^2 - 
          (1 + x^2 + 3*x^4 + x^6 + x^8)/w2^8 - (1 + x^2 + 3*x^4 + x^6 + x^8)/
           w2^4 + (1 + 2*x^2 + 6*x^4 + 2*x^6 + x^8)/w2^6))/w1^8 + 
       (3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^10 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^2 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^8 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^4 + 
         (2*(1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + x^12))/w2^6)/w1^6 + 
       (3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^10 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^2 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^8 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^4 + 
         (2*(1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + x^12))/w2^6)/w1^2 - 
       (x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10 + (x^2 - 4*x^4 - 2*x^6 - 4*x^8 + 
           x^10)/w2^12 + (4*(x^2 + 7*x^4 - 2*x^6 + 7*x^8 + x^10))/w2^10 + 
         (4*(x^2 + 7*x^4 - 2*x^6 + 7*x^8 + x^10))/w2^2 + 
         (4*(1 + 9*x^2 + 37*x^4 + 10*x^6 + 37*x^8 + 9*x^10 + x^12))/w2^6 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^8 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^4)/
        w1^4))/(w1*w2^4) - (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      ((4*x^6)/w1^2 + (4*x^6)/(w1^2*w2^16) + 
       (4*x^6 + (4*x^6)/w1^4 - (2*x^4*(1 + x^2)^2)/w1^2)/w2^14 + 
       (4*x^6 + (4*x^6)/w1^4 - (2*x^4*(1 + x^2)^2)/w1^2)/w2^2 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w1^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w1^2))/w2^12 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w1^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w1^2))/w2^4 - 
       (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12 + 
         (2*(2 + 7*x^2 + 8*x^4 + 26*x^6 + 8*x^8 + 7*x^10 + 2*x^12))/w1^2 + 
         (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12)/w1^4)/w2^8 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w1^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w1^2)/w2^10 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w1^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w1^2)/w2^6))/w1^3 + 
    (myq1^5*myq2^7*(-1 + w1^(-2))*
      (2*x^2*(x^4 + x^4/w2^16 + (4*(x^2 + 4*x^4 + x^6))/w2^10 + 
         (4*(x^2 + 4*x^4 + x^6))/w2^6 - (2*(2 + 5*x^4 + 2*x^8))/w2^8) + 
       (2*x^2*(x^4 + x^4/w2^16 + (4*(x^2 + 4*x^4 + x^6))/w2^10 + 
          (4*(x^2 + 4*x^4 + x^6))/w2^6 - (2*(2 + 5*x^4 + 2*x^8))/w2^8))/
        w1^8 + (6*x^4 + 4*x^6 + 6*x^8 + (6*x^4 + 4*x^6 + 6*x^8)/w2^16 + 
         (2*x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^8 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^14 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^2 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^12 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^4 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^10 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^6)/
        w1^6 + (6*x^4 + 4*x^6 + 6*x^8 + (6*x^4 + 4*x^6 + 6*x^8)/w2^16 + 
         (2*x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^8 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^14 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^2 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^12 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^4 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^10 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^6)/
        w1^2 + ((x^2*(-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8))/w2^14 + 
         (x^2*(-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8))/w2^2 - 
         2*(x^4 + 4*x^6 + x^8) - (2*(x^4 + 4*x^6 + x^8))/w2^16 + 
         (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/w2^12 + 
         (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/w2^4 + 
         (2 + 69*x^2 + 440*x^4 + 1178*x^6 + 440*x^8 + 69*x^10 + 2*x^12)/
          w2^10 + (2 + 69*x^2 + 440*x^4 + 1178*x^6 + 440*x^8 + 69*x^10 + 
           2*x^12)/w2^6 - (2*(3 + 80*x^2 + 259*x^4 + 632*x^6 + 259*x^8 + 
            80*x^10 + 3*x^12))/w2^8)/w1^4))/(w1*w2^2) + 
    (myq1^7*myq2^5*(-1 + w1^(-2))*
      ((x^2*((x + x^3)^2 + (x + x^3)^2/w2^16 - (4*(x + x^3)^2)/w2^12 - 
          (4*(x + x^3)^2)/w2^4 - (1 + x^4)^2/w2^14 - (1 + x^4)^2/w2^2 - 
          (2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8))/w2^8 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^10 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^6))/w2^2 + 
       (x^2*((x + x^3)^2 + (x + x^3)^2/w2^16 - (4*(x + x^3)^2)/w2^12 - 
          (4*(x + x^3)^2)/w2^4 - (1 + x^4)^2/w2^14 - (1 + x^4)^2/w2^2 - 
          (2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8))/w2^8 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^10 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^6))/(w1^8*w2^2) + 
       (2*x^2*(x^4 + x^4/w2^20 + (x^2*(-1 + x^2)^2)/w2^18 + 
          (x^2*(-1 + x^2)^2)/w2^2 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/
           w2^16 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/w2^4 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^14 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^6 + 
          (2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^10 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^12 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^8))/w1^6 + 
       (2*x^2*(x^4 + x^4/w2^20 + (x^2*(-1 + x^2)^2)/w2^18 + 
          (x^2*(-1 + x^2)^2)/w2^2 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/
           w2^16 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/w2^4 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^14 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^6 + 
          (2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^10 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^12 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^8))/w1^2 - 
       (2*(x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^16 + 
          (2*(x^2 - 6*x^4 - 18*x^6 - 6*x^8 + x^10))/w2^14 + 
          (2*(x^2 - 6*x^4 - 18*x^6 - 6*x^8 + x^10))/w2^2 - 
          (2*(1 + 7*x^2 - x^4 - 42*x^6 - x^8 + 7*x^10 + x^12))/w2^12 - 
          (2*(1 + 7*x^2 - x^4 - 42*x^6 - x^8 + 7*x^10 + x^12))/w2^4 - 
          (2*(6 + 24*x^2 + 37*x^4 - 62*x^6 + 37*x^8 + 24*x^10 + 6*x^12))/
           w2^8 + (8 + 30*x^2 + 56*x^4 - 76*x^6 + 56*x^8 + 30*x^10 + 8*x^12)/
           w2^10 + (8 + 30*x^2 + 56*x^4 - 76*x^6 + 56*x^8 + 30*x^10 + 8*x^12)/
           w2^6))/(w1^4*w2^2)))/w1)*Log[w2])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*(-1 + x)*x^3*(1 + x)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) - 
 ((I/32)*c2^2*m1b^3*m2b^3*Pi*w1*w2^4*(1 + x^4)*
   ((8*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^4))/(w1^3*w2^8) + 
    (myq1^12*(-1 + w2^(-2))^5*x*(-1 + x^4)^2*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2))/(w1^5*w2^4) - (myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^4*(1 + x^2)*(x^4*(3 - 2*x^2 + 3*x^4) + 
       (x^4*(3 - 2*x^2 + 3*x^4))/w2^8 - (2*(x^2 + 6*x^6 + x^10))/w2^6 - 
       (2*(x^2 + 6*x^6 + x^10))/w2^2 + (-1 + 2*x^2 + 11*x^4 + 11*x^8 + 
         2*x^10 - x^12)/w2^4))/(w1^4*w2^3) - 
    (8*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2)*
      (2*(1 + w2^(-4))*x^2 + (2*(1 + w2^(-4))*x^2)/w1^4 + 
       (1 - 4*x^2 + x^4 - (2*(1 + x^4))/w2^2 + (1 - 4*x^2 + x^4)/w2^4)/w1^2))/
     (w1^2*w2^7) - (4*myq1^3*myq2^9*(-1 + w1^(-2))*x^2*(1 + x^2)*
      (((1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       ((1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/(w1^8*w2^2) - 
       (2*(x^2 - 6*x^4 + x^6 + (-2*x^2 + 27*x^4 - 2*x^6)/w2^10 + 
          (-2*x^2 + 27*x^4 - 2*x^6)/w2^2 + (x^2 - 6*x^4 + x^6)/w2^12 - 
          (1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8)/w2^8 - 
          (1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8)/w2^4 + 
          (2*(1 + 2*x^2 + 29*x^4 + 2*x^6 + x^8))/w2^6))/w1^4 + 
       (-2*x^4 - (2*x^4)/w2^12 + (x^2 + 10*x^4 + x^6)/w2^10 + 
         (x^2 + 10*x^4 + x^6)/w2^2 - (1 + 36*x^4 + x^8)/w2^8 - 
         (1 + 36*x^4 + x^8)/w2^4 + (2*(1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8))/
          w2^6)/w1^6 + (-2*x^4 - (2*x^4)/w2^12 + (x^2 + 10*x^4 + x^6)/w2^10 + 
         (x^2 + 10*x^4 + x^6)/w2^2 - (1 + 36*x^4 + x^8)/w2^8 - 
         (1 + 36*x^4 + x^8)/w2^4 + (2*(1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8))/
          w2^6)/w1^2))/w2^5 + (4*myq1^2*myq2^10*(-1 + w2^(-2))*x^3*
      (2*x^2*(x^2 + x^2/w1^8 + (1 + x^2)^2/w1^6 + (1 + x^2)^2/w1^2 - 
         (1 + 6*x^2 + x^4)/w1^4) + 
       (2*x^2*(x^2 + x^2/w1^8 + (1 + x^2)^2/w1^6 + (1 + x^2)^2/w1^2 - 
          (1 + 6*x^2 + x^4)/w1^4))/w2^8 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w1^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w1^6 - (2*(5 + 24*x^2 + 5*x^4))/w1^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w1^4))/w2^6 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w1^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w1^6 - (2*(5 + 24*x^2 + 5*x^4))/w1^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w1^4))/w2^2 - 
       ((-1 + x^4)^2 + (-1 + x^4)^2/w1^8 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w1^6 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w1^2 + 
         (6 + 4*x^2 + 36*x^4 + 4*x^6 + 6*x^8)/w1^4)/w2^4))/(w1*w2^6) - 
    (2*myq1^4*myq2^8*(-1 + w2^(-2))*x^3*(4*x^4 + (4*x^4)/w2^12 + 
       (8*x^4)/w2^10 + (8*x^4)/w2^2 - (2*(x^2 + x^6))/w2^8 - 
       (2*(x^2 + x^6))/w2^4 + (2*(1 + 10*x^4 + x^8))/w2^6 + 
       (2*(2*x^4 + (2*x^4)/w2^12 + (4*x^4)/w2^10 + (4*x^4)/w2^2 - 
          (x^2 + x^6)/w2^8 - (x^2 + x^6)/w2^4 + (1 + 10*x^4 + x^8)/w2^6))/
        w1^8 - (2*(5*(x + x^3)^2 + (5*(x + x^3)^2)/w2^12 - 
          (7*x^2*(3 + 14*x^2 + 3*x^4))/w2^10 - (7*x^2*(3 + 14*x^2 + 3*x^4))/
           w2^2 + (7*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^8 + 
          (7*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^4 - 
          (2*(10 + 27*x^2 + 118*x^4 + 27*x^6 + 10*x^8))/w2^6))/w1^4 + 
       ((-9*x^2*(3 + 10*x^2 + 3*x^4))/w2^10 - (9*x^2*(3 + 10*x^2 + 3*x^4))/
          w2^2 + x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^12 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^8 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^4 - 
         (2*(11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8))/w2^6)/w1^6 + 
       ((-9*x^2*(3 + 10*x^2 + 3*x^4))/w2^10 - (9*x^2*(3 + 10*x^2 + 3*x^4))/
          w2^2 + x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^12 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^8 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^4 - 
         (2*(11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8))/w2^6)/w1^2))/
     (w1*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*x^2*(1 + x^2)*
      ((2*(1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       (2*(1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^8*w2^2) + (2*x^4 + (2*x^4)/w2^16 + (x^2*(2 + 7*x^2 + 2*x^4))/
          w2^14 + (x^2*(2 + 7*x^2 + 2*x^4))/w2^2 - 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^12 - 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^4 - 
         (2*(6 + x^2 + 66*x^4 + x^6 + 6*x^8))/w2^8 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^10 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6)/w1^6 + 
       (2*x^4 + (2*x^4)/w2^16 + (x^2*(2 + 7*x^2 + 2*x^4))/w2^14 + 
         (x^2*(2 + 7*x^2 + 2*x^4))/w2^2 - (2 + 3*x^2 + 56*x^4 + 3*x^6 + 
           2*x^8)/w2^12 - (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^4 - 
         (2*(6 + x^2 + 66*x^4 + x^6 + 6*x^8))/w2^8 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^10 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6)/w1^2 - 
       (x^2 - 10*x^4 + x^6 + (x^2*(3 + 76*x^2 + 3*x^4))/w2^14 + 
         (x^2*(3 + 76*x^2 + 3*x^4))/w2^2 + (x^2 - 10*x^4 + x^6)/w2^16 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^12 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^4 - 
         (2*(15 + 5*x^2 + 236*x^4 + 5*x^6 + 15*x^8))/w2^8 + 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^10 + 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^6)/w1^4))/w2^3 - 
    (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*(1 + x^2)*
      (x^2*(x^4 + x^4/w2^16 + (2*(x + x^3)^2)/w2^14 + (4*(x + x^3)^2)/w2^10 + 
         (4*(x + x^3)^2)/w2^6 + (2*(x + x^3)^2)/w2^2 - 
         (2*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^8 - (3 + 4*x^4 + 3*x^8)/
          w2^12 - (3 + 4*x^4 + 3*x^8)/w2^4) + 
       (x^2*(x^4 + x^4/w2^16 + (2*(x + x^3)^2)/w2^14 + (4*(x + x^3)^2)/
           w2^10 + (4*(x + x^3)^2)/w2^6 + (2*(x + x^3)^2)/w2^2 - 
          (2*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^8 - (3 + 4*x^4 + 3*x^8)/
           w2^12 - (3 + 4*x^4 + 3*x^8)/w2^4))/w1^4 + 
       (2*(x^6 + x^6/w2^16 - (2*x^4*(1 + x^2)^2)/w2^14 - (2*x^4*(1 + x^2)^2)/
           w2^2 + (x^2 - 9*x^4 + 2*x^6 - 9*x^8 + x^10)/w2^12 + 
          (x^2 - 9*x^4 + 2*x^6 - 9*x^8 + x^10)/w2^4 - 
          (2*(1 + 6*x^2 + 12*x^4 + 13*x^6 + 12*x^8 + 6*x^10 + x^12))/w2^8 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^10 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^6))/w1^2))/
     (w1^2*w2) + (myq1^7*myq2^5*(-1 + w1^(-2))*(1 + x^2)*
      (-(((1 + w2^(-4))^3*x^4*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2) - 
       ((1 + w2^(-4))^3*x^4*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^8*w2^2) + (x^2*(-2*x^4 - (2*x^4)/w2^20 - (x^2*(-1 + x^2)^2)/
           w2^18 - (x^2*(-1 + x^2)^2)/w2^2 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + 
            x^8)/w2^16 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^4 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^14 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^6 - 
          (2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^10 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^12 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^8))/w1^6 + 
       (x^2*(-2*x^4 - (2*x^4)/w2^20 - (x^2*(-1 + x^2)^2)/w2^18 - 
          (x^2*(-1 + x^2)^2)/w2^2 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/
           w2^16 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^4 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^14 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^6 - 
          (2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^10 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^12 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^8))/w1^2 - 
       (x^4 - 24*x^6 + x^8 + (x^4 - 24*x^6 + x^8)/w2^16 + 
         (2*(x^2 + x^4 + 60*x^6 + x^8 + x^10))/w2^14 + 
         (2*(x^2 + x^4 + 60*x^6 + x^8 + x^10))/w2^2 - 
         (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/w2^12 - 
         (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/w2^4 - 
         (2*(3 + 26*x^2 + 42*x^4 + 228*x^6 + 42*x^8 + 26*x^10 + 3*x^12))/
          w2^8 + (4 + 46*x^2 + 34*x^4 + 472*x^6 + 34*x^8 + 46*x^10 + 4*x^12)/
          w2^10 + (4 + 46*x^2 + 34*x^4 + 472*x^6 + 34*x^8 + 46*x^10 + 4*x^12)/
          w2^6)/(w1^4*w2^2)))/w2 + (myq1^10*myq2^2*(-1 + w2^(-2))^3*x*
      (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w1^2 + (3 + 2*x^2 + 3*x^4)/
          w1^4) + (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w1^2 + 
          (3 + 2*x^2 + 3*x^4)/w1^4))/w2^12 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w1^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w1^2)/w2^10 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w1^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w1^2)/w2^2 + 
       (2*(1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12 + 
          (1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12)/w1^4 - 
          (3 + 17*x^2 + 41*x^4 + 38*x^6 + 41*x^8 + 17*x^10 + 3*x^12)/w1^2))/
        w2^6 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w1^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w1^2)/
        w2^8 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w1^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w1^2)/
        w2^4))/(w1^3*w2^2) + (myq1^6*myq2^6*(-1 + w2^(-2))*x*
      (x^2*(2*x^4 + (2*x^4)/w2^16 - (x^2*(3 + 2*x^2 + 3*x^4))/w2^14 - 
         (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 - (2*(1 + 8*x^2 + 20*x^4 + 8*x^6 + 
            x^8))/w2^8 + (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^12 + 
         (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^4 + 
         (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^10 + 
         (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^6) + 
       (x^2*(2*x^4 + (2*x^4)/w2^16 - (x^2*(3 + 2*x^2 + 3*x^4))/w2^14 - 
          (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 - (2*(1 + 8*x^2 + 20*x^4 + 8*x^6 + 
             x^8))/w2^8 + (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^12 + 
          (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^4 + 
          (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^10 + 
          (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^6))/w1^8 + 
       (2*(2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^16 - 
          (2*x^4*(4 + 11*x^2 + 4*x^4))/w2^14 - (2*x^4*(4 + 11*x^2 + 4*x^4))/
           w2^2 + (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^12 + 
          (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^4 + 
          (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 2*x^12))/
           w2^8 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12)/
           w2^10 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12)/w2^6))/w1^6 + (2*(2*x^4*(-1 + x^2)^2 + 
          (2*x^4*(-1 + x^2)^2)/w2^16 - (2*x^4*(4 + 11*x^2 + 4*x^4))/w2^14 - 
          (2*x^4*(4 + 11*x^2 + 4*x^4))/w2^2 + 
          (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^12 + 
          (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^4 + 
          (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 2*x^12))/
           w2^8 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12)/
           w2^10 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12)/w2^6))/w1^2 - (6*(x^4 + x^8) + (6*(x^4 + x^8))/w2^16 - 
         (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^14 - 
         (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^2 + 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^12 + 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^4 + 
         (2*(11 + 58*x^2 + 179*x^4 + 476*x^6 + 179*x^8 + 58*x^10 + 11*x^12))/
          w2^8 - (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 139*x^10 + 
           12*x^12)/w2^10 - (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 
           139*x^10 + 12*x^12)/w2^6)/w1^4))/(w1*w2^2) + 
    (myq1^8*myq2^4*(-1 + w2^(-2))*x*
      (((1 + w2^(-4))*x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^10 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^2 + 
          (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
          (3 + x^2 + x^6 + 3*x^8)/w2^8 - (3 + x^2 + x^6 + 3*x^8)/w2^4))/
        w2^2 + ((1 + w2^(-4))*x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^10 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^2 + 
          (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
          (3 + x^2 + x^6 + 3*x^8)/w2^8 - (3 + x^2 + x^6 + 3*x^8)/w2^4))/
        (w1^8*w2^2) + (2*x^6 + (2*x^6)/w2^20 + (x^4*(1 + x^2)^2)/w2^18 + 
         (x^4*(1 + x^2)^2)/w2^2 - (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^16 - 
         (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^4 + (-10 + 32*x^2 + 36*x^4 + 
           84*x^6 + 36*x^8 + 32*x^10 - 10*x^12)/w2^10 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^14 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^12 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^8)/
        w1^6 + (2*x^6 + (2*x^6)/w2^20 + (x^4*(1 + x^2)^2)/w2^18 + 
         (x^4*(1 + x^2)^2)/w2^2 - (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^16 - 
         (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^4 + (-10 + 32*x^2 + 36*x^4 + 
           84*x^6 + 36*x^8 + 32*x^10 - 10*x^12)/w2^10 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^14 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^12 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^8)/
        w1^2 - (4*x^6 + (4*x^6)/w2^20 + (x^2 - 26*x^4 - 34*x^6 - 26*x^8 + 
           x^10)/w2^16 + (x^2 - 26*x^4 - 34*x^6 - 26*x^8 + x^10)/w2^4 + 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^14 + 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^6 + 
         (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 12*x^12)/
          w2^12 + (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 
           12*x^12)/w2^8 - (2*(13 - 2*x^2 + 39*x^4 + 4*x^6 + 39*x^8 - 
            2*x^10 + 13*x^12))/w2^10)/w1^4))/w1)*Log[w2])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*(-1 + x)*x^4*(1 + x)*
   (w2^(-2) - x^2)*(-1 + x^2/w2^2)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 ((I/32)*c1^2*m1b^3*m2b^3*Pi*w1^3*w2^2*(1 + x^4)*
   ((2*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2*(1 + x^4))/
     (w1^5*w2^6) + (4*myq1^12*(-1 + w2^(-2))^5*x^3*(-1 + x^2)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^7*w2^2) - 
    (4*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^2*(1 + x^2)*
      (x^4 + x^4/w2^8 - (4*x^4)/w2^6 - (4*x^4)/w2^2 - 
       (1 - 4*x^2 - 4*x^6 + x^8)/w2^4))/(w1^6*w2) - 
    (2*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + (1 + x^2 + x^4)/w2^4) + 
       (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + (1 + x^2 + x^4)/w2^4))/w1^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - (2*(-1 + x^2)^2*(1 + x^4))/w2^2 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4)/w1^2))/(w1^4*w2^5) + 
    (2*myq1^10*myq2^2*(-1 + w2^(-2))^3*x^3*
      ((8*x^4 + (8*x^4)/w2^8 - (x^2*(3 + 10*x^2 + 3*x^4))/w2^6 - 
         (x^2*(3 + 10*x^2 + 3*x^4))/w2^2 - 
         (4*(1 - 3*x^2 - 2*x^4 - 3*x^6 + x^8))/w2^4)/w2^2 + 
       (8*x^4 + (8*x^4)/w2^8 - (x^2*(3 + 10*x^2 + 3*x^4))/w2^6 - 
         (x^2*(3 + 10*x^2 + 3*x^4))/w2^2 - 
         (4*(1 - 3*x^2 - 2*x^4 - 3*x^6 + x^8))/w2^4)/(w1^4*w2^2) + 
       (2*(2*x^4 + (2*x^4)/w2^12 - (5*(x + x^3)^2)/w2^10 - 
          (5*(x + x^3)^2)/w2^2 - (2*(1 + 9*x^2 + 12*x^4 + 9*x^6 + x^8))/
           w2^6 + (3 + 11*x^2 + 18*x^4 + 11*x^6 + 3*x^8)/w2^8 + 
          (3 + 11*x^2 + 18*x^4 + 11*x^6 + 3*x^8)/w2^4))/w1^2))/w1^5 + 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (2*(-1 + w1^(-2))^2*x^4 + (2*(-1 + w1^(-2))^2*x^4)/w2^12 + 
       (-9*x^4 - (9*x^4)/w1^4 + (4*x^2 - 6*x^4 + 4*x^6)/w1^2)/w2^10 + 
       (-9*x^4 - (9*x^4)/w1^4 + (4*x^2 - 6*x^4 + 4*x^6)/w1^2)/w2^2 - 
       ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w1^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w1^4)/w2^8 - ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w1^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w1^4)/w2^4 + (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8 - 
         (4*(1 + 7*x^2 + 5*x^4 + 7*x^6 + x^8))/w1^2 + 
         (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8)/w1^4)/w2^6))/(w1^4*w2) - 
    (myq1^3*myq2^9*(-1 + w1^(-2))*(1 + x^2)*
      (x^2*(8*x^4 + (8*x^4)/w2^12 + (x^2*(3 - 10*x^2 + 3*x^4))/w2^10 + 
         (x^2*(3 - 10*x^2 + 3*x^4))/w2^2 - 
         ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 - 
         ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
         (2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8))/w2^6) + 
       (x^2*(8*x^4 + (8*x^4)/w2^12 + (x^2*(3 - 10*x^2 + 3*x^4))/w2^10 + 
          (x^2*(3 - 10*x^2 + 3*x^4))/w2^2 - 
          ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 - 
          ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
          (2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8))/w2^6))/w1^8 + 
       (4*x^4*(3 + x^2 + 3*x^4) + (4*x^4*(3 + x^2 + 3*x^4))/w2^12 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^10 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^2 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^8 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^4 + 
         (2*(1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12))/w2^6)/
        w1^6 + (4*x^4*(3 + x^2 + 3*x^4) + (4*x^4*(3 + x^2 + 3*x^4))/w2^12 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^10 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^2 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^8 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^4 + 
         (2*(1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12))/w2^6)/
        w1^2 - (2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
          (x^2*(6 - 23*x^2 - 26*x^4 - 23*x^6 + 6*x^8))/w2^10 + 
          (x^2*(6 - 23*x^2 - 26*x^4 - 23*x^6 + 6*x^8))/w2^2 + 
          (2*(1 + 14*x^2 - 12*x^4 - 10*x^6 - 12*x^8 + 14*x^10 + x^12))/w2^6 - 
          (1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12)/w2^8 - 
          (1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12)/w2^4))/
        w1^4))/(w1^2*w2^3) + (myq1^7*myq2^5*(-1 + w1^(-2))*(1 + x^2)*
      (-((x^2*(x^4 + x^4/w2^16 - (8*x^4)/w2^14 - (8*x^4)/w2^2 + 
           (-1 + x^2 - 4*x^4 + x^6 - x^8)/w2^12 + (-1 + x^2 - 4*x^4 + x^6 - 
             x^8)/w2^4 + (7 + 34*x^4 + 7*x^8)/w2^10 + (7 + 34*x^4 + 7*x^8)/
            w2^6 - (2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8))/w2^8))/w1^8) + 
       x^2*(-x^4 - x^4/w2^16 + (8*x^4)/w2^14 + (8*x^4)/w2^2 + 
         (1 - x^2 + 4*x^4 - x^6 + x^8)/w2^12 + (1 - x^2 + 4*x^4 - x^6 + x^8)/
          w2^4 - (7 + 34*x^4 + 7*x^8)/w2^10 - (7 + 34*x^4 + 7*x^8)/w2^6 + 
         (2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8))/w2^8) + 
       (8*x^6 + (8*x^6)/w2^16 + (2*(x^4 + 4*x^6 + x^8))/w2^14 + 
         (2*(x^4 + 4*x^6 + x^8))/w2^2 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 
            7*x^8))/w2^12 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8))/
          w2^4 - (2*(1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + 
            x^12))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 149*x^8 + 
           30*x^10 + x^12)/w2^10 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6)/w1^6 + 
       (8*x^6 + (8*x^6)/w2^16 + (2*(x^4 + 4*x^6 + x^8))/w2^14 + 
         (2*(x^4 + 4*x^6 + x^8))/w2^2 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 
            7*x^8))/w2^12 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8))/
          w2^4 - (2*(1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + 
            x^12))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 149*x^8 + 
           30*x^10 + x^12)/w2^10 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6)/w1^2 + 
       (2*(7*x^6 + (7*x^6)/w2^16 - (2*x^4*(11 + 38*x^2 + 11*x^4))/w2^14 - 
          (2*x^4*(11 + 38*x^2 + 11*x^4))/w2^2 + 
          (x^2*(13 + 119*x^2 + 340*x^4 + 119*x^6 + 13*x^8))/w2^12 + 
          (x^2*(13 + 119*x^2 + 340*x^4 + 119*x^6 + 13*x^8))/w2^4 + 
          (2*(1 + 41*x^2 + 178*x^4 + 389*x^6 + 178*x^8 + 41*x^10 + x^12))/
           w2^8 - (1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + x^12)/
           w2^10 - (1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + 
            x^12)/w2^6))/w1^4))/(w1^2*w2) + 
    (myq1^2*myq2^10*(-1 + w2^(-2))*x*
      (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w1^8 + 
         (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w1^4 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^6 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^2) + 
       (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w1^8 + 
          (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w1^4 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^6 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^2))/w2^8 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w1^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w1^4))/w2^6 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w1^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w1^4))/w2^2 + 
       (-1 - 2*x^2 + 29*x^4 + 36*x^6 + 29*x^8 - 2*x^10 - x^12 - 
         (1 + 2*x^2 - 29*x^4 - 36*x^6 - 29*x^8 + 2*x^10 + x^12)/w1^8 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w1^6 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w1^2 - 
         (2*(3 + 52*x^2 + 37*x^4 + 48*x^6 + 37*x^8 + 52*x^10 + 3*x^12))/w1^4)/
        w2^4))/(w1^3*w2^4) + (myq1^5*myq2^7*(-1 + w1^(-2))*(1 + x^2)*
      (-(((1 + w2^(-4))*(-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - 
           (-1 + x^2)^2/w2^2))/w2^2) - ((1 + w2^(-4))*(-1 + w2^(-2))^2*x^4*
         (x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/(w1^12*w2^2) + 
       (x^2*(-2*x^4 - (2*x^4)/w2^16 - (3*(x^2 + x^6))/w2^14 - 
          (3*(x^2 + x^6))/w2^2 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/
           w2^12 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^4 + 
          (2*(5 + 14*x^2 + 48*x^4 + 14*x^6 + 5*x^8))/w2^8 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^10 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^6))/w1^10 + 
       (x^2*(-2*x^4 - (2*x^4)/w2^16 - (3*(x^2 + x^6))/w2^14 - 
          (3*(x^2 + x^6))/w2^2 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/
           w2^12 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^4 + 
          (2*(5 + 14*x^2 + 48*x^4 + 14*x^6 + 5*x^8))/w2^8 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^10 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^6))/w1^2 - 
       (8*x^6 + (8*x^6)/w2^16 - (x^4*(14 + 79*x^2 + 14*x^4))/w2^14 - 
         (x^4*(14 + 79*x^2 + 14*x^4))/w2^2 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^12 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^4 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^10 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^6 - 
         (2*(2 + 20*x^2 + 13*x^4 - 196*x^6 + 13*x^8 + 20*x^10 + 2*x^12))/
          w2^8)/w1^8 - (8*x^6 + (8*x^6)/w2^16 - (x^4*(14 + 79*x^2 + 14*x^4))/
          w2^14 - (x^4*(14 + 79*x^2 + 14*x^4))/w2^2 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^12 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^4 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^10 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^6 - 
         (2*(2 + 20*x^2 + 13*x^4 - 196*x^6 + 13*x^8 + 20*x^10 + 2*x^12))/
          w2^8)/w1^4 - (2*(2*x^6 + (2*x^6)/w2^16 - 
          (x^4*(13 + 2*x^2 + 13*x^4))/w2^14 - (x^4*(13 + 2*x^2 + 13*x^4))/
           w2^2 + (x^2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^12 + 
          (x^2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^4 - 
          (2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 2*x^12)/
           w2^10 - (2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 
            2*x^12)/w2^6 + (4 + 98*x^2 + 392*x^4 + 224*x^6 + 392*x^8 + 
            98*x^10 + 4*x^12)/w2^8))/w1^6))/w2 - 
    (myq1^8*myq2^4*(-1 + w2^(-2))*x*
      ((x^4*(3 + 10*x^2 + 3*x^4) + (x^4*(3 + 10*x^2 + 3*x^4))/w2^12 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^10 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^4 + 
         (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + x^12)/w2^6)/w2^2 + 
       (x^4*(3 + 10*x^2 + 3*x^4) + (x^4*(3 + 10*x^2 + 3*x^4))/w2^12 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^10 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^4 + 
         (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + x^12)/w2^6)/
        (w1^8*w2^2) + (2*(4*x^6 + (4*x^6)/w2^16 - (2*x^4*(2 + 9*x^2 + 2*x^4))/
           w2^14 - (2*x^4*(2 + 9*x^2 + 2*x^4))/w2^2 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^12 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/
           w2^10 + (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + 
             x^12))/w2^6 - (2*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 
             40*x^10 + 3*x^12))/w2^8))/w1^6 + 
       (2*(4*x^6 + (4*x^6)/w2^16 - (2*x^4*(2 + 9*x^2 + 2*x^4))/w2^14 - 
          (2*x^4*(2 + 9*x^2 + 2*x^4))/w2^2 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^12 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/
           w2^10 + (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + 
             x^12))/w2^6 - (2*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 
             40*x^10 + 3*x^12))/w2^8))/w1^2 - 
       (2*((-8*(x + x^3)^2*(2 + 13*x^2 + 2*x^4))/w2^10 - 
          (8*(x + x^3)^2*(2 + 13*x^2 + 2*x^4))/w2^2 + 
          x^4*(13 + 18*x^2 + 13*x^4) + (x^4*(13 + 18*x^2 + 13*x^4))/w2^12 + 
          (4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 4*x^12)/
           w2^8 + (4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 
            4*x^12)/w2^4 - (11 + 194*x^2 + 537*x^4 + 804*x^6 + 537*x^8 + 
            194*x^10 + 11*x^12)/w2^6))/(w1^4*w2^2)))/w1^3 + 
    (myq1^6*myq2^6*(-1 + w2^(-2))*x*
      ((x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + 
            x^8)/w2^8 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + x^8)/w2^4 - 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^10 - (1 + x^2 + 4*x^4 + x^6 + x^8)/
           w2^2 + (4 - 2*x^2 + 4*x^4 - 2*x^6 + 4*x^8)/w2^6))/w2^2 + 
       (x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + 
            x^8)/w2^8 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + x^8)/w2^4 - 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^10 - (1 + x^2 + 4*x^4 + x^6 + x^8)/
           w2^2 + (4 - 2*x^2 + 4*x^4 - 2*x^6 + 4*x^8)/w2^6))/(w1^12*w2^2) + 
       (2*x^6 + (2*x^6)/w2^16 - (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/w2^12 - 
         (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/w2^4 + (x^4 - 10*x^6 + x^8)/
          w2^14 + (x^4 - 10*x^6 + x^8)/w2^2 + (1 + 23*x^2 + 110*x^4 + 
           228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^10 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^6 - 
         (1 + 46*x^2 + 115*x^4 + 224*x^6 + 115*x^8 + 46*x^10 + x^12)/w2^8)/
        w1^10 + (2*x^6 + (2*x^6)/w2^16 - (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/
          w2^12 - (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/w2^4 + 
         (x^4 - 10*x^6 + x^8)/w2^14 + (x^4 - 10*x^6 + x^8)/w2^2 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^10 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^6 - 
         (1 + 46*x^2 + 115*x^4 + 224*x^6 + 115*x^8 + 46*x^10 + x^12)/w2^8)/
        w1^2 + (-(x^4*(29 + 50*x^2 + 29*x^4)) - (x^4*(29 + 50*x^2 + 29*x^4))/
          w2^12 + (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^10 + 
         (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^2 + 
         (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 12*x^12)/
          w2^6 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 
           4*x^12)/w2^8 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 
           51*x^10 + 4*x^12)/w2^4)/(w1^8*w2^2) + 
       (-(x^4*(29 + 50*x^2 + 29*x^4)) - (x^4*(29 + 50*x^2 + 29*x^4))/w2^12 + 
         (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^10 + 
         (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^2 + 
         (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 12*x^12)/
          w2^6 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 
           4*x^12)/w2^8 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 
           51*x^10 + 4*x^12)/w2^4)/(w1^4*w2^2) + 
       (2*(2*x^6 + (2*x^6)/w2^16 + (x^4*(13 + 22*x^2 + 13*x^4))/w2^14 + 
          (x^4*(13 + 22*x^2 + 13*x^4))/w2^2 - (x^2 + 88*x^4 + 214*x^6 + 
            88*x^8 + x^10)/w2^12 - (x^2 + 88*x^4 + 214*x^6 + 88*x^8 + x^10)/
           w2^4 + (-5 - 9*x^2 + 112*x^4 + 388*x^6 + 112*x^8 - 9*x^10 - 
            5*x^12)/w2^10 + (-5 - 9*x^2 + 112*x^4 + 388*x^6 + 112*x^8 - 
            9*x^10 - 5*x^12)/w2^6 + (13 + 28*x^2 - 57*x^4 - 372*x^6 - 
            57*x^8 + 28*x^10 + 13*x^12)/w2^8))/w1^6))/w1 + 
    (myq1^4*myq2^8*(-1 + w2^(-2))*x*
      (x^2*(2*x^4 + (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
         (3*(x + x^3)^2)/w2^2 + (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
         (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
         (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^4) + 
       (x^2*(2*x^4 + (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
          (3*(x + x^3)^2)/w2^2 + (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
          (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
          (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^4))/w1^12 + 
       (4*x^4*(2 + 3*x^2 + 2*x^4) + (4*x^4*(2 + 3*x^2 + 2*x^4))/w2^12 + 
         (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^10 + 
         (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^2 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^8 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^4 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^6)/
        w1^10 + (4*x^4*(2 + 3*x^2 + 2*x^4) + (4*x^4*(2 + 3*x^2 + 2*x^4))/
          w2^12 + (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^10 + 
         (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^2 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^8 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^4 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^6)/
        w1^2 - (4*x^4 + 6*x^6 + 4*x^8 + (4*x^4 + 6*x^6 + 4*x^8)/w2^12 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^10 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^2 - 
         (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 8*x^12)/
          w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^4 + (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 
            85*x^10 + 10*x^12))/w2^6)/w1^8 - 
       (4*x^4 + 6*x^6 + 4*x^8 + (4*x^4 + 6*x^6 + 4*x^8)/w2^12 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^10 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^2 - 
         (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 8*x^12)/
          w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^4 + (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 
            85*x^10 + 10*x^12))/w2^6)/w1^4 + 
       (2*(2*x^2*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8) + 
          (2*x^2*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8))/w2^8 - 
          (5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 5*x^12)/
           w2^6 - (5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 
            5*x^12)/w2^2 + (13 + 122*x^2 + 367*x^4 + 300*x^6 + 367*x^8 + 
            122*x^10 + 13*x^12)/w2^4))/(w1^6*w2^2)))/(w1*w2^2))*Log[w2])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*(-1 + x)*x^4*(1 + x)*
   (w2^(-2) - x^2)*(-1 + x^2/w2^2)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 ((I/16)*c1*c2*m1b^3*m2b^3*Pi*w1^2*w2^3*(1 + x^4)*
   ((4*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2 + x^4 + x^6))/
     (w1^4*w2^7) + (2*myq1^12*(-1 + w2^(-2))^5*x*(-1 + x^2)^2*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^6*w2^3) - 
    (2*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*
      (2*(x^4 + x^8) + (2*(x^4 + x^8))/w2^8 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^6 - 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^2 + 
       (-1 + 2*x^2 + 9*x^4 + 4*x^6 + 9*x^8 + 2*x^10 - x^12)/w2^4))/
     (w1^5*w2^2) - (4*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*
      (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w2^2 + (3 + 4*x^2 + 3*x^4)/
          w2^4) + (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w2^2 + 
          (3 + 4*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + 
         x^8 - (2*(1 + x^4)^2)/w2^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^4)/
        w1^2))/(w1^3*w2^6) + (myq1^4*myq2^8*(-1 + w2^(-2))*x*(1 + x^2)*
      ((2*(1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       (2*(1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^12*w2^2) + (2*(x^2*(5 - 12*x^2 + 5*x^4) + 
          (x^2*(5 - 12*x^2 + 5*x^4))/w2^12 + (-7*x^2 + 62*x^4 - 7*x^6)/
           w2^10 + (-7*x^2 + 62*x^4 - 7*x^6)/w2^2 + 
          (-3 + 13*x^2 - 234*x^4 + 13*x^6 - 3*x^8)/w2^8 + 
          (-3 + 13*x^2 - 234*x^4 + 13*x^6 - 3*x^8)/w2^4 + 
          (2*(3 - 3*x^2 + 68*x^4 - 3*x^6 + 3*x^8))/w2^6))/w1^6 + 
       (-2*x^4 - (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
         (3*(x + x^3)^2)/w2^2 - (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^4 + 
         (2*(3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8))/w2^6)/w1^10 + 
       (-2*x^4 - (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
         (3*(x + x^3)^2)/w2^2 - (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
         (3 + 2*x^2 + 76*x^4 + 2*x^6 + 3*x^8)/w2^4 + 
         (2*(3 + 7*x^2 + 12*x^4 + 7*x^6 + 3*x^8))/w2^6)/w1^2 + 
       (2*(-3*x^2 + 10*x^4 - 3*x^6 + (-3*x^2 + 10*x^4 - 3*x^6)/w2^12 + 
          (x^2 - 47*x^4 + x^6)/w2^10 + (x^2 - 47*x^4 + x^6)/w2^2 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^8 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^4 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^6))/w1^8 + 
       (2*(-3*x^2 + 10*x^4 - 3*x^6 + (-3*x^2 + 10*x^4 - 3*x^6)/w2^12 + 
          (x^2 - 47*x^4 + x^6)/w2^10 + (x^2 - 47*x^4 + x^6)/w2^2 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^8 + 
          (3 + 4*x^2 + 174*x^4 + 4*x^6 + 3*x^8)/w2^4 - 
          (2*(3 + 9*x^2 + 53*x^4 + 9*x^6 + 3*x^8))/w2^6))/w1^4))/w2^3 + 
    (myq1^10*myq2^2*(-1 + w2^(-2))^3*x*(1 + x^2)*(2*(1 + w1^(-4))*x^4 + 
       (2*(1 + w1^(-4))*x^4)/w2^12 + (x^2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 - 
          (2*(5 + 6*x^2 + 5*x^4))/w1^2))/w2^10 + 
       (x^2*((1 + x^2)^2 + (1 + x^2)^2/w1^4 - (2*(5 + 6*x^2 + 5*x^4))/w1^2))/
        w2^2 + (2*(x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w1^4 - 
          (2*(2 + 11*x^2 + 10*x^4 + 11*x^6 + 2*x^8))/w1^2))/w2^6 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w1^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w1^2)/w2^8 + 
       (-3*(1 + 4*x^4 + x^8) - (3*(1 + 4*x^4 + x^8))/w1^4 + 
         (2*(5 + 8*x^2 + 22*x^4 + 8*x^6 + 5*x^8))/w1^2)/w2^4))/(w1^4*w2) - 
    (myq1^8*myq2^4*(-1 + w2^(-2))*x*(1 + x^2)*((-1 + w1^(-2))^4*x^4 + 
       ((-1 + w1^(-2))^4*x^4)/w2^16 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - (4*(1 - 3*x^2 + x^4))/w1^4 - 
          (1 + 8*x^2 + x^4)/w1^6 - (1 + 8*x^2 + x^4)/w1^2))/w2^14 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - (4*(1 - 3*x^2 + x^4))/w1^4 - 
          (1 + 8*x^2 + x^4)/w1^6 - (1 + 8*x^2 + x^4)/w1^2))/w2^2 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w1^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w1^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w1^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w1^8)/w2^10 + 
       ((-4*x^2*(27 + 19*x^2 + 27*x^4))/w1^4 + (-10 + 21*x^2 - 4*x^4 + 
           21*x^6 - 10*x^8)/w1^6 + (-10 + 21*x^2 - 4*x^4 + 21*x^6 - 10*x^8)/
          w1^2 + 3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8) + 
         (3*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w1^8)/w2^6 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w1^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w1^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^2)/w2^12 + 
       ((4*x^2*(6 - 13*x^2 + 6*x^4))/w1^4 - 2*(1 + x^2 + 7*x^4 + x^6 + x^8) - 
         (2*(1 + x^2 + 7*x^4 + x^6 + x^8))/w1^8 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^6 + 
         (3 + 2*x^2 + 58*x^4 + 2*x^6 + 3*x^8)/w1^2)/w2^4 - 
       (2*(2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8 + (1 + 22*x^2 - 54*x^4 + 
            22*x^6 + x^8)/w1^6 + (1 + 22*x^2 - 54*x^4 + 22*x^6 + x^8)/w1^2 + 
          (2 + 2*x^2 + 15*x^4 + 2*x^6 + 2*x^8)/w1^8 - 
          (2*(6 + 44*x^2 - 17*x^4 + 44*x^6 + 6*x^8))/w1^4))/w2^8))/
     (w1^2*w2) + (2*myq1^2*myq2^10*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(6*x^2 + (6*x^2)/w1^8 + (5*(-1 + x^2)^2)/w1^6 + 
         (5*(-1 + x^2)^2)/w1^2 - (8*(1 - x^2 + x^4))/w1^4) + 
       (x^2*(6*x^2 + (6*x^2)/w1^8 + (5*(-1 + x^2)^2)/w1^6 + 
          (5*(-1 + x^2)^2)/w1^2 - (8*(1 - x^2 + x^4))/w1^4))/w2^8 + 
       (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - (4*(6 + 5*x^2 + 6*x^4))/
           w1^6 - (4*(6 + 5*x^2 + 6*x^4))/w1^2 + (38 + 44*x^2 + 38*x^4)/
           w1^4))/w2^6 + (x^2*((-1 + x^2)^2 + (-1 + x^2)^2/w1^8 - 
          (4*(6 + 5*x^2 + 6*x^4))/w1^6 - (4*(6 + 5*x^2 + 6*x^4))/w1^2 + 
          (38 + 44*x^2 + 38*x^4)/w1^4))/w2^2 - 
       (1 - 10*x^4 + x^8 + (1 - 10*x^4 + x^8)/w1^8 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w1^6 - 
         (2*(2 + 15*x^2 - 6*x^4 + 15*x^6 + 2*x^8))/w1^2 + 
         (6 + 48*x^2 - 4*x^4 + 48*x^6 + 6*x^8)/w1^4)/w2^4))/(w1^2*w2^5) - 
    (myq1^6*myq2^6*(-1 + w2^(-2))*x*(1 + x^2)*
      (((1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       ((1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^12*w2^2) + (2*x^4 + (2*x^4)/w2^16 + (2*(x^2 + x^6))/w2^14 + 
         (2*(x^2 + x^6))/w2^2 - (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^12 - 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^6 - 
         (2*(6 + x^2 + 34*x^4 + x^6 + 6*x^8))/w2^8)/w1^10 + 
       (2*x^4 + (2*x^4)/w2^16 + (2*(x^2 + x^6))/w2^14 + 
         (2*(x^2 + x^6))/w2^2 - (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^12 - 
         (2 + x^2 + 24*x^4 + x^6 + 2*x^8)/w2^4 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^10 + 
         (5 + 10*x^2 + 38*x^4 + 10*x^6 + 5*x^8)/w2^6 - 
         (2*(6 + x^2 + 34*x^4 + x^6 + 6*x^8))/w2^8)/w1^2 + 
       (2*x^4 + (2*x^4)/w2^16 - (x^2*(8 + 31*x^2 + 8*x^4))/w2^14 - 
         (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^10 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^6 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^12 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4 + 
         (6*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^8)/w1^8 + 
       (2*x^4 + (2*x^4)/w2^16 - (x^2*(8 + 31*x^2 + 8*x^4))/w2^14 - 
         (x^2*(8 + 31*x^2 + 8*x^4))/w2^2 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^10 - 
         (5*(2 + 8*x^2 + 61*x^4 + 8*x^6 + 2*x^8))/w2^6 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^12 + 
         (4 + 5*x^2 + 154*x^4 + 5*x^6 + 4*x^8)/w2^4 + 
         (6*(6 + 7*x^2 + 60*x^4 + 7*x^6 + 6*x^8))/w2^8)/w1^4 - 
       (2*(2*x^4 + (2*x^4)/w2^16 - (2*x^2*(2 + 15*x^2 + 2*x^4))/w2^14 - 
          (2*x^2*(2 + 15*x^2 + 2*x^4))/w2^2 + (2 + x^2 + 148*x^4 + x^6 + 
            2*x^8)/w2^12 + (2 + x^2 + 148*x^4 + x^6 + 2*x^8)/w2^4 - 
          (5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8)/w2^10 - 
          (5 + 40*x^2 + 296*x^4 + 40*x^6 + 5*x^8)/w2^6 + 
          (24 + 58*x^2 + 332*x^4 + 58*x^6 + 24*x^8)/w2^8))/w1^6))/w2 - 
    (2*myq1^3*myq2^9*(-1 + w1^(-2))*
      (2*x^2*(x^4 + x^4/w2^12 + (x + x^3)^2/w2^10 + (x + x^3)^2/w2^2 - 
         (1 + x^2 + 3*x^4 + x^6 + x^8)/w2^8 - (1 + x^2 + 3*x^4 + x^6 + x^8)/
          w2^4 + (1 + 2*x^2 + 6*x^4 + 2*x^6 + x^8)/w2^6) + 
       (2*x^2*(x^4 + x^4/w2^12 + (x + x^3)^2/w2^10 + (x + x^3)^2/w2^2 - 
          (1 + x^2 + 3*x^4 + x^6 + x^8)/w2^8 - (1 + x^2 + 3*x^4 + x^6 + x^8)/
           w2^4 + (1 + 2*x^2 + 6*x^4 + 2*x^6 + x^8)/w2^6))/w1^8 + 
       (3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^10 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^2 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^8 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^4 + 
         (2*(1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + x^12))/w2^6)/w1^6 + 
       (3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^10 + 
         (x^2 - 16*x^4 - 50*x^6 - 16*x^8 + x^10)/w2^2 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^8 + 
         (-1 + 2*x^2 + 14*x^4 + 70*x^6 + 14*x^8 + 2*x^10 - x^12)/w2^4 + 
         (2*(1 + x^2 - 9*x^4 - 50*x^6 - 9*x^8 + x^10 + x^12))/w2^6)/w1^2 - 
       (x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10 + (x^2 - 4*x^4 - 2*x^6 - 4*x^8 + 
           x^10)/w2^12 + (4*(x^2 + 7*x^4 - 2*x^6 + 7*x^8 + x^10))/w2^10 + 
         (4*(x^2 + 7*x^4 - 2*x^6 + 7*x^8 + x^10))/w2^2 + 
         (4*(1 + 9*x^2 + 37*x^4 + 10*x^6 + 37*x^8 + 9*x^10 + x^12))/w2^6 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^8 - 
         (2 + 17*x^2 + 110*x^4 + 46*x^6 + 110*x^8 + 17*x^10 + 2*x^12)/w2^4)/
        w1^4))/(w1*w2^4) - (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*
      ((4*x^6)/w1^2 + (4*x^6)/(w1^2*w2^16) + 
       (4*x^6 + (4*x^6)/w1^4 - (2*x^4*(1 + x^2)^2)/w1^2)/w2^14 + 
       (4*x^6 + (4*x^6)/w1^4 - (2*x^4*(1 + x^2)^2)/w1^2)/w2^2 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w1^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w1^2))/w2^12 - 
       (x^2*(1 - 6*x^2 - 10*x^4 - 6*x^6 + x^8 + (1 - 6*x^2 - 10*x^4 - 6*x^6 + 
            x^8)/w1^4 + (3 + 18*x^2 + 14*x^4 + 18*x^6 + 3*x^8)/w1^2))/w2^4 - 
       (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12 + 
         (2*(2 + 7*x^2 + 8*x^4 + 26*x^6 + 8*x^8 + 7*x^10 + 2*x^12))/w1^2 + 
         (3 - 11*x^4 - 24*x^6 - 11*x^8 + 3*x^12)/w1^4)/w2^8 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w1^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w1^2)/w2^10 + 
       (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12 + 
         (1 - 5*x^2 + x^4 - 6*x^6 + x^8 - 5*x^10 + x^12)/w1^4 + 
         (3 + 22*x^2 + 3*x^4 + 3*x^8 + 22*x^10 + 3*x^12)/w1^2)/w2^6))/w1^3 + 
    (myq1^5*myq2^7*(-1 + w1^(-2))*
      (2*x^2*(x^4 + x^4/w2^16 + (4*(x^2 + 4*x^4 + x^6))/w2^10 + 
         (4*(x^2 + 4*x^4 + x^6))/w2^6 - (2*(2 + 5*x^4 + 2*x^8))/w2^8) + 
       (2*x^2*(x^4 + x^4/w2^16 + (4*(x^2 + 4*x^4 + x^6))/w2^10 + 
          (4*(x^2 + 4*x^4 + x^6))/w2^6 - (2*(2 + 5*x^4 + 2*x^8))/w2^8))/
        w1^8 + (6*x^4 + 4*x^6 + 6*x^8 + (6*x^4 + 4*x^6 + 6*x^8)/w2^16 + 
         (2*x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^8 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^14 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^2 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^12 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^4 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^10 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^6)/
        w1^6 + (6*x^4 + 4*x^6 + 6*x^8 + (6*x^4 + 4*x^6 + 6*x^8)/w2^16 + 
         (2*x^2*(41 + 116*x^2 + 254*x^4 + 116*x^6 + 41*x^8))/w2^8 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^14 + 
         (x^2 - 26*x^4 - 42*x^6 - 26*x^8 + x^10)/w2^2 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^12 + 
         (-1 + 7*x^2 + 87*x^4 + 190*x^6 + 87*x^8 + 7*x^10 - x^12)/w2^4 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^10 + 
         (1 - 33*x^2 - 215*x^4 - 502*x^6 - 215*x^8 - 33*x^10 + x^12)/w2^6)/
        w1^2 + ((x^2*(-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8))/w2^14 + 
         (x^2*(-5 + 22*x^2 + 102*x^4 + 22*x^6 - 5*x^8))/w2^2 - 
         2*(x^4 + 4*x^6 + x^8) - (2*(x^4 + 4*x^6 + x^8))/w2^16 + 
         (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/w2^12 + 
         (1 - 8*x^2 - 153*x^4 - 496*x^6 - 153*x^8 - 8*x^10 + x^12)/w2^4 + 
         (2 + 69*x^2 + 440*x^4 + 1178*x^6 + 440*x^8 + 69*x^10 + 2*x^12)/
          w2^10 + (2 + 69*x^2 + 440*x^4 + 1178*x^6 + 440*x^8 + 69*x^10 + 
           2*x^12)/w2^6 - (2*(3 + 80*x^2 + 259*x^4 + 632*x^6 + 259*x^8 + 
            80*x^10 + 3*x^12))/w2^8)/w1^4))/(w1*w2^2) + 
    (myq1^7*myq2^5*(-1 + w1^(-2))*
      ((x^2*((x + x^3)^2 + (x + x^3)^2/w2^16 - (4*(x + x^3)^2)/w2^12 - 
          (4*(x + x^3)^2)/w2^4 - (1 + x^4)^2/w2^14 - (1 + x^4)^2/w2^2 - 
          (2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8))/w2^8 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^10 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^6))/w2^2 + 
       (x^2*((x + x^3)^2 + (x + x^3)^2/w2^16 - (4*(x + x^3)^2)/w2^12 - 
          (4*(x + x^3)^2)/w2^4 - (1 + x^4)^2/w2^14 - (1 + x^4)^2/w2^2 - 
          (2*(2 + 5*x^2 + 14*x^4 + 5*x^6 + 2*x^8))/w2^8 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^10 + 
          (5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8)/w2^6))/(w1^8*w2^2) + 
       (2*x^2*(x^4 + x^4/w2^20 + (x^2*(-1 + x^2)^2)/w2^18 + 
          (x^2*(-1 + x^2)^2)/w2^2 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/
           w2^16 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/w2^4 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^14 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^6 + 
          (2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^10 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^12 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^8))/w1^6 + 
       (2*x^2*(x^4 + x^4/w2^20 + (x^2*(-1 + x^2)^2)/w2^18 + 
          (x^2*(-1 + x^2)^2)/w2^2 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/
           w2^16 - (1 + 13*x^2 + 19*x^4 + 13*x^6 + x^8)/w2^4 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^14 + 
          (6 + 34*x^2 + 64*x^4 + 34*x^6 + 6*x^8)/w2^6 + 
          (2*(8 + 21*x^2 + 70*x^4 + 21*x^6 + 8*x^8))/w2^10 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^12 - 
          (17 + 35*x^2 + 90*x^4 + 35*x^6 + 17*x^8)/w2^8))/w1^2 - 
       (2*(x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^16 + 
          (2*(x^2 - 6*x^4 - 18*x^6 - 6*x^8 + x^10))/w2^14 + 
          (2*(x^2 - 6*x^4 - 18*x^6 - 6*x^8 + x^10))/w2^2 - 
          (2*(1 + 7*x^2 - x^4 - 42*x^6 - x^8 + 7*x^10 + x^12))/w2^12 - 
          (2*(1 + 7*x^2 - x^4 - 42*x^6 - x^8 + 7*x^10 + x^12))/w2^4 - 
          (2*(6 + 24*x^2 + 37*x^4 - 62*x^6 + 37*x^8 + 24*x^10 + 6*x^12))/
           w2^8 + (8 + 30*x^2 + 56*x^4 - 76*x^6 + 56*x^8 + 30*x^10 + 8*x^12)/
           w2^10 + (8 + 30*x^2 + 56*x^4 - 76*x^6 + 56*x^8 + 30*x^10 + 8*x^12)/
           w2^6))/(w1^4*w2^2)))/w1)*Log[1 + w2])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*(-1 + x)*x^3*(1 + x)*
   ((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 ((I/32)*c2^2*m1b^3*m2b^3*Pi*w1*w2^4*(1 + x^4)*
   ((8*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^5*(1 + x^4))/(w1^3*w2^8) + 
    (myq1^12*(-1 + w2^(-2))^5*x*(-1 + x^4)^2*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2))/(w1^5*w2^4) - (myq1^11*myq2*(-1 + w1^(-2))*
      (-1 + w2^(-2))^4*(1 + x^2)*(x^4*(3 - 2*x^2 + 3*x^4) + 
       (x^4*(3 - 2*x^2 + 3*x^4))/w2^8 - (2*(x^2 + 6*x^6 + x^10))/w2^6 - 
       (2*(x^2 + 6*x^6 + x^10))/w2^2 + (-1 + 2*x^2 + 11*x^4 + 11*x^8 + 
         2*x^10 - x^12)/w2^4))/(w1^4*w2^3) - 
    (8*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^4*(1 + x^2)*
      (2*(1 + w2^(-4))*x^2 + (2*(1 + w2^(-4))*x^2)/w1^4 + 
       (1 - 4*x^2 + x^4 - (2*(1 + x^4))/w2^2 + (1 - 4*x^2 + x^4)/w2^4)/w1^2))/
     (w1^2*w2^7) - (4*myq1^3*myq2^9*(-1 + w1^(-2))*x^2*(1 + x^2)*
      (((1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       ((1 + w2^(-4))*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/(w1^8*w2^2) - 
       (2*(x^2 - 6*x^4 + x^6 + (-2*x^2 + 27*x^4 - 2*x^6)/w2^10 + 
          (-2*x^2 + 27*x^4 - 2*x^6)/w2^2 + (x^2 - 6*x^4 + x^6)/w2^12 - 
          (1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8)/w2^8 - 
          (1 - 2*x^2 + 62*x^4 - 2*x^6 + x^8)/w2^4 + 
          (2*(1 + 2*x^2 + 29*x^4 + 2*x^6 + x^8))/w2^6))/w1^4 + 
       (-2*x^4 - (2*x^4)/w2^12 + (x^2 + 10*x^4 + x^6)/w2^10 + 
         (x^2 + 10*x^4 + x^6)/w2^2 - (1 + 36*x^4 + x^8)/w2^8 - 
         (1 + 36*x^4 + x^8)/w2^4 + (2*(1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8))/
          w2^6)/w1^6 + (-2*x^4 - (2*x^4)/w2^12 + (x^2 + 10*x^4 + x^6)/w2^10 + 
         (x^2 + 10*x^4 + x^6)/w2^2 - (1 + 36*x^4 + x^8)/w2^8 - 
         (1 + 36*x^4 + x^8)/w2^4 + (2*(1 + 3*x^2 + 12*x^4 + 3*x^6 + x^8))/
          w2^6)/w1^2))/w2^5 + (4*myq1^2*myq2^10*(-1 + w2^(-2))*x^3*
      (2*x^2*(x^2 + x^2/w1^8 + (1 + x^2)^2/w1^6 + (1 + x^2)^2/w1^2 - 
         (1 + 6*x^2 + x^4)/w1^4) + 
       (2*x^2*(x^2 + x^2/w1^8 + (1 + x^2)^2/w1^6 + (1 + x^2)^2/w1^2 - 
          (1 + 6*x^2 + x^4)/w1^4))/w2^8 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w1^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w1^6 - (2*(5 + 24*x^2 + 5*x^4))/w1^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w1^4))/w2^6 + 
       (x^2*(1 + 6*x^2 + x^4 + (1 + 6*x^2 + x^4)/w1^8 - 
          (2*(5 + 24*x^2 + 5*x^4))/w1^6 - (2*(5 + 24*x^2 + 5*x^4))/w1^2 + 
          (2*(5 + 42*x^2 + 5*x^4))/w1^4))/w2^2 - 
       ((-1 + x^4)^2 + (-1 + x^4)^2/w1^8 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w1^6 - 
         (4*(1 + 2*x^2 + 4*x^4 + 2*x^6 + x^8))/w1^2 + 
         (6 + 4*x^2 + 36*x^4 + 4*x^6 + 6*x^8)/w1^4)/w2^4))/(w1*w2^6) - 
    (2*myq1^4*myq2^8*(-1 + w2^(-2))*x^3*(4*x^4 + (4*x^4)/w2^12 + 
       (8*x^4)/w2^10 + (8*x^4)/w2^2 - (2*(x^2 + x^6))/w2^8 - 
       (2*(x^2 + x^6))/w2^4 + (2*(1 + 10*x^4 + x^8))/w2^6 + 
       (2*(2*x^4 + (2*x^4)/w2^12 + (4*x^4)/w2^10 + (4*x^4)/w2^2 - 
          (x^2 + x^6)/w2^8 - (x^2 + x^6)/w2^4 + (1 + 10*x^4 + x^8)/w2^6))/
        w1^8 - (2*(5*(x + x^3)^2 + (5*(x + x^3)^2)/w2^12 - 
          (7*x^2*(3 + 14*x^2 + 3*x^4))/w2^10 - (7*x^2*(3 + 14*x^2 + 3*x^4))/
           w2^2 + (7*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^8 + 
          (7*(1 + 7*x^2 + 20*x^4 + 7*x^6 + x^8))/w2^4 - 
          (2*(10 + 27*x^2 + 118*x^4 + 27*x^6 + 10*x^8))/w2^6))/w1^4 + 
       ((-9*x^2*(3 + 10*x^2 + 3*x^4))/w2^10 - (9*x^2*(3 + 10*x^2 + 3*x^4))/
          w2^2 + x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^12 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^8 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^4 - 
         (2*(11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8))/w2^6)/w1^6 + 
       ((-9*x^2*(3 + 10*x^2 + 3*x^4))/w2^10 - (9*x^2*(3 + 10*x^2 + 3*x^4))/
          w2^2 + x^2*(7 + 2*x^2 + 7*x^4) + (x^2*(7 + 2*x^2 + 7*x^4))/w2^12 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^8 + 
         (7 + 57*x^2 + 112*x^4 + 57*x^6 + 7*x^8)/w2^4 - 
         (2*(11 + 29*x^2 + 112*x^4 + 29*x^6 + 11*x^8))/w2^6)/w1^2))/
     (w1*w2^4) + (2*myq1^5*myq2^7*(-1 + w1^(-2))*x^2*(1 + x^2)*
      ((2*(1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2 + 
       (2*(1 + w2^(-4))^2*x^2*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^8*w2^2) + (2*x^4 + (2*x^4)/w2^16 + (x^2*(2 + 7*x^2 + 2*x^4))/
          w2^14 + (x^2*(2 + 7*x^2 + 2*x^4))/w2^2 - 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^12 - 
         (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^4 - 
         (2*(6 + x^2 + 66*x^4 + x^6 + 6*x^8))/w2^8 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^10 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6)/w1^6 + 
       (2*x^4 + (2*x^4)/w2^16 + (x^2*(2 + 7*x^2 + 2*x^4))/w2^14 + 
         (x^2*(2 + 7*x^2 + 2*x^4))/w2^2 - (2 + 3*x^2 + 56*x^4 + 3*x^6 + 
           2*x^8)/w2^12 - (2 + 3*x^2 + 56*x^4 + 3*x^6 + 2*x^8)/w2^4 - 
         (2*(6 + x^2 + 66*x^4 + x^6 + 6*x^8))/w2^8 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^10 + 
         (8 + 18*x^2 + 49*x^4 + 18*x^6 + 8*x^8)/w2^6)/w1^2 - 
       (x^2 - 10*x^4 + x^6 + (x^2*(3 + 76*x^2 + 3*x^4))/w2^14 + 
         (x^2*(3 + 76*x^2 + 3*x^4))/w2^2 + (x^2 - 10*x^4 + x^6)/w2^16 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^12 - 
         (5 + 12*x^2 + 226*x^4 + 12*x^6 + 5*x^8)/w2^4 - 
         (2*(15 + 5*x^2 + 236*x^4 + 5*x^6 + 15*x^8))/w2^8 + 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^10 + 
         (20 + 37*x^2 + 300*x^4 + 37*x^6 + 20*x^8)/w2^6)/w1^4))/w2^3 - 
    (myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*(1 + x^2)*
      (x^2*(x^4 + x^4/w2^16 + (2*(x + x^3)^2)/w2^14 + (4*(x + x^3)^2)/w2^10 + 
         (4*(x + x^3)^2)/w2^6 + (2*(x + x^3)^2)/w2^2 - 
         (2*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^8 - (3 + 4*x^4 + 3*x^8)/
          w2^12 - (3 + 4*x^4 + 3*x^8)/w2^4) + 
       (x^2*(x^4 + x^4/w2^16 + (2*(x + x^3)^2)/w2^14 + (4*(x + x^3)^2)/
           w2^10 + (4*(x + x^3)^2)/w2^6 + (2*(x + x^3)^2)/w2^2 - 
          (2*(1 - 2*x^2 + x^4 - 2*x^6 + x^8))/w2^8 - (3 + 4*x^4 + 3*x^8)/
           w2^12 - (3 + 4*x^4 + 3*x^8)/w2^4))/w1^4 + 
       (2*(x^6 + x^6/w2^16 - (2*x^4*(1 + x^2)^2)/w2^14 - (2*x^4*(1 + x^2)^2)/
           w2^2 + (x^2 - 9*x^4 + 2*x^6 - 9*x^8 + x^10)/w2^12 + 
          (x^2 - 9*x^4 + 2*x^6 - 9*x^8 + x^10)/w2^4 - 
          (2*(1 + 6*x^2 + 12*x^4 + 13*x^6 + 12*x^8 + 6*x^10 + x^12))/w2^8 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^10 + 
          (1 + 9*x^2 + 15*x^4 + 6*x^6 + 15*x^8 + 9*x^10 + x^12)/w2^6))/w1^2))/
     (w1^2*w2) + (myq1^7*myq2^5*(-1 + w1^(-2))*(1 + x^2)*
      (-(((1 + w2^(-4))^3*x^4*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/w2^2) - 
       ((1 + w2^(-4))^3*x^4*(x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/
        (w1^8*w2^2) + (x^2*(-2*x^4 - (2*x^4)/w2^20 - (x^2*(-1 + x^2)^2)/
           w2^18 - (x^2*(-1 + x^2)^2)/w2^2 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + 
            x^8)/w2^16 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^4 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^14 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^6 - 
          (2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^10 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^12 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^8))/w1^6 + 
       (x^2*(-2*x^4 - (2*x^4)/w2^20 - (x^2*(-1 + x^2)^2)/w2^18 - 
          (x^2*(-1 + x^2)^2)/w2^2 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/
           w2^16 + (1 + 6*x^2 + 24*x^4 + 6*x^6 + x^8)/w2^4 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^14 - 
          (4*(3 + 5*x^2 + 12*x^4 + 5*x^6 + 3*x^8))/w2^6 - 
          (2*(16 + 27*x^2 + 58*x^4 + 27*x^6 + 16*x^8))/w2^10 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^12 + 
          (27 + 26*x^2 + 146*x^4 + 26*x^6 + 27*x^8)/w2^8))/w1^2 - 
       (x^4 - 24*x^6 + x^8 + (x^4 - 24*x^6 + x^8)/w2^16 + 
         (2*(x^2 + x^4 + 60*x^6 + x^8 + x^10))/w2^14 + 
         (2*(x^2 + x^4 + 60*x^6 + x^8 + x^10))/w2^2 - 
         (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/w2^12 - 
         (1 + 22*x^2 + 19*x^4 + 244*x^6 + 19*x^8 + 22*x^10 + x^12)/w2^4 - 
         (2*(3 + 26*x^2 + 42*x^4 + 228*x^6 + 42*x^8 + 26*x^10 + 3*x^12))/
          w2^8 + (4 + 46*x^2 + 34*x^4 + 472*x^6 + 34*x^8 + 46*x^10 + 4*x^12)/
          w2^10 + (4 + 46*x^2 + 34*x^4 + 472*x^6 + 34*x^8 + 46*x^10 + 4*x^12)/
          w2^6)/(w1^4*w2^2)))/w2 + (myq1^10*myq2^2*(-1 + w2^(-2))^3*x*
      (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w1^2 + (3 + 2*x^2 + 3*x^4)/
          w1^4) + (x^4*(3 + 2*x^2 + 3*x^4 - (4*(1 + x^4))/w1^2 + 
          (3 + 2*x^2 + 3*x^4)/w1^4))/w2^12 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w1^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w1^2)/w2^10 + 
       (2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w1^4 - 
         (x^2*(3 + 16*x^2 + 10*x^4 + 16*x^6 + 3*x^8))/w1^2)/w2^2 + 
       (2*(1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12 + 
          (1 + 5*x^2 + 11*x^4 + 6*x^6 + 11*x^8 + 5*x^10 + x^12)/w1^4 - 
          (3 + 17*x^2 + 41*x^4 + 38*x^6 + 41*x^8 + 17*x^10 + 3*x^12)/w1^2))/
        w2^6 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w1^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w1^2)/
        w2^8 - (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12 + 
         (3 + 4*x^2 + 6*x^4 + 14*x^6 + 6*x^8 + 4*x^10 + 3*x^12)/w1^4 - 
         (7 + 18*x^2 + 41*x^4 + 68*x^6 + 41*x^8 + 18*x^10 + 7*x^12)/w1^2)/
        w2^4))/(w1^3*w2^2) + (myq1^6*myq2^6*(-1 + w2^(-2))*x*
      (x^2*(2*x^4 + (2*x^4)/w2^16 - (x^2*(3 + 2*x^2 + 3*x^4))/w2^14 - 
         (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 - (2*(1 + 8*x^2 + 20*x^4 + 8*x^6 + 
            x^8))/w2^8 + (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^12 + 
         (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^4 + 
         (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^10 + 
         (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^6) + 
       (x^2*(2*x^4 + (2*x^4)/w2^16 - (x^2*(3 + 2*x^2 + 3*x^4))/w2^14 - 
          (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 - (2*(1 + 8*x^2 + 20*x^4 + 8*x^6 + 
             x^8))/w2^8 + (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^12 + 
          (3 - 8*x^2 - 10*x^4 - 8*x^6 + 3*x^8)/w2^4 + 
          (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^10 + 
          (8 - x^2 + 10*x^4 - x^6 + 8*x^8)/w2^6))/w1^8 + 
       (2*(2*x^4*(-1 + x^2)^2 + (2*x^4*(-1 + x^2)^2)/w2^16 - 
          (2*x^4*(4 + 11*x^2 + 4*x^4))/w2^14 - (2*x^4*(4 + 11*x^2 + 4*x^4))/
           w2^2 + (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^12 + 
          (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^4 + 
          (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 2*x^12))/
           w2^8 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12)/
           w2^10 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12)/w2^6))/w1^6 + (2*(2*x^4*(-1 + x^2)^2 + 
          (2*x^4*(-1 + x^2)^2)/w2^16 - (2*x^4*(4 + 11*x^2 + 4*x^4))/w2^14 - 
          (2*x^4*(4 + 11*x^2 + 4*x^4))/w2^2 + 
          (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^12 + 
          (x^2*(3 + 53*x^2 + 92*x^4 + 53*x^6 + 3*x^8))/w2^4 + 
          (2*(2 + 14*x^2 + 55*x^4 + 118*x^6 + 55*x^8 + 14*x^10 + 2*x^12))/
           w2^8 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 2*x^12)/
           w2^10 - (2 + 37*x^2 + 62*x^4 + 144*x^6 + 62*x^8 + 37*x^10 + 
            2*x^12)/w2^6))/w1^2 - (6*(x^4 + x^8) + (6*(x^4 + x^8))/w2^16 - 
         (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^14 - 
         (x^2 + 34*x^4 + 130*x^6 + 34*x^8 + x^10)/w2^2 + 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^12 + 
         (1 + 22*x^2 + 187*x^4 + 404*x^6 + 187*x^8 + 22*x^10 + x^12)/w2^4 + 
         (2*(11 + 58*x^2 + 179*x^4 + 476*x^6 + 179*x^8 + 58*x^10 + 11*x^12))/
          w2^8 - (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 139*x^10 + 
           12*x^12)/w2^10 - (12 + 139*x^2 + 218*x^4 + 630*x^6 + 218*x^8 + 
           139*x^10 + 12*x^12)/w2^6)/w1^4))/(w1*w2^2) + 
    (myq1^8*myq2^4*(-1 + w2^(-2))*x*
      (((1 + w2^(-4))*x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^10 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^2 + 
          (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
          (3 + x^2 + x^6 + 3*x^8)/w2^8 - (3 + x^2 + x^6 + 3*x^8)/w2^4))/
        w2^2 + ((1 + w2^(-4))*x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^10 + 
          (-1 + 3*x^2 + 4*x^4 + 3*x^6 - x^8)/w2^2 + 
          (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
          (3 + x^2 + x^6 + 3*x^8)/w2^8 - (3 + x^2 + x^6 + 3*x^8)/w2^4))/
        (w1^8*w2^2) + (2*x^6 + (2*x^6)/w2^20 + (x^4*(1 + x^2)^2)/w2^18 + 
         (x^4*(1 + x^2)^2)/w2^2 - (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^16 - 
         (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^4 + (-10 + 32*x^2 + 36*x^4 + 
           84*x^6 + 36*x^8 + 32*x^10 - 10*x^12)/w2^10 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^14 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^12 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^8)/
        w1^6 + (2*x^6 + (2*x^6)/w2^20 + (x^4*(1 + x^2)^2)/w2^18 + 
         (x^4*(1 + x^2)^2)/w2^2 - (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^16 - 
         (2*x^4*(15 + 19*x^2 + 15*x^4))/w2^4 + (-10 + 32*x^2 + 36*x^4 + 
           84*x^6 + 36*x^8 + 32*x^10 - 10*x^12)/w2^10 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^14 + 
         (1 + 18*x^2 + 25*x^4 + 48*x^6 + 25*x^8 + 18*x^10 + x^12)/w2^6 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^12 + 
         (2*(2 - 5*x^2 - 31*x^4 - 84*x^6 - 31*x^8 - 5*x^10 + 2*x^12))/w2^8)/
        w1^2 - (4*x^6 + (4*x^6)/w2^20 + (x^2 - 26*x^4 - 34*x^6 - 26*x^8 + 
           x^10)/w2^16 + (x^2 - 26*x^4 - 34*x^6 - 26*x^8 + x^10)/w2^4 + 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^14 + 
         (1 + 14*x^2 - 29*x^4 + 20*x^6 - 29*x^8 + 14*x^10 + x^12)/w2^6 + 
         (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 12*x^12)/
          w2^12 + (12 + 19*x^2 + 22*x^4 - 154*x^6 + 22*x^8 + 19*x^10 + 
           12*x^12)/w2^8 - (2*(13 - 2*x^2 + 39*x^4 + 4*x^6 + 39*x^8 - 
            2*x^10 + 13*x^12))/w2^10)/w1^4))/w1)*Log[1 + w2])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*(-1 + x)*x^4*(1 + x)*
   (w2^(-2) - x^2)*(-1 + x^2/w2^2)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) + 
 ((I/32)*c1^2*m1b^3*m2b^3*Pi*w1^3*w2^2*(1 + x^4)*
   ((2*myq2^12*(-1 + w1^(-2))^2*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2*(1 + x^4))/
     (w1^5*w2^6) + (4*myq1^12*(-1 + w2^(-2))^5*x^3*(-1 + x^2)^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^7*w2^2) - 
    (4*myq1^11*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))^4*x^2*(1 + x^2)*
      (x^4 + x^4/w2^8 - (4*x^4)/w2^6 - (4*x^4)/w2^2 - 
       (1 - 4*x^2 - 4*x^6 + x^8)/w2^4))/(w1^6*w2) - 
    (2*myq1*myq2^11*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + (1 + x^2 + x^4)/w2^4) + 
       (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + (1 + x^2 + x^4)/w2^4))/w1^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - (2*(-1 + x^2)^2*(1 + x^4))/w2^2 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4)/w1^2))/(w1^4*w2^5) + 
    (2*myq1^10*myq2^2*(-1 + w2^(-2))^3*x^3*
      ((8*x^4 + (8*x^4)/w2^8 - (x^2*(3 + 10*x^2 + 3*x^4))/w2^6 - 
         (x^2*(3 + 10*x^2 + 3*x^4))/w2^2 - 
         (4*(1 - 3*x^2 - 2*x^4 - 3*x^6 + x^8))/w2^4)/w2^2 + 
       (8*x^4 + (8*x^4)/w2^8 - (x^2*(3 + 10*x^2 + 3*x^4))/w2^6 - 
         (x^2*(3 + 10*x^2 + 3*x^4))/w2^2 - 
         (4*(1 - 3*x^2 - 2*x^4 - 3*x^6 + x^8))/w2^4)/(w1^4*w2^2) + 
       (2*(2*x^4 + (2*x^4)/w2^12 - (5*(x + x^3)^2)/w2^10 - 
          (5*(x + x^3)^2)/w2^2 - (2*(1 + 9*x^2 + 12*x^4 + 9*x^6 + x^8))/
           w2^6 + (3 + 11*x^2 + 18*x^4 + 11*x^6 + 3*x^8)/w2^8 + 
          (3 + 11*x^2 + 18*x^4 + 11*x^6 + 3*x^8)/w2^4))/w1^2))/w1^5 + 
    (2*myq1^9*myq2^3*(-1 + w1^(-2))*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (2*(-1 + w1^(-2))^2*x^4 + (2*(-1 + w1^(-2))^2*x^4)/w2^12 + 
       (-9*x^4 - (9*x^4)/w1^4 + (4*x^2 - 6*x^4 + 4*x^6)/w1^2)/w2^10 + 
       (-9*x^4 - (9*x^4)/w1^4 + (4*x^2 - 6*x^4 + 4*x^6)/w1^2)/w2^2 - 
       ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w1^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w1^4)/w2^8 - ((1 - 10*x^2 - 42*x^4 - 10*x^6 + x^8)/w1^2 + 
         2*(1 - x^2 + x^4 - x^6 + x^8) + (2*(1 - x^2 + x^4 - x^6 + x^8))/
          w1^4)/w2^4 + (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8 - 
         (4*(1 + 7*x^2 + 5*x^4 + 7*x^6 + x^8))/w1^2 + 
         (7 - 4*x^2 - 4*x^4 - 4*x^6 + 7*x^8)/w1^4)/w2^6))/(w1^4*w2) - 
    (myq1^3*myq2^9*(-1 + w1^(-2))*(1 + x^2)*
      (x^2*(8*x^4 + (8*x^4)/w2^12 + (x^2*(3 - 10*x^2 + 3*x^4))/w2^10 + 
         (x^2*(3 - 10*x^2 + 3*x^4))/w2^2 - 
         ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 - 
         ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
         (2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8))/w2^6) + 
       (x^2*(8*x^4 + (8*x^4)/w2^12 + (x^2*(3 - 10*x^2 + 3*x^4))/w2^10 + 
          (x^2*(3 - 10*x^2 + 3*x^4))/w2^2 - 
          ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^8 - 
          ((-1 + x^2)^2*(3 + 10*x^2 + 3*x^4))/w2^4 + 
          (2*(2 + 3*x^2 - 6*x^4 + 3*x^6 + 2*x^8))/w2^6))/w1^8 + 
       (4*x^4*(3 + x^2 + 3*x^4) + (4*x^4*(3 + x^2 + 3*x^4))/w2^12 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^10 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^2 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^8 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^4 + 
         (2*(1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12))/w2^6)/
        w1^6 + (4*x^4*(3 + x^2 + 3*x^4) + (4*x^4*(3 + x^2 + 3*x^4))/w2^12 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^10 + 
         (x^2 - 72*x^4 - 74*x^6 - 72*x^8 + x^10)/w2^2 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^8 + 
         (-1 + 6*x^2 + 141*x^4 + 128*x^6 + 141*x^8 + 6*x^10 - x^12)/w2^4 + 
         (2*(1 - 3*x^2 - 89*x^4 - 82*x^6 - 89*x^8 - 3*x^10 + x^12))/w2^6)/
        w1^2 - (2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
          (x^2*(6 - 23*x^2 - 26*x^4 - 23*x^6 + 6*x^8))/w2^10 + 
          (x^2*(6 - 23*x^2 - 26*x^4 - 23*x^6 + 6*x^8))/w2^2 + 
          (2*(1 + 14*x^2 - 12*x^4 - 10*x^6 - 12*x^8 + 14*x^10 + x^12))/w2^6 - 
          (1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12)/w2^8 - 
          (1 + 17*x^2 - 25*x^4 - 18*x^6 - 25*x^8 + 17*x^10 + x^12)/w2^4))/
        w1^4))/(w1^2*w2^3) + (myq1^7*myq2^5*(-1 + w1^(-2))*(1 + x^2)*
      (-((x^2*(x^4 + x^4/w2^16 - (8*x^4)/w2^14 - (8*x^4)/w2^2 + 
           (-1 + x^2 - 4*x^4 + x^6 - x^8)/w2^12 + (-1 + x^2 - 4*x^4 + x^6 - 
             x^8)/w2^4 + (7 + 34*x^4 + 7*x^8)/w2^10 + (7 + 34*x^4 + 7*x^8)/
            w2^6 - (2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8))/w2^8))/w1^8) + 
       x^2*(-x^4 - x^4/w2^16 + (8*x^4)/w2^14 + (8*x^4)/w2^2 + 
         (1 - x^2 + 4*x^4 - x^6 + x^8)/w2^12 + (1 - x^2 + 4*x^4 - x^6 + x^8)/
          w2^4 - (7 + 34*x^4 + 7*x^8)/w2^10 - (7 + 34*x^4 + 7*x^8)/w2^6 + 
         (2*(7 - x^2 + 17*x^4 - x^6 + 7*x^8))/w2^8) + 
       (8*x^6 + (8*x^6)/w2^16 + (2*(x^4 + 4*x^6 + x^8))/w2^14 + 
         (2*(x^4 + 4*x^6 + x^8))/w2^2 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 
            7*x^8))/w2^12 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8))/
          w2^4 - (2*(1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + 
            x^12))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 149*x^8 + 
           30*x^10 + x^12)/w2^10 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6)/w1^6 + 
       (8*x^6 + (8*x^6)/w2^16 + (2*(x^4 + 4*x^6 + x^8))/w2^14 + 
         (2*(x^4 + 4*x^6 + x^8))/w2^2 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 
            7*x^8))/w2^12 - (x^2*(7 + 40*x^2 + 202*x^4 + 40*x^6 + 7*x^8))/
          w2^4 - (2*(1 + 27*x^2 + 103*x^4 + 250*x^6 + 103*x^8 + 27*x^10 + 
            x^12))/w2^8 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 149*x^8 + 
           30*x^10 + x^12)/w2^10 + (1 + 30*x^2 + 149*x^4 + 460*x^6 + 
           149*x^8 + 30*x^10 + x^12)/w2^6)/w1^2 + 
       (2*(7*x^6 + (7*x^6)/w2^16 - (2*x^4*(11 + 38*x^2 + 11*x^4))/w2^14 - 
          (2*x^4*(11 + 38*x^2 + 11*x^4))/w2^2 + 
          (x^2*(13 + 119*x^2 + 340*x^4 + 119*x^6 + 13*x^8))/w2^12 + 
          (x^2*(13 + 119*x^2 + 340*x^4 + 119*x^6 + 13*x^8))/w2^4 + 
          (2*(1 + 41*x^2 + 178*x^4 + 389*x^6 + 178*x^8 + 41*x^10 + x^12))/
           w2^8 - (1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + x^12)/
           w2^10 - (1 + 51*x^2 + 281*x^4 + 678*x^6 + 281*x^8 + 51*x^10 + 
            x^12)/w2^6))/w1^4))/(w1^2*w2) + 
    (myq1^2*myq2^10*(-1 + w2^(-2))*x*
      (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w1^8 + 
         (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w1^4 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^6 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^2) + 
       (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w1^8 + 
          (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w1^4 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^6 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^2))/w2^8 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w1^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w1^4))/w2^6 + 
       (x^2*(1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8 + 
          (1 - 16*x^2 - 18*x^4 - 16*x^6 + x^8)/w1^8 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^6 - 
          (2*(19 + 18*x^2 + 30*x^4 + 18*x^6 + 19*x^8))/w1^2 + 
          (2*(33 + 44*x^2 + 70*x^4 + 44*x^6 + 33*x^8))/w1^4))/w2^2 + 
       (-1 - 2*x^2 + 29*x^4 + 36*x^6 + 29*x^8 - 2*x^10 - x^12 - 
         (1 + 2*x^2 - 29*x^4 - 36*x^6 - 29*x^8 + 2*x^10 + x^12)/w1^8 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w1^6 + 
         (4*(1 + 15*x^2 + 5*x^4 + 6*x^6 + 5*x^8 + 15*x^10 + x^12))/w1^2 - 
         (2*(3 + 52*x^2 + 37*x^4 + 48*x^6 + 37*x^8 + 52*x^10 + 3*x^12))/w1^4)/
        w2^4))/(w1^3*w2^4) + (myq1^5*myq2^7*(-1 + w1^(-2))*(1 + x^2)*
      (-(((1 + w2^(-4))*(-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - 
           (-1 + x^2)^2/w2^2))/w2^2) - ((1 + w2^(-4))*(-1 + w2^(-2))^2*x^4*
         (x^2 + x^2/w2^4 - (-1 + x^2)^2/w2^2))/(w1^12*w2^2) + 
       (x^2*(-2*x^4 - (2*x^4)/w2^16 - (3*(x^2 + x^6))/w2^14 - 
          (3*(x^2 + x^6))/w2^2 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/
           w2^12 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^4 + 
          (2*(5 + 14*x^2 + 48*x^4 + 14*x^6 + 5*x^8))/w2^8 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^10 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^6))/w1^10 + 
       (x^2*(-2*x^4 - (2*x^4)/w2^16 - (3*(x^2 + x^6))/w2^14 - 
          (3*(x^2 + x^6))/w2^2 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/
           w2^12 + (3 + 10*x^2 + 42*x^4 + 10*x^6 + 3*x^8)/w2^4 + 
          (2*(5 + 14*x^2 + 48*x^4 + 14*x^6 + 5*x^8))/w2^8 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^10 - 
          (10 + 17*x^2 + 76*x^4 + 17*x^6 + 10*x^8)/w2^6))/w1^2 - 
       (8*x^6 + (8*x^6)/w2^16 - (x^4*(14 + 79*x^2 + 14*x^4))/w2^14 - 
         (x^4*(14 + 79*x^2 + 14*x^4))/w2^2 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^12 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^4 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^10 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^6 - 
         (2*(2 + 20*x^2 + 13*x^4 - 196*x^6 + 13*x^8 + 20*x^10 + 2*x^12))/
          w2^8)/w1^8 - (8*x^6 + (8*x^6)/w2^16 - (x^4*(14 + 79*x^2 + 14*x^4))/
          w2^14 - (x^4*(14 + 79*x^2 + 14*x^4))/w2^2 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^12 + 
         (x^2*(-2 + 25*x^2 + 240*x^4 + 25*x^6 - 2*x^8))/w2^4 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^10 + 
         (2 + 14*x^2 + 18*x^4 - 317*x^6 + 18*x^8 + 14*x^10 + 2*x^12)/w2^6 - 
         (2*(2 + 20*x^2 + 13*x^4 - 196*x^6 + 13*x^8 + 20*x^10 + 2*x^12))/
          w2^8)/w1^4 - (2*(2*x^6 + (2*x^6)/w2^16 - 
          (x^4*(13 + 2*x^2 + 13*x^4))/w2^14 - (x^4*(13 + 2*x^2 + 13*x^4))/
           w2^2 + (x^2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^12 + 
          (x^2*(13 + 106*x^2 + 42*x^4 + 106*x^6 + 13*x^8))/w2^4 - 
          (2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 2*x^12)/
           w2^10 - (2 + 56*x^2 + 301*x^4 + 190*x^6 + 301*x^8 + 56*x^10 + 
            2*x^12)/w2^6 + (4 + 98*x^2 + 392*x^4 + 224*x^6 + 392*x^8 + 
            98*x^10 + 4*x^12)/w2^8))/w1^6))/w2 - 
    (myq1^8*myq2^4*(-1 + w2^(-2))*x*
      ((x^4*(3 + 10*x^2 + 3*x^4) + (x^4*(3 + 10*x^2 + 3*x^4))/w2^12 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^10 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^4 + 
         (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + x^12)/w2^6)/w2^2 + 
       (x^4*(3 + 10*x^2 + 3*x^4) + (x^4*(3 + 10*x^2 + 3*x^4))/w2^12 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^10 - 
         (x^2*(3 + 4*x^2 + 18*x^4 + 4*x^6 + 3*x^8))/w2^2 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^8 - 
         (x^2*(3 + 7*x^2 + 28*x^4 + 7*x^6 + 3*x^8))/w2^4 + 
         (1 + 20*x^2 - 5*x^4 + 16*x^6 - 5*x^8 + 20*x^10 + x^12)/w2^6)/
        (w1^8*w2^2) + (2*(4*x^6 + (4*x^6)/w2^16 - (2*x^4*(2 + 9*x^2 + 2*x^4))/
           w2^14 - (2*x^4*(2 + 9*x^2 + 2*x^4))/w2^2 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^12 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/
           w2^10 + (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + 
             x^12))/w2^6 - (2*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 
             40*x^10 + 3*x^12))/w2^8))/w1^6 + 
       (2*(4*x^6 + (4*x^6)/w2^16 - (2*x^4*(2 + 9*x^2 + 2*x^4))/w2^14 - 
          (2*x^4*(2 + 9*x^2 + 2*x^4))/w2^2 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^12 - 
          ((x + x^3)^2*(2 + 21*x^2 + 2*x^4))/w2^4 + 
          (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + x^12))/
           w2^10 + (2*(1 + 17*x^2 + 66*x^4 + 121*x^6 + 66*x^8 + 17*x^10 + 
             x^12))/w2^6 - (2*(3 + 40*x^2 + 82*x^4 + 126*x^6 + 82*x^8 + 
             40*x^10 + 3*x^12))/w2^8))/w1^2 - 
       (2*((-8*(x + x^3)^2*(2 + 13*x^2 + 2*x^4))/w2^10 - 
          (8*(x + x^3)^2*(2 + 13*x^2 + 2*x^4))/w2^2 + 
          x^4*(13 + 18*x^2 + 13*x^4) + (x^4*(13 + 18*x^2 + 13*x^4))/w2^12 + 
          (4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 4*x^12)/
           w2^8 + (4 + 101*x^2 + 423*x^4 + 708*x^6 + 423*x^8 + 101*x^10 + 
            4*x^12)/w2^4 - (11 + 194*x^2 + 537*x^4 + 804*x^6 + 537*x^8 + 
            194*x^10 + 11*x^12)/w2^6))/(w1^4*w2^2)))/w1^3 + 
    (myq1^6*myq2^6*(-1 + w2^(-2))*x*
      ((x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + 
            x^8)/w2^8 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + x^8)/w2^4 - 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^10 - (1 + x^2 + 4*x^4 + x^6 + x^8)/
           w2^2 + (4 - 2*x^2 + 4*x^4 - 2*x^6 + 4*x^8)/w2^6))/w2^2 + 
       (x^2*((x + x^3)^2 + (x + x^3)^2/w2^12 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + 
            x^8)/w2^8 + (1 - 3*x^2 - 12*x^4 - 3*x^6 + x^8)/w2^4 - 
          (1 + x^2 + 4*x^4 + x^6 + x^8)/w2^10 - (1 + x^2 + 4*x^4 + x^6 + x^8)/
           w2^2 + (4 - 2*x^2 + 4*x^4 - 2*x^6 + 4*x^8)/w2^6))/(w1^12*w2^2) + 
       (2*x^6 + (2*x^6)/w2^16 - (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/w2^12 - 
         (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/w2^4 + (x^4 - 10*x^6 + x^8)/
          w2^14 + (x^4 - 10*x^6 + x^8)/w2^2 + (1 + 23*x^2 + 110*x^4 + 
           228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^10 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^6 - 
         (1 + 46*x^2 + 115*x^4 + 224*x^6 + 115*x^8 + 46*x^10 + x^12)/w2^8)/
        w1^10 + (2*x^6 + (2*x^6)/w2^16 - (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/
          w2^12 - (4*(x + x^3)^2*(1 + 8*x^2 + x^4))/w2^4 + 
         (x^4 - 10*x^6 + x^8)/w2^14 + (x^4 - 10*x^6 + x^8)/w2^2 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^10 + 
         (1 + 23*x^2 + 110*x^4 + 228*x^6 + 110*x^8 + 23*x^10 + x^12)/w2^6 - 
         (1 + 46*x^2 + 115*x^4 + 224*x^6 + 115*x^8 + 46*x^10 + x^12)/w2^8)/
        w1^2 + (-(x^4*(29 + 50*x^2 + 29*x^4)) - (x^4*(29 + 50*x^2 + 29*x^4))/
          w2^12 + (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^10 + 
         (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^2 + 
         (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 12*x^12)/
          w2^6 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 
           4*x^12)/w2^8 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 
           51*x^10 + 4*x^12)/w2^4)/(w1^8*w2^2) + 
       (-(x^4*(29 + 50*x^2 + 29*x^4)) - (x^4*(29 + 50*x^2 + 29*x^4))/w2^12 + 
         (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^10 + 
         (x^2*(15 + 203*x^2 + 420*x^4 + 203*x^6 + 15*x^8))/w2^2 + 
         (-12 + 68*x^2 + 394*x^4 + 916*x^6 + 394*x^8 + 68*x^10 - 12*x^12)/
          w2^6 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 51*x^10 + 
           4*x^12)/w2^8 + (4 - 51*x^2 - 389*x^4 - 864*x^6 - 389*x^8 - 
           51*x^10 + 4*x^12)/w2^4)/(w1^4*w2^2) + 
       (2*(2*x^6 + (2*x^6)/w2^16 + (x^4*(13 + 22*x^2 + 13*x^4))/w2^14 + 
          (x^4*(13 + 22*x^2 + 13*x^4))/w2^2 - (x^2 + 88*x^4 + 214*x^6 + 
            88*x^8 + x^10)/w2^12 - (x^2 + 88*x^4 + 214*x^6 + 88*x^8 + x^10)/
           w2^4 + (-5 - 9*x^2 + 112*x^4 + 388*x^6 + 112*x^8 - 9*x^10 - 
            5*x^12)/w2^10 + (-5 - 9*x^2 + 112*x^4 + 388*x^6 + 112*x^8 - 
            9*x^10 - 5*x^12)/w2^6 + (13 + 28*x^2 - 57*x^4 - 372*x^6 - 
            57*x^8 + 28*x^10 + 13*x^12)/w2^8))/w1^6))/w1 + 
    (myq1^4*myq2^8*(-1 + w2^(-2))*x*
      (x^2*(2*x^4 + (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
         (3*(x + x^3)^2)/w2^2 + (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
         (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
         (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^4) + 
       (x^2*(2*x^4 + (2*x^4)/w2^12 + (3*(x + x^3)^2)/w2^10 + 
          (3*(x + x^3)^2)/w2^2 + (2*(1 + 3*x^2 + 8*x^4 + 3*x^6 + x^8))/w2^6 - 
          (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^8 - 
          (3 + 2*x^2 + 4*x^4 + 2*x^6 + 3*x^8)/w2^4))/w1^12 + 
       (4*x^4*(2 + 3*x^2 + 2*x^4) + (4*x^4*(2 + 3*x^2 + 2*x^4))/w2^12 + 
         (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^10 + 
         (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^2 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^8 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^4 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^6)/
        w1^10 + (4*x^4*(2 + 3*x^2 + 2*x^4) + (4*x^4*(2 + 3*x^2 + 2*x^4))/
          w2^12 + (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^10 + 
         (x^2*(3 - 28*x^2 - 66*x^4 - 28*x^6 + 3*x^8))/w2^2 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^8 - 
         (3 + 3*x^2 + 9*x^4 - 26*x^6 + 9*x^8 + 3*x^10 + 3*x^12)/w2^4 + 
         (7 + 16*x^2 - 11*x^4 - 112*x^6 - 11*x^8 + 16*x^10 + 7*x^12)/w2^6)/
        w1^2 - (4*x^4 + 6*x^6 + 4*x^8 + (4*x^4 + 6*x^6 + 4*x^8)/w2^12 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^10 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^2 - 
         (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 8*x^12)/
          w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^4 + (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 
            85*x^10 + 10*x^12))/w2^6)/w1^8 - 
       (4*x^4 + 6*x^6 + 4*x^8 + (4*x^4 + 6*x^6 + 4*x^8)/w2^12 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^10 + 
         (3*x^2*(10 + 27*x^2 + 18*x^4 + 27*x^6 + 10*x^8))/w2^2 - 
         (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 8*x^12)/
          w2^8 - (8 + 101*x^2 + 414*x^4 + 452*x^6 + 414*x^8 + 101*x^10 + 
           8*x^12)/w2^4 + (2*(10 + 85*x^2 + 227*x^4 + 164*x^6 + 227*x^8 + 
            85*x^10 + 10*x^12))/w2^6)/w1^4 + 
       (2*(2*x^2*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8) + 
          (2*x^2*(11 + 40*x^2 + 36*x^4 + 40*x^6 + 11*x^8))/w2^8 - 
          (5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 5*x^12)/
           w2^6 - (5 + 75*x^2 + 335*x^4 + 378*x^6 + 335*x^8 + 75*x^10 + 
            5*x^12)/w2^2 + (13 + 122*x^2 + 367*x^4 + 300*x^6 + 367*x^8 + 
            122*x^10 + 13*x^12)/w2^4))/(w1^6*w2^2)))/(w1*w2^2))*Log[1 + w2])/
  (myq1^4*myq2^2*(myq1^2 - myq2^2)^2*(-1 + w2^(-2))*(-1 + x)*x^4*(1 + x)*
   (w2^(-2) - x^2)*(-1 + x^2/w2^2)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))) - 
 ((I/8)*c1*c2*m1b^3*m2b^3*Pi*w1^3*w2^3*(1 + x^4)*
   ((2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^3*w2^5) + 
    (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^5*w2^3) + 
    (2*myq1^9*myq2*(-1 + w2^(-2))^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (-(x^2*(3 + 4*x^2 + 3*x^4)) - (x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
       (1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8)/w1^2))/(w1^4*w2^2) + 
    (2*myq1*myq2^9*(-1 + w1^(-2))^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (-(x^2*(3 + 4*x^2 + 3*x^4)) - (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
       (1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8)/w2^2))/(w1^2*w2^4) + 
    (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(6*x^2 + (6*x^2)/w2^4 - 
       (4*(1 + x^4))/w2^2 + (6*x^2 + (6*x^2)/w2^4 - (4*(1 + x^4))/w2^2)/
        w1^4 - (1 + 6*x^2 + x^4 - (2*(1 + x^4))/w2^2 + (1 + 6*x^2 + x^4)/
          w2^4)/w1^2))/(w1*w2^3) + (myq1^8*myq2^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (6*x^2 + (6*x^2)/w2^4 - (2*(2 + 2/w2^4 - w2^(-2))*(1 + x^4))/w1^2 - 
       (1 + 6*x^2 + x^4)/w2^2 + (6*x^2 + (6*x^2)/w2^4 - 
         (1 + 6*x^2 + x^4)/w2^2)/w1^4))/(w1^3*w2) + 
    (myq1^7*myq2^3*(-1 + w2^(-2))^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (-2*x^4 - (2*x^4)/w2^4 + (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 - 
       (2*(1 + x^2 + x^4)*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2)^2/w2^2))/w1^4 + 
       (-2*x^4 - (2*x^4)/w2^4 + (x^2*(3 + 2*x^2 + 3*x^4))/w2^2)/w1^8 + 
       (2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 - (1 - 10*x^4 + x^8)/w2^2)/
        w1^6 + (2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 - (1 - 10*x^4 + x^8)/
          w2^2)/w1^2))/w1^2 + (myq1^3*myq2^7*(-1 + w1^(-2))^2*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(-2*(-1 + w2^(-2))^2*x^2*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) - 
       (2*(-1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       ((-2*(-1 + x^2)^2*(1 + x^2 + x^4))/w2^4 + x^2*(3 + 2*x^2 + 3*x^4) + 
         (x^2*(3 + 2*x^2 + 3*x^4))/w2^8 - (1 - 10*x^4 + x^8)/w2^6 - 
         (1 - 10*x^4 + x^8)/w2^2)/w1^2))/w2^2 - 
    (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(3*x^2 + (3*x^2)/w2^8 - (2*(1 + x^2 + x^4))/w2^6 - 
         (2*(1 + x^2 + x^4))/w2^2 + (2*(1 + 3*x^2 + x^4))/w2^4) + 
       (x^2*(3*x^2 + (3*x^2)/w2^8 - (2*(1 + x^2 + x^4))/w2^6 - 
          (2*(1 + x^2 + x^4))/w2^2 + (2*(1 + 3*x^2 + x^4))/w2^4))/w1^8 + 
       (2*(x^2*(2 + 3*x^2 + 2*x^4) + (x^2*(2 + 3*x^2 + 2*x^4))/w2^8 + 
          (2*(1 + 3*x^2 + 5*x^4 + 3*x^6 + x^8))/w2^4 - 
          (1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8)/w2^6 - 
          (1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8)/w2^2))/w1^4 - 
       (x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^8 + 
         (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4 - 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^6 - 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^2)/w1^6 - 
       (x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^8 + 
         (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4 - 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^6 - 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^2)/w1^2))/(w1*w2) - 
    (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((3 + 3/w2^4 - 4/w2^2)*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       ((3 + 3/w2^4 - 4/w2^2)*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^8 + 
       (2*(x^2 + 3*x^4 + x^6) + (2*(x^2 + 3*x^4 + x^6))/w2^8 + 
         (4*(1 + 3*x^2 + 5*x^4 + 3*x^6 + x^8))/w2^4 - 
         (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^6 - 
         (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^2)/w1^4 + 
       (-2*(x^2 + x^4 + x^6) - (2*(x^2 + x^4 + x^6))/w2^8 - 
         (2*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^4 + 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^2)/w1^6 + 
       (-2*(x^2 + x^4 + x^6) - (2*(x^2 + x^4 + x^6))/w2^8 - 
         (2*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^4 + 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^2)/w1^2))/(w1*w2) + 
    myq1^5*myq2^5*((1 + w2^(-4))*(-1 + w2^(-2))^2*x^4*
       (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + ((1 + w2^(-4))*(-1 + w2^(-2))^2*
        x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^12 + 
      (x^2*((1 + x^2)^4/w2^10 + (1 + x^2)^4/w2^2 - (x + x^3)^2 - 
         (x + x^3)^2/w2^12 + (4*(1 + 4*x^2 + 4*x^4 + 4*x^6 + x^8))/w2^6 - 
         (2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8)/w2^8 - 
         (2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8)/w2^4))/w1^10 + 
      (x^2*((1 + x^2)^4/w2^10 + (1 + x^2)^4/w2^2 - (x + x^3)^2 - 
         (x + x^3)^2/w2^12 + (4*(1 + 4*x^2 + 4*x^4 + 4*x^6 + x^8))/w2^6 - 
         (2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8)/w2^8 - 
         (2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8)/w2^4))/w1^2 + 
      (x^4*(2 + 3*x^2 + 2*x^4) + (x^4*(2 + 3*x^2 + 2*x^4))/w2^12 - 
        (x^2*(2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8))/w2^10 - 
        (x^2*(2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8))/w2^2 + 
        (x^2*(16 + 52*x^2 + 73*x^4 + 52*x^6 + 16*x^8))/w2^8 + 
        (x^2*(16 + 52*x^2 + 73*x^4 + 52*x^6 + 16*x^8))/w2^4 - 
        (2*(1 + 14*x^2 + 32*x^4 + 42*x^6 + 32*x^8 + 14*x^10 + x^12))/w2^6)/
       w1^8 + (x^4*(2 + 3*x^2 + 2*x^4) + (x^4*(2 + 3*x^2 + 2*x^4))/w2^12 - 
        (x^2*(2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8))/w2^10 - 
        (x^2*(2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8))/w2^2 + 
        (x^2*(16 + 52*x^2 + 73*x^4 + 52*x^6 + 16*x^8))/w2^8 + 
        (x^2*(16 + 52*x^2 + 73*x^4 + 52*x^6 + 16*x^8))/w2^4 - 
        (2*(1 + 14*x^2 + 32*x^4 + 42*x^6 + 32*x^8 + 14*x^10 + x^12))/w2^6)/
       w1^4 - (2*(x^4*(1 + x^2)^2 + (x^4*(1 + x^2)^2)/w2^12 - 
         (2*(x^2 + 4*x^4 + 4*x^6 + 4*x^8 + x^10))/w2^10 - 
         (2*(x^2 + 4*x^4 + 4*x^6 + 4*x^8 + x^10))/w2^2 + 
         (1 + 14*x^2 + 32*x^4 + 42*x^6 + 32*x^8 + 14*x^10 + x^12)/w2^8 + 
         (1 + 14*x^2 + 32*x^4 + 42*x^6 + 32*x^8 + 14*x^10 + x^12)/w2^4 - 
         (2*(2 + 11*x^2 + 18*x^4 + 26*x^6 + 18*x^8 + 11*x^10 + 2*x^12))/
          w2^6))/w1^6))*Log[1 - x])/(myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))*(-1 + w2^(-2))*(-1 + x)*x^3*(1 + x)*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) - 
 ((I/16)*c1^2*m1b^3*m2b^3*Pi*w1^4*w2^2*(1 + x^4)*
   ((myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^4*w2^4) + 
    (4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^6*w2^2) + 
    (4*myq1^7*myq2^3*(1 + w1^(-4))*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w1^4 - (1 + x^4)/w1^2)*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2))/(w1^3*w2) + (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)*(-2*x^2 - (2*x^2)/w1^4 + (1 + x^4)/w1^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^5*w2) + 
    (myq1*myq2^9*(-1 + w1^(-2))^2*(1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (-4*(x^2 + x^4 + x^6) - (4*(x^2 + x^4 + x^6))/w2^4 + 
       (1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8)/w2^2))/(w1^3*w2^3) + 
    (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*(x^2 + x^2/w2^4 - 
       ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/w1^2 - (1 + x^4)/w2^2 + 
       (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)/w1^4))/w1^4 + 
    (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2)*(2*x^2*(3 + 5*x^2 + 3*x^4 - (2*(2 + 3*x^2 + 2*x^4))/
          w1^2 + (3 + 5*x^2 + 3*x^4)/w1^4) + 
       (2*x^2*(3 + 5*x^2 + 3*x^4 - (2*(2 + 3*x^2 + 2*x^4))/w1^2 + 
          (3 + 5*x^2 + 3*x^4)/w1^4))/w2^4 - 
       ((1 + x^4)*(3 + 8*x^2 + 3*x^4 - (1 + 6*x^2 + x^4)/w1^2 + 
          (3 + 8*x^2 + 3*x^4)/w1^4))/w2^2))/(w1^2*w2^2) + 
    (myq1^3*myq2^7*(-1 + w1^(-2))^2*(1 + x^2)*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2)*(-((-1 + w2^(-2))^2*x^2*(4*x^2 + (4*x^2)/w2^4 - 
          (3*(1 + x^4))/w2^2)) - ((-1 + w2^(-2))^2*x^2*
         (4*x^2 + (4*x^2)/w2^4 - (3*(1 + x^4))/w2^2))/w1^4 + 
       (2*(x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - 
          (1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8)/w2^2))/(w1^2*w2^2)))/(w1*w2) + 
    myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
      ((-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^12 + 
      (x^2*(-(x^2*(1 + x^4)) - (2*(1 + x^2)^2*(1 + x^4))/w2^4 - 
         (x^2 + x^6)/w2^8 + (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^6 + 
         (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^2))/w1^10 + 
      (x^2*(-(x^2*(1 + x^4)) - (2*(1 + x^2)^2*(1 + x^4))/w2^4 - 
         (x^2 + x^6)/w2^8 + (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^6 + 
         (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^2))/w1^2 + 
      (-2*(x^4 + x^8) - (2*(x^4 + x^8))/w2^8 + 
        (2*x^2*(3 + x^2 + 2*x^4 + x^6 + 3*x^8))/w2^6 + 
        (2*x^2*(3 + x^2 + 2*x^4 + x^6 + 3*x^8))/w2^2 - 
        ((1 + x^2)^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^4)/w1^6 + 
      (3*x^6 + (3*x^6)/w2^8 + (x^2*(2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8))/
         w2^6 + (x^2*(2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8))/w2^2 + 
        (-1 + 7*x^2 + 13*x^4 + 20*x^6 + 13*x^8 + 7*x^10 - x^12)/w2^4)/w1^8 + 
      (3*x^6 + (3*x^6)/w2^8 + (x^2*(2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8))/
         w2^6 + (x^2*(2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8))/w2^2 + 
        (-1 + 7*x^2 + 13*x^4 + 20*x^6 + 13*x^8 + 7*x^10 - x^12)/w2^4)/w1^4) - 
    (myq1^5*myq2^5*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - 
         (1 + x^4)/w2^2) + (2*(-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - 
          (1 + x^4)/w2^2))/w1^12 + (x^2*(-(x^2*(1 + 8*x^2 + x^4)) - 
          (x^2 + 8*x^4 + x^6)/w2^8 + (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/
           w2^6 + (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^2 - 
          (3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8)/w2^4))/w1^10 + 
       (x^2*(-(x^2*(1 + 8*x^2 + x^4)) - (x^2 + 8*x^4 + x^6)/w2^8 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^6 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^2 - 
          (3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8)/w2^4))/w1^2 + 
       (8*x^4 + 22*x^6 + 8*x^8 - (2*(x + x^3)^2*(4 + 13*x^2 + 4*x^4))/w2^6 - 
         (2*(x + x^3)^2*(4 + 13*x^2 + 4*x^4))/w2^2 + (8*x^4 + 22*x^6 + 8*x^8)/
          w2^8 + (1 + 16*x^2 + 59*x^4 + 76*x^6 + 59*x^8 + 16*x^10 + x^12)/
          w2^4)/w1^8 + (8*x^4 + 22*x^6 + 8*x^8 - 
         (2*(x + x^3)^2*(4 + 13*x^2 + 4*x^4))/w2^6 - 
         (2*(x + x^3)^2*(4 + 13*x^2 + 4*x^4))/w2^2 + (8*x^4 + 22*x^6 + 8*x^8)/
          w2^8 + (1 + 16*x^2 + 59*x^4 + 76*x^6 + 59*x^8 + 16*x^10 + x^12)/
          w2^4)/w1^4 - (2*(x^4*(9 + 8*x^2 + 9*x^4) + 
          (x^4*(9 + 8*x^2 + 9*x^4))/w2^8 - (x^2*(9 + 30*x^2 + 38*x^4 + 
             30*x^6 + 9*x^8))/w2^6 - (x^2*(9 + 30*x^2 + 38*x^4 + 30*x^6 + 
             9*x^8))/w2^2 + (1 + 17*x^2 + 35*x^4 + 50*x^6 + 35*x^8 + 
            17*x^10 + x^12)/w2^4))/w1^6))/(w1*w2) - 
    (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(4*x^6 + (4*x^6)/w2^8 - 
       (x^4*(5 + 2*x^2 + 5*x^4))/w2^6 - (x^4*(5 + 2*x^2 + 5*x^4))/w2^2 + 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^4 + 
       (x^2*((-3*(1 + x^2)^2*(1 + x^4))/w2^4 - 4*(x^2 + x^6) - 
          (4*(x^2 + x^6))/w2^8 + (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^6 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^2))/w1^6 + 
       (x^2*((-3*(1 + x^2)^2*(1 + x^4))/w2^4 - 4*(x^2 + x^6) - 
          (4*(x^2 + x^6))/w2^8 + (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^6 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^2))/w1^2 + 
       (4*x^6 + (4*x^6)/w2^8 - (x^4*(5 + 2*x^2 + 5*x^4))/w2^6 - 
         (x^4*(5 + 2*x^2 + 5*x^4))/w2^2 + (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 
           x^10)/w2^4)/w1^8 + (8*x^6 + (8*x^6)/w2^8 + 
         (2*x^2*(-1 + x^2)^2*(2 + x^2 + 2*x^4))/w2^6 + 
         (2*x^2*(-1 + x^2)^2*(2 + x^2 + 2*x^4))/w2^2 - 
         (3 + 5*x^4 - 16*x^6 + 5*x^8 + 3*x^12)/w2^4)/w1^4))/w1^2)*Log[1 - x])/
  (myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(-1 + x)*
   x^4*(1 + x)*(w1^(-2) - x^2)*(w2^(-2) - x^2)*(-1 + x^2/w1^2)*
   (-1 + x^2/w2^2)) - ((I/16)*c2^2*m1b^3*m2b^3*Pi*w1^2*w2^4*(1 + x^4)*
   ((4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^2*w2^6) + 
    (myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^4*w2^4) + 
    (4*myq1^3*myq2^7*(-1 + w1^(-2))^2*(1 + w2^(-4))*x^2*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(2*x^2 + (2*x^2)/w2^4 - 
       (1 + x^4)/w2^2))/(w1*w2^3) + (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*
      (1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(-2*x^2 - (2*x^2)/w2^4 + 
       (1 + x^4)/w2^2))/(w1*w2^5) + (myq1^9*myq2*(-1 + w2^(-2))^2*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*(-4*(x^2 + x^4 + x^6) - 
       (4*(x^2 + x^4 + x^6))/w1^4 + (1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8)/w1^2))/
     (w1^3*w2^3) + (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(x^2 + x^2/w2^4 - 
       ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/w1^2 - (1 + x^4)/w2^2 + 
       (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)/w1^4))/w2^4 + 
    (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2)*(2*x^2*(3 + 5*x^2 + 3*x^4 - (2*(2 + 3*x^2 + 2*x^4))/
          w2^2 + (3 + 5*x^2 + 3*x^4)/w2^4) + 
       (2*x^2*(3 + 5*x^2 + 3*x^4 - (2*(2 + 3*x^2 + 2*x^4))/w2^2 + 
          (3 + 5*x^2 + 3*x^4)/w2^4))/w1^4 - 
       ((1 + x^4)*(3 + 8*x^2 + 3*x^4 - (1 + 6*x^2 + x^4)/w2^2 + 
          (3 + 8*x^2 + 3*x^4)/w2^4))/w1^2))/(w1^2*w2^2) + 
    (myq1^7*myq2^3*(-1 + w2^(-2))^2*(1 + x^2)*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2)*(-4*(1 + w2^(-4))*x^4 - (4*(1 + w2^(-4))*x^4)/w1^8 + 
       (x^2*(3 + 8*x^2 + 3*x^4 + (3 + 8*x^2 + 3*x^4)/w2^4 + 
          (6 + 8*x^2 + 6*x^4)/w2^2))/w1^6 + 
       (x^2*(3 + 8*x^2 + 3*x^4 + (3 + 8*x^2 + 3*x^4)/w2^4 + 
          (6 + 8*x^2 + 6*x^4)/w2^2))/w1^2 - 
       (2*(x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
          (1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8)/w2^2))/w1^4))/(w1*w2) + 
    myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((1 + w2^(-4))^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
      ((1 + w2^(-4))^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^8 + 
      (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^12 + (1 + x^2 - 2*x^4 + x^6 + x^8)/
          w2^10 + (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^2 + 
         (2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8)/w2^8 + 
         (2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8)/w2^4 + 
         (2*(3 + x^2 + 2*x^4 + x^6 + 3*x^8))/w2^6))/w1^6 + 
      (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^12 + (1 + x^2 - 2*x^4 + x^6 + x^8)/
          w2^10 + (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^2 + 
         (2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8)/w2^8 + 
         (2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8)/w2^4 + 
         (2*(3 + x^2 + 2*x^4 + x^6 + 3*x^8))/w2^6))/w1^2 + 
      ((-2*(x + x^3)^2*(1 + x^4))/w2^10 - (2*(x + x^3)^2*(1 + x^4))/w2^2 + 
        2*(x^4 + x^6 + x^8) + (2*(x^4 + x^6 + x^8))/w2^12 - 
        ((1 + x^2)^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^6 + 
        (-1 + 7*x^2 + 13*x^4 + 20*x^6 + 13*x^8 + 7*x^10 - x^12)/w2^8 + 
        (-1 + 7*x^2 + 13*x^4 + 20*x^6 + 13*x^8 + 7*x^10 - x^12)/w2^4)/w1^4) - 
    (myq1^5*myq2^5*(1 + x^2)*
      (-(x^4*(-2*x^2 - (2*x^2)/w2^12 + (1 + 8*x^2 + x^4)/w2^10 + 
          (1 + 8*x^2 + x^4)/w2^2 - (2*(4 + 11*x^2 + 4*x^4))/w2^8 - 
          (2*(4 + 11*x^2 + 4*x^4))/w2^4 + (2*(9 + 8*x^2 + 9*x^4))/w2^6)) - 
       (x^4*(-2*x^2 - (2*x^2)/w2^12 + (1 + 8*x^2 + x^4)/w2^10 + 
          (1 + 8*x^2 + x^4)/w2^2 - (2*(4 + 11*x^2 + 4*x^4))/w2^8 - 
          (2*(4 + 11*x^2 + 4*x^4))/w2^4 + (2*(9 + 8*x^2 + 9*x^4))/w2^6))/
        w1^8 + (x^2*(-2*(x + x^3)^2 - (2*(x + x^3)^2)/w2^12 - 
          (2*(1 + x^2)^2*(4 + 13*x^2 + 4*x^4))/w2^8 - 
          (2*(1 + x^2)^2*(4 + 13*x^2 + 4*x^4))/w2^4 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^10 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^2 + 
          (2*(9 + 30*x^2 + 38*x^4 + 30*x^6 + 9*x^8))/w2^6))/w1^6 + 
       (x^2*(-2*(x + x^3)^2 - (2*(x + x^3)^2)/w2^12 - 
          (2*(1 + x^2)^2*(4 + 13*x^2 + 4*x^4))/w2^8 - 
          (2*(1 + x^2)^2*(4 + 13*x^2 + 4*x^4))/w2^4 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^10 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^2 + 
          (2*(9 + 30*x^2 + 38*x^4 + 30*x^6 + 9*x^8))/w2^6))/w1^2 + 
       (4*(x^4 + x^6 + x^8) + (4*(x^4 + x^6 + x^8))/w2^12 - 
         (x^2*(3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8))/w2^10 - 
         (x^2*(3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8))/w2^2 + 
         (1 + 16*x^2 + 59*x^4 + 76*x^6 + 59*x^8 + 16*x^10 + x^12)/w2^8 + 
         (1 + 16*x^2 + 59*x^4 + 76*x^6 + 59*x^8 + 16*x^10 + x^12)/w2^4 - 
         (2*(1 + 17*x^2 + 35*x^4 + 50*x^6 + 35*x^8 + 17*x^10 + x^12))/w2^6)/
        w1^4))/(w1*w2) - (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (4*(1 + w2^(-4))*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (4*(1 + w2^(-4))*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^8 + 
       (x^2*((2*(-1 + x^2)^2*(2 + x^2 + 2*x^4))/w2^4 - 
          x^2*(5 + 2*x^2 + 5*x^4) - (x^2*(5 + 2*x^2 + 5*x^4))/w2^8 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^6 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^2))/w1^6 + 
       (x^2*((2*(-1 + x^2)^2*(2 + x^2 + 2*x^4))/w2^4 - 
          x^2*(5 + 2*x^2 + 5*x^4) - (x^2*(5 + 2*x^2 + 5*x^4))/w2^8 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^6 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^2))/w1^2 + 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10 - (3*(x + x^3)^2*(1 + x^4))/
          w2^6 - (3*(x + x^3)^2*(1 + x^4))/w2^2 + 
         (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^8 - 
         (3 + 5*x^4 - 16*x^6 + 5*x^8 + 3*x^12)/w2^4)/w1^4))/w2^2)*Log[1 - x])/
  (myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(-1 + x)*
   x^4*(1 + x)*(w1^(-2) - x^2)*(w2^(-2) - x^2)*(-1 + x^2/w1^2)*
   (-1 + x^2/w2^2)) + ((I/16)*c1*c2*m1b^3*m2b^3*Pi*w1^3*w2^3*(1 + x^4)*
   ((4*myq2^14*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2 + x^4 + x^6)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^5*w2^7) + 
    (4*myq1^14*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2 + x^4 + x^6)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^7*w2^5) - 
    (4*myq1^13*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w1^2 + (3 + 4*x^2 + 3*x^4)/
          w1^4) + (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w1^2 + 
          (3 + 4*x^2 + 3*x^4)/w1^4))/w2^4 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + 
         x^8 - (2*(1 + x^4)^2)/w1^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w1^4)/
        w2^2))/(w1^6*w2^4) - (4*myq1*myq2^13*(-1 + w1^(-2))^2*
      (-1 + w2^(-2))^2*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w2^2 + (3 + 4*x^2 + 3*x^4)/
          w2^4) + (x^2*(3 + 4*x^2 + 3*x^4 - (2*(1 + x^4))/w2^2 + 
          (3 + 4*x^2 + 3*x^4)/w2^4))/w1^4 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + 
         x^8 - (2*(1 + x^4)^2)/w2^2 + (1 - 4*x^2 - 6*x^4 - 4*x^6 + x^8)/w2^4)/
        w1^2))/(w1^4*w2^6) + (2*myq1^2*myq2^12*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x*(1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (x^2*(6*x^2 + (6*x^2)/w1^8 + (5*(-1 + x^2)^2)/w1^6 + 
         (5*(-1 + x^2)^2)/w1^2 - (8*(1 - x^2 + x^4))/w1^4) + 
       (x^2*(6*x^2 + (6*x^2)/w1^8 + (5*(-1 + x^2)^2)/w1^6 + 
          (5*(-1 + x^2)^2)/w1^2 - (8*(1 - x^2 + x^4))/w1^4))/w2^8 + 
       (x^2*(1 - 4*x^2 + 3*x^4 + (1 - 4*x^2 + 3*x^4)/w1^8 - 
          (4*(6 + 3*x^2 + 8*x^4))/w1^6 - (4*(6 + 3*x^2 + 8*x^4))/w1^2 + 
          (38 + 32*x^2 + 50*x^4)/w1^4))/w2^6 + 
       (x^2*(1 - 4*x^2 + 3*x^4 + (1 - 4*x^2 + 3*x^4)/w1^8 - 
          (4*(6 + 3*x^2 + 8*x^4))/w1^6 - (4*(6 + 3*x^2 + 8*x^4))/w1^2 + 
          (38 + 32*x^2 + 50*x^4)/w1^4))/w2^2 + 
       (-1 + 2*x^2 + 8*x^4 + 2*x^6 - 3*x^8 + (-1 + 2*x^2 + 8*x^4 + 2*x^6 - 
           3*x^8)/w1^8 + (2*(2 + 11*x^2 - 2*x^4 + 11*x^6 + 6*x^8))/w1^6 + 
         (2*(2 + 11*x^2 - 2*x^4 + 11*x^6 + 6*x^8))/w1^2 - 
         (2*(3 + 18*x^2 + 4*x^4 + 18*x^6 + 9*x^8))/w1^4)/w2^4))/(w1^3*w2^5) + 
    (2*myq1^12*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (x^2*(6*x^2 + (6*x^2)/w2^8 + (5*(-1 + x^2)^2)/w2^6 + 
         (5*(-1 + x^2)^2)/w2^2 - (8*(1 - x^2 + x^4))/w2^4) + 
       (x^2*(6*x^2 + (6*x^2)/w2^8 + (5*(-1 + x^2)^2)/w2^6 + 
          (5*(-1 + x^2)^2)/w2^2 - (8*(1 - x^2 + x^4))/w2^4))/w1^8 + 
       (x^2*(1 - 4*x^2 + 3*x^4 + (1 - 4*x^2 + 3*x^4)/w2^8 - 
          (4*(6 + 3*x^2 + 8*x^4))/w2^6 - (4*(6 + 3*x^2 + 8*x^4))/w2^2 + 
          (38 + 32*x^2 + 50*x^4)/w2^4))/w1^6 + 
       (x^2*(1 - 4*x^2 + 3*x^4 + (1 - 4*x^2 + 3*x^4)/w2^8 - 
          (4*(6 + 3*x^2 + 8*x^4))/w2^6 - (4*(6 + 3*x^2 + 8*x^4))/w2^2 + 
          (38 + 32*x^2 + 50*x^4)/w2^4))/w1^2 + 
       (-1 + 2*x^2 + 8*x^4 + 2*x^6 - 3*x^8 + (-1 + 2*x^2 + 8*x^4 + 2*x^6 - 
           3*x^8)/w2^8 + (2*(2 + 11*x^2 - 2*x^4 + 11*x^6 + 6*x^8))/w2^6 + 
         (2*(2 + 11*x^2 - 2*x^4 + 11*x^6 + 6*x^8))/w2^2 - 
         (2*(3 + 18*x^2 + 4*x^4 + 18*x^6 + 9*x^8))/w2^4)/w1^4))/(w1^5*w2^3) - 
    (2*myq1^11*myq2^3*(-1 + w2^(-2))^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (x^2*(2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + 
         (3*(x + x^3)^2)/w2^2 + (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4) + 
       (x^2*(2*x^4 + (2*x^4)/w2^8 + (3*(x + x^3)^2)/w2^6 + 
          (3*(x + x^3)^2)/w2^2 + (-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8)/w2^4))/
        w1^12 + (x^2*(2*(x^2 + 2*x^4 + 3*x^6) + (2*(x^2 + 2*x^4 + 3*x^6))/
           w2^8 - (4*(1 + 6*x^2 - 5*x^4 + 4*x^6 + 2*x^8))/w2^4 + 
          (1 - 18*x^2 - 56*x^4 - 26*x^6 + 3*x^8)/w2^6 + 
          (1 - 18*x^2 - 56*x^4 - 26*x^6 + 3*x^8)/w2^2))/w1^10 + 
       (x^2*(2*(x^2 + 2*x^4 + 3*x^6) + (2*(x^2 + 2*x^4 + 3*x^6))/w2^8 - 
          (4*(1 + 6*x^2 - 5*x^4 + 4*x^6 + 2*x^8))/w2^4 + 
          (1 - 18*x^2 - 56*x^4 - 26*x^6 + 3*x^8)/w2^6 + 
          (1 - 18*x^2 - 56*x^4 - 26*x^6 + 3*x^8)/w2^2))/w1^2 + 
       (2*(2*(x^2 + x^4 + 5*x^6 + 3*x^8 + 2*x^10) + 
          (2*(x^2 + x^4 + 5*x^6 + 3*x^8 + 2*x^10))/w2^8 + 
          (1 - 5*x^2 - 17*x^4 - 68*x^6 - 23*x^8 - 3*x^10 + 3*x^12)/w2^6 + 
          (1 - 5*x^2 - 17*x^4 - 68*x^6 - 23*x^8 - 3*x^10 + 3*x^12)/w2^2 - 
          (2*(1 + 4*x^2 + 29*x^4 - 4*x^6 + 27*x^8 + 8*x^10 + 3*x^12))/w2^4))/
        w1^6 + (-2*(x^2 + 2*x^4 + 5*x^6 + 4*x^8 + 3*x^10) - 
         (2*(x^2 + 2*x^4 + 5*x^6 + 4*x^8 + 3*x^10))/w2^8 + 
         (-1 + 4*x^2 + 32*x^4 + 94*x^6 + 30*x^8 + 8*x^10 - 3*x^12)/w2^6 + 
         (-1 + 4*x^2 + 32*x^4 + 94*x^6 + 30*x^8 + 8*x^10 - 3*x^12)/w2^2 + 
         (2 + 13*x^2 + 78*x^4 + 6*x^6 + 90*x^8 + 13*x^10 + 6*x^12)/w2^4)/
        w1^8 + (-2*(x^2 + 2*x^4 + 5*x^6 + 4*x^8 + 3*x^10) - 
         (2*(x^2 + 2*x^4 + 5*x^6 + 4*x^8 + 3*x^10))/w2^8 + 
         (-1 + 4*x^2 + 32*x^4 + 94*x^6 + 30*x^8 + 8*x^10 - 3*x^12)/w2^6 + 
         (-1 + 4*x^2 + 32*x^4 + 94*x^6 + 30*x^8 + 8*x^10 - 3*x^12)/w2^2 + 
         (2 + 13*x^2 + 78*x^4 + 6*x^6 + 90*x^8 + 13*x^10 + 6*x^12)/w2^4)/
        w1^4))/(w1^4*w2^2) - (2*myq1^3*myq2^11*(-1 + w1^(-2))^2*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (2*x^2*(x^4 + x^4/w2^12 + (x^2 + 2*x^4 + 3*x^6)/w2^10 + 
         (x^2 + 2*x^4 + 3*x^6)/w2^2 + (2*(1 + x^2 + 5*x^4 + 3*x^6 + 2*x^8))/
          w2^6 - (1 + 2*x^2 + 5*x^4 + 4*x^6 + 3*x^8)/w2^8 - 
         (1 + 2*x^2 + 5*x^4 + 4*x^6 + 3*x^8)/w2^4) + 
       (2*x^2*(x^4 + x^4/w2^12 + (x^2 + 2*x^4 + 3*x^6)/w2^10 + 
          (x^2 + 2*x^4 + 3*x^6)/w2^2 + (2*(1 + x^2 + 5*x^4 + 3*x^6 + 2*x^8))/
           w2^6 - (1 + 2*x^2 + 5*x^4 + 4*x^6 + 3*x^8)/w2^8 - 
          (1 + 2*x^2 + 5*x^4 + 4*x^6 + 3*x^8)/w2^4))/w1^8 + 
       (3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2 - 18*x^4 - 56*x^6 - 26*x^8 + 3*x^10)/w2^10 + 
         (x^2 - 18*x^4 - 56*x^6 - 26*x^8 + 3*x^10)/w2^2 + 
         (-1 + 4*x^2 + 32*x^4 + 94*x^6 + 30*x^8 + 8*x^10 - 3*x^12)/w2^8 + 
         (-1 + 4*x^2 + 32*x^4 + 94*x^6 + 30*x^8 + 8*x^10 - 3*x^12)/w2^4 + 
         (2*(1 - 5*x^2 - 17*x^4 - 68*x^6 - 23*x^8 - 3*x^10 + 3*x^12))/w2^6)/
        w1^6 + (3*x^4*(1 + x^2)^2 + (3*x^4*(1 + x^2)^2)/w2^12 + 
         (x^2 - 18*x^4 - 56*x^6 - 26*x^8 + 3*x^10)/w2^10 + 
         (x^2 - 18*x^4 - 56*x^6 - 26*x^8 + 3*x^10)/w2^2 + 
         (-1 + 4*x^2 + 32*x^4 + 94*x^6 + 30*x^8 + 8*x^10 - 3*x^12)/w2^8 + 
         (-1 + 4*x^2 + 32*x^4 + 94*x^6 + 30*x^8 + 8*x^10 - 3*x^12)/w2^4 + 
         (2*(1 - 5*x^2 - 17*x^4 - 68*x^6 - 23*x^8 - 3*x^10 + 3*x^12))/w2^6)/
        w1^2 + (x^2*(-1 + 4*x^2 + 2*x^4 + 4*x^6 - x^8) - 
         (x^2 - 4*x^4 - 2*x^6 - 4*x^8 + x^10)/w2^12 - 
         (4*(x^2 + 6*x^4 - 5*x^6 + 4*x^8 + 2*x^10))/w2^10 - 
         (4*(x^2 + 6*x^4 - 5*x^6 + 4*x^8 + 2*x^10))/w2^2 - 
         (4*(1 + 4*x^2 + 29*x^4 - 4*x^6 + 27*x^8 + 8*x^10 + 3*x^12))/w2^6 + 
         (2 + 13*x^2 + 78*x^4 + 6*x^6 + 90*x^8 + 13*x^10 + 6*x^12)/w2^8 + 
         (2 + 13*x^2 + 78*x^4 + 6*x^6 + 90*x^8 + 13*x^10 + 6*x^12)/w2^4)/
        w1^4))/(w1^2*w2^4) - (myq1^10*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((2*x^2*(1 + x^2)*(x^4 + x^4/w2^12 + (2*(x^2 - 5*x^4 + x^6))/w2^10 + 
          (2*(x^2 - 5*x^4 + x^6))/w2^2 + (-3 + 5*x^2 + 7*x^4 + 5*x^6 - 3*x^8)/
           w2^8 + (-3 + 5*x^2 + 7*x^4 + 5*x^6 - 3*x^8)/w2^4 + 
          (5 - 6*x^2 - 10*x^4 - 6*x^6 + 5*x^8)/w2^6))/w2^2 + 
       (2*x^2*(1 + x^2)*(x^4 + x^4/w2^12 + (2*(x^2 - 5*x^4 + x^6))/w2^10 + 
          (2*(x^2 - 5*x^4 + x^6))/w2^2 + (-3 + 5*x^2 + 7*x^4 + 5*x^6 - 3*x^8)/
           w2^8 + (-3 + 5*x^2 + 7*x^4 + 5*x^6 - 3*x^8)/w2^4 + 
          (5 - 6*x^2 - 10*x^4 - 6*x^6 + 5*x^8)/w2^6))/(w1^12*w2^2) - 
       (x^2*(((1 + 3*x^2)*(x + x^3)^2)/w2^14 + ((1 + 3*x^2)*(x + x^3)^2)/
           w2^2 + 2*(x^4 + 3*x^6) + (2*(x^4 + 3*x^6))/w2^16 + 
          (x^2*(95 + 251*x^2 + 257*x^4 + 109*x^6 + 8*x^8))/w2^10 + 
          (x^2*(95 + 251*x^2 + 257*x^4 + 109*x^6 + 8*x^8))/w2^6 + 
          (2*(5 - 65*x^2 - 168*x^4 - 172*x^6 - 75*x^8 + 3*x^10))/w2^8 - 
          (3 + 9*x^2 + 114*x^4 + 122*x^6 + 15*x^8 + 9*x^10)/w2^12 - 
          (3 + 9*x^2 + 114*x^4 + 122*x^6 + 15*x^8 + 9*x^10)/w2^4))/w1^10 - 
       (x^2*(((1 + 3*x^2)*(x + x^3)^2)/w2^14 + ((1 + 3*x^2)*(x + x^3)^2)/
           w2^2 + 2*(x^4 + 3*x^6) + (2*(x^4 + 3*x^6))/w2^16 + 
          (x^2*(95 + 251*x^2 + 257*x^4 + 109*x^6 + 8*x^8))/w2^10 + 
          (x^2*(95 + 251*x^2 + 257*x^4 + 109*x^6 + 8*x^8))/w2^6 + 
          (2*(5 - 65*x^2 - 168*x^4 - 172*x^6 - 75*x^8 + 3*x^10))/w2^8 - 
          (3 + 9*x^2 + 114*x^4 + 122*x^6 + 15*x^8 + 9*x^10)/w2^12 - 
          (3 + 9*x^2 + 114*x^4 + 122*x^6 + 15*x^8 + 9*x^10)/w2^4))/w1^2 + 
       (2*(x^4 + x^6 - x^8 + 3*x^10) + (2*(x^4 + x^6 - x^8 + 3*x^10))/w2^16 + 
         (x^2 + 9*x^4 + 86*x^6 + 114*x^8 + 23*x^10 + 3*x^12)/w2^14 + 
         (x^2 + 9*x^4 + 86*x^6 + 114*x^8 + 23*x^10 + 3*x^12)/w2^2 - 
         (2*(5 + 24*x^2 + 320*x^4 + 739*x^6 + 777*x^8 + 378*x^10 + 38*x^12 + 
            7*x^14))/w2^8 - (3 + 17*x^2 + 129*x^4 + 543*x^6 + 589*x^8 + 
           187*x^10 + 35*x^12 + 9*x^14)/w2^12 - 
         (3 + 17*x^2 + 129*x^4 + 543*x^6 + 589*x^8 + 187*x^10 + 35*x^12 + 
           9*x^14)/w2^4 + (8 + 57*x^2 + 463*x^4 + 1152*x^6 + 1212*x^8 + 
           561*x^10 + 87*x^12 + 16*x^14)/w2^10 + 
         (8 + 57*x^2 + 463*x^4 + 1152*x^6 + 1212*x^8 + 561*x^10 + 87*x^12 + 
           16*x^14)/w2^6)/w1^8 + (2*(x^4 + x^6 - x^8 + 3*x^10) + 
         (2*(x^4 + x^6 - x^8 + 3*x^10))/w2^16 + 
         (x^2 + 9*x^4 + 86*x^6 + 114*x^8 + 23*x^10 + 3*x^12)/w2^14 + 
         (x^2 + 9*x^4 + 86*x^6 + 114*x^8 + 23*x^10 + 3*x^12)/w2^2 - 
         (2*(5 + 24*x^2 + 320*x^4 + 739*x^6 + 777*x^8 + 378*x^10 + 38*x^12 + 
            7*x^14))/w2^8 - (3 + 17*x^2 + 129*x^4 + 543*x^6 + 589*x^8 + 
           187*x^10 + 35*x^12 + 9*x^14)/w2^12 - 
         (3 + 17*x^2 + 129*x^4 + 543*x^6 + 589*x^8 + 187*x^10 + 35*x^12 + 
           9*x^14)/w2^4 + (8 + 57*x^2 + 463*x^4 + 1152*x^6 + 1212*x^8 + 
           561*x^10 + 87*x^12 + 16*x^14)/w2^10 + 
         (8 + 57*x^2 + 463*x^4 + 1152*x^6 + 1212*x^8 + 561*x^10 + 87*x^12 + 
           16*x^14)/w2^6)/w1^4 - (2*(2*(x^6 + 3*x^8) + (2*(x^6 + 3*x^8))/
           w2^16 + (x^2*(5 + 12*x^2 + 35*x^4 + 29*x^6 + 28*x^8 + 11*x^10))/
           w2^14 + (x^2*(5 + 12*x^2 + 35*x^4 + 29*x^6 + 28*x^8 + 11*x^10))/
           w2^2 - (5 + 28*x^2 + 90*x^4 + 239*x^6 + 245*x^8 + 126*x^10 + 
            56*x^12 + 11*x^14)/w2^12 - (5 + 28*x^2 + 90*x^4 + 239*x^6 + 
            245*x^8 + 126*x^10 + 56*x^12 + 11*x^14)/w2^4 - 
          (2*(11 + 34*x^2 + 176*x^4 + 323*x^6 + 337*x^8 + 204*x^10 + 
             62*x^12 + 13*x^14))/w2^8 + (16 + 71*x^2 + 264*x^4 + 501*x^6 + 
            523*x^8 + 312*x^10 + 121*x^12 + 24*x^14)/w2^10 + 
          (16 + 71*x^2 + 264*x^4 + 501*x^6 + 523*x^8 + 312*x^10 + 121*x^12 + 
            24*x^14)/w2^6))/w1^6))/(w1^3*w2) + 
    (myq1^4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((2*(1 + w2^(-4))*x^4*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^4 - 
          (1 + x^2 - x^4 + 3*x^6)/w2^2))/w2^2 + 
       (2*(1 + w2^(-4))*x^4*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^4 - 
          (1 + x^2 - x^4 + 3*x^6)/w2^2))/(w1^16*w2^2) - 
       (x^2*(-(((1 + 3*x^2)*(x + x^3)^2)/w2^10) - ((1 + 3*x^2)*(x + x^3)^2)/
           w2^2 + 2*(x^4 + x^6) + (2*(x^4 + x^6))/w2^12 + 
          (1 + 9*x^2 + 86*x^4 + 114*x^6 + 23*x^8 + 3*x^10)/w2^8 + 
          (1 + 9*x^2 + 86*x^4 + 114*x^6 + 23*x^8 + 3*x^10)/w2^4 - 
          (2*(5 + 12*x^2 + 35*x^4 + 29*x^6 + 28*x^8 + 11*x^10))/w2^6))/
        w1^14 - (x^2*(-(((1 + 3*x^2)*(x + x^3)^2)/w2^10) - 
          ((1 + 3*x^2)*(x + x^3)^2)/w2^2 + 2*(x^4 + x^6) + 
          (2*(x^4 + x^6))/w2^12 + (1 + 9*x^2 + 86*x^4 + 114*x^6 + 23*x^8 + 
            3*x^10)/w2^8 + (1 + 9*x^2 + 86*x^4 + 114*x^6 + 23*x^8 + 3*x^10)/
           w2^4 - (2*(5 + 12*x^2 + 35*x^4 + 29*x^6 + 28*x^8 + 11*x^10))/
           w2^6))/w1^2 - (4*(x^4 - 4*x^6 - 4*x^8 + x^10) + 
         (4*(x^4 - 4*x^6 - 4*x^8 + x^10))/w2^12 + 
         (x^2*(3 + 9*x^2 + 114*x^4 + 122*x^6 + 15*x^8 + 9*x^10))/w2^10 + 
         (x^2*(3 + 9*x^2 + 114*x^4 + 122*x^6 + 15*x^8 + 9*x^10))/w2^2 - 
         (3 + 17*x^2 + 129*x^4 + 543*x^6 + 589*x^8 + 187*x^10 + 35*x^12 + 
           9*x^14)/w2^8 - (3 + 17*x^2 + 129*x^4 + 543*x^6 + 589*x^8 + 
           187*x^10 + 35*x^12 + 9*x^14)/w2^4 + 
         (2*(5 + 28*x^2 + 90*x^4 + 239*x^6 + 245*x^8 + 126*x^10 + 56*x^12 + 
            11*x^14))/w2^6)/w1^12 - (4*(x^4 - 4*x^6 - 4*x^8 + x^10) + 
         (4*(x^4 - 4*x^6 - 4*x^8 + x^10))/w2^12 + 
         (x^2*(3 + 9*x^2 + 114*x^4 + 122*x^6 + 15*x^8 + 9*x^10))/w2^10 + 
         (x^2*(3 + 9*x^2 + 114*x^4 + 122*x^6 + 15*x^8 + 9*x^10))/w2^2 - 
         (3 + 17*x^2 + 129*x^4 + 543*x^6 + 589*x^8 + 187*x^10 + 35*x^12 + 
           9*x^14)/w2^8 - (3 + 17*x^2 + 129*x^4 + 543*x^6 + 589*x^8 + 
           187*x^10 + 35*x^12 + 9*x^14)/w2^4 + 
         (2*(5 + 28*x^2 + 90*x^4 + 239*x^6 + 245*x^8 + 126*x^10 + 56*x^12 + 
            11*x^14))/w2^6)/w1^4 - 
       (2*((x^2*(-5 + 65*x^2 + 168*x^4 + 172*x^6 + 75*x^8 - 3*x^10))/w2^10 + 
          (x^2*(-5 + 65*x^2 + 168*x^4 + 172*x^6 + 75*x^8 - 3*x^10))/w2^2 + 
          x^2*(5 - x^2 - 16*x^4 - 16*x^6 - x^8 + 5*x^10) + 
          (x^2*(5 - x^2 - 16*x^4 - 16*x^6 - x^8 + 5*x^10))/w2^12 - 
          (5 + 24*x^2 + 320*x^4 + 739*x^6 + 777*x^8 + 378*x^10 + 38*x^12 + 
            7*x^14)/w2^8 - (5 + 24*x^2 + 320*x^4 + 739*x^6 + 777*x^8 + 
            378*x^10 + 38*x^12 + 7*x^14)/w2^4 + 
          (2*(11 + 34*x^2 + 176*x^4 + 323*x^6 + 337*x^8 + 204*x^10 + 
             62*x^12 + 13*x^14))/w2^6))/w1^8 + 
       ((x^4*(95 + 251*x^2 + 257*x^4 + 109*x^6 + 8*x^8))/w2^10 + 
         (x^4*(95 + 251*x^2 + 257*x^4 + 109*x^6 + 8*x^8))/w2^2 + 
         2*x^2*(3 - 2*x^2 - 12*x^4 - 12*x^6 - 2*x^8 + 3*x^10) + 
         (2*x^2*(3 - 2*x^2 - 12*x^4 - 12*x^6 - 2*x^8 + 3*x^10))/w2^12 - 
         (8 + 57*x^2 + 463*x^4 + 1152*x^6 + 1212*x^8 + 561*x^10 + 87*x^12 + 
           16*x^14)/w2^8 - (8 + 57*x^2 + 463*x^4 + 1152*x^6 + 1212*x^8 + 
           561*x^10 + 87*x^12 + 16*x^14)/w2^4 + 
         (2*(16 + 71*x^2 + 264*x^4 + 501*x^6 + 523*x^8 + 312*x^10 + 
            121*x^12 + 24*x^14))/w2^6)/w1^10 + 
       ((x^4*(95 + 251*x^2 + 257*x^4 + 109*x^6 + 8*x^8))/w2^10 + 
         (x^4*(95 + 251*x^2 + 257*x^4 + 109*x^6 + 8*x^8))/w2^2 + 
         2*x^2*(3 - 2*x^2 - 12*x^4 - 12*x^6 - 2*x^8 + 3*x^10) + 
         (2*x^2*(3 - 2*x^2 - 12*x^4 - 12*x^6 - 2*x^8 + 3*x^10))/w2^12 - 
         (8 + 57*x^2 + 463*x^4 + 1152*x^6 + 1212*x^8 + 561*x^10 + 87*x^12 + 
           16*x^14)/w2^8 - (8 + 57*x^2 + 463*x^4 + 1152*x^6 + 1212*x^8 + 
           561*x^10 + 87*x^12 + 16*x^14)/w2^4 + 
         (2*(16 + 71*x^2 + 264*x^4 + 501*x^6 + 523*x^8 + 312*x^10 + 
            121*x^12 + 24*x^14))/w2^6)/w1^6))/(w1*w2^3) - 
    (myq1^6*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((x^4*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^12 - (1 + 5*x^2 + 3*x^4 + 3*x^6)/
           w2^10 - (1 + 5*x^2 + 3*x^4 + 3*x^6)/w2^2 + 
          (4 + 11*x^2 + 17*x^4 + 4*x^6)/w2^8 + (4 + 11*x^2 + 17*x^4 + 4*x^6)/
           w2^4 - (2*(3 + 7*x^2 + 5*x^4 + 5*x^6))/w2^6))/w2^2 + 
       (x^4*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^12 - (1 + 5*x^2 + 3*x^4 + 3*x^6)/
           w2^10 - (1 + 5*x^2 + 3*x^4 + 3*x^6)/w2^2 + 
          (4 + 11*x^2 + 17*x^4 + 4*x^6)/w2^8 + (4 + 11*x^2 + 17*x^4 + 4*x^6)/
           w2^4 - (2*(3 + 7*x^2 + 5*x^4 + 5*x^6))/w2^6))/(w1^16*w2^2) + 
       (x^2*(2*(x^4 + x^6) + (2*(x^4 + x^6))/w2^16 + 
          (x^2 + x^4 - x^6 + 3*x^8)/w2^14 + (x^2 + x^4 - x^6 + 3*x^8)/w2^2 - 
          (1 + 29*x^4 + 39*x^6 + 8*x^8 + 3*x^10)/w2^12 - 
          (1 + 29*x^4 + 39*x^6 + 8*x^8 + 3*x^10)/w2^4 - 
          (2*(-2 + 3*x^2 + 43*x^4 + 49*x^6 + 23*x^8 + 8*x^10))/w2^8 + 
          (1 + 4*x^2 + 51*x^4 + 73*x^6 + 32*x^8 + 11*x^10)/w2^10 + 
          (1 + 4*x^2 + 51*x^4 + 73*x^6 + 32*x^8 + 11*x^10)/w2^6))/w1^14 + 
       (x^2*(2*(x^4 + x^6) + (2*(x^4 + x^6))/w2^16 + 
          (x^2 + x^4 - x^6 + 3*x^8)/w2^14 + (x^2 + x^4 - x^6 + 3*x^8)/w2^2 - 
          (1 + 29*x^4 + 39*x^6 + 8*x^8 + 3*x^10)/w2^12 - 
          (1 + 29*x^4 + 39*x^6 + 8*x^8 + 3*x^10)/w2^4 - 
          (2*(-2 + 3*x^2 + 43*x^4 + 49*x^6 + 23*x^8 + 8*x^10))/w2^8 + 
          (1 + 4*x^2 + 51*x^4 + 73*x^6 + 32*x^8 + 11*x^10)/w2^10 + 
          (1 + 4*x^2 + 51*x^4 + 73*x^6 + 32*x^8 + 11*x^10)/w2^6))/w1^2 - 
       (2*(x^4 + x^10) + (2*(x^4 + x^10))/w2^16 + 
         (2*(x^2 + 5*x^4 + 25*x^6 + 33*x^8 + 9*x^10 + 3*x^12))/w2^14 + 
         (2*(x^2 + 5*x^4 + 25*x^6 + 33*x^8 + 9*x^10 + 3*x^12))/w2^2 - 
         (2*x^2*(-19 + 19*x^2 + 284*x^4 + 328*x^6 + 177*x^8 + 51*x^10 + 
            12*x^12))/w2^8 - (2 + 5*x^2 + 25*x^4 + 230*x^6 + 306*x^8 + 
           91*x^10 + 23*x^12 + 6*x^14)/w2^12 - 
         (2 + 5*x^2 + 25*x^4 + 230*x^6 + 306*x^8 + 91*x^10 + 23*x^12 + 
           6*x^14)/w2^4 + (3 - 5*x^2 + 35*x^4 + 425*x^6 + 603*x^8 + 
           257*x^10 + 69*x^12 + 13*x^14)/w2^10 + 
         (3 - 5*x^2 + 35*x^4 + 425*x^6 + 603*x^8 + 257*x^10 + 69*x^12 + 
           13*x^14)/w2^6)/w1^12 - (2*(x^4 + x^10) + (2*(x^4 + x^10))/w2^16 + 
         (2*(x^2 + 5*x^4 + 25*x^6 + 33*x^8 + 9*x^10 + 3*x^12))/w2^14 + 
         (2*(x^2 + 5*x^4 + 25*x^6 + 33*x^8 + 9*x^10 + 3*x^12))/w2^2 - 
         (2*x^2*(-19 + 19*x^2 + 284*x^4 + 328*x^6 + 177*x^8 + 51*x^10 + 
            12*x^12))/w2^8 - (2 + 5*x^2 + 25*x^4 + 230*x^6 + 306*x^8 + 
           91*x^10 + 23*x^12 + 6*x^14)/w2^12 - 
         (2 + 5*x^2 + 25*x^4 + 230*x^6 + 306*x^8 + 91*x^10 + 23*x^12 + 
           6*x^14)/w2^4 + (3 - 5*x^2 + 35*x^4 + 425*x^6 + 603*x^8 + 
           257*x^10 + 69*x^12 + 13*x^14)/w2^10 + 
         (3 - 5*x^2 + 35*x^4 + 425*x^6 + 603*x^8 + 257*x^10 + 69*x^12 + 
           13*x^14)/w2^6)/w1^4 + (2*(2*(x^4 + 2*x^6 + 2*x^8 + x^10) + 
          (2*(x^4 + 2*x^6 + 2*x^8 + x^10))/w2^16 - 
          (x^2*(4 + 40*x^2 + 87*x^4 + 101*x^6 + 52*x^8 + 8*x^10))/w2^14 - 
          (x^2*(4 + 40*x^2 + 87*x^4 + 101*x^6 + 52*x^8 + 8*x^10))/w2^2 + 
          (2 - 3*x^2 + 114*x^4 + 331*x^6 + 397*x^8 + 198*x^10 + 23*x^12 + 
            6*x^14)/w2^12 + (2 - 3*x^2 + 114*x^4 + 331*x^6 + 397*x^8 + 
            198*x^10 + 23*x^12 + 6*x^14)/w2^4 - (-3 - 41*x^2 + 175*x^4 + 
            618*x^6 + 778*x^8 + 477*x^10 + 85*x^12 + 11*x^14)/w2^10 - 
          (-3 - 41*x^2 + 175*x^4 + 618*x^6 + 778*x^8 + 477*x^10 + 85*x^12 + 
            11*x^14)/w2^6 + (2*(-8 - 51*x^2 + 106*x^4 + 343*x^6 + 441*x^8 + 
             274*x^10 + 67*x^12 + 20*x^14))/w2^8))/w1^8 - 
       (2*(x^4 + 2*x^6 + 2*x^8 + x^10) + (2*(x^4 + 2*x^6 + 2*x^8 + x^10))/
          w2^16 - (x^2*(8 + 47*x^2 + 127*x^4 + 125*x^6 + 69*x^8 + 20*x^10))/
          w2^14 - (x^2*(8 + 47*x^2 + 127*x^4 + 125*x^6 + 69*x^8 + 20*x^10))/
          w2^2 - (x^2*(-57 + 148*x^2 + 797*x^4 + 1027*x^6 + 560*x^8 + 
            177*x^10 + 40*x^12))/w2^10 - (x^2*(-57 + 148*x^2 + 797*x^4 + 
            1027*x^6 + 560*x^8 + 177*x^10 + 40*x^12))/w2^6 + 
         (4 + 3*x^2 + 112*x^4 + 471*x^6 + 513*x^8 + 240*x^10 + 65*x^12 + 
           16*x^14)/w2^12 + (4 + 3*x^2 + 112*x^4 + 471*x^6 + 513*x^8 + 
           240*x^10 + 65*x^12 + 16*x^14)/w2^4 + 
         (2*(-8 - 78*x^2 + 87*x^4 + 443*x^6 + 561*x^8 + 323*x^10 + 128*x^12 + 
            44*x^14))/w2^8)/w1^10 - (2*(x^4 + 2*x^6 + 2*x^8 + x^10) + 
         (2*(x^4 + 2*x^6 + 2*x^8 + x^10))/w2^16 - 
         (x^2*(8 + 47*x^2 + 127*x^4 + 125*x^6 + 69*x^8 + 20*x^10))/w2^14 - 
         (x^2*(8 + 47*x^2 + 127*x^4 + 125*x^6 + 69*x^8 + 20*x^10))/w2^2 - 
         (x^2*(-57 + 148*x^2 + 797*x^4 + 1027*x^6 + 560*x^8 + 177*x^10 + 
            40*x^12))/w2^10 - (x^2*(-57 + 148*x^2 + 797*x^4 + 1027*x^6 + 
            560*x^8 + 177*x^10 + 40*x^12))/w2^6 + 
         (4 + 3*x^2 + 112*x^4 + 471*x^6 + 513*x^8 + 240*x^10 + 65*x^12 + 
           16*x^14)/w2^12 + (4 + 3*x^2 + 112*x^4 + 471*x^6 + 513*x^8 + 
           240*x^10 + 65*x^12 + 16*x^14)/w2^4 + 
         (2*(-8 - 78*x^2 + 87*x^4 + 443*x^6 + 561*x^8 + 323*x^10 + 128*x^12 + 
            44*x^14))/w2^8)/w1^6))/(w1*w2) - 
    (myq1^8*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4*(1 + x^2)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^2 + 
       (2*(1 + w2^(-8) + w2^(-6) - 2/w2^4 + w2^(-2))*x^4*(1 + x^2)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^16*w2^2) + 
       (x^2*(x^4 + 3*x^6 + (x^4 + 3*x^6)/w2^16 + (x^2 + x^4 - x^6 + 3*x^8)/
           w2^14 + (x^2 + x^4 - x^6 + 3*x^8)/w2^2 - 
          (2*(1 + 5*x^2 + 25*x^4 + 33*x^6 + 9*x^8 + 3*x^10))/w2^12 - 
          (2*(1 + 5*x^2 + 25*x^4 + 33*x^6 + 9*x^8 + 3*x^10))/w2^4 - 
          (2*(4 + 40*x^2 + 87*x^4 + 101*x^6 + 52*x^8 + 8*x^10))/w2^8 + 
          (8 + 47*x^2 + 127*x^4 + 125*x^6 + 69*x^8 + 20*x^10)/w2^10 + 
          (8 + 47*x^2 + 127*x^4 + 125*x^6 + 69*x^8 + 20*x^10)/w2^6))/w1^14 + 
       (x^2*(x^4 + 3*x^6 + (x^4 + 3*x^6)/w2^16 + (x^2 + x^4 - x^6 + 3*x^8)/
           w2^14 + (x^2 + x^4 - x^6 + 3*x^8)/w2^2 - 
          (2*(1 + 5*x^2 + 25*x^4 + 33*x^6 + 9*x^8 + 3*x^10))/w2^12 - 
          (2*(1 + 5*x^2 + 25*x^4 + 33*x^6 + 9*x^8 + 3*x^10))/w2^4 - 
          (2*(4 + 40*x^2 + 87*x^4 + 101*x^6 + 52*x^8 + 8*x^10))/w2^8 + 
          (8 + 47*x^2 + 127*x^4 + 125*x^6 + 69*x^8 + 20*x^10)/w2^10 + 
          (8 + 47*x^2 + 127*x^4 + 125*x^6 + 69*x^8 + 20*x^10)/w2^6))/w1^2 + 
       (x^4*(4 + 11*x^2 + 17*x^4 + 4*x^6) + 
         (x^4*(4 + 11*x^2 + 17*x^4 + 4*x^6))/w2^16 + 
         (x^2 + 4*x^4 + 51*x^6 + 73*x^8 + 32*x^10 + 11*x^12)/w2^14 + 
         (x^2 + 4*x^4 + 51*x^6 + 73*x^8 + 32*x^10 + 11*x^12)/w2^2 + 
         (x^2*(-57 + 148*x^2 + 797*x^4 + 1027*x^6 + 560*x^8 + 177*x^10 + 
            40*x^12))/w2^10 + (x^2*(-57 + 148*x^2 + 797*x^4 + 1027*x^6 + 
            560*x^8 + 177*x^10 + 40*x^12))/w2^6 - 
         (2*(-3 - 41*x^2 + 175*x^4 + 618*x^6 + 778*x^8 + 477*x^10 + 85*x^12 + 
            11*x^14))/w2^8 - (3 - 5*x^2 + 35*x^4 + 425*x^6 + 603*x^8 + 
           257*x^10 + 69*x^12 + 13*x^14)/w2^12 - 
         (3 - 5*x^2 + 35*x^4 + 425*x^6 + 603*x^8 + 257*x^10 + 69*x^12 + 
           13*x^14)/w2^4)/w1^10 + (x^4*(4 + 11*x^2 + 17*x^4 + 4*x^6) + 
         (x^4*(4 + 11*x^2 + 17*x^4 + 4*x^6))/w2^16 + 
         (x^2 + 4*x^4 + 51*x^6 + 73*x^8 + 32*x^10 + 11*x^12)/w2^14 + 
         (x^2 + 4*x^4 + 51*x^6 + 73*x^8 + 32*x^10 + 11*x^12)/w2^2 + 
         (x^2*(-57 + 148*x^2 + 797*x^4 + 1027*x^6 + 560*x^8 + 177*x^10 + 
            40*x^12))/w2^10 + (x^2*(-57 + 148*x^2 + 797*x^4 + 1027*x^6 + 
            560*x^8 + 177*x^10 + 40*x^12))/w2^6 - 
         (2*(-3 - 41*x^2 + 175*x^4 + 618*x^6 + 778*x^8 + 477*x^10 + 85*x^12 + 
            11*x^14))/w2^8 - (3 - 5*x^2 + 35*x^4 + 425*x^6 + 603*x^8 + 
           257*x^10 + 69*x^12 + 13*x^14)/w2^12 - 
         (3 - 5*x^2 + 35*x^4 + 425*x^6 + 603*x^8 + 257*x^10 + 69*x^12 + 
           13*x^14)/w2^4)/w1^6 - (x^4 + 5*x^6 + 3*x^8 + 3*x^10 + 
         (x^4 + 5*x^6 + 3*x^8 + 3*x^10)/w2^16 + 
         (x^2 + 29*x^6 + 39*x^8 + 8*x^10 + 3*x^12)/w2^14 + 
         (x^2 + 29*x^6 + 39*x^8 + 8*x^10 + 3*x^12)/w2^2 - 
         (2 + 5*x^2 + 25*x^4 + 230*x^6 + 306*x^8 + 91*x^10 + 23*x^12 + 
           6*x^14)/w2^12 - (2 + 5*x^2 + 25*x^4 + 230*x^6 + 306*x^8 + 
           91*x^10 + 23*x^12 + 6*x^14)/w2^4 - 
         (2*(2 - 3*x^2 + 114*x^4 + 331*x^6 + 397*x^8 + 198*x^10 + 23*x^12 + 
            6*x^14))/w2^8 + (4 + 3*x^2 + 112*x^4 + 471*x^6 + 513*x^8 + 
           240*x^10 + 65*x^12 + 16*x^14)/w2^10 + 
         (4 + 3*x^2 + 112*x^4 + 471*x^6 + 513*x^8 + 240*x^10 + 65*x^12 + 
           16*x^14)/w2^6)/w1^12 - (x^4 + 5*x^6 + 3*x^8 + 3*x^10 + 
         (x^4 + 5*x^6 + 3*x^8 + 3*x^10)/w2^16 + 
         (x^2 + 29*x^6 + 39*x^8 + 8*x^10 + 3*x^12)/w2^14 + 
         (x^2 + 29*x^6 + 39*x^8 + 8*x^10 + 3*x^12)/w2^2 - 
         (2 + 5*x^2 + 25*x^4 + 230*x^6 + 306*x^8 + 91*x^10 + 23*x^12 + 
           6*x^14)/w2^12 - (2 + 5*x^2 + 25*x^4 + 230*x^6 + 306*x^8 + 
           91*x^10 + 23*x^12 + 6*x^14)/w2^4 - 
         (2*(2 - 3*x^2 + 114*x^4 + 331*x^6 + 397*x^8 + 198*x^10 + 23*x^12 + 
            6*x^14))/w2^8 + (4 + 3*x^2 + 112*x^4 + 471*x^6 + 513*x^8 + 
           240*x^10 + 65*x^12 + 16*x^14)/w2^10 + 
         (4 + 3*x^2 + 112*x^4 + 471*x^6 + 513*x^8 + 240*x^10 + 65*x^12 + 
           16*x^14)/w2^6)/w1^4 - (2*(x^4*(3 + 7*x^2 + 5*x^4 + 5*x^6) + 
          (x^4*(3 + 7*x^2 + 5*x^4 + 5*x^6))/w2^16 + 
          (x^2*(-2 + 3*x^2 + 43*x^4 + 49*x^6 + 23*x^8 + 8*x^10))/w2^14 + 
          (x^2*(-2 + 3*x^2 + 43*x^4 + 49*x^6 + 23*x^8 + 8*x^10))/w2^2 - 
          (x^2*(-19 + 19*x^2 + 284*x^4 + 328*x^6 + 177*x^8 + 51*x^10 + 
             12*x^12))/w2^12 - (x^2*(-19 + 19*x^2 + 284*x^4 + 328*x^6 + 
             177*x^8 + 51*x^10 + 12*x^12))/w2^4 - 
          (2*(-8 - 51*x^2 + 106*x^4 + 343*x^6 + 441*x^8 + 274*x^10 + 
             67*x^12 + 20*x^14))/w2^8 + (-8 - 78*x^2 + 87*x^4 + 443*x^6 + 
            561*x^8 + 323*x^10 + 128*x^12 + 44*x^14)/w2^10 + 
          (-8 - 78*x^2 + 87*x^4 + 443*x^6 + 561*x^8 + 323*x^10 + 128*x^12 + 
            44*x^14)/w2^6))/w1^8))/(w1*w2) + 
    (myq1^9*myq2^5*(-1 + w2^(-2))^2*
      ((2*x^4*(x^4 + x^4/w2^12 + (2*(x^2 + x^4 + x^6))/w2^10 + 
          (2*(x^2 + x^4 + x^6))/w2^2 - (3*(1 + x^2 + 3*x^4 + x^6 + x^8))/
           w2^8 - (3*(1 + x^2 + 3*x^4 + x^6 + x^8))/w2^4 + 
          (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^6))/w2^2 + 
       (2*x^4*(x^4 + x^4/w2^12 + (2*(x^2 + x^4 + x^6))/w2^10 + 
          (2*(x^2 + x^4 + x^6))/w2^2 - (3*(1 + x^2 + 3*x^4 + x^6 + x^8))/
           w2^8 - (3*(1 + x^2 + 3*x^4 + x^6 + x^8))/w2^4 + 
          (1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8)/w2^6))/(w1^16*w2^2) - 
       (x^2*(4*x^6 + (4*x^6)/w2^12 + (x^2*(-1 + 22*x^2 + 52*x^4 + 42*x^6 - 
             3*x^8))/w2^10 + (x^2*(-1 + 22*x^2 + 52*x^4 + 42*x^6 - 3*x^8))/
           w2^2 + (-5 + 18*x^2 + 143*x^4 + 152*x^6 + 177*x^8 + 22*x^10 - 
            11*x^12)/w2^6 + (1 - 19*x^2 - 59*x^4 - 160*x^6 - 65*x^8 - 
            33*x^10 + 3*x^12)/w2^8 + (1 - 19*x^2 - 59*x^4 - 160*x^6 - 
            65*x^8 - 33*x^10 + 3*x^12)/w2^4))/(w1^14*w2^2) - 
       (x^2*(4*x^6 + (4*x^6)/w2^12 + (x^2*(-1 + 22*x^2 + 52*x^4 + 42*x^6 - 
             3*x^8))/w2^10 + (x^2*(-1 + 22*x^2 + 52*x^4 + 42*x^6 - 3*x^8))/
           w2^2 + (-5 + 18*x^2 + 143*x^4 + 152*x^6 + 177*x^8 + 22*x^10 - 
            11*x^12)/w2^6 + (1 - 19*x^2 - 59*x^4 - 160*x^6 - 65*x^8 - 
            33*x^10 + 3*x^12)/w2^8 + (1 - 19*x^2 - 59*x^4 - 160*x^6 - 
            65*x^8 - 33*x^10 + 3*x^12)/w2^4))/(w1^2*w2^2) - 
       (2*((2*x^4*(-1 - 5*x^2 - 3*x^4 - 5*x^6 + 3*x^8))/w2^14 + 
          (2*x^4*(-1 - 5*x^2 - 3*x^4 - 5*x^6 + 3*x^8))/w2^2 + 
          4*(x^6 + x^8 + x^10) + (4*(x^6 + x^8 + x^10))/w2^16 - 
          (x^2*(2 + 21*x^2 + 142*x^4 + 336*x^6 + 230*x^8 + 111*x^10 + 
             10*x^12))/w2^12 - (x^2*(2 + 21*x^2 + 142*x^4 + 336*x^6 + 
             230*x^8 + 111*x^10 + 10*x^12))/w2^4 + 
          (2*(1 + 15*x^2 + 81*x^4 + 265*x^6 + 445*x^8 + 323*x^10 + 155*x^12 + 
             57*x^14 + x^16))/w2^10 + (2*(1 + 15*x^2 + 81*x^4 + 265*x^6 + 
             445*x^8 + 323*x^10 + 155*x^12 + 57*x^14 + x^16))/w2^6 - 
          (7 + 62*x^2 + 286*x^4 + 962*x^6 + 1180*x^8 + 1182*x^10 + 486*x^12 + 
            122*x^14 + x^16)/w2^8))/w1^8 + (-4*x^8 - (4*x^8)/w2^16 + 
         (6*x^6*(1 + x^2)^2)/w2^14 + (6*x^6*(1 + x^2)^2)/w2^2 + 
         (x^2*(-1 + 5*x^2 + 87*x^4 + 236*x^6 + 165*x^8 + 23*x^10 - 3*x^12))/
          w2^12 + (x^2*(-1 + 5*x^2 + 87*x^4 + 236*x^6 + 165*x^8 + 23*x^10 - 
            3*x^12))/w2^4 + (-1 + 8*x^2 + 160*x^4 + 664*x^6 + 808*x^8 + 
           816*x^10 + 216*x^12 - 7*x^16)/w2^8 + 
         (1 - 6*x^2 - 88*x^4 - 340*x^6 - 680*x^8 - 384*x^10 - 160*x^12 - 
           18*x^14 + 3*x^16)/w2^10 + (1 - 6*x^2 - 88*x^4 - 340*x^6 - 
           680*x^8 - 384*x^10 - 160*x^12 - 18*x^14 + 3*x^16)/w2^6)/w1^12 + 
       (-4*x^8 - (4*x^8)/w2^16 + (6*x^6*(1 + x^2)^2)/w2^14 + 
         (6*x^6*(1 + x^2)^2)/w2^2 + (x^2*(-1 + 5*x^2 + 87*x^4 + 236*x^6 + 
            165*x^8 + 23*x^10 - 3*x^12))/w2^12 + 
         (x^2*(-1 + 5*x^2 + 87*x^4 + 236*x^6 + 165*x^8 + 23*x^10 - 3*x^12))/
          w2^4 + (-1 + 8*x^2 + 160*x^4 + 664*x^6 + 808*x^8 + 816*x^10 + 
           216*x^12 - 7*x^16)/w2^8 + (1 - 6*x^2 - 88*x^4 - 340*x^6 - 
           680*x^8 - 384*x^10 - 160*x^12 - 18*x^14 + 3*x^16)/w2^10 + 
         (1 - 6*x^2 - 88*x^4 - 340*x^6 - 680*x^8 - 384*x^10 - 160*x^12 - 
           18*x^14 + 3*x^16)/w2^6)/w1^4 + 
       (4*x^6*(1 + x^2)^2 + (4*x^6*(1 + x^2)^2)/w2^16 - 
         (2*(x^4 + 8*x^6 - 4*x^8 + x^12))/w2^14 - 
         (2*(x^4 + 8*x^6 - 4*x^8 + x^12))/w2^2 + 
         (x^2*(-1 - 27*x^2 - 235*x^4 - 636*x^6 - 437*x^8 - 121*x^10 + x^12))/
          w2^12 + (x^2*(-1 - 27*x^2 - 235*x^4 - 636*x^6 - 437*x^8 - 
            121*x^10 + x^12))/w2^4 + (1 + 37*x^2 + 237*x^4 + 913*x^6 + 
           1660*x^8 + 1147*x^10 + 451*x^12 + 103*x^14 - x^16)/w2^10 + 
         (1 + 37*x^2 + 237*x^4 + 913*x^6 + 1660*x^8 + 1147*x^10 + 451*x^12 + 
           103*x^14 - x^16)/w2^6 + (-6 - 75*x^2 - 430*x^4 - 1647*x^6 - 
           2136*x^8 - 2065*x^10 - 714*x^12 - 85*x^14 + 6*x^16)/w2^8)/w1^10 + 
       (4*x^6*(1 + x^2)^2 + (4*x^6*(1 + x^2)^2)/w2^16 - 
         (2*(x^4 + 8*x^6 - 4*x^8 + x^12))/w2^14 - 
         (2*(x^4 + 8*x^6 - 4*x^8 + x^12))/w2^2 + 
         (x^2*(-1 - 27*x^2 - 235*x^4 - 636*x^6 - 437*x^8 - 121*x^10 + x^12))/
          w2^12 + (x^2*(-1 - 27*x^2 - 235*x^4 - 636*x^6 - 437*x^8 - 
            121*x^10 + x^12))/w2^4 + (1 + 37*x^2 + 237*x^4 + 913*x^6 + 
           1660*x^8 + 1147*x^10 + 451*x^12 + 103*x^14 - x^16)/w2^10 + 
         (1 + 37*x^2 + 237*x^4 + 913*x^6 + 1660*x^8 + 1147*x^10 + 451*x^12 + 
           103*x^14 - x^16)/w2^6 + (-6 - 75*x^2 - 430*x^4 - 1647*x^6 - 
           2136*x^8 - 2065*x^10 - 714*x^12 - 85*x^14 + 6*x^16)/w2^8)/w1^6))/
     w1^2 - (myq1^5*myq2^9*(-1 + w1^(-2))^2*
      ((4*(-1 + w2^(-2))^2*x^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^4 + 
       (4*(-1 + w2^(-2))^2*x^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/
        (w1^16*w2^4) - (2*x^4*(x^4 + x^4/w2^16 - (2*x^4)/w2^14 - 
          (2*x^4)/w2^2 + (3*(x + x^3)^2)/w2^12 + (3*(x + x^3)^2)/w2^4 + 
          (2 + 10*x^2 + 6*x^4 + 10*x^6 - 6*x^8)/w2^8 - 
          (1 + 8*x^2 - 4*x^4 + x^8)/w2^10 - (1 + 8*x^2 - 4*x^4 + x^8)/w2^6))/
        w1^14 - (2*x^4*(x^4 + x^4/w2^16 - (2*x^4)/w2^14 - (2*x^4)/w2^2 + 
          (3*(x + x^3)^2)/w2^12 + (3*(x + x^3)^2)/w2^4 + 
          (2 + 10*x^2 + 6*x^4 + 10*x^6 - 6*x^8)/w2^8 - 
          (1 + 8*x^2 - 4*x^4 + x^8)/w2^10 - (1 + 8*x^2 - 4*x^4 + x^8)/w2^6))/
        w1^2 - (x^2*(4*(x^4 + x^6 + x^8) + (4*(x^4 + x^6 + x^8))/w2^16 + 
          (x^2 - 22*x^4 - 52*x^6 - 42*x^8 + 3*x^10)/w2^14 + 
          (x^2 - 22*x^4 - 52*x^6 - 42*x^8 + 3*x^10)/w2^2 + 
          (-1 + 5*x^2 + 87*x^4 + 236*x^6 + 165*x^8 + 23*x^10 - 3*x^12)/
           w2^12 + (-1 + 5*x^2 + 87*x^4 + 236*x^6 + 165*x^8 + 23*x^10 - 
            3*x^12)/w2^4 + (-1 - 27*x^2 - 235*x^4 - 636*x^6 - 437*x^8 - 
            121*x^10 + x^12)/w2^10 + (-1 - 27*x^2 - 235*x^4 - 636*x^6 - 
            437*x^8 - 121*x^10 + x^12)/w2^6 + (4 + 42*x^2 + 284*x^4 + 
            672*x^6 + 460*x^8 + 222*x^10 + 20*x^12)/w2^8))/w1^12 - 
       (x^2*(4*(x^4 + x^6 + x^8) + (4*(x^4 + x^6 + x^8))/w2^16 + 
          (x^2 - 22*x^4 - 52*x^6 - 42*x^8 + 3*x^10)/w2^14 + 
          (x^2 - 22*x^4 - 52*x^6 - 42*x^8 + 3*x^10)/w2^2 + 
          (-1 + 5*x^2 + 87*x^4 + 236*x^6 + 165*x^8 + 23*x^10 - 3*x^12)/
           w2^12 + (-1 + 5*x^2 + 87*x^4 + 236*x^6 + 165*x^8 + 23*x^10 - 
            3*x^12)/w2^4 + (-1 - 27*x^2 - 235*x^4 - 636*x^6 - 437*x^8 - 
            121*x^10 + x^12)/w2^10 + (-1 - 27*x^2 - 235*x^4 - 636*x^6 - 
            437*x^8 - 121*x^10 + x^12)/w2^6 + (4 + 42*x^2 + 284*x^4 + 
            672*x^6 + 460*x^8 + 222*x^10 + 20*x^12)/w2^8))/w1^4 + 
       (6*x^4*(1 + x^2 + 3*x^4 + x^6 + x^8) + 
         (6*x^4*(1 + x^2 + 3*x^4 + x^6 + x^8))/w2^16 + 
         (x^2 - 19*x^4 - 59*x^6 - 160*x^8 - 65*x^10 - 33*x^12 + 3*x^14)/
          w2^14 + (x^2 - 19*x^4 - 59*x^6 - 160*x^8 - 65*x^10 - 33*x^12 + 
           3*x^14)/w2^2 + (-1 + 6*x^2 + 88*x^4 + 340*x^6 + 680*x^8 + 
           384*x^10 + 160*x^12 + 18*x^14 - 3*x^16)/w2^12 + 
         (-1 + 6*x^2 + 88*x^4 + 340*x^6 + 680*x^8 + 384*x^10 + 160*x^12 + 
           18*x^14 - 3*x^16)/w2^4 + (-1 - 37*x^2 - 237*x^4 - 913*x^6 - 
           1660*x^8 - 1147*x^10 - 451*x^12 - 103*x^14 + x^16)/w2^10 + 
         (-1 - 37*x^2 - 237*x^4 - 913*x^6 - 1660*x^8 - 1147*x^10 - 451*x^12 - 
           103*x^14 + x^16)/w2^6 + (4*(1 + 15*x^2 + 81*x^4 + 265*x^6 + 
            445*x^8 + 323*x^10 + 155*x^12 + 57*x^14 + x^16))/w2^8)/w1^10 + 
       (6*x^4*(1 + x^2 + 3*x^4 + x^6 + x^8) + 
         (6*x^4*(1 + x^2 + 3*x^4 + x^6 + x^8))/w2^16 + 
         (x^2 - 19*x^4 - 59*x^6 - 160*x^8 - 65*x^10 - 33*x^12 + 3*x^14)/
          w2^14 + (x^2 - 19*x^4 - 59*x^6 - 160*x^8 - 65*x^10 - 33*x^12 + 
           3*x^14)/w2^2 + (-1 + 6*x^2 + 88*x^4 + 340*x^6 + 680*x^8 + 
           384*x^10 + 160*x^12 + 18*x^14 - 3*x^16)/w2^12 + 
         (-1 + 6*x^2 + 88*x^4 + 340*x^6 + 680*x^8 + 384*x^10 + 160*x^12 + 
           18*x^14 - 3*x^16)/w2^4 + (-1 - 37*x^2 - 237*x^4 - 913*x^6 - 
           1660*x^8 - 1147*x^10 - 451*x^12 - 103*x^14 + x^16)/w2^10 + 
         (-1 - 37*x^2 - 237*x^4 - 913*x^6 - 1660*x^8 - 1147*x^10 - 451*x^12 - 
           103*x^14 + x^16)/w2^6 + (4*(1 + 15*x^2 + 81*x^4 + 265*x^6 + 
            445*x^8 + 323*x^10 + 155*x^12 + 57*x^14 + x^16))/w2^8)/w1^6 - 
       (2*x^4*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8) + 
         (2*x^4*(1 + 10*x^2 + 6*x^4 + 10*x^6 + x^8))/w2^16 + 
         (x^2*(5 - 18*x^2 - 143*x^4 - 152*x^6 - 177*x^8 - 22*x^10 + 11*x^12))/
          w2^14 + (x^2*(5 - 18*x^2 - 143*x^4 - 152*x^6 - 177*x^8 - 22*x^10 + 
            11*x^12))/w2^2 + (-1 + 8*x^2 + 160*x^4 + 664*x^6 + 808*x^8 + 
           816*x^10 + 216*x^12 - 7*x^16)/w2^12 + 
         (-1 + 8*x^2 + 160*x^4 + 664*x^6 + 808*x^8 + 816*x^10 + 216*x^12 - 
           7*x^16)/w2^4 + (2*(7 + 62*x^2 + 286*x^4 + 962*x^6 + 1180*x^8 + 
            1182*x^10 + 486*x^12 + 122*x^14 + x^16))/w2^8 + 
         (-6 - 75*x^2 - 430*x^4 - 1647*x^6 - 2136*x^8 - 2065*x^10 - 
           714*x^12 - 85*x^14 + 6*x^16)/w2^10 + 
         (-6 - 75*x^2 - 430*x^4 - 1647*x^6 - 2136*x^8 - 2065*x^10 - 
           714*x^12 - 85*x^14 + 6*x^16)/w2^6)/w1^8))/w2^2 + 
    myq1^7*myq2^7*((2*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^6*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^4 + 
      (2*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^6*(x^2 + x^2/w2^4 - 
         (1 + x^4)/w2^2))/(w1^20*w2^4) + 
      (x^4*(x^2 + 4*x^4 + 3*x^6 - (8*x^6)/w2^12 - (8*x^6)/w2^4 + 
         (x^2 + 4*x^4 + 3*x^6)/w2^16 - (1 + 2*x^2 + 12*x^4 + 2*x^6 + 3*x^8)/
          w2^14 - (1 + 2*x^2 + 12*x^4 + 2*x^6 + 3*x^8)/w2^2 - 
         (2*(8 + 9*x^2 + 24*x^4 + 19*x^6 + 12*x^8))/w2^8 + 
         (9 + 10*x^2 + 20*x^4 + 18*x^6 + 19*x^8)/w2^10 + 
         (9 + 10*x^2 + 20*x^4 + 18*x^6 + 19*x^8)/w2^6))/(w1^18*w2^2) + 
      (x^4*(x^2 + 4*x^4 + 3*x^6 - (8*x^6)/w2^12 - (8*x^6)/w2^4 + 
         (x^2 + 4*x^4 + 3*x^6)/w2^16 - (1 + 2*x^2 + 12*x^4 + 2*x^6 + 3*x^8)/
          w2^14 - (1 + 2*x^2 + 12*x^4 + 2*x^6 + 3*x^8)/w2^2 - 
         (2*(8 + 9*x^2 + 24*x^4 + 19*x^6 + 12*x^8))/w2^8 + 
         (9 + 10*x^2 + 20*x^4 + 18*x^6 + 19*x^8)/w2^10 + 
         (9 + 10*x^2 + 20*x^4 + 18*x^6 + 19*x^8)/w2^6))/(w1^2*w2^2) + 
      (x^2*(2*x^6 + (2*x^6)/w2^20 + (2*x^2*(10 + 65*x^2 + 174*x^4 + 129*x^6 + 
            30*x^8))/w2^14 + (2*x^2*(10 + 65*x^2 + 174*x^4 + 129*x^6 + 
            30*x^8))/w2^6 - (x^2 + 2*x^4 + 12*x^6 + 2*x^8 + 3*x^10)/w2^18 - 
         (x^2 + 2*x^4 + 12*x^6 + 2*x^8 + 3*x^10)/w2^2 + 
         (1 - 31*x^4 - 68*x^6 - 61*x^8 + 3*x^12)/w2^16 + 
         (1 - 31*x^4 - 68*x^6 - 61*x^8 + 3*x^12)/w2^4 + 
         (-4 + 66*x^2 + 372*x^4 + 848*x^6 + 636*x^8 + 230*x^10 + 4*x^12)/
          w2^10 - (-1 + 52*x^2 + 271*x^4 + 614*x^6 + 457*x^8 + 188*x^10 + 
           9*x^12)/w2^12 - (-1 + 52*x^2 + 271*x^4 + 614*x^6 + 457*x^8 + 
           188*x^10 + 9*x^12)/w2^8))/w1^16 + 
      (x^2*(2*x^6 + (2*x^6)/w2^20 + (2*x^2*(10 + 65*x^2 + 174*x^4 + 129*x^6 + 
            30*x^8))/w2^14 + (2*x^2*(10 + 65*x^2 + 174*x^4 + 129*x^6 + 
            30*x^8))/w2^6 - (x^2 + 2*x^4 + 12*x^6 + 2*x^8 + 3*x^10)/w2^18 - 
         (x^2 + 2*x^4 + 12*x^6 + 2*x^8 + 3*x^10)/w2^2 + 
         (1 - 31*x^4 - 68*x^6 - 61*x^8 + 3*x^12)/w2^16 + 
         (1 - 31*x^4 - 68*x^6 - 61*x^8 + 3*x^12)/w2^4 + 
         (-4 + 66*x^2 + 372*x^4 + 848*x^6 + 636*x^8 + 230*x^10 + 4*x^12)/
          w2^10 - (-1 + 52*x^2 + 271*x^4 + 614*x^6 + 457*x^8 + 188*x^10 + 
           9*x^12)/w2^12 - (-1 + 52*x^2 + 271*x^4 + 614*x^6 + 457*x^8 + 
           188*x^10 + 9*x^12)/w2^8))/w1^4 - 
      (2*((4*x^10)/w2^18 + (4*x^10)/w2^2 + x^6*(1 + x^2)^2 + 
         (x^6*(1 + x^2)^2)/w2^20 - (x^4*(10 + 65*x^2 + 174*x^4 + 129*x^6 + 
            30*x^8))/w2^16 - (x^4*(10 + 65*x^2 + 174*x^4 + 129*x^6 + 30*x^8))/
          w2^4 + (8*x^4*(1 + 21*x^2 + 74*x^4 + 55*x^6 + 17*x^8 + 2*x^10))/
          w2^14 + (8*x^4*(1 + 21*x^2 + 74*x^4 + 55*x^6 + 17*x^8 + 2*x^10))/
          w2^6 + (2*(1 + 12*x^2 + 31*x^4 - 120*x^6 - 428*x^8 - 344*x^10 - 
            139*x^12 - 20*x^14 + x^16))/w2^12 + 
         (2*(1 + 12*x^2 + 31*x^4 - 120*x^6 - 428*x^8 - 344*x^10 - 139*x^12 - 
            20*x^14 + x^16))/w2^8 - (4*(1 + 12*x^2 + 30*x^4 - 86*x^6 - 
            278*x^8 - 230*x^10 - 82*x^12 - 6*x^14 + x^16))/w2^10))/w1^14 - 
      (2*((4*x^10)/w2^18 + (4*x^10)/w2^2 + x^6*(1 + x^2)^2 + 
         (x^6*(1 + x^2)^2)/w2^20 - (x^4*(10 + 65*x^2 + 174*x^4 + 129*x^6 + 
            30*x^8))/w2^16 - (x^4*(10 + 65*x^2 + 174*x^4 + 129*x^6 + 30*x^8))/
          w2^4 + (8*x^4*(1 + 21*x^2 + 74*x^4 + 55*x^6 + 17*x^8 + 2*x^10))/
          w2^14 + (8*x^4*(1 + 21*x^2 + 74*x^4 + 55*x^6 + 17*x^8 + 2*x^10))/
          w2^6 + (2*(1 + 12*x^2 + 31*x^4 - 120*x^6 - 428*x^8 - 344*x^10 - 
            139*x^12 - 20*x^14 + x^16))/w2^12 + 
         (2*(1 + 12*x^2 + 31*x^4 - 120*x^6 - 428*x^8 - 344*x^10 - 139*x^12 - 
            20*x^14 + x^16))/w2^8 - (4*(1 + 12*x^2 + 30*x^4 - 86*x^6 - 
            278*x^8 - 230*x^10 - 82*x^12 - 6*x^14 + x^16))/w2^10))/w1^6 - 
      (2*(2*x^6*(1 + x^2)^2 + (2*x^6*(1 + x^2)^2)/w2^20 + 
         (x^4*(8 + 9*x^2 + 24*x^4 + 19*x^6 + 12*x^8))/w2^18 + 
         (x^4*(8 + 9*x^2 + 24*x^4 + 19*x^6 + 12*x^8))/w2^2 - 
         (x^2*(-2 + 33*x^2 + 186*x^4 + 424*x^6 + 318*x^8 + 115*x^10 + 
            2*x^12))/w2^16 - (x^2*(-2 + 33*x^2 + 186*x^4 + 424*x^6 + 
            318*x^8 + 115*x^10 + 2*x^12))/w2^4 + 
         (-48 - 384*x^2 - 864*x^4 + 286*x^6 + 1416*x^8 + 1690*x^10 + 
           400*x^12 + 32*x^14 - 48*x^16)/w2^10 - 
         (4*(1 + 12*x^2 + 30*x^4 - 86*x^6 - 278*x^8 - 230*x^10 - 82*x^12 - 
            6*x^14 + x^16))/w2^14 - (4*(1 + 12*x^2 + 30*x^4 - 86*x^6 - 
            278*x^8 - 230*x^10 - 82*x^12 - 6*x^14 + x^16))/w2^6 + 
         (28 + 238*x^2 + 577*x^4 - 192*x^6 - 1164*x^8 - 1268*x^10 - 
           405*x^12 - 78*x^14 + 28*x^16)/w2^12 + 
         (28 + 238*x^2 + 577*x^4 - 192*x^6 - 1164*x^8 - 1268*x^10 - 
           405*x^12 - 78*x^14 + 28*x^16)/w2^8))/w1^10 + 
      (2*x^6*(2 + 3*x^2 + 2*x^4) + (2*x^6*(2 + 3*x^2 + 2*x^4))/w2^20 + 
        (x^4*(9 + 10*x^2 + 20*x^4 + 18*x^6 + 19*x^8))/w2^18 + 
        (x^4*(9 + 10*x^2 + 20*x^4 + 18*x^6 + 19*x^8))/w2^2 - 
        (x^2*(-1 + 52*x^2 + 271*x^4 + 614*x^6 + 457*x^8 + 188*x^10 + 9*x^12))/
         w2^16 - (x^2*(-1 + 52*x^2 + 271*x^4 + 614*x^6 + 457*x^8 + 188*x^10 + 
           9*x^12))/w2^4 + (-56 - 476*x^2 - 1154*x^4 + 384*x^6 + 2328*x^8 + 
          2536*x^10 + 810*x^12 + 156*x^14 - 56*x^16)/w2^10 - 
        (4*(1 + 12*x^2 + 31*x^4 - 120*x^6 - 428*x^8 - 344*x^10 - 139*x^12 - 
           20*x^14 + x^16))/w2^14 - (4*(1 + 12*x^2 + 31*x^4 - 120*x^6 - 
           428*x^8 - 344*x^10 - 139*x^12 - 20*x^14 + x^16))/w2^6 + 
        (32 + 285*x^2 + 744*x^4 - 235*x^6 - 1856*x^8 - 1881*x^10 - 776*x^12 - 
          209*x^14 + 32*x^16)/w2^12 + (32 + 285*x^2 + 744*x^4 - 235*x^6 - 
          1856*x^8 - 1881*x^10 - 776*x^12 - 209*x^14 + 32*x^16)/w2^8)/w1^12 + 
      (2*x^6*(2 + 3*x^2 + 2*x^4) + (2*x^6*(2 + 3*x^2 + 2*x^4))/w2^20 + 
        (x^4*(9 + 10*x^2 + 20*x^4 + 18*x^6 + 19*x^8))/w2^18 + 
        (x^4*(9 + 10*x^2 + 20*x^4 + 18*x^6 + 19*x^8))/w2^2 - 
        (x^2*(-1 + 52*x^2 + 271*x^4 + 614*x^6 + 457*x^8 + 188*x^10 + 9*x^12))/
         w2^16 - (x^2*(-1 + 52*x^2 + 271*x^4 + 614*x^6 + 457*x^8 + 188*x^10 + 
           9*x^12))/w2^4 + (-56 - 476*x^2 - 1154*x^4 + 384*x^6 + 2328*x^8 + 
          2536*x^10 + 810*x^12 + 156*x^14 - 56*x^16)/w2^10 - 
        (4*(1 + 12*x^2 + 31*x^4 - 120*x^6 - 428*x^8 - 344*x^10 - 139*x^12 - 
           20*x^14 + x^16))/w2^14 - (4*(1 + 12*x^2 + 31*x^4 - 120*x^6 - 
           428*x^8 - 344*x^10 - 139*x^12 - 20*x^14 + x^16))/w2^6 + 
        (32 + 285*x^2 + 744*x^4 - 235*x^6 - 1856*x^8 - 1881*x^10 - 776*x^12 - 
          209*x^14 + 32*x^16)/w2^12 + (32 + 285*x^2 + 744*x^4 - 235*x^6 - 
          1856*x^8 - 1881*x^10 - 776*x^12 - 209*x^14 + 32*x^16)/w2^8)/w1^8))*
   Log[x])/(myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*
   (-1 + x)*x^3*(1 + x)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 ((I/32)*c1^2*m1b^3*m2b^3*Pi*w1^4*w2^2*(1 + x^4)*
   ((2*myq2^14*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2*(1 + x^4)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^6*w2^6) + 
    (8*myq1^14*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^4)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^8*w2^4) - 
    (8*myq1^13*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*(2*(1 + w1^(-4))*x^2 + 
       (2*(1 + w1^(-4))*x^2)/w2^4 + (1 - 4*x^2 + x^4 - (2*(1 + x^4))/w1^2 + 
         (1 - 4*x^2 + x^4)/w1^4)/w2^2))/(w1^7*w2^3) - 
    (2*myq1*myq2^13*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + (1 + x^2 + x^4)/w2^4) + 
       (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w2^2 + (1 + x^2 + x^4)/w2^4))/w1^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - (2*(-1 + x^2)^2*(1 + x^4))/w2^2 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w2^4)/w1^2))/(w1^5*w2^5) + 
    (4*myq1^12*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + (1 + x^2)^2/w2^2 - 
         (1 + 6*x^2 + x^4)/w2^4) + 
       (2*x^2*(x^2 + x^2/w2^8 + (1 + x^2)^2/w2^6 + (1 + x^2)^2/w2^2 - 
          (1 + 6*x^2 + x^4)/w2^4))/w1^8 + 
       (x^2*(1 + 4*x^2 + 3*x^4 + (1 + 4*x^2 + 3*x^4)/w2^8 - 
          (2*(5 + 20*x^2 + 9*x^4))/w2^6 - (2*(5 + 20*x^2 + 9*x^4))/w2^2 + 
          (2*(5 + 36*x^2 + 11*x^4))/w2^4))/w1^6 + 
       (x^2*(1 + 4*x^2 + 3*x^4 + (1 + 4*x^2 + 3*x^4)/w2^8 - 
          (2*(5 + 20*x^2 + 9*x^4))/w2^6 - (2*(5 + 20*x^2 + 9*x^4))/w2^2 + 
          (2*(5 + 36*x^2 + 11*x^4))/w2^4))/w1^2 + 
       (-1 + 2*x^2 + 2*x^6 - 3*x^8 + (-1 + 2*x^2 + 2*x^6 - 3*x^8)/w2^8 + 
         (4*(1 + 6*x^4 + 3*x^8))/w2^6 + (4*(1 + 6*x^4 + 3*x^8))/w2^2 - 
         (2*(3 - 4*x^2 + 24*x^4 - 4*x^6 + 9*x^8))/w2^4)/w1^4))/(w1^6*w2^2) + 
    (4*myq1^11*myq2^3*(-1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      ((2*x^2*(1 + x^2)*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/w2^2 + 
       (2*x^2*(1 + x^2)*(x^2 + x^2/w2^4 + (1 - 6*x^2 + x^4)/w2^2))/
        (w1^12*w2^2) - (x^2*(x^2 + 3*x^4 + (4 - 42*x^2 - 42*x^4)/w2^4 + 
          (x^2 + 3*x^4)/w2^8 + (1 + 7*x^2 + 5*x^4 + 3*x^6)/w2^6 + 
          (1 + 7*x^2 + 5*x^4 + 3*x^6)/w2^2))/w1^10 - 
       (x^2*(x^2 + 3*x^4 + (4 - 42*x^2 - 42*x^4)/w2^4 + (x^2 + 3*x^4)/w2^8 + 
          (1 + 7*x^2 + 5*x^4 + 3*x^6)/w2^6 + (1 + 7*x^2 + 5*x^4 + 3*x^6)/
           w2^2))/w1^2 + (x^2 + 3*x^4 + x^6 + 3*x^8 + 
         (x^2 + 3*x^4 + x^6 + 3*x^8)/w2^8 + (1 - 3*x^2 + 14*x^4 + 30*x^6 - 
           x^8 + 3*x^10)/w2^6 + (1 - 3*x^2 + 14*x^4 + 30*x^6 - x^8 + 3*x^10)/
          w2^2 - (2*(1 - 5*x^2 + 42*x^4 + 56*x^6 - x^8 + 3*x^10))/w2^4)/
        w1^8 + (x^2 + 3*x^4 + x^6 + 3*x^8 + (x^2 + 3*x^4 + x^6 + 3*x^8)/
          w2^8 + (1 - 3*x^2 + 14*x^4 + 30*x^6 - x^8 + 3*x^10)/w2^6 + 
         (1 - 3*x^2 + 14*x^4 + 30*x^6 - x^8 + 3*x^10)/w2^2 - 
         (2*(1 - 5*x^2 + 42*x^4 + 56*x^6 - x^8 + 3*x^10))/w2^4)/w1^4 - 
       (2*(x^2 + 2*x^4 + 4*x^6 + x^8 + (x^2 + 2*x^4 + 4*x^6 + x^8)/w2^8 + 
          (1 - 4*x^2 + 9*x^4 + 3*x^6 + 4*x^8 + 3*x^10)/w2^6 + 
          (1 - 4*x^2 + 9*x^4 + 3*x^6 + 4*x^8 + 3*x^10)/w2^2 - 
          (2*(1 - 4*x^2 + 26*x^4 + 22*x^6 + 4*x^8 + 3*x^10))/w2^4))/w1^6))/
     (w1^5*w2) - (myq1^3*myq2^11*(-1 + w1^(-2))^2*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (x^2*(8*x^4 + (8*x^4)/w2^12 + (3*(x^2 - 4*x^4 + 3*x^6))/w2^10 + 
         (3*(x^2 - 4*x^4 + 3*x^6))/w2^2 + 
         (2*(3 + x^2 - 2*x^4 + 7*x^6 + 7*x^8))/w2^6 - 
         (3 + 4*x^2 - 12*x^4 + 12*x^6 + 9*x^8)/w2^8 - 
         (3 + 4*x^2 - 12*x^4 + 12*x^6 + 9*x^8)/w2^4) + 
       (x^2*(8*x^4 + (8*x^4)/w2^12 + (3*(x^2 - 4*x^4 + 3*x^6))/w2^10 + 
          (3*(x^2 - 4*x^4 + 3*x^6))/w2^2 + (2*(3 + x^2 - 2*x^4 + 7*x^6 + 
             7*x^8))/w2^6 - (3 + 4*x^2 - 12*x^4 + 12*x^6 + 9*x^8)/w2^8 - 
          (3 + 4*x^2 - 12*x^4 + 12*x^6 + 9*x^8)/w2^4))/w1^8 + 
       (4*x^4*(3 + x^2 + 3*x^4) + (4*x^4*(3 + x^2 + 3*x^4))/w2^12 + 
         (x^2 - 72*x^4 - 76*x^6 - 88*x^8 + 3*x^10)/w2^10 + 
         (x^2 - 72*x^4 - 76*x^6 - 88*x^8 + 3*x^10)/w2^2 + 
         (-1 + 6*x^2 + 151*x^4 + 148*x^6 + 165*x^8 + 18*x^10 - 3*x^12)/w2^8 + 
         (-1 + 6*x^2 + 151*x^4 + 148*x^6 + 165*x^8 + 18*x^10 - 3*x^12)/w2^4 + 
         (2*(1 - 7*x^2 - 91*x^4 - 100*x^6 - 105*x^8 - 13*x^10 + 3*x^12))/
          w2^6)/w1^6 + (4*x^4*(3 + x^2 + 3*x^4) + (4*x^4*(3 + x^2 + 3*x^4))/
          w2^12 + (x^2 - 72*x^4 - 76*x^6 - 88*x^8 + 3*x^10)/w2^10 + 
         (x^2 - 72*x^4 - 76*x^6 - 88*x^8 + 3*x^10)/w2^2 + 
         (-1 + 6*x^2 + 151*x^4 + 148*x^6 + 165*x^8 + 18*x^10 - 3*x^12)/w2^8 + 
         (-1 + 6*x^2 + 151*x^4 + 148*x^6 + 165*x^8 + 18*x^10 - 3*x^12)/w2^4 + 
         (2*(1 - 7*x^2 - 91*x^4 - 100*x^6 - 105*x^8 - 13*x^10 + 3*x^12))/
          w2^6)/w1^2 - (2*(4*(x^4 + x^8) + (4*(x^4 + x^8))/w2^12 + 
          (x^2*(6 - 23*x^2 - 30*x^4 - 33*x^6 + 8*x^8))/w2^10 + 
          (x^2*(6 - 23*x^2 - 30*x^4 - 33*x^6 + 8*x^8))/w2^2 + 
          (-1 - 17*x^2 + 35*x^4 + 36*x^6 + 41*x^8 - 11*x^10 - 3*x^12)/w2^8 + 
          (-1 - 17*x^2 + 35*x^4 + 36*x^6 + 41*x^8 - 11*x^10 - 3*x^12)/w2^4 + 
          (2*(1 + 11*x^2 - 16*x^4 - 24*x^6 - 24*x^8 + 9*x^10 + 3*x^12))/
           w2^6))/w1^4))/(w1^3*w2^3) + (myq1^2*myq2^12*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w1^8 + 
         (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w1^4 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^6 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^2) + 
       (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w1^8 + 
          (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w1^4 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^6 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w1^2))/w2^8 + 
       (x^2*(1 - 18*x^2 - 20*x^4 - 14*x^6 + 3*x^8 + 
          (1 - 18*x^2 - 20*x^4 - 14*x^6 + 3*x^8)/w1^8 - 
          (2*(19 + 14*x^2 + 26*x^4 + 22*x^6 + 23*x^8))/w1^6 - 
          (2*(19 + 14*x^2 + 26*x^4 + 22*x^6 + 23*x^8))/w1^2 + 
          (2*(33 + 38*x^2 + 64*x^4 + 50*x^6 + 39*x^8))/w1^4))/w2^6 + 
       (x^2*(1 - 18*x^2 - 20*x^4 - 14*x^6 + 3*x^8 + 
          (1 - 18*x^2 - 20*x^4 - 14*x^6 + 3*x^8)/w1^8 - 
          (2*(19 + 14*x^2 + 26*x^4 + 22*x^6 + 23*x^8))/w1^6 - 
          (2*(19 + 14*x^2 + 26*x^4 + 22*x^6 + 23*x^8))/w1^2 + 
          (2*(33 + 38*x^2 + 64*x^4 + 50*x^6 + 39*x^8))/w1^4))/w2^2 + 
       (-1 + 31*x^4 + 36*x^6 + 29*x^8 - 4*x^10 - 3*x^12 + 
         (-1 + 31*x^4 + 36*x^6 + 29*x^8 - 4*x^10 - 3*x^12)/w1^8 + 
         (4*(1 + 13*x^2 + 3*x^4 + 6*x^6 + 5*x^8 + 17*x^10 + 3*x^12))/w1^6 + 
         (4*(1 + 13*x^2 + 3*x^4 + 6*x^6 + 5*x^8 + 17*x^10 + 3*x^12))/w1^2 - 
         (2*(3 + 46*x^2 + 31*x^4 + 48*x^6 + 37*x^8 + 58*x^10 + 9*x^12))/w1^4)/
        w2^4))/(w1^4*w2^4) - (2*myq1^10*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^3*((x^2*(4*x^4 + (4*x^4)/w2^12 + (x^2*(3 + 2*x^2 + 3*x^4))/w2^10 + 
          (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 + (2*(5 + 17*x^2 + 12*x^4 + 17*x^6 + 
             5*x^8))/w2^6 - (7 + 12*x^2 + 30*x^4 + 12*x^6 + 7*x^8)/w2^8 - 
          (7 + 12*x^2 + 30*x^4 + 12*x^6 + 7*x^8)/w2^4))/w2^2 + 
       (x^2*(4*x^4 + (4*x^4)/w2^12 + (x^2*(3 + 2*x^2 + 3*x^4))/w2^10 + 
          (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 + (2*(5 + 17*x^2 + 12*x^4 + 17*x^6 + 
             5*x^8))/w2^6 - (7 + 12*x^2 + 30*x^4 + 12*x^6 + 7*x^8)/w2^8 - 
          (7 + 12*x^2 + 30*x^4 + 12*x^6 + 7*x^8)/w2^4))/(w1^12*w2^2) + 
       (x^2*(-(x^2*(23 + 64*x^2 + 41*x^4)) - (x^2*(23 + 64*x^2 + 41*x^4))/
           w2^8 + (2*(11 + 48*x^2 + 111*x^4 + 66*x^6 + 20*x^8))/w2^6 + 
          (2*(11 + 48*x^2 + 111*x^4 + 66*x^6 + 20*x^8))/w2^2 - 
          (2*(16 + 101*x^2 + 114*x^4 + 119*x^6 + 34*x^8))/w2^4))/
        (w1^10*w2^4) + (x^2*(-(x^2*(23 + 64*x^2 + 41*x^4)) - 
          (x^2*(23 + 64*x^2 + 41*x^4))/w2^8 + 
          (2*(11 + 48*x^2 + 111*x^4 + 66*x^6 + 20*x^8))/w2^6 + 
          (2*(11 + 48*x^2 + 111*x^4 + 66*x^6 + 20*x^8))/w2^2 - 
          (2*(16 + 101*x^2 + 114*x^4 + 119*x^6 + 34*x^8))/w2^4))/
        (w1^2*w2^4) + (2*(2*(x^4 + x^8) + (2*(x^4 + x^8))/w2^16 - 
          (x^2*(5 + 14*x^2 + 8*x^4 + 14*x^6 + 3*x^8))/w2^14 - 
          (x^2*(5 + 14*x^2 + 8*x^4 + 14*x^6 + 3*x^8))/w2^2 + 
          (3 + 23*x^2 + 16*x^4 - 44*x^6 - 4*x^8 - 3*x^10 + x^12)/w2^12 + 
          (3 + 23*x^2 + 16*x^4 - 44*x^6 - 4*x^8 - 3*x^10 + x^12)/w2^4 + 
          (-10 - 25*x^2 + 50*x^4 + 178*x^6 + 112*x^8 + 43*x^10 + 16*x^12)/
           w2^10 + (-10 - 25*x^2 + 50*x^4 + 178*x^6 + 112*x^8 + 43*x^10 + 
            16*x^12)/w2^6 - (2*(-7 - 9*x^2 + 74*x^4 + 90*x^6 + 116*x^8 + 
             35*x^10 + 17*x^12))/w2^8))/w1^6 + 
       (-4*x^6 - (4*x^6)/w2^16 + (2*x^4*(9 + 14*x^2 + 7*x^4))/w2^14 + 
         (2*x^4*(9 + 14*x^2 + 7*x^4))/w2^2 + 
         (x^2*(-11 - 37*x^2 + 30*x^4 + 15*x^6 + 11*x^8))/w2^12 + 
         (x^2*(-11 - 37*x^2 + 30*x^4 + 15*x^6 + 11*x^8))/w2^4 + 
         (2*(2 - 2*x^2 + 97*x^4 + 96*x^6 + 167*x^8 + 64*x^10 + 20*x^12))/
          w2^8 - (2 - 7*x^2 + 38*x^4 + 218*x^6 + 156*x^8 + 81*x^10 + 20*x^12)/
          w2^10 - (2 - 7*x^2 + 38*x^4 + 218*x^6 + 156*x^8 + 81*x^10 + 
           20*x^12)/w2^6)/w1^8 + (-4*x^6 - (4*x^6)/w2^16 + 
         (2*x^4*(9 + 14*x^2 + 7*x^4))/w2^14 + (2*x^4*(9 + 14*x^2 + 7*x^4))/
          w2^2 + (x^2*(-11 - 37*x^2 + 30*x^4 + 15*x^6 + 11*x^8))/w2^12 + 
         (x^2*(-11 - 37*x^2 + 30*x^4 + 15*x^6 + 11*x^8))/w2^4 + 
         (2*(2 - 2*x^2 + 97*x^4 + 96*x^6 + 167*x^8 + 64*x^10 + 20*x^12))/
          w2^8 - (2 - 7*x^2 + 38*x^4 + 218*x^6 + 156*x^8 + 81*x^10 + 20*x^12)/
          w2^10 - (2 - 7*x^2 + 38*x^4 + 218*x^6 + 156*x^8 + 81*x^10 + 
           20*x^12)/w2^6)/w1^4))/w1^4 + (2*myq1^9*myq2^5*(-1 + w2^(-2))^2*x^2*
      ((x^2*(1 + x^2)*(2*x^4 + (2*x^4)/w2^8 + (-3*x^2 + 10*x^4 - 3*x^6)/
           w2^6 + (-3*x^2 + 10*x^4 - 3*x^6)/w2^2 + 
          (1 - 10*x^2 + 6*x^4 - 10*x^6 + x^8)/w2^4))/w2^2 + 
       (x^2*(1 + x^2)*(2*x^4 + (2*x^4)/w2^8 + (-3*x^2 + 10*x^4 - 3*x^6)/
           w2^6 + (-3*x^2 + 10*x^4 - 3*x^6)/w2^2 + 
          (1 - 10*x^2 + 6*x^4 - 10*x^6 + x^8)/w2^4))/(w1^16*w2^2) - 
       (x^2*(-2*(x^4 + 3*x^6) - (2*(x^4 + 3*x^6))/w2^12 + 
          (x^4 + 3*x^6)/w2^10 + (x^4 + 3*x^6)/w2^2 + 
          (2*(1 + 4*x^2 + 39*x^4 + 49*x^6 + 8*x^8 + 3*x^10))/w2^8 + 
          (2*(1 + 4*x^2 + 39*x^4 + 49*x^6 + 8*x^8 + 3*x^10))/w2^4 - 
          (3 + 75*x^2 + 98*x^4 + 86*x^6 + 97*x^8 + 17*x^10)/w2^6))/w1^14 - 
       (x^2*(-2*(x^4 + 3*x^6) - (2*(x^4 + 3*x^6))/w2^12 + 
          (x^4 + 3*x^6)/w2^10 + (x^4 + 3*x^6)/w2^2 + 
          (2*(1 + 4*x^2 + 39*x^4 + 49*x^6 + 8*x^8 + 3*x^10))/w2^8 + 
          (2*(1 + 4*x^2 + 39*x^4 + 49*x^6 + 8*x^8 + 3*x^10))/w2^4 - 
          (3 + 75*x^2 + 98*x^4 + 86*x^6 + 97*x^8 + 17*x^10)/w2^6))/w1^2 - 
       ((x^4*(-13 + 19*x^2 + 49*x^4 + x^6))/w2^10 + 
         (x^4*(-13 + 19*x^2 + 49*x^4 + x^6))/w2^2 + 
         2*(x^4 + 5*x^6 + 3*x^8 + 3*x^10) + 
         (2*(x^4 + 5*x^6 + 3*x^8 + 3*x^10))/w2^12 - 
         (2 + x^2 + 33*x^4 + 304*x^6 + 408*x^8 + 141*x^10 + 25*x^12 + 6*x^14)/
          w2^8 - (2 + x^2 + 33*x^4 + 304*x^6 + 408*x^8 + 141*x^10 + 25*x^12 + 
           6*x^14)/w2^4 + (5 + 3*x^2 + 209*x^4 + 391*x^6 + 409*x^8 + 
           371*x^10 + 81*x^12 + 19*x^14)/w2^6)/w1^12 - 
       ((x^4*(-13 + 19*x^2 + 49*x^4 + x^6))/w2^10 + 
         (x^4*(-13 + 19*x^2 + 49*x^4 + x^6))/w2^2 + 
         2*(x^4 + 5*x^6 + 3*x^8 + 3*x^10) + 
         (2*(x^4 + 5*x^6 + 3*x^8 + 3*x^10))/w2^12 - 
         (2 + x^2 + 33*x^4 + 304*x^6 + 408*x^8 + 141*x^10 + 25*x^12 + 6*x^14)/
          w2^8 - (2 + x^2 + 33*x^4 + 304*x^6 + 408*x^8 + 141*x^10 + 25*x^12 + 
           6*x^14)/w2^4 + (5 + 3*x^2 + 209*x^4 + 391*x^6 + 409*x^8 + 
           371*x^10 + 81*x^12 + 19*x^14)/w2^6)/w1^4 - 
       (2*(2*x^4*(3 + 7*x^2 + 5*x^4 + 5*x^6) + 
          (2*x^4*(3 + 7*x^2 + 5*x^4 + 5*x^6))/w2^12 + 
          (x^2*(-4 - 13*x^2 + 25*x^4 + 55*x^6 + 9*x^8 + 4*x^10))/w2^10 + 
          (x^2*(-4 - 13*x^2 + 25*x^4 + 55*x^6 + 9*x^8 + 4*x^10))/w2^2 - 
          (1 + 4*x^2 + 69*x^4 + 386*x^6 + 474*x^8 + 237*x^10 + 64*x^12 + 
            13*x^14)/w2^8 - (1 + 4*x^2 + 69*x^4 + 386*x^6 + 474*x^8 + 
            237*x^10 + 64*x^12 + 13*x^14)/w2^4 + (5 + 12*x^2 + 268*x^4 + 
            455*x^6 + 549*x^8 + 450*x^10 + 158*x^12 + 47*x^14)/w2^6))/w1^8 + 
       (2*x^4*(4 + 11*x^2 + 17*x^4 + 4*x^6) + 
         (2*x^4*(4 + 11*x^2 + 17*x^4 + 4*x^6))/w2^12 + 
         (x^2*(-4 - 26*x^2 + 19*x^4 + 17*x^6 + 18*x^8 + 12*x^10))/w2^10 + 
         (x^2*(-4 - 26*x^2 + 19*x^4 + 17*x^6 + 18*x^8 + 12*x^10))/w2^2 - 
         (3 + 3*x^2 + 91*x^4 + 523*x^6 + 655*x^8 + 319*x^10 + 115*x^12 + 
           19*x^14)/w2^8 - (3 + 3*x^2 + 91*x^4 + 523*x^6 + 655*x^8 + 
           319*x^10 + 115*x^12 + 19*x^14)/w2^4 + 
         (10 + 11*x^2 + 411*x^4 + 608*x^6 + 732*x^8 + 653*x^10 + 269*x^12 + 
           66*x^14)/w2^6)/w1^10 + (2*x^4*(4 + 11*x^2 + 17*x^4 + 4*x^6) + 
         (2*x^4*(4 + 11*x^2 + 17*x^4 + 4*x^6))/w2^12 + 
         (x^2*(-4 - 26*x^2 + 19*x^4 + 17*x^6 + 18*x^8 + 12*x^10))/w2^10 + 
         (x^2*(-4 - 26*x^2 + 19*x^4 + 17*x^6 + 18*x^8 + 12*x^10))/w2^2 - 
         (3 + 3*x^2 + 91*x^4 + 523*x^6 + 655*x^8 + 319*x^10 + 115*x^12 + 
           19*x^14)/w2^8 - (3 + 3*x^2 + 91*x^4 + 523*x^6 + 655*x^8 + 
           319*x^10 + 115*x^12 + 19*x^14)/w2^4 + 
         (10 + 11*x^2 + 411*x^4 + 608*x^6 + 732*x^8 + 653*x^10 + 269*x^12 + 
           66*x^14)/w2^6)/w1^6))/(w1^3*w2) + 
    (myq1^8*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((2*x^4*(x^4 + x^4/w2^12 + (x^2 - 4*x^4 + x^6)/w2^10 + 
          (x^2 - 4*x^4 + x^6)/w2^2 + (-2 + x^2 - 3*x^4 + x^6 - 2*x^8)/w2^8 + 
          (-2 + x^2 - 3*x^4 + x^6 - 2*x^8)/w2^4 + 
          (3 + 4*x^2 - 2*x^4 + 4*x^6 + 3*x^8)/w2^6))/w2^2 + 
       (2*x^4*(x^4 + x^4/w2^12 + (x^2 - 4*x^4 + x^6)/w2^10 + 
          (x^2 - 4*x^4 + x^6)/w2^2 + (-2 + x^2 - 3*x^4 + x^6 - 2*x^8)/w2^8 + 
          (-2 + x^2 - 3*x^4 + x^6 - 2*x^8)/w2^4 + 
          (3 + 4*x^2 - 2*x^4 + 4*x^6 + 3*x^8)/w2^6))/(w1^16*w2^2) - 
       (x^2*((x^2*(-3 + 4*x^2 + 20*x^4 + 16*x^6 - 9*x^8))/w2^10 + 
          (x^2*(-3 + 4*x^2 + 20*x^4 + 16*x^6 - 9*x^8))/w2^2 + 
          3*(x^4 + 4*x^6 + 3*x^8) + (3*(x^4 + 4*x^6 + 3*x^8))/w2^12 - 
          (x^2*(13 + 57*x^2 + 188*x^4 + 107*x^6 + 27*x^8))/w2^8 - 
          (x^2*(13 + 57*x^2 + 188*x^4 + 107*x^6 + 27*x^8))/w2^4 + 
          (1 + 26*x^2 + 145*x^4 + 172*x^6 + 171*x^8 + 82*x^10 + 3*x^12)/
           w2^6))/(w1^14*w2^2) - 
       (x^2*((x^2*(-3 + 4*x^2 + 20*x^4 + 16*x^6 - 9*x^8))/w2^10 + 
          (x^2*(-3 + 4*x^2 + 20*x^4 + 16*x^6 - 9*x^8))/w2^2 + 
          3*(x^4 + 4*x^6 + 3*x^8) + (3*(x^4 + 4*x^6 + 3*x^8))/w2^12 - 
          (x^2*(13 + 57*x^2 + 188*x^4 + 107*x^6 + 27*x^8))/w2^8 - 
          (x^2*(13 + 57*x^2 + 188*x^4 + 107*x^6 + 27*x^8))/w2^4 + 
          (1 + 26*x^2 + 145*x^4 + 172*x^6 + 171*x^8 + 82*x^10 + 3*x^12)/
           w2^6))/(w1^2*w2^2) + (-8*x^8 - (8*x^8)/w2^16 + 
         (x^4*(3 + 18*x^2 + 32*x^4 + 2*x^6 + 9*x^8))/w2^14 + 
         (x^4*(3 + 18*x^2 + 32*x^4 + 2*x^6 + 9*x^8))/w2^2 + 
         (x^2*(-3 - 4*x^2 + 67*x^4 + 284*x^6 + 217*x^8 + 32*x^10 - 9*x^12))/
          w2^12 + (x^2*(-3 - 4*x^2 + 67*x^4 + 284*x^6 + 217*x^8 + 32*x^10 - 
            9*x^12))/w2^4 - (x^2*(3 + 85*x^2 + 481*x^4 + 1124*x^6 + 879*x^8 + 
            315*x^10 + 25*x^12))/w2^10 - (x^2*(3 + 85*x^2 + 481*x^4 + 
            1124*x^6 + 879*x^8 + 315*x^10 + 25*x^12))/w2^6 + 
         (1 + 14*x^2 + 154*x^4 + 806*x^6 + 1236*x^8 + 1198*x^10 + 558*x^12 + 
           94*x^14 + 3*x^16)/w2^8)/w1^12 + (-8*x^8 - (8*x^8)/w2^16 + 
         (x^4*(3 + 18*x^2 + 32*x^4 + 2*x^6 + 9*x^8))/w2^14 + 
         (x^4*(3 + 18*x^2 + 32*x^4 + 2*x^6 + 9*x^8))/w2^2 + 
         (x^2*(-3 - 4*x^2 + 67*x^4 + 284*x^6 + 217*x^8 + 32*x^10 - 9*x^12))/
          w2^12 + (x^2*(-3 - 4*x^2 + 67*x^4 + 284*x^6 + 217*x^8 + 32*x^10 - 
            9*x^12))/w2^4 - (x^2*(3 + 85*x^2 + 481*x^4 + 1124*x^6 + 879*x^8 + 
            315*x^10 + 25*x^12))/w2^10 - (x^2*(3 + 85*x^2 + 481*x^4 + 
            1124*x^6 + 879*x^8 + 315*x^10 + 25*x^12))/w2^6 + 
         (1 + 14*x^2 + 154*x^4 + 806*x^6 + 1236*x^8 + 1198*x^10 + 558*x^12 + 
           94*x^14 + 3*x^16)/w2^8)/w1^4 - 
       (2*(8*x^8 + (8*x^8)/w2^16 + (x^4*(13 + 10*x^2 + 10*x^4 + 26*x^6 + 
             15*x^8))/w2^14 + (x^4*(13 + 10*x^2 + 10*x^4 + 26*x^6 + 15*x^8))/
           w2^2 - (2*x^2*(8 + 66*x^2 + 177*x^4 + 308*x^6 + 260*x^8 + 
             110*x^10 + 13*x^12))/w2^12 - (2*x^2*(8 + 66*x^2 + 177*x^4 + 
             308*x^6 + 260*x^8 + 110*x^10 + 13*x^12))/w2^4 + 
          (4 + 97*x^2 + 477*x^4 + 1289*x^6 + 2046*x^8 + 1759*x^10 + 
            859*x^12 + 191*x^14 + 12*x^16)/w2^10 + 
          (4 + 97*x^2 + 477*x^4 + 1289*x^6 + 2046*x^8 + 1759*x^10 + 
            859*x^12 + 191*x^14 + 12*x^16)/w2^6 - 
          (11 + 160*x^2 + 680*x^4 + 1812*x^6 + 2408*x^8 + 2348*x^10 + 
            1228*x^12 + 384*x^14 + 33*x^16)/w2^8))/w1^8 + 
       ((x^4*(-8 - 13*x^2 + 20*x^4 - 15*x^6 + 8*x^8))/w2^14 + 
         (x^4*(-8 - 13*x^2 + 20*x^4 - 15*x^6 + 8*x^8))/w2^2 + 
         8*(x^6 + x^10) + (8*(x^6 + x^10))/w2^16 - 
         (x^2*(4 + 67*x^2 + 424*x^4 + 848*x^6 + 588*x^8 + 237*x^10 + 
            28*x^12))/w2^12 - (x^2*(4 + 67*x^2 + 424*x^4 + 848*x^6 + 
            588*x^8 + 237*x^10 + 28*x^12))/w2^4 + 
         (4 + 64*x^2 + 459*x^4 + 1675*x^6 + 2860*x^8 + 2293*x^10 + 
           1037*x^12 + 260*x^14 + 12*x^16)/w2^10 + 
         (4 + 64*x^2 + 459*x^4 + 1675*x^6 + 2860*x^8 + 2293*x^10 + 
           1037*x^12 + 260*x^14 + 12*x^16)/w2^6 - 
         (12 + 119*x^2 + 718*x^4 + 2399*x^6 + 3292*x^8 + 3101*x^10 + 
           1534*x^12 + 541*x^14 + 36*x^16)/w2^8)/w1^10 + 
       ((x^4*(-8 - 13*x^2 + 20*x^4 - 15*x^6 + 8*x^8))/w2^14 + 
         (x^4*(-8 - 13*x^2 + 20*x^4 - 15*x^6 + 8*x^8))/w2^2 + 
         8*(x^6 + x^10) + (8*(x^6 + x^10))/w2^16 - 
         (x^2*(4 + 67*x^2 + 424*x^4 + 848*x^6 + 588*x^8 + 237*x^10 + 
            28*x^12))/w2^12 - (x^2*(4 + 67*x^2 + 424*x^4 + 848*x^6 + 
            588*x^8 + 237*x^10 + 28*x^12))/w2^4 + 
         (4 + 64*x^2 + 459*x^4 + 1675*x^6 + 2860*x^8 + 2293*x^10 + 
           1037*x^12 + 260*x^14 + 12*x^16)/w2^10 + 
         (4 + 64*x^2 + 459*x^4 + 1675*x^6 + 2860*x^8 + 2293*x^10 + 
           1037*x^12 + 260*x^14 + 12*x^16)/w2^6 - 
         (12 + 119*x^2 + 718*x^4 + 2399*x^6 + 3292*x^8 + 3101*x^10 + 
           1534*x^12 + 541*x^14 + 36*x^16)/w2^8)/w1^6))/w1^2 + 
    myq1^6*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((2*(-1 + w2^(-2))^2*x^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^4 + 
      (2*(-1 + w2^(-2))^2*x^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/
       (w1^20*w2^4) + (x^4*(x^2 + 4*x^4 + 3*x^6 + (x^2 + 4*x^4 + 3*x^6)/
          w2^12 + (-1 - x^2 - 12*x^4 - 7*x^6 + x^8)/w2^8 + 
         (-1 - x^2 - 12*x^4 - 7*x^6 + x^8)/w2^4 - 
         (1 + x^2 + 4*x^4 + 3*x^6 + 3*x^8)/w2^10 - 
         (1 + x^2 + 4*x^4 + 3*x^6 + 3*x^8)/w2^2 + 
         (2*(x^2 + 4*x^4 - x^6 + 4*x^8))/w2^6))/(w1^18*w2^2) + 
      (x^4*(x^2 + 4*x^4 + 3*x^6 + (x^2 + 4*x^4 + 3*x^6)/w2^12 + 
         (-1 - x^2 - 12*x^4 - 7*x^6 + x^8)/w2^8 + 
         (-1 - x^2 - 12*x^4 - 7*x^6 + x^8)/w2^4 - 
         (1 + x^2 + 4*x^4 + 3*x^6 + 3*x^8)/w2^10 - 
         (1 + x^2 + 4*x^4 + 3*x^6 + 3*x^8)/w2^2 + 
         (2*(x^2 + 4*x^4 - x^6 + 4*x^8))/w2^6))/(w1^2*w2^2) + 
      (x^2*(2*x^6 + (2*x^6)/w2^16 + (x^2*(24 + 133*x^2 + 332*x^4 + 243*x^6 + 
            84*x^8))/w2^10 + (x^2*(24 + 133*x^2 + 332*x^4 + 243*x^6 + 
            84*x^8))/w2^6 - (x^2 + x^4 + 8*x^6 - 5*x^8 + 3*x^10)/w2^14 - 
         (x^2 + x^4 + 8*x^6 - 5*x^8 + 3*x^10)/w2^2 + 
         (1 - 3*x^2 - 43*x^4 - 114*x^6 - 93*x^8 - 9*x^10 + 3*x^12)/w2^12 + 
         (1 - 3*x^2 - 43*x^4 - 114*x^6 - 93*x^8 - 9*x^10 + 3*x^12)/w2^4 - 
         (-1 + 18*x^2 + 159*x^4 + 348*x^6 + 273*x^8 + 122*x^10 + 9*x^12)/
          w2^8))/w1^16 + (x^2*(2*x^6 + (2*x^6)/w2^16 + 
         (x^2*(24 + 133*x^2 + 332*x^4 + 243*x^6 + 84*x^8))/w2^10 + 
         (x^2*(24 + 133*x^2 + 332*x^4 + 243*x^6 + 84*x^8))/w2^6 - 
         (x^2 + x^4 + 8*x^6 - 5*x^8 + 3*x^10)/w2^14 - 
         (x^2 + x^4 + 8*x^6 - 5*x^8 + 3*x^10)/w2^2 + 
         (1 - 3*x^2 - 43*x^4 - 114*x^6 - 93*x^8 - 9*x^10 + 3*x^12)/w2^12 + 
         (1 - 3*x^2 - 43*x^4 - 114*x^6 - 93*x^8 - 9*x^10 + 3*x^12)/w2^4 - 
         (-1 + 18*x^2 + 159*x^4 + 348*x^6 + 273*x^8 + 122*x^10 + 9*x^12)/
          w2^8))/w1^4 - ((x^4*(1 + 18*x^2 + 48*x^4 + 18*x^6 + 7*x^8))/w2^14 + 
        (x^4*(1 + 18*x^2 + 48*x^4 + 18*x^6 + 7*x^8))/w2^2 + 2*(x^6 + x^10) + 
        (2*(x^6 + x^10))/w2^16 - (2*x^2*(2 + 25*x^2 + 135*x^4 + 272*x^6 + 
           169*x^8 + 47*x^10 + 6*x^12))/w2^12 - 
        (2*x^2*(2 + 25*x^2 + 135*x^4 + 272*x^6 + 169*x^8 + 47*x^10 + 6*x^12))/
         w2^4 + (1 + 15*x^2 + 129*x^4 + 605*x^6 + 1164*x^8 + 755*x^10 + 
          279*x^12 + 61*x^14 + 3*x^16)/w2^10 + 
        (1 + 15*x^2 + 129*x^4 + 605*x^6 + 1164*x^8 + 755*x^10 + 279*x^12 + 
          61*x^14 + 3*x^16)/w2^6 - (1 + 8*x^2 + 98*x^4 + 644*x^6 + 1188*x^8 + 
          848*x^10 + 294*x^12 + 92*x^14 + 3*x^16)/w2^8)/w1^14 - 
      ((x^4*(1 + 18*x^2 + 48*x^4 + 18*x^6 + 7*x^8))/w2^14 + 
        (x^4*(1 + 18*x^2 + 48*x^4 + 18*x^6 + 7*x^8))/w2^2 + 2*(x^6 + x^10) + 
        (2*(x^6 + x^10))/w2^16 - (2*x^2*(2 + 25*x^2 + 135*x^4 + 272*x^6 + 
           169*x^8 + 47*x^10 + 6*x^12))/w2^12 - 
        (2*x^2*(2 + 25*x^2 + 135*x^4 + 272*x^6 + 169*x^8 + 47*x^10 + 6*x^12))/
         w2^4 + (1 + 15*x^2 + 129*x^4 + 605*x^6 + 1164*x^8 + 755*x^10 + 
          279*x^12 + 61*x^14 + 3*x^16)/w2^10 + 
        (1 + 15*x^2 + 129*x^4 + 605*x^6 + 1164*x^8 + 755*x^10 + 279*x^12 + 
          61*x^14 + 3*x^16)/w2^6 - (1 + 8*x^2 + 98*x^4 + 644*x^6 + 1188*x^8 + 
          848*x^10 + 294*x^12 + 92*x^14 + 3*x^16)/w2^8)/w1^6 + 
      (6*x^8 + (6*x^8)/w2^16 + (x^4*(29 + 77*x^2 + 112*x^4 + 95*x^6 + 
           31*x^8))/w2^14 + (x^4*(29 + 77*x^2 + 112*x^4 + 95*x^6 + 31*x^8))/
         w2^2 - (x^2*(15 + 197*x^2 + 655*x^4 + 1092*x^6 + 813*x^8 + 
           259*x^10 + 9*x^12))/w2^12 - (x^2*(15 + 197*x^2 + 655*x^4 + 
           1092*x^6 + 813*x^8 + 259*x^10 + 9*x^12))/w2^4 + 
        (-4 + 30*x^2 + 332*x^4 + 1271*x^6 + 2080*x^8 + 1557*x^10 + 528*x^12 + 
          50*x^14 - 12*x^16)/w2^10 + (-4 + 30*x^2 + 332*x^4 + 1271*x^6 + 
          2080*x^8 + 1557*x^10 + 528*x^12 + 50*x^14 - 12*x^16)/w2^6 + 
        (12 - x^2 - 214*x^4 - 1293*x^6 - 2048*x^8 - 1651*x^10 - 502*x^12 - 
          31*x^14 + 36*x^16)/w2^8)/w1^12 + 
      (6*x^8 + (6*x^8)/w2^16 + (x^4*(29 + 77*x^2 + 112*x^4 + 95*x^6 + 
           31*x^8))/w2^14 + (x^4*(29 + 77*x^2 + 112*x^4 + 95*x^6 + 31*x^8))/
         w2^2 - (x^2*(15 + 197*x^2 + 655*x^4 + 1092*x^6 + 813*x^8 + 
           259*x^10 + 9*x^12))/w2^12 - (x^2*(15 + 197*x^2 + 655*x^4 + 
           1092*x^6 + 813*x^8 + 259*x^10 + 9*x^12))/w2^4 + 
        (-4 + 30*x^2 + 332*x^4 + 1271*x^6 + 2080*x^8 + 1557*x^10 + 528*x^12 + 
          50*x^14 - 12*x^16)/w2^10 + (-4 + 30*x^2 + 332*x^4 + 1271*x^6 + 
          2080*x^8 + 1557*x^10 + 528*x^12 + 50*x^14 - 12*x^16)/w2^6 + 
        (12 - x^2 - 214*x^4 - 1293*x^6 - 2048*x^8 - 1651*x^10 - 502*x^12 - 
          31*x^14 + 36*x^16)/w2^8)/w1^8 - 
      (2*((x^4*(13 + 51*x^2 + 76*x^4 + 53*x^6 + 19*x^8))/w2^14 + 
         (x^4*(13 + 51*x^2 + 76*x^4 + 53*x^6 + 19*x^8))/w2^2 + 
         2*(x^6 + x^10) + (2*(x^6 + x^10))/w2^16 + 
         (x^2*(-1 - 95*x^2 - 410*x^4 - 640*x^6 - 468*x^8 - 145*x^10 + 
            3*x^12))/w2^12 + (x^2*(-1 - 95*x^2 - 410*x^4 - 640*x^6 - 
            468*x^8 - 145*x^10 + 3*x^12))/w2^4 + 
         (-5 - 21*x^2 + 128*x^4 + 728*x^6 + 1120*x^8 + 848*x^10 + 224*x^12 + 
           x^14 - 15*x^16)/w2^10 + (-5 - 21*x^2 + 128*x^4 + 728*x^6 + 
           1120*x^8 + 848*x^10 + 224*x^12 + x^14 - 15*x^16)/w2^6 + 
         (13 + 62*x^2 - 22*x^4 - 696*x^6 - 1036*x^8 - 848*x^10 - 162*x^12 + 
           34*x^14 + 39*x^16)/w2^8))/w1^10) + 
    (myq1^4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (x^4*(2*x^4 + (2*x^4)/w2^12 + (x^2*(3 + 8*x^2 + 9*x^4))/w2^10 + 
         (x^2*(3 + 8*x^2 + 9*x^4))/w2^2 + (2*(2 + 3*x^2 + 14*x^4 + 9*x^6 + 
            4*x^8))/w2^6 - (3 + 6*x^2 + 10*x^4 + 10*x^6 + 9*x^8)/w2^8 - 
         (3 + 6*x^2 + 10*x^4 + 10*x^6 + 9*x^8)/w2^4) + 
       (x^4*(2*x^4 + (2*x^4)/w2^12 + (x^2*(3 + 8*x^2 + 9*x^4))/w2^10 + 
          (x^2*(3 + 8*x^2 + 9*x^4))/w2^2 + (2*(2 + 3*x^2 + 14*x^4 + 9*x^6 + 
             4*x^8))/w2^6 - (3 + 6*x^2 + 10*x^4 + 10*x^6 + 9*x^8)/w2^8 - 
          (3 + 6*x^2 + 10*x^4 + 10*x^6 + 9*x^8)/w2^4))/w1^16 + 
       (x^2*(6*x^4*(1 + x^2)^2 + (6*x^4*(1 + x^2)^2)/w2^12 - 
          (2*x^4*(17 + 40*x^2 + 21*x^4))/w2^10 - 
          (2*x^4*(17 + 40*x^2 + 21*x^4))/w2^2 + (x^2 + 8*x^4 + 28*x^6 - 
            12*x^8 - x^10)/w2^8 + (x^2 + 8*x^4 + 28*x^6 - 12*x^8 - x^10)/
           w2^4 + (3 + 8*x^2 - 21*x^4 - 124*x^6 - 27*x^8 + 28*x^10 + 13*x^12)/
           w2^6))/w1^14 + (x^2*(6*x^4*(1 + x^2)^2 + (6*x^4*(1 + x^2)^2)/
           w2^12 - (2*x^4*(17 + 40*x^2 + 21*x^4))/w2^10 - 
          (2*x^4*(17 + 40*x^2 + 21*x^4))/w2^2 + (x^2 + 8*x^4 + 28*x^6 - 
            12*x^8 - x^10)/w2^8 + (x^2 + 8*x^4 + 28*x^6 - 12*x^8 - x^10)/
           w2^4 + (3 + 8*x^2 - 21*x^4 - 124*x^6 - 27*x^8 + 28*x^10 + 13*x^12)/
           w2^6))/w1^2 - (4*x^4*(2 + 4*x^2 + 5*x^4 + 4*x^6 + 2*x^8) + 
         (4*x^4*(2 + 4*x^2 + 5*x^4 + 4*x^6 + 2*x^8))/w2^12 + 
         (x^2*(3 + 2*x^2 + 21*x^4 - 4*x^6 + 23*x^8 + 10*x^10 + 9*x^12))/
          w2^10 + (x^2*(3 + 2*x^2 + 21*x^4 - 4*x^6 + 23*x^8 + 10*x^10 + 
            9*x^12))/w2^2 - (3 + 11*x^2 + 110*x^4 + 419*x^6 + 568*x^8 + 
           513*x^10 + 178*x^12 + 33*x^14 + 9*x^16)/w2^8 - 
         (3 + 11*x^2 + 110*x^4 + 419*x^6 + 568*x^8 + 513*x^10 + 178*x^12 + 
           33*x^14 + 9*x^16)/w2^4 + (7 + 30*x^2 + 190*x^4 + 446*x^6 + 
           436*x^8 + 510*x^10 + 306*x^12 + 102*x^14 + 21*x^16)/w2^6)/w1^12 - 
       (4*x^4*(2 + 4*x^2 + 5*x^4 + 4*x^6 + 2*x^8) + 
         (4*x^4*(2 + 4*x^2 + 5*x^4 + 4*x^6 + 2*x^8))/w2^12 + 
         (x^2*(3 + 2*x^2 + 21*x^4 - 4*x^6 + 23*x^8 + 10*x^10 + 9*x^12))/
          w2^10 + (x^2*(3 + 2*x^2 + 21*x^4 - 4*x^6 + 23*x^8 + 10*x^10 + 
            9*x^12))/w2^2 - (3 + 11*x^2 + 110*x^4 + 419*x^6 + 568*x^8 + 
           513*x^10 + 178*x^12 + 33*x^14 + 9*x^16)/w2^8 - 
         (3 + 11*x^2 + 110*x^4 + 419*x^6 + 568*x^8 + 513*x^10 + 178*x^12 + 
           33*x^14 + 9*x^16)/w2^4 + (7 + 30*x^2 + 190*x^4 + 446*x^6 + 
           436*x^8 + 510*x^10 + 306*x^12 + 102*x^14 + 21*x^16)/w2^6)/w1^4 - 
       (2*(2*x^6*(2 + 3*x^2 + 2*x^4) + (2*x^6*(2 + 3*x^2 + 2*x^4))/w2^12 + 
          (x^2*(22 + 114*x^2 + 197*x^4 + 240*x^6 + 209*x^8 + 134*x^10 + 
             32*x^12))/w2^10 + (x^2*(22 + 114*x^2 + 197*x^4 + 240*x^6 + 
             209*x^8 + 134*x^10 + 32*x^12))/w2^2 - 
          (5 + 87*x^2 + 469*x^4 + 969*x^6 + 1322*x^8 + 1091*x^10 + 583*x^12 + 
            133*x^14 + 15*x^16)/w2^8 - (5 + 87*x^2 + 469*x^4 + 969*x^6 + 
            1322*x^8 + 1091*x^10 + 583*x^12 + 133*x^14 + 15*x^16)/w2^4 + 
          (13 + 148*x^2 + 630*x^4 + 1070*x^6 + 1360*x^8 + 1186*x^10 + 
            798*x^12 + 260*x^14 + 39*x^16)/w2^6))/w1^8 + 
       (2*x^4*(1 + x^2)^2*(2 + 3*x^2 + 2*x^4) + 
         (2*x^4*(1 + x^2)^2*(2 + 3*x^2 + 2*x^4))/w2^12 + 
         (2*x^2*(15 + 66*x^2 + 122*x^4 + 138*x^6 + 130*x^8 + 80*x^10 + 
            23*x^12))/w2^10 + (2*x^2*(15 + 66*x^2 + 122*x^4 + 138*x^6 + 
            130*x^8 + 80*x^10 + 23*x^12))/w2^2 - 
         (8 + 118*x^2 + 605*x^4 + 1370*x^6 + 1852*x^8 + 1562*x^10 + 
           779*x^12 + 186*x^14 + 24*x^16)/w2^8 - 
         (8 + 118*x^2 + 605*x^4 + 1370*x^6 + 1852*x^8 + 1562*x^10 + 
           779*x^12 + 186*x^14 + 24*x^16)/w2^4 + 
         (20 + 205*x^2 + 840*x^4 + 1501*x^6 + 1828*x^8 + 1675*x^10 + 
           1100*x^12 + 379*x^14 + 60*x^16)/w2^6)/w1^10 + 
       (2*x^4*(1 + x^2)^2*(2 + 3*x^2 + 2*x^4) + 
         (2*x^4*(1 + x^2)^2*(2 + 3*x^2 + 2*x^4))/w2^12 + 
         (2*x^2*(15 + 66*x^2 + 122*x^4 + 138*x^6 + 130*x^8 + 80*x^10 + 
            23*x^12))/w2^10 + (2*x^2*(15 + 66*x^2 + 122*x^4 + 138*x^6 + 
            130*x^8 + 80*x^10 + 23*x^12))/w2^2 - 
         (8 + 118*x^2 + 605*x^4 + 1370*x^6 + 1852*x^8 + 1562*x^10 + 
           779*x^12 + 186*x^14 + 24*x^16)/w2^8 - 
         (8 + 118*x^2 + 605*x^4 + 1370*x^6 + 1852*x^8 + 1562*x^10 + 
           779*x^12 + 186*x^14 + 24*x^16)/w2^4 + 
         (20 + 205*x^2 + 840*x^4 + 1501*x^6 + 1828*x^8 + 1675*x^10 + 
           1100*x^12 + 379*x^14 + 60*x^16)/w2^6)/w1^6))/(w1^2*w2^2) - 
    (myq1^5*myq2^9*(-1 + w1^(-2))^2*
      (((-1 + w2^(-2))^2*x^6*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^8 + 
          (-1 + x^2 + 3*x^4 - 3*x^6)/w2^6 + (-1 + x^2 + 3*x^4 - 3*x^6)/w2^2 - 
          (2*(1 - 2*x^4 + x^6))/w2^4))/w2^2 + 
       ((-1 + w2^(-2))^2*x^6*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^8 + 
          (-1 + x^2 + 3*x^4 - 3*x^6)/w2^6 + (-1 + x^2 + 3*x^4 - 3*x^6)/w2^2 - 
          (2*(1 - 2*x^4 + x^6))/w2^4))/(w1^16*w2^2) + 
       (2*x^4*(x^4 + x^6 + (x^4 + x^6)/w2^16 + (x^2 + 2*x^4 + 6*x^6 + 3*x^8)/
           w2^14 + (x^2 + 2*x^4 + 6*x^6 + 3*x^8)/w2^2 - 
          (1 + 7*x^2 + 34*x^4 + 48*x^6 + 19*x^8 + 3*x^10)/w2^12 - 
          (1 + 7*x^2 + 34*x^4 + 48*x^6 + 19*x^8 + 3*x^10)/w2^4 - 
          (2*(3 + 13*x^2 + 49*x^4 + 59*x^6 + 31*x^8 + 7*x^10))/w2^8 + 
          (4 + 19*x^2 + 74*x^4 + 90*x^6 + 45*x^8 + 12*x^10)/w2^10 + 
          (4 + 19*x^2 + 74*x^4 + 90*x^6 + 45*x^8 + 12*x^10)/w2^6))/w1^14 + 
       (2*x^4*(x^4 + x^6 + (x^4 + x^6)/w2^16 + (x^2 + 2*x^4 + 6*x^6 + 3*x^8)/
           w2^14 + (x^2 + 2*x^4 + 6*x^6 + 3*x^8)/w2^2 - 
          (1 + 7*x^2 + 34*x^4 + 48*x^6 + 19*x^8 + 3*x^10)/w2^12 - 
          (1 + 7*x^2 + 34*x^4 + 48*x^6 + 19*x^8 + 3*x^10)/w2^4 - 
          (2*(3 + 13*x^2 + 49*x^4 + 59*x^6 + 31*x^8 + 7*x^10))/w2^8 + 
          (4 + 19*x^2 + 74*x^4 + 90*x^6 + 45*x^8 + 12*x^10)/w2^10 + 
          (4 + 19*x^2 + 74*x^4 + 90*x^6 + 45*x^8 + 12*x^10)/w2^6))/w1^2 - 
       (x^2*(2*(x^4 - 3*x^6 - 3*x^8 + x^10) + 
          (2*(x^4 - 3*x^6 - 3*x^8 + x^10))/w2^16 + 
          (x^2*(3 + 17*x^2 + 104*x^4 + 100*x^6 + 23*x^8 + 9*x^10))/w2^14 + 
          (x^2*(3 + 17*x^2 + 104*x^4 + 100*x^6 + 23*x^8 + 9*x^10))/w2^2 - 
          (3 + 11*x^2 + 71*x^4 + 335*x^6 + 325*x^8 + 77*x^10 + 33*x^12 + 
            9*x^14)/w2^12 - (3 + 11*x^2 + 71*x^4 + 335*x^6 + 325*x^8 + 
            77*x^10 + 33*x^12 + 9*x^14)/w2^4 - 
          (2*(5 - 5*x^2 + 29*x^4 + 239*x^6 + 229*x^8 + 7*x^10 - 11*x^12 + 
             11*x^14))/w2^8 + (8 + 3*x^2 + 69*x^4 + 408*x^6 + 364*x^8 + 
            27*x^10 + 25*x^12 + 24*x^14)/w2^10 + 
          (8 + 3*x^2 + 69*x^4 + 408*x^6 + 364*x^8 + 27*x^10 + 25*x^12 + 
            24*x^14)/w2^6))/w1^12 - (x^2*(2*(x^4 - 3*x^6 - 3*x^8 + x^10) + 
          (2*(x^4 - 3*x^6 - 3*x^8 + x^10))/w2^16 + 
          (x^2*(3 + 17*x^2 + 104*x^4 + 100*x^6 + 23*x^8 + 9*x^10))/w2^14 + 
          (x^2*(3 + 17*x^2 + 104*x^4 + 100*x^6 + 23*x^8 + 9*x^10))/w2^2 - 
          (3 + 11*x^2 + 71*x^4 + 335*x^6 + 325*x^8 + 77*x^10 + 33*x^12 + 
            9*x^14)/w2^12 - (3 + 11*x^2 + 71*x^4 + 335*x^6 + 325*x^8 + 
            77*x^10 + 33*x^12 + 9*x^14)/w2^4 - 
          (2*(5 - 5*x^2 + 29*x^4 + 239*x^6 + 229*x^8 + 7*x^10 - 11*x^12 + 
             11*x^14))/w2^8 + (8 + 3*x^2 + 69*x^4 + 408*x^6 + 364*x^8 + 
            27*x^10 + 25*x^12 + 24*x^14)/w2^10 + 
          (8 + 3*x^2 + 69*x^4 + 408*x^6 + 364*x^8 + 27*x^10 + 25*x^12 + 
            24*x^14)/w2^6))/w1^4 - (2*(x^6*(4 + x^2 + x^4 + 4*x^6) + 
          (x^6*(4 + x^2 + x^4 + 4*x^6))/w2^16 - 
          (x^4*(7 + 35*x^2 + 43*x^4 + 49*x^6 + 39*x^8 + 7*x^10))/w2^14 - 
          (x^4*(7 + 35*x^2 + 43*x^4 + 49*x^6 + 39*x^8 + 7*x^10))/w2^2 - 
          (x^2 + 2*x^4 - 6*x^6 - 15*x^8 - 27*x^10 - 4*x^12 + 14*x^14 + 
            3*x^16)/w2^12 - (x^2 + 2*x^4 - 6*x^6 - 15*x^8 - 27*x^10 - 
            4*x^12 + 14*x^14 + 3*x^16)/w2^4 + (1 + 12*x^2 + 82*x^4 + 
            230*x^6 + 350*x^8 + 378*x^10 + 296*x^12 + 140*x^14 + 32*x^16 + 
            3*x^18)/w2^10 + (1 + 12*x^2 + 82*x^4 + 230*x^6 + 350*x^8 + 
            378*x^10 + 296*x^12 + 140*x^14 + 32*x^16 + 3*x^18)/w2^6 - 
          (2*(1 + 11*x^2 + 73*x^4 + 181*x^6 + 241*x^8 + 255*x^10 + 219*x^12 + 
             125*x^14 + 37*x^16 + 3*x^18))/w2^8))/w1^10 - 
       (2*(x^6*(4 + x^2 + x^4 + 4*x^6) + (x^6*(4 + x^2 + x^4 + 4*x^6))/
           w2^16 - (x^4*(7 + 35*x^2 + 43*x^4 + 49*x^6 + 39*x^8 + 7*x^10))/
           w2^14 - (x^4*(7 + 35*x^2 + 43*x^4 + 49*x^6 + 39*x^8 + 7*x^10))/
           w2^2 - (x^2 + 2*x^4 - 6*x^6 - 15*x^8 - 27*x^10 - 4*x^12 + 
            14*x^14 + 3*x^16)/w2^12 - (x^2 + 2*x^4 - 6*x^6 - 15*x^8 - 
            27*x^10 - 4*x^12 + 14*x^14 + 3*x^16)/w2^4 + 
          (1 + 12*x^2 + 82*x^4 + 230*x^6 + 350*x^8 + 378*x^10 + 296*x^12 + 
            140*x^14 + 32*x^16 + 3*x^18)/w2^10 + 
          (1 + 12*x^2 + 82*x^4 + 230*x^6 + 350*x^8 + 378*x^10 + 296*x^12 + 
            140*x^14 + 32*x^16 + 3*x^18)/w2^6 - 
          (2*(1 + 11*x^2 + 73*x^4 + 181*x^6 + 241*x^8 + 255*x^10 + 219*x^12 + 
             125*x^14 + 37*x^16 + 3*x^18))/w2^8))/w1^6 - 
       (2*(2*x^6*(1 - 3*x^2 - 3*x^4 + x^6) + 
          (2*x^6*(1 - 3*x^2 - 3*x^4 + x^6))/w2^16 - 
          (x^4*(13 + 3*x^2 - 65*x^4 - 63*x^6 + x^8 + 11*x^10))/w2^14 - 
          (x^4*(13 + 3*x^2 - 65*x^4 - 63*x^6 + x^8 + 11*x^10))/w2^2 + 
          (x^2*(13 + 127*x^2 + 166*x^4 + 44*x^6 + 68*x^8 + 186*x^10 + 
             141*x^12 + 15*x^14))/w2^12 + (x^2*(13 + 127*x^2 + 166*x^4 + 
             44*x^6 + 68*x^8 + 186*x^10 + 141*x^12 + 15*x^14))/w2^4 + 
          (2*(2 + 51*x^2 + 285*x^4 + 448*x^6 + 492*x^8 + 528*x^10 + 
             540*x^12 + 355*x^14 + 85*x^16 + 6*x^18))/w2^8 - 
          (2 + 64*x^2 + 399*x^4 + 649*x^6 + 703*x^8 + 781*x^10 + 791*x^12 + 
            481*x^14 + 88*x^16 + 6*x^18)/w2^10 - (2 + 64*x^2 + 399*x^4 + 
            649*x^6 + 703*x^8 + 781*x^10 + 791*x^12 + 481*x^14 + 88*x^16 + 
            6*x^18)/w2^6))/w1^8))/(w1*w2) - 
    (myq1^7*myq2^7*((2*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^6*(1 + x^2)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^2 + 
       (2*(1 + w2^(-4))*(-1 + w2^(-2))^2*x^6*(1 + x^2)*(x^2 + x^2/w2^4 - 
          (1 + x^4)/w2^2))/(w1^20*w2^2) + 
       (x^4*(x^4 + 3*x^6 + (x^4 + 3*x^6)/w2^16 - (6*(x^4 + 3*x^6))/w2^14 - 
          (6*(x^4 + 3*x^6))/w2^2 - (2*x^2*(19 + 58*x^2 + 58*x^4 + 39*x^6 + 
             14*x^8))/w2^8 - (1 - 2*x^2 + 17*x^4 + 23*x^6 - 2*x^8 + 3*x^10)/
           w2^12 - (1 - 2*x^2 + 17*x^4 + 23*x^6 - 2*x^8 + 3*x^10)/w2^4 + 
          (1 + 17*x^2 + 86*x^4 + 106*x^6 + 39*x^8 + 15*x^10)/w2^10 + 
          (1 + 17*x^2 + 86*x^4 + 106*x^6 + 39*x^8 + 15*x^10)/w2^6))/w1^18 + 
       (x^4*(x^4 + 3*x^6 + (x^4 + 3*x^6)/w2^16 - (6*(x^4 + 3*x^6))/w2^14 - 
          (6*(x^4 + 3*x^6))/w2^2 - (2*x^2*(19 + 58*x^2 + 58*x^4 + 39*x^6 + 
             14*x^8))/w2^8 - (1 - 2*x^2 + 17*x^4 + 23*x^6 - 2*x^8 + 3*x^10)/
           w2^12 - (1 - 2*x^2 + 17*x^4 + 23*x^6 - 2*x^8 + 3*x^10)/w2^4 + 
          (1 + 17*x^2 + 86*x^4 + 106*x^6 + 39*x^8 + 15*x^10)/w2^10 + 
          (1 + 17*x^2 + 86*x^4 + 106*x^6 + 39*x^8 + 15*x^10)/w2^6))/w1^2 - 
       (x^2*(x^4 + 11*x^6 + 9*x^8 + 3*x^10 + 
          (2*x^4*(-3 + 2*x^2 + 16*x^4 + 3*x^6))/w2^14 + 
          (2*x^4*(-3 + 2*x^2 + 16*x^4 + 3*x^6))/w2^2 + 
          (x^4 + 11*x^6 + 9*x^8 + 3*x^10)/w2^16 - 
          (1 + 5*x^2 + 29*x^4 + 381*x^6 + 563*x^8 + 171*x^10 + 31*x^12 + 
            3*x^14)/w2^12 - (1 + 5*x^2 + 29*x^4 + 381*x^6 + 563*x^8 + 
            171*x^10 + 31*x^12 + 3*x^14)/w2^4 + 
          (2*(2 + 2*x^2 + 111*x^4 + 550*x^6 + 704*x^8 + 337*x^10 + 74*x^12 + 
             10*x^14))/w2^10 + (2*(2 + 2*x^2 + 111*x^4 + 550*x^6 + 704*x^8 + 
             337*x^10 + 74*x^12 + 10*x^14))/w2^6 - 
          (2*(3 - x^2 + 182*x^4 + 688*x^6 + 818*x^8 + 492*x^10 + 127*x^12 + 
             19*x^14))/w2^8))/w1^16 - (x^2*(x^4 + 11*x^6 + 9*x^8 + 3*x^10 + 
          (2*x^4*(-3 + 2*x^2 + 16*x^4 + 3*x^6))/w2^14 + 
          (2*x^4*(-3 + 2*x^2 + 16*x^4 + 3*x^6))/w2^2 + 
          (x^4 + 11*x^6 + 9*x^8 + 3*x^10)/w2^16 - 
          (1 + 5*x^2 + 29*x^4 + 381*x^6 + 563*x^8 + 171*x^10 + 31*x^12 + 
            3*x^14)/w2^12 - (1 + 5*x^2 + 29*x^4 + 381*x^6 + 563*x^8 + 
            171*x^10 + 31*x^12 + 3*x^14)/w2^4 + 
          (2*(2 + 2*x^2 + 111*x^4 + 550*x^6 + 704*x^8 + 337*x^10 + 74*x^12 + 
             10*x^14))/w2^10 + (2*(2 + 2*x^2 + 111*x^4 + 550*x^6 + 704*x^8 + 
             337*x^10 + 74*x^12 + 10*x^14))/w2^6 - 
          (2*(3 - x^2 + 182*x^4 + 688*x^6 + 818*x^8 + 492*x^10 + 127*x^12 + 
             19*x^14))/w2^8))/w1^4 + (2*x^6*(5 + 7*x^2 + 11*x^4 + 5*x^6) + 
         (2*x^6*(5 + 7*x^2 + 11*x^4 + 5*x^6))/w2^16 + 
         (2*x^4*(1 + 19*x^2 + 120*x^4 + 132*x^6 + 51*x^8 + 13*x^10))/w2^14 + 
         (2*x^4*(1 + 19*x^2 + 120*x^4 + 132*x^6 + 51*x^8 + 13*x^10))/w2^2 - 
         (x^2*(9 + 69*x^2 + 549*x^4 + 2029*x^6 + 2343*x^8 + 1035*x^10 + 
            267*x^12 + 35*x^14))/w2^12 - (x^2*(9 + 69*x^2 + 549*x^4 + 
            2029*x^6 + 2343*x^8 + 1035*x^10 + 267*x^12 + 35*x^14))/w2^4 - 
         (2*(1 + 24*x^2 + 145*x^4 + 1191*x^6 + 2993*x^8 + 3403*x^10 + 
            2025*x^12 + 691*x^14 + 140*x^16 + 3*x^18))/w2^8 + 
         (1 + 33*x^2 + 212*x^4 + 1728*x^6 + 4924*x^8 + 5668*x^10 + 
           3028*x^12 + 912*x^14 + 163*x^16 + 3*x^18)/w2^10 + 
         (1 + 33*x^2 + 212*x^4 + 1728*x^6 + 4924*x^8 + 5668*x^10 + 
           3028*x^12 + 912*x^14 + 163*x^16 + 3*x^18)/w2^6)/w1^14 + 
       (2*x^6*(5 + 7*x^2 + 11*x^4 + 5*x^6) + 
         (2*x^6*(5 + 7*x^2 + 11*x^4 + 5*x^6))/w2^16 + 
         (2*x^4*(1 + 19*x^2 + 120*x^4 + 132*x^6 + 51*x^8 + 13*x^10))/w2^14 + 
         (2*x^4*(1 + 19*x^2 + 120*x^4 + 132*x^6 + 51*x^8 + 13*x^10))/w2^2 - 
         (x^2*(9 + 69*x^2 + 549*x^4 + 2029*x^6 + 2343*x^8 + 1035*x^10 + 
            267*x^12 + 35*x^14))/w2^12 - (x^2*(9 + 69*x^2 + 549*x^4 + 
            2029*x^6 + 2343*x^8 + 1035*x^10 + 267*x^12 + 35*x^14))/w2^4 - 
         (2*(1 + 24*x^2 + 145*x^4 + 1191*x^6 + 2993*x^8 + 3403*x^10 + 
            2025*x^12 + 691*x^14 + 140*x^16 + 3*x^18))/w2^8 + 
         (1 + 33*x^2 + 212*x^4 + 1728*x^6 + 4924*x^8 + 5668*x^10 + 
           3028*x^12 + 912*x^14 + 163*x^16 + 3*x^18)/w2^10 + 
         (1 + 33*x^2 + 212*x^4 + 1728*x^6 + 4924*x^8 + 5668*x^10 + 
           3028*x^12 + 912*x^14 + 163*x^16 + 3*x^18)/w2^6)/w1^6 - 
       (2*(3*x^6*(2 + x^2 - x^4 + 2*x^6) + (3*x^6*(2 + x^2 - x^4 + 2*x^6))/
           w2^16 - (2*x^4*(23 + 125*x^2 + 263*x^4 + 273*x^6 + 169*x^8 + 
             39*x^10))/w2^14 - (2*x^4*(23 + 125*x^2 + 263*x^4 + 273*x^6 + 
             169*x^8 + 39*x^10))/w2^2 + (x^2*(33 + 332*x^2 + 1515*x^4 + 
             3288*x^6 + 3576*x^8 + 2085*x^10 + 580*x^12 + 71*x^14))/w2^12 + 
          (x^2*(33 + 332*x^2 + 1515*x^4 + 3288*x^6 + 3576*x^8 + 2085*x^10 + 
             580*x^12 + 71*x^14))/w2^4 + (2*(3 + 90*x^2 + 573*x^4 + 
             2412*x^6 + 4579*x^8 + 5049*x^10 + 3302*x^12 + 1213*x^14 + 
             238*x^16 + 9*x^18))/w2^8 - (3 + 123*x^2 + 859*x^4 + 3743*x^6 + 
            7534*x^8 + 8306*x^10 + 5165*x^12 + 1705*x^14 + 289*x^16 + 9*x^18)/
           w2^10 - (3 + 123*x^2 + 859*x^4 + 3743*x^6 + 7534*x^8 + 8306*x^10 + 
            5165*x^12 + 1705*x^14 + 289*x^16 + 9*x^18)/w2^6))/w1^10 - 
       (x^6*(3 + x^2 - 5*x^4 + 9*x^6) + (x^6*(3 + x^2 - 5*x^4 + 9*x^6))/
          w2^16 + (2*x^4*(24 + 147*x^2 + 391*x^4 + 449*x^6 + 205*x^8 + 
            48*x^10))/w2^14 + (2*x^4*(24 + 147*x^2 + 391*x^4 + 449*x^6 + 
            205*x^8 + 48*x^10))/w2^2 - (x^2*(41 + 397*x^2 + 2035*x^4 + 
            5103*x^6 + 5721*x^8 + 2965*x^10 + 771*x^12 + 103*x^14))/w2^12 - 
         (x^2*(41 + 397*x^2 + 2035*x^4 + 5103*x^6 + 5721*x^8 + 2965*x^10 + 
            771*x^12 + 103*x^14))/w2^4 + 
         (2*(2 + 76*x^2 + 534*x^4 + 2635*x^6 + 5907*x^8 + 6593*x^10 + 
            3857*x^12 + 1182*x^14 + 216*x^16 + 6*x^18))/w2^10 + 
         (2*(2 + 76*x^2 + 534*x^4 + 2635*x^6 + 5907*x^8 + 6593*x^10 + 
            3857*x^12 + 1182*x^14 + 216*x^16 + 6*x^18))/w2^6 - 
         (2*(4 + 111*x^2 + 719*x^4 + 3442*x^6 + 7188*x^8 + 7978*x^10 + 
            4996*x^12 + 1711*x^14 + 359*x^16 + 12*x^18))/w2^8)/w1^12 - 
       (x^6*(3 + x^2 - 5*x^4 + 9*x^6) + (x^6*(3 + x^2 - 5*x^4 + 9*x^6))/
          w2^16 + (2*x^4*(24 + 147*x^2 + 391*x^4 + 449*x^6 + 205*x^8 + 
            48*x^10))/w2^14 + (2*x^4*(24 + 147*x^2 + 391*x^4 + 449*x^6 + 
            205*x^8 + 48*x^10))/w2^2 - (x^2*(41 + 397*x^2 + 2035*x^4 + 
            5103*x^6 + 5721*x^8 + 2965*x^10 + 771*x^12 + 103*x^14))/w2^12 - 
         (x^2*(41 + 397*x^2 + 2035*x^4 + 5103*x^6 + 5721*x^8 + 2965*x^10 + 
            771*x^12 + 103*x^14))/w2^4 + 
         (2*(2 + 76*x^2 + 534*x^4 + 2635*x^6 + 5907*x^8 + 6593*x^10 + 
            3857*x^12 + 1182*x^14 + 216*x^16 + 6*x^18))/w2^10 + 
         (2*(2 + 76*x^2 + 534*x^4 + 2635*x^6 + 5907*x^8 + 6593*x^10 + 
            3857*x^12 + 1182*x^14 + 216*x^16 + 6*x^18))/w2^6 - 
         (2*(4 + 111*x^2 + 719*x^4 + 3442*x^6 + 7188*x^8 + 7978*x^10 + 
            4996*x^12 + 1711*x^14 + 359*x^16 + 12*x^18))/w2^8)/w1^8))/
     (w1*w2))*Log[x])/(myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
   (-1 + w2^(-2))*(-1 + x)*x^4*(1 + x)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) + 
 ((I/32)*c2^2*m1b^3*m2b^3*Pi*w1^2*w2^4*(1 + x^4)*
   ((8*myq2^14*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^5*(1 + x^4)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^4*w2^8) + 
    (2*myq1^14*(-1 + w1^(-2))^3*(-1 + w2^(-2))^3*x^3*(1 + x^2)^2*(1 + x^4)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^6*w2^6) - 
    (8*myq1*myq2^13*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^4*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(2*(1 + w2^(-4))*x^2 + 
       (2*(1 + w2^(-4))*x^2)/w1^4 + (1 - 4*x^2 + x^4 - (2*(1 + x^4))/w2^2 + 
         (1 - 4*x^2 + x^4)/w2^4)/w1^2))/(w1^3*w2^7) - 
    (2*myq1^13*myq2*(-1 + w1^(-2))^2*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w1^2 + (1 + x^2 + x^4)/w1^4) + 
       (4*x^2*(1 + x^2 + x^4 - (1 + x^4)/w1^2 + (1 + x^2 + x^4)/w1^4))/w2^4 + 
       (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8 - (2*(-1 + x^2)^2*(1 + x^4))/w1^2 + 
         (1 - 6*x^2 - 6*x^4 - 6*x^6 + x^8)/w1^4)/w2^2))/(w1^5*w2^5) + 
    (4*myq1^2*myq2^12*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (2*x^2*(x^2 + x^2/w1^8 + (1 + x^2)^2/w1^6 + (1 + x^2)^2/w1^2 - 
         (1 + 6*x^2 + x^4)/w1^4) + 
       (2*x^2*(x^2 + x^2/w1^8 + (1 + x^2)^2/w1^6 + (1 + x^2)^2/w1^2 - 
          (1 + 6*x^2 + x^4)/w1^4))/w2^8 + 
       (x^2*(1 + 4*x^2 + 3*x^4 + (1 + 4*x^2 + 3*x^4)/w1^8 - 
          (2*(5 + 20*x^2 + 9*x^4))/w1^6 - (2*(5 + 20*x^2 + 9*x^4))/w1^2 + 
          (2*(5 + 36*x^2 + 11*x^4))/w1^4))/w2^6 + 
       (x^2*(1 + 4*x^2 + 3*x^4 + (1 + 4*x^2 + 3*x^4)/w1^8 - 
          (2*(5 + 20*x^2 + 9*x^4))/w1^6 - (2*(5 + 20*x^2 + 9*x^4))/w1^2 + 
          (2*(5 + 36*x^2 + 11*x^4))/w1^4))/w2^2 + 
       (-1 + 2*x^2 + 2*x^6 - 3*x^8 + (-1 + 2*x^2 + 2*x^6 - 3*x^8)/w1^8 + 
         (4*(1 + 6*x^4 + 3*x^8))/w1^6 + (4*(1 + 6*x^4 + 3*x^8))/w1^2 - 
         (2*(3 - 4*x^2 + 24*x^4 - 4*x^6 + 9*x^8))/w1^4)/w2^4))/(w1^2*w2^6) - 
    (4*myq1^3*myq2^11*(-1 + w1^(-2))^2*x^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      ((x^2*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^8 + (2*(1 + 2*x^2 + 4*x^4 + x^6))/
           w2^4 - (1 + 3*x^2 + x^4 + 3*x^6)/w2^6 - (1 + 3*x^2 + x^4 + 3*x^6)/
           w2^2))/w2^2 + (x^2*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^8 + 
          (2*(1 + 2*x^2 + 4*x^4 + x^6))/w2^4 - (1 + 3*x^2 + x^4 + 3*x^6)/
           w2^6 - (1 + 3*x^2 + x^4 + 3*x^6)/w2^2))/(w1^8*w2^2) + 
       (-2*(x^4 + x^6) - (2*(x^4 + x^6))/w2^12 + 
         (x^2 + 7*x^4 + 5*x^6 + 3*x^8)/w2^10 + (x^2 + 7*x^4 + 5*x^6 + 3*x^8)/
          w2^2 + (-1 + 3*x^2 - 14*x^4 - 30*x^6 + x^8 - 3*x^10)/w2^8 + 
         (-1 + 3*x^2 - 14*x^4 - 30*x^6 + x^8 - 3*x^10)/w2^4 + 
         (2*(1 - 4*x^2 + 9*x^4 + 3*x^6 + 4*x^8 + 3*x^10))/w2^6)/w1^6 + 
       (-2*(x^4 + x^6) - (2*(x^4 + x^6))/w2^12 + 
         (x^2 + 7*x^4 + 5*x^6 + 3*x^8)/w2^10 + (x^2 + 7*x^4 + 5*x^6 + 3*x^8)/
          w2^2 + (-1 + 3*x^2 - 14*x^4 - 30*x^6 + x^8 - 3*x^10)/w2^8 + 
         (-1 + 3*x^2 - 14*x^4 - 30*x^6 + x^8 - 3*x^10)/w2^4 + 
         (2*(1 - 4*x^2 + 9*x^4 + 3*x^6 + 4*x^8 + 3*x^10))/w2^6)/w1^2 - 
       (2*(x^2 - 5*x^4 - 5*x^6 + x^8 + (x^2*(-2 + 21*x^2 + 21*x^4))/w2^10 + 
          (x^2*(-2 + 21*x^2 + 21*x^4))/w2^2 + (x^2 - 5*x^4 - 5*x^6 + x^8)/
           w2^12 + (-1 + 5*x^2 - 42*x^4 - 56*x^6 + x^8 - 3*x^10)/w2^8 + 
          (-1 + 5*x^2 - 42*x^4 - 56*x^6 + x^8 - 3*x^10)/w2^4 + 
          (2 - 8*x^2 + 52*x^4 + 44*x^6 + 8*x^8 + 6*x^10)/w2^6))/w1^4))/
     (w1*w2^5) - (myq1^11*myq2^3*(-1 + w2^(-2))^2*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (4*x^4*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
         (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2) + 
       (4*x^4*(2*x^2 + (2*x^2)/w2^8 - (2*(1 + x^4))/w2^4 + 
          (3 + x^2 + 3*x^4)/w2^6 + (3 + x^2 + 3*x^4)/w2^2))/w1^12 + 
       (x^2*(3*(x^2 - 4*x^4 + 3*x^6) + (3*(x^2 - 4*x^4 + 3*x^6))/w2^8 + 
          (-12 + 46*x^2 + 60*x^4 + 66*x^6 - 16*x^8)/w2^4 + 
          (1 - 72*x^2 - 76*x^4 - 88*x^6 + 3*x^8)/w2^6 + 
          (1 - 72*x^2 - 76*x^4 - 88*x^6 + 3*x^8)/w2^2))/w1^10 + 
       (x^2*(3*(x^2 - 4*x^4 + 3*x^6) + (3*(x^2 - 4*x^4 + 3*x^6))/w2^8 + 
          (-12 + 46*x^2 + 60*x^4 + 66*x^6 - 16*x^8)/w2^4 + 
          (1 - 72*x^2 - 76*x^4 - 88*x^6 + 3*x^8)/w2^6 + 
          (1 - 72*x^2 - 76*x^4 - 88*x^6 + 3*x^8)/w2^2))/w1^2 - 
       (x^2*(3 + 4*x^2 - 12*x^4 + 12*x^6 + 9*x^8) + 
         (x^2*(3 + 4*x^2 - 12*x^4 + 12*x^6 + 9*x^8))/w2^8 + 
         (-2 - 34*x^2 + 70*x^4 + 72*x^6 + 82*x^8 - 22*x^10 - 6*x^12)/w2^4 + 
         (1 - 6*x^2 - 151*x^4 - 148*x^6 - 165*x^8 - 18*x^10 + 3*x^12)/w2^6 + 
         (1 - 6*x^2 - 151*x^4 - 148*x^6 - 165*x^8 - 18*x^10 + 3*x^12)/w2^2)/
        w1^8 - (x^2*(3 + 4*x^2 - 12*x^4 + 12*x^6 + 9*x^8) + 
         (x^2*(3 + 4*x^2 - 12*x^4 + 12*x^6 + 9*x^8))/w2^8 + 
         (-2 - 34*x^2 + 70*x^4 + 72*x^6 + 82*x^8 - 22*x^10 - 6*x^12)/w2^4 + 
         (1 - 6*x^2 - 151*x^4 - 148*x^6 - 165*x^8 - 18*x^10 + 3*x^12)/w2^6 + 
         (1 - 6*x^2 - 151*x^4 - 148*x^6 - 165*x^8 - 18*x^10 + 3*x^12)/w2^2)/
        w1^4 + (2*(x^2*(3 + x^2 - 2*x^4 + 7*x^6 + 7*x^8) + 
          (x^2*(3 + x^2 - 2*x^4 + 7*x^6 + 7*x^8))/w2^8 + 
          (1 - 7*x^2 - 91*x^4 - 100*x^6 - 105*x^8 - 13*x^10 + 3*x^12)/w2^6 + 
          (1 - 7*x^2 - 91*x^4 - 100*x^6 - 105*x^8 - 13*x^10 + 3*x^12)/w2^2 - 
          (2*(1 + 11*x^2 - 16*x^4 - 24*x^6 - 24*x^8 + 9*x^10 + 3*x^12))/
           w2^4))/w1^6))/(w1^3*w2^3) + (myq1^12*myq2^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
         (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w2^4 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
         (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2) + 
       (2*x^2*(2*x^2*(3 + 5*x^2 + 3*x^4) + (2*x^2*(3 + 5*x^2 + 3*x^4))/w2^8 + 
          (-7 + 6*x^2 + 14*x^4 + 6*x^6 - 7*x^8)/w2^4 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^6 + 
          (4*(1 - 2*x^2 - 4*x^4 - 2*x^6 + x^8))/w2^2))/w1^8 + 
       (x^2*(1 - 18*x^2 - 20*x^4 - 14*x^6 + 3*x^8 + 
          (1 - 18*x^2 - 20*x^4 - 14*x^6 + 3*x^8)/w2^8 - 
          (2*(19 + 14*x^2 + 26*x^4 + 22*x^6 + 23*x^8))/w2^6 - 
          (2*(19 + 14*x^2 + 26*x^4 + 22*x^6 + 23*x^8))/w2^2 + 
          (2*(33 + 38*x^2 + 64*x^4 + 50*x^6 + 39*x^8))/w2^4))/w1^6 + 
       (x^2*(1 - 18*x^2 - 20*x^4 - 14*x^6 + 3*x^8 + 
          (1 - 18*x^2 - 20*x^4 - 14*x^6 + 3*x^8)/w2^8 - 
          (2*(19 + 14*x^2 + 26*x^4 + 22*x^6 + 23*x^8))/w2^6 - 
          (2*(19 + 14*x^2 + 26*x^4 + 22*x^6 + 23*x^8))/w2^2 + 
          (2*(33 + 38*x^2 + 64*x^4 + 50*x^6 + 39*x^8))/w2^4))/w1^2 + 
       (-1 + 31*x^4 + 36*x^6 + 29*x^8 - 4*x^10 - 3*x^12 + 
         (-1 + 31*x^4 + 36*x^6 + 29*x^8 - 4*x^10 - 3*x^12)/w2^8 + 
         (4*(1 + 13*x^2 + 3*x^4 + 6*x^6 + 5*x^8 + 17*x^10 + 3*x^12))/w2^6 + 
         (4*(1 + 13*x^2 + 3*x^4 + 6*x^6 + 5*x^8 + 17*x^10 + 3*x^12))/w2^2 - 
         (2*(3 + 46*x^2 + 31*x^4 + 48*x^6 + 37*x^8 + 58*x^10 + 9*x^12))/w2^4)/
        w1^4))/(w1^4*w2^4) + (2*myq1^4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*
      x^3*((4*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^4 + 
       (4*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^16*w2^4) - 
       (2*(2*x^6 + (2*x^6)/w2^12 + (x^4*(9 + 14*x^2 + 7*x^4))/w2^8 + 
          (x^4*(9 + 14*x^2 + 7*x^4))/w2^4 - 
          (x^2*(5 + 14*x^2 + 8*x^4 + 14*x^6 + 3*x^8))/w2^6))/w1^14 - 
       (2*(2*x^6 + (2*x^6)/w2^12 + (x^4*(9 + 14*x^2 + 7*x^4))/w2^8 + 
          (x^4*(9 + 14*x^2 + 7*x^4))/w2^4 - 
          (x^2*(5 + 14*x^2 + 8*x^4 + 14*x^6 + 3*x^8))/w2^6))/w1^2 - 
       (x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^12 - 
         (x^4*(23 + 64*x^2 + 41*x^4))/w2^10 - (x^4*(23 + 64*x^2 + 41*x^4))/
          w2^2 + (x^2*(-11 - 37*x^2 + 30*x^4 + 15*x^6 + 11*x^8))/w2^8 + 
         (x^2*(-11 - 37*x^2 + 30*x^4 + 15*x^6 + 11*x^8))/w2^4 + 
         (2*(3 + 23*x^2 + 16*x^4 - 44*x^6 - 4*x^8 - 3*x^10 + x^12))/w2^6)/
        w1^12 - (x^4*(3 + 2*x^2 + 3*x^4) + (x^4*(3 + 2*x^2 + 3*x^4))/w2^12 - 
         (x^4*(23 + 64*x^2 + 41*x^4))/w2^10 - (x^4*(23 + 64*x^2 + 41*x^4))/
          w2^2 + (x^2*(-11 - 37*x^2 + 30*x^4 + 15*x^6 + 11*x^8))/w2^8 + 
         (x^2*(-11 - 37*x^2 + 30*x^4 + 15*x^6 + 11*x^8))/w2^4 + 
         (2*(3 + 23*x^2 + 16*x^4 - 44*x^6 - 4*x^8 - 3*x^10 + x^12))/w2^6)/
        w1^4 - (2*(x^2*(5 + 17*x^2 + 12*x^4 + 17*x^6 + 5*x^8) + 
          (x^2*(5 + 17*x^2 + 12*x^4 + 17*x^6 + 5*x^8))/w2^12 - 
          (x^2*(16 + 101*x^2 + 114*x^4 + 119*x^6 + 34*x^8))/w2^10 - 
          (x^2*(16 + 101*x^2 + 114*x^4 + 119*x^6 + 34*x^8))/w2^2 - 
          (2*(-7 - 9*x^2 + 74*x^4 + 90*x^6 + 116*x^8 + 35*x^10 + 17*x^12))/
           w2^6 + (2 - 2*x^2 + 97*x^4 + 96*x^6 + 167*x^8 + 64*x^10 + 20*x^12)/
           w2^8 + (2 - 2*x^2 + 97*x^4 + 96*x^6 + 167*x^8 + 64*x^10 + 20*x^12)/
           w2^4))/w1^8 + (x^2*(7 + 12*x^2 + 30*x^4 + 12*x^6 + 7*x^8) + 
         (x^2*(7 + 12*x^2 + 30*x^4 + 12*x^6 + 7*x^8))/w2^12 - 
         (2*x^2*(11 + 48*x^2 + 111*x^4 + 66*x^6 + 20*x^8))/w2^10 - 
         (2*x^2*(11 + 48*x^2 + 111*x^4 + 66*x^6 + 20*x^8))/w2^2 - 
         (2*(-10 - 25*x^2 + 50*x^4 + 178*x^6 + 112*x^8 + 43*x^10 + 16*x^12))/
          w2^6 + (2 - 7*x^2 + 38*x^4 + 218*x^6 + 156*x^8 + 81*x^10 + 20*x^12)/
          w2^8 + (2 - 7*x^2 + 38*x^4 + 218*x^6 + 156*x^8 + 81*x^10 + 20*x^12)/
          w2^4)/w1^10 + (x^2*(7 + 12*x^2 + 30*x^4 + 12*x^6 + 7*x^8) + 
         (x^2*(7 + 12*x^2 + 30*x^4 + 12*x^6 + 7*x^8))/w2^12 - 
         (2*x^2*(11 + 48*x^2 + 111*x^4 + 66*x^6 + 20*x^8))/w2^10 - 
         (2*x^2*(11 + 48*x^2 + 111*x^4 + 66*x^6 + 20*x^8))/w2^2 - 
         (2*(-10 - 25*x^2 + 50*x^4 + 178*x^6 + 112*x^8 + 43*x^10 + 16*x^12))/
          w2^6 + (2 - 7*x^2 + 38*x^4 + 218*x^6 + 156*x^8 + 81*x^10 + 20*x^12)/
          w2^8 + (2 - 7*x^2 + 38*x^4 + 218*x^6 + 156*x^8 + 81*x^10 + 20*x^12)/
          w2^4)/w1^6))/w2^4 + (2*myq1^5*myq2^9*(-1 + w1^(-2))^2*x^2*
      ((2*x^4*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^12 - 
          (1 + 5*x^2 + 3*x^4 + 3*x^6)/w2^10 - (1 + 5*x^2 + 3*x^4 + 3*x^6)/
           w2^2 + (4 + 11*x^2 + 17*x^4 + 4*x^6)/w2^8 + 
          (4 + 11*x^2 + 17*x^4 + 4*x^6)/w2^4 - 
          (2*(3 + 7*x^2 + 5*x^4 + 5*x^6))/w2^6))/w2^2 + 
       (2*x^4*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^12 - 
          (1 + 5*x^2 + 3*x^4 + 3*x^6)/w2^10 - (1 + 5*x^2 + 3*x^4 + 3*x^6)/
           w2^2 + (4 + 11*x^2 + 17*x^4 + 4*x^6)/w2^8 + 
          (4 + 11*x^2 + 17*x^4 + 4*x^6)/w2^4 - 
          (2*(3 + 7*x^2 + 5*x^4 + 5*x^6))/w2^6))/(w1^12*w2^2) + 
       (x^2*(2*(x^4 + x^6) + (2*(x^4 + x^6))/w2^16 - 
          (x^2*(-13 + 19*x^2 + 49*x^4 + x^6))/w2^12 - 
          (x^2*(-13 + 19*x^2 + 49*x^4 + x^6))/w2^4 - (x^4 + 3*x^6)/w2^14 - 
          (x^4 + 3*x^6)/w2^2 - (2*(-4 - 13*x^2 + 25*x^4 + 55*x^6 + 9*x^8 + 
             4*x^10))/w2^8 + (-4 - 26*x^2 + 19*x^4 + 17*x^6 + 18*x^8 + 
            12*x^10)/w2^10 + (-4 - 26*x^2 + 19*x^4 + 17*x^6 + 18*x^8 + 
            12*x^10)/w2^6))/w1^10 + 
       (x^2*(2*(x^4 + x^6) + (2*(x^4 + x^6))/w2^16 - 
          (x^2*(-13 + 19*x^2 + 49*x^4 + x^6))/w2^12 - 
          (x^2*(-13 + 19*x^2 + 49*x^4 + x^6))/w2^4 - (x^4 + 3*x^6)/w2^14 - 
          (x^4 + 3*x^6)/w2^2 - (2*(-4 - 13*x^2 + 25*x^4 + 55*x^6 + 9*x^8 + 
             4*x^10))/w2^8 + (-4 - 26*x^2 + 19*x^4 + 17*x^6 + 18*x^8 + 
            12*x^10)/w2^10 + (-4 - 26*x^2 + 19*x^4 + 17*x^6 + 18*x^8 + 
            12*x^10)/w2^6))/w1^2 - (x^4*(3 - 7*x^2 - 7*x^4 + 3*x^6) + 
         (x^4*(3 - 7*x^2 - 7*x^4 + 3*x^6))/w2^16 + 
         (2*(x^2 + 4*x^4 + 39*x^6 + 49*x^8 + 8*x^10 + 3*x^12))/w2^14 + 
         (2*(x^2 + 4*x^4 + 39*x^6 + 49*x^8 + 8*x^10 + 3*x^12))/w2^2 - 
         (2 + x^2 + 33*x^4 + 304*x^6 + 408*x^8 + 141*x^10 + 25*x^12 + 6*x^14)/
          w2^12 - (2 + x^2 + 33*x^4 + 304*x^6 + 408*x^8 + 141*x^10 + 
           25*x^12 + 6*x^14)/w2^4 - (2*(1 + 4*x^2 + 69*x^4 + 386*x^6 + 
            474*x^8 + 237*x^10 + 64*x^12 + 13*x^14))/w2^8 + 
         (3 + 3*x^2 + 91*x^4 + 523*x^6 + 655*x^8 + 319*x^10 + 115*x^12 + 
           19*x^14)/w2^10 + (3 + 3*x^2 + 91*x^4 + 523*x^6 + 655*x^8 + 
           319*x^10 + 115*x^12 + 19*x^14)/w2^6)/w1^8 - 
       (x^4*(3 - 7*x^2 - 7*x^4 + 3*x^6) + (x^4*(3 - 7*x^2 - 7*x^4 + 3*x^6))/
          w2^16 + (2*(x^2 + 4*x^4 + 39*x^6 + 49*x^8 + 8*x^10 + 3*x^12))/
          w2^14 + (2*(x^2 + 4*x^4 + 39*x^6 + 49*x^8 + 8*x^10 + 3*x^12))/
          w2^2 - (2 + x^2 + 33*x^4 + 304*x^6 + 408*x^8 + 141*x^10 + 25*x^12 + 
           6*x^14)/w2^12 - (2 + x^2 + 33*x^4 + 304*x^6 + 408*x^8 + 141*x^10 + 
           25*x^12 + 6*x^14)/w2^4 - (2*(1 + 4*x^2 + 69*x^4 + 386*x^6 + 
            474*x^8 + 237*x^10 + 64*x^12 + 13*x^14))/w2^8 + 
         (3 + 3*x^2 + 91*x^4 + 523*x^6 + 655*x^8 + 319*x^10 + 115*x^12 + 
           19*x^14)/w2^10 + (3 + 3*x^2 + 91*x^4 + 523*x^6 + 655*x^8 + 
           319*x^10 + 115*x^12 + 19*x^14)/w2^6)/w1^4 + 
       (x^2 - 9*x^4 - 4*x^6 - 4*x^8 - 9*x^10 + x^12 + 
         (x^2*(3 + 75*x^2 + 98*x^4 + 86*x^6 + 97*x^8 + 17*x^10))/w2^14 + 
         (x^2*(3 + 75*x^2 + 98*x^4 + 86*x^6 + 97*x^8 + 17*x^10))/w2^2 + 
         (x^2 - 9*x^4 - 4*x^6 - 4*x^8 - 9*x^10 + x^12)/w2^16 - 
         (5 + 3*x^2 + 209*x^4 + 391*x^6 + 409*x^8 + 371*x^10 + 81*x^12 + 
           19*x^14)/w2^12 - (5 + 3*x^2 + 209*x^4 + 391*x^6 + 409*x^8 + 
           371*x^10 + 81*x^12 + 19*x^14)/w2^4 - 
         (2*(5 + 12*x^2 + 268*x^4 + 455*x^6 + 549*x^8 + 450*x^10 + 158*x^12 + 
            47*x^14))/w2^8 + (10 + 11*x^2 + 411*x^4 + 608*x^6 + 732*x^8 + 
           653*x^10 + 269*x^12 + 66*x^14)/w2^10 + 
         (10 + 11*x^2 + 411*x^4 + 608*x^6 + 732*x^8 + 653*x^10 + 269*x^12 + 
           66*x^14)/w2^6)/w1^6))/(w1*w2^3) - 
    (myq1^6*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      ((8*(1 + w2^(-4))*x^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^4 + 
       (8*(1 + w2^(-4))*x^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^16*w2^4) + 
       (x^4*(-2*x^4 - (2*x^4)/w2^16 + (3*(x^2 + 4*x^4 + 3*x^6))/w2^14 + 
          (3*(x^2 + 4*x^4 + 3*x^6))/w2^2 + (8 + 13*x^2 - 20*x^4 + 15*x^6 - 
            8*x^8)/w2^10 + (8 + 13*x^2 - 20*x^4 + 15*x^6 - 8*x^8)/w2^6 - 
          (3 + 18*x^2 + 32*x^4 + 2*x^6 + 9*x^8)/w2^12 - 
          (3 + 18*x^2 + 32*x^4 + 2*x^6 + 9*x^8)/w2^4 + 
          (26 + 20*x^2 + 20*x^4 + 52*x^6 + 30*x^8)/w2^8))/w1^14 + 
       (x^4*(-2*x^4 - (2*x^4)/w2^16 + (3*(x^2 + 4*x^4 + 3*x^6))/w2^14 + 
          (3*(x^2 + 4*x^4 + 3*x^6))/w2^2 + (8 + 13*x^2 - 20*x^4 + 15*x^6 - 
            8*x^8)/w2^10 + (8 + 13*x^2 - 20*x^4 + 15*x^6 - 8*x^8)/w2^6 - 
          (3 + 18*x^2 + 32*x^4 + 2*x^6 + 9*x^8)/w2^12 - 
          (3 + 18*x^2 + 32*x^4 + 2*x^6 + 9*x^8)/w2^4 + 
          (26 + 20*x^2 + 20*x^4 + 52*x^6 + 30*x^8)/w2^8))/w1^2 + 
       (x^2*((x^2*(-3 + 4*x^2 + 20*x^4 + 16*x^6 - 9*x^8))/w2^14 + 
          (x^2*(-3 + 4*x^2 + 20*x^4 + 16*x^6 - 9*x^8))/w2^2 - 
          2*(x^4 - 4*x^6 + x^8) - (2*(x^4 - 4*x^6 + x^8))/w2^16 + 
          (3 + 4*x^2 - 67*x^4 - 284*x^6 - 217*x^8 - 32*x^10 + 9*x^12)/w2^12 + 
          (3 + 4*x^2 - 67*x^4 - 284*x^6 - 217*x^8 - 32*x^10 + 9*x^12)/w2^4 - 
          (4*(8 + 66*x^2 + 177*x^4 + 308*x^6 + 260*x^8 + 110*x^10 + 13*x^12))/
           w2^8 + (4 + 67*x^2 + 424*x^4 + 848*x^6 + 588*x^8 + 237*x^10 + 
            28*x^12)/w2^10 + (4 + 67*x^2 + 424*x^4 + 848*x^6 + 588*x^8 + 
            237*x^10 + 28*x^12)/w2^6))/w1^12 + 
       (x^2*((x^2*(-3 + 4*x^2 + 20*x^4 + 16*x^6 - 9*x^8))/w2^14 + 
          (x^2*(-3 + 4*x^2 + 20*x^4 + 16*x^6 - 9*x^8))/w2^2 - 
          2*(x^4 - 4*x^6 + x^8) - (2*(x^4 - 4*x^6 + x^8))/w2^16 + 
          (3 + 4*x^2 - 67*x^4 - 284*x^6 - 217*x^8 - 32*x^10 + 9*x^12)/w2^12 + 
          (3 + 4*x^2 - 67*x^4 - 284*x^6 - 217*x^8 - 32*x^10 + 9*x^12)/w2^4 - 
          (4*(8 + 66*x^2 + 177*x^4 + 308*x^6 + 260*x^8 + 110*x^10 + 13*x^12))/
           w2^8 + (4 + 67*x^2 + 424*x^4 + 848*x^6 + 588*x^8 + 237*x^10 + 
            28*x^12)/w2^10 + (4 + 67*x^2 + 424*x^4 + 848*x^6 + 588*x^8 + 
            237*x^10 + 28*x^12)/w2^6))/w1^4 + 
       (2*x^4*(2 - x^2 + 3*x^4 - x^6 + 2*x^8) + 
         (2*x^4*(2 - x^2 + 3*x^4 - x^6 + 2*x^8))/w2^16 - 
         (x^4*(13 + 57*x^2 + 188*x^4 + 107*x^6 + 27*x^8))/w2^14 - 
         (x^4*(13 + 57*x^2 + 188*x^4 + 107*x^6 + 27*x^8))/w2^2 + 
         (x^2*(3 + 85*x^2 + 481*x^4 + 1124*x^6 + 879*x^8 + 315*x^10 + 
            25*x^12))/w2^12 + (x^2*(3 + 85*x^2 + 481*x^4 + 1124*x^6 + 
            879*x^8 + 315*x^10 + 25*x^12))/w2^4 + 
         (2*(4 + 97*x^2 + 477*x^4 + 1289*x^6 + 2046*x^8 + 1759*x^10 + 
            859*x^12 + 191*x^14 + 12*x^16))/w2^8 - 
         (4 + 64*x^2 + 459*x^4 + 1675*x^6 + 2860*x^8 + 2293*x^10 + 
           1037*x^12 + 260*x^14 + 12*x^16)/w2^10 - 
         (4 + 64*x^2 + 459*x^4 + 1675*x^6 + 2860*x^8 + 2293*x^10 + 
           1037*x^12 + 260*x^14 + 12*x^16)/w2^6)/w1^10 + 
       (2*x^4*(2 - x^2 + 3*x^4 - x^6 + 2*x^8) + 
         (2*x^4*(2 - x^2 + 3*x^4 - x^6 + 2*x^8))/w2^16 - 
         (x^4*(13 + 57*x^2 + 188*x^4 + 107*x^6 + 27*x^8))/w2^14 - 
         (x^4*(13 + 57*x^2 + 188*x^4 + 107*x^6 + 27*x^8))/w2^2 + 
         (x^2*(3 + 85*x^2 + 481*x^4 + 1124*x^6 + 879*x^8 + 315*x^10 + 
            25*x^12))/w2^12 + (x^2*(3 + 85*x^2 + 481*x^4 + 1124*x^6 + 
            879*x^8 + 315*x^10 + 25*x^12))/w2^4 + 
         (2*(4 + 97*x^2 + 477*x^4 + 1289*x^6 + 2046*x^8 + 1759*x^10 + 
            859*x^12 + 191*x^14 + 12*x^16))/w2^8 - 
         (4 + 64*x^2 + 459*x^4 + 1675*x^6 + 2860*x^8 + 2293*x^10 + 
           1037*x^12 + 260*x^14 + 12*x^16)/w2^10 - 
         (4 + 64*x^2 + 459*x^4 + 1675*x^6 + 2860*x^8 + 2293*x^10 + 
           1037*x^12 + 260*x^14 + 12*x^16)/w2^6)/w1^6 - 
       (2*x^4*(3 + 4*x^2 - 2*x^4 + 4*x^6 + 3*x^8) + 
         (2*x^4*(3 + 4*x^2 - 2*x^4 + 4*x^6 + 3*x^8))/w2^16 - 
         (x^2 + 26*x^4 + 145*x^6 + 172*x^8 + 171*x^10 + 82*x^12 + 3*x^14)/
          w2^14 - (x^2 + 26*x^4 + 145*x^6 + 172*x^8 + 171*x^10 + 82*x^12 + 
           3*x^14)/w2^2 + (1 + 14*x^2 + 154*x^4 + 806*x^6 + 1236*x^8 + 
           1198*x^10 + 558*x^12 + 94*x^14 + 3*x^16)/w2^12 + 
         (1 + 14*x^2 + 154*x^4 + 806*x^6 + 1236*x^8 + 1198*x^10 + 558*x^12 + 
           94*x^14 + 3*x^16)/w2^4 + (2*(11 + 160*x^2 + 680*x^4 + 1812*x^6 + 
            2408*x^8 + 2348*x^10 + 1228*x^12 + 384*x^14 + 33*x^16))/w2^8 - 
         (12 + 119*x^2 + 718*x^4 + 2399*x^6 + 3292*x^8 + 3101*x^10 + 
           1534*x^12 + 541*x^14 + 36*x^16)/w2^10 - 
         (12 + 119*x^2 + 718*x^4 + 2399*x^6 + 3292*x^8 + 3101*x^10 + 
           1534*x^12 + 541*x^14 + 36*x^16)/w2^6)/w1^8))/w2^2 + 
    myq1^8*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((2*(1 + w2^(-4))^2*x^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^4 + 
      (2*(1 + w2^(-4))^2*x^6*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/
       (w1^16*w2^4) + (x^4*(x^2 + 4*x^4 + 3*x^6 + (x^2 + 4*x^4 + 3*x^6)/
          w2^16 - (1 + x^2 + 8*x^4 - 5*x^6 + 3*x^8)/w2^14 - 
         (1 + x^2 + 8*x^4 - 5*x^6 + 3*x^8)/w2^2 - 
         (1 + 18*x^2 + 48*x^4 + 18*x^6 + 7*x^8)/w2^12 - 
         (1 + 18*x^2 + 48*x^4 + 18*x^6 + 7*x^8)/w2^4 - 
         (2*(13 + 51*x^2 + 76*x^4 + 53*x^6 + 19*x^8))/w2^8 + 
         (29 + 77*x^2 + 112*x^4 + 95*x^6 + 31*x^8)/w2^10 + 
         (29 + 77*x^2 + 112*x^4 + 95*x^6 + 31*x^8)/w2^6))/(w1^14*w2^2) + 
      (x^4*(x^2 + 4*x^4 + 3*x^6 + (x^2 + 4*x^4 + 3*x^6)/w2^16 - 
         (1 + x^2 + 8*x^4 - 5*x^6 + 3*x^8)/w2^14 - 
         (1 + x^2 + 8*x^4 - 5*x^6 + 3*x^8)/w2^2 - 
         (1 + 18*x^2 + 48*x^4 + 18*x^6 + 7*x^8)/w2^12 - 
         (1 + 18*x^2 + 48*x^4 + 18*x^6 + 7*x^8)/w2^4 - 
         (2*(13 + 51*x^2 + 76*x^4 + 53*x^6 + 19*x^8))/w2^8 + 
         (29 + 77*x^2 + 112*x^4 + 95*x^6 + 31*x^8)/w2^10 + 
         (29 + 77*x^2 + 112*x^4 + 95*x^6 + 31*x^8)/w2^6))/(w1^2*w2^2) + 
      (x^2*(2*x^6 + (2*x^6)/w2^20 - (x^2 + x^4 + 4*x^6 + 3*x^8 + 3*x^10)/
          w2^18 - (x^2 + x^4 + 4*x^6 + 3*x^8 + 3*x^10)/w2^2 + 
         (2 + 190*x^2 + 820*x^4 + 1280*x^6 + 936*x^8 + 290*x^10 - 6*x^12)/
          w2^10 + (1 - 3*x^2 - 43*x^4 - 114*x^6 - 93*x^8 - 9*x^10 + 3*x^12)/
          w2^16 + (1 - 3*x^2 - 43*x^4 - 114*x^6 - 93*x^8 - 9*x^10 + 3*x^12)/
          w2^4 + (2*(2 + 25*x^2 + 135*x^4 + 272*x^6 + 169*x^8 + 47*x^10 + 
            6*x^12))/w2^14 + (2*(2 + 25*x^2 + 135*x^4 + 272*x^6 + 169*x^8 + 
            47*x^10 + 6*x^12))/w2^6 - (15 + 197*x^2 + 655*x^4 + 1092*x^6 + 
           813*x^8 + 259*x^10 + 9*x^12)/w2^12 - 
         (15 + 197*x^2 + 655*x^4 + 1092*x^6 + 813*x^8 + 259*x^10 + 9*x^12)/
          w2^8))/w1^12 + (x^2*(2*x^6 + (2*x^6)/w2^20 - 
         (x^2 + x^4 + 4*x^6 + 3*x^8 + 3*x^10)/w2^18 - 
         (x^2 + x^4 + 4*x^6 + 3*x^8 + 3*x^10)/w2^2 + 
         (2 + 190*x^2 + 820*x^4 + 1280*x^6 + 936*x^8 + 290*x^10 - 6*x^12)/
          w2^10 + (1 - 3*x^2 - 43*x^4 - 114*x^6 - 93*x^8 - 9*x^10 + 3*x^12)/
          w2^16 + (1 - 3*x^2 - 43*x^4 - 114*x^6 - 93*x^8 - 9*x^10 + 3*x^12)/
          w2^4 + (2*(2 + 25*x^2 + 135*x^4 + 272*x^6 + 169*x^8 + 47*x^10 + 
            6*x^12))/w2^14 + (2*(2 + 25*x^2 + 135*x^4 + 272*x^6 + 169*x^8 + 
            47*x^10 + 6*x^12))/w2^6 - (15 + 197*x^2 + 655*x^4 + 1092*x^6 + 
           813*x^8 + 259*x^10 + 9*x^12)/w2^12 - 
         (15 + 197*x^2 + 655*x^4 + 1092*x^6 + 813*x^8 + 259*x^10 + 9*x^12)/
          w2^8))/w1^4 - (2*x^6*(1 + x^2)^2 + (2*x^6*(1 + x^2)^2)/w2^20 - 
        (x^4*(24 + 133*x^2 + 332*x^4 + 243*x^6 + 84*x^8))/w2^16 - 
        (x^4*(24 + 133*x^2 + 332*x^4 + 243*x^6 + 84*x^8))/w2^4 + 
        (x^4 + x^6 + 12*x^8 + 7*x^10 - x^12)/w2^18 + 
        (x^4 + x^6 + 12*x^8 + 7*x^10 - x^12)/w2^2 + 
        (2*(-5 - 21*x^2 + 128*x^4 + 728*x^6 + 1120*x^8 + 848*x^10 + 
           224*x^12 + x^14 - 15*x^16))/w2^10 + 
        (1 + 15*x^2 + 129*x^4 + 605*x^6 + 1164*x^8 + 755*x^10 + 279*x^12 + 
          61*x^14 + 3*x^16)/w2^14 + (1 + 15*x^2 + 129*x^4 + 605*x^6 + 
          1164*x^8 + 755*x^10 + 279*x^12 + 61*x^14 + 3*x^16)/w2^6 + 
        (4 - 30*x^2 - 332*x^4 - 1271*x^6 - 2080*x^8 - 1557*x^10 - 528*x^12 - 
          50*x^14 + 12*x^16)/w2^12 + (4 - 30*x^2 - 332*x^4 - 1271*x^6 - 
          2080*x^8 - 1557*x^10 - 528*x^12 - 50*x^14 + 12*x^16)/w2^8)/w1^10 - 
      (2*x^6*(1 + x^2)^2 + (2*x^6*(1 + x^2)^2)/w2^20 - 
        (x^4*(24 + 133*x^2 + 332*x^4 + 243*x^6 + 84*x^8))/w2^16 - 
        (x^4*(24 + 133*x^2 + 332*x^4 + 243*x^6 + 84*x^8))/w2^4 + 
        (x^4 + x^6 + 12*x^8 + 7*x^10 - x^12)/w2^18 + 
        (x^4 + x^6 + 12*x^8 + 7*x^10 - x^12)/w2^2 + 
        (2*(-5 - 21*x^2 + 128*x^4 + 728*x^6 + 1120*x^8 + 848*x^10 + 
           224*x^12 + x^14 - 15*x^16))/w2^10 + 
        (1 + 15*x^2 + 129*x^4 + 605*x^6 + 1164*x^8 + 755*x^10 + 279*x^12 + 
          61*x^14 + 3*x^16)/w2^14 + (1 + 15*x^2 + 129*x^4 + 605*x^6 + 
          1164*x^8 + 755*x^10 + 279*x^12 + 61*x^14 + 3*x^16)/w2^6 + 
        (4 - 30*x^2 - 332*x^4 - 1271*x^6 - 2080*x^8 - 1557*x^10 - 528*x^12 - 
          50*x^14 + 12*x^16)/w2^12 + (4 - 30*x^2 - 332*x^4 - 1271*x^6 - 
          2080*x^8 - 1557*x^10 - 528*x^12 - 50*x^14 + 12*x^16)/w2^8)/w1^6 + 
      ((2*x^6*(1 + 4*x^2 - x^4 + 4*x^6))/w2^18 + 
        (2*x^6*(1 + 4*x^2 - x^4 + 4*x^6))/w2^2 + 4*(x^6 + x^8 + x^10) + 
        (4*(x^6 + x^8 + x^10))/w2^20 - (x^2*(-1 + 18*x^2 + 159*x^4 + 
           348*x^6 + 273*x^8 + 122*x^10 + 9*x^12))/w2^16 - 
        (x^2*(-1 + 18*x^2 + 159*x^4 + 348*x^6 + 273*x^8 + 122*x^10 + 9*x^12))/
         w2^4 + (1 + 8*x^2 + 98*x^4 + 644*x^6 + 1188*x^8 + 848*x^10 + 
          294*x^12 + 92*x^14 + 3*x^16)/w2^14 + 
        (1 + 8*x^2 + 98*x^4 + 644*x^6 + 1188*x^8 + 848*x^10 + 294*x^12 + 
          92*x^14 + 3*x^16)/w2^6 + (12 - x^2 - 214*x^4 - 1293*x^6 - 
          2048*x^8 - 1651*x^10 - 502*x^12 - 31*x^14 + 36*x^16)/w2^12 + 
        (12 - x^2 - 214*x^4 - 1293*x^6 - 2048*x^8 - 1651*x^10 - 502*x^12 - 
          31*x^14 + 36*x^16)/w2^8 - (2*(13 + 62*x^2 - 22*x^4 - 696*x^6 - 
           1036*x^8 - 848*x^10 - 162*x^12 + 34*x^14 + 39*x^16))/w2^10)/
       w1^8) + (myq1^10*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (2*x^4*(x^4 + x^4/w2^16 + (3*(x + x^3)^2)/w2^14 + 
         (3*(x + x^3)^2)/w2^2 - (2*x^2*(2 + 3*x^2 + 2*x^4))/w2^8 + 
         ((1 + x^2)^2*(2 + 3*x^2 + 2*x^4))/w2^10 + 
         ((1 + x^2)^2*(2 + 3*x^2 + 2*x^4))/w2^6 - 
         (2*(2 + 4*x^2 + 5*x^4 + 4*x^6 + 2*x^8))/w2^12 - 
         (2*(2 + 4*x^2 + 5*x^4 + 4*x^6 + 2*x^8))/w2^4) + 
       (2*x^4*(x^4 + x^4/w2^16 + (3*(x + x^3)^2)/w2^14 + 
          (3*(x + x^3)^2)/w2^2 - (2*x^2*(2 + 3*x^2 + 2*x^4))/w2^8 + 
          ((1 + x^2)^2*(2 + 3*x^2 + 2*x^4))/w2^10 + 
          ((1 + x^2)^2*(2 + 3*x^2 + 2*x^4))/w2^6 - 
          (2*(2 + 4*x^2 + 5*x^4 + 4*x^6 + 2*x^8))/w2^12 - 
          (2*(2 + 4*x^2 + 5*x^4 + 4*x^6 + 2*x^8))/w2^4))/w1^12 - 
       (x^2*(-(x^4*(3 + 8*x^2 + 9*x^4)) - (x^4*(3 + 8*x^2 + 9*x^4))/w2^16 + 
          (34*x^4 + 80*x^6 + 42*x^8)/w2^14 + (34*x^4 + 80*x^6 + 42*x^8)/
           w2^2 + (3 + 2*x^2 + 21*x^4 - 4*x^6 + 23*x^8 + 10*x^10 + 9*x^12)/
           w2^12 + (3 + 2*x^2 + 21*x^4 - 4*x^6 + 23*x^8 + 10*x^10 + 9*x^12)/
           w2^4 - (2*(15 + 66*x^2 + 122*x^4 + 138*x^6 + 130*x^8 + 80*x^10 + 
             23*x^12))/w2^10 - (2*(15 + 66*x^2 + 122*x^4 + 138*x^6 + 
             130*x^8 + 80*x^10 + 23*x^12))/w2^6 + 
          (44 + 228*x^2 + 394*x^4 + 480*x^6 + 418*x^8 + 268*x^10 + 64*x^12)/
           w2^8))/w1^10 - (x^2*(-(x^4*(3 + 8*x^2 + 9*x^4)) - 
          (x^4*(3 + 8*x^2 + 9*x^4))/w2^16 + (34*x^4 + 80*x^6 + 42*x^8)/
           w2^14 + (34*x^4 + 80*x^6 + 42*x^8)/w2^2 + 
          (3 + 2*x^2 + 21*x^4 - 4*x^6 + 23*x^8 + 10*x^10 + 9*x^12)/w2^12 + 
          (3 + 2*x^2 + 21*x^4 - 4*x^6 + 23*x^8 + 10*x^10 + 9*x^12)/w2^4 - 
          (2*(15 + 66*x^2 + 122*x^4 + 138*x^6 + 130*x^8 + 80*x^10 + 23*x^12))/
           w2^10 - (2*(15 + 66*x^2 + 122*x^4 + 138*x^6 + 130*x^8 + 80*x^10 + 
             23*x^12))/w2^6 + (44 + 228*x^2 + 394*x^4 + 480*x^6 + 418*x^8 + 
            268*x^10 + 64*x^12)/w2^8))/w1^2 + 
       (-(x^4*(3 + 6*x^2 + 10*x^4 + 10*x^6 + 9*x^8)) - 
         (x^4*(3 + 6*x^2 + 10*x^4 + 10*x^6 + 9*x^8))/w2^16 + 
         (x^4 + 8*x^6 + 28*x^8 - 12*x^10 - x^12)/w2^14 + 
         (x^4 + 8*x^6 + 28*x^8 - 12*x^10 - x^12)/w2^2 + 
         (3 + 11*x^2 + 110*x^4 + 419*x^6 + 568*x^8 + 513*x^10 + 178*x^12 + 
           33*x^14 + 9*x^16)/w2^12 + (3 + 11*x^2 + 110*x^4 + 419*x^6 + 
           568*x^8 + 513*x^10 + 178*x^12 + 33*x^14 + 9*x^16)/w2^4 + 
         (2*(5 + 87*x^2 + 469*x^4 + 969*x^6 + 1322*x^8 + 1091*x^10 + 
            583*x^12 + 133*x^14 + 15*x^16))/w2^8 - 
         (8 + 118*x^2 + 605*x^4 + 1370*x^6 + 1852*x^8 + 1562*x^10 + 
           779*x^12 + 186*x^14 + 24*x^16)/w2^10 - 
         (8 + 118*x^2 + 605*x^4 + 1370*x^6 + 1852*x^8 + 1562*x^10 + 
           779*x^12 + 186*x^14 + 24*x^16)/w2^6)/w1^8 + 
       (-(x^4*(3 + 6*x^2 + 10*x^4 + 10*x^6 + 9*x^8)) - 
         (x^4*(3 + 6*x^2 + 10*x^4 + 10*x^6 + 9*x^8))/w2^16 + 
         (x^4 + 8*x^6 + 28*x^8 - 12*x^10 - x^12)/w2^14 + 
         (x^4 + 8*x^6 + 28*x^8 - 12*x^10 - x^12)/w2^2 + 
         (3 + 11*x^2 + 110*x^4 + 419*x^6 + 568*x^8 + 513*x^10 + 178*x^12 + 
           33*x^14 + 9*x^16)/w2^12 + (3 + 11*x^2 + 110*x^4 + 419*x^6 + 
           568*x^8 + 513*x^10 + 178*x^12 + 33*x^14 + 9*x^16)/w2^4 + 
         (2*(5 + 87*x^2 + 469*x^4 + 969*x^6 + 1322*x^8 + 1091*x^10 + 
            583*x^12 + 133*x^14 + 15*x^16))/w2^8 - 
         (8 + 118*x^2 + 605*x^4 + 1370*x^6 + 1852*x^8 + 1562*x^10 + 
           779*x^12 + 186*x^14 + 24*x^16)/w2^10 - 
         (8 + 118*x^2 + 605*x^4 + 1370*x^6 + 1852*x^8 + 1562*x^10 + 
           779*x^12 + 186*x^14 + 24*x^16)/w2^6)/w1^4 + 
       (2*x^4*(2 + 3*x^2 + 14*x^4 + 9*x^6 + 4*x^8) + 
         (2*x^4*(2 + 3*x^2 + 14*x^4 + 9*x^6 + 4*x^8))/w2^16 + 
         (x^2*(3 + 8*x^2 - 21*x^4 - 124*x^6 - 27*x^8 + 28*x^10 + 13*x^12))/
          w2^14 + (x^2*(3 + 8*x^2 - 21*x^4 - 124*x^6 - 27*x^8 + 28*x^10 + 
            13*x^12))/w2^2 - (7 + 30*x^2 + 190*x^4 + 446*x^6 + 436*x^8 + 
           510*x^10 + 306*x^12 + 102*x^14 + 21*x^16)/w2^12 - 
         (7 + 30*x^2 + 190*x^4 + 446*x^6 + 436*x^8 + 510*x^10 + 306*x^12 + 
           102*x^14 + 21*x^16)/w2^4 - (2*(13 + 148*x^2 + 630*x^4 + 1070*x^6 + 
            1360*x^8 + 1186*x^10 + 798*x^12 + 260*x^14 + 39*x^16))/w2^8 + 
         (20 + 205*x^2 + 840*x^4 + 1501*x^6 + 1828*x^8 + 1675*x^10 + 
           1100*x^12 + 379*x^14 + 60*x^16)/w2^10 + 
         (20 + 205*x^2 + 840*x^4 + 1501*x^6 + 1828*x^8 + 1675*x^10 + 
           1100*x^12 + 379*x^14 + 60*x^16)/w2^6)/w1^6))/(w1^2*w2^2) - 
    (myq1^9*myq2^5*(-1 + w2^(-2))^2*
      ((2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^6*(1 + x^2)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w2^2 + 
       (2*(1 + w2^(-8) + 4/w2^6 + 2/w2^4 + 4/w2^2)*x^6*(1 + x^2)*
         (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^16*w2^2) + 
       (x^4*(x^4 + 3*x^6 + (x^4 + 3*x^6)/w2^16 + 
          (2*(x^2 + 2*x^4 + 6*x^6 + 3*x^8))/w2^14 + 
          (2*(x^2 + 2*x^4 + 6*x^6 + 3*x^8))/w2^2 + 
          (2*(7 + 35*x^2 + 43*x^4 + 49*x^6 + 39*x^8 + 7*x^10))/w2^10 + 
          (2*(7 + 35*x^2 + 43*x^4 + 49*x^6 + 39*x^8 + 7*x^10))/w2^6 - 
          (3 + 17*x^2 + 104*x^4 + 100*x^6 + 23*x^8 + 9*x^10)/w2^12 - 
          (3 + 17*x^2 + 104*x^4 + 100*x^6 + 23*x^8 + 9*x^10)/w2^4 + 
          (2*(13 + 3*x^2 - 65*x^4 - 63*x^6 + x^8 + 11*x^10))/w2^8))/w1^14 + 
       (x^4*(x^4 + 3*x^6 + (x^4 + 3*x^6)/w2^16 + 
          (2*(x^2 + 2*x^4 + 6*x^6 + 3*x^8))/w2^14 + 
          (2*(x^2 + 2*x^4 + 6*x^6 + 3*x^8))/w2^2 + 
          (2*(7 + 35*x^2 + 43*x^4 + 49*x^6 + 39*x^8 + 7*x^10))/w2^10 + 
          (2*(7 + 35*x^2 + 43*x^4 + 49*x^6 + 39*x^8 + 7*x^10))/w2^6 - 
          (3 + 17*x^2 + 104*x^4 + 100*x^6 + 23*x^8 + 9*x^10)/w2^12 - 
          (3 + 17*x^2 + 104*x^4 + 100*x^6 + 23*x^8 + 9*x^10)/w2^4 + 
          (2*(13 + 3*x^2 - 65*x^4 - 63*x^6 + x^8 + 11*x^10))/w2^8))/w1^2 - 
       (x^2*(x^4 + x^6 + 3*x^8 + 3*x^10 + (x^4 + x^6 + 3*x^8 + 3*x^10)/
           w2^16 + (2*(x^2 + 7*x^4 + 34*x^6 + 48*x^8 + 19*x^10 + 3*x^12))/
           w2^14 + (2*(x^2 + 7*x^4 + 34*x^6 + 48*x^8 + 19*x^10 + 3*x^12))/
           w2^2 + (-2 - 4*x^2 + 12*x^4 + 30*x^6 + 54*x^8 + 8*x^10 - 28*x^12 - 
            6*x^14)/w2^10 + (-2 - 4*x^2 + 12*x^4 + 30*x^6 + 54*x^8 + 8*x^10 - 
            28*x^12 - 6*x^14)/w2^6 - (3 + 11*x^2 + 71*x^4 + 335*x^6 + 
            325*x^8 + 77*x^10 + 33*x^12 + 9*x^14)/w2^12 - 
          (3 + 11*x^2 + 71*x^4 + 335*x^6 + 325*x^8 + 77*x^10 + 33*x^12 + 
            9*x^14)/w2^4 + (2*(13 + 127*x^2 + 166*x^4 + 44*x^6 + 68*x^8 + 
             186*x^10 + 141*x^12 + 15*x^14))/w2^8))/w1^12 - 
       (x^2*(x^4 + x^6 + 3*x^8 + 3*x^10 + (x^4 + x^6 + 3*x^8 + 3*x^10)/
           w2^16 + (2*(x^2 + 7*x^4 + 34*x^6 + 48*x^8 + 19*x^10 + 3*x^12))/
           w2^14 + (2*(x^2 + 7*x^4 + 34*x^6 + 48*x^8 + 19*x^10 + 3*x^12))/
           w2^2 + (-2 - 4*x^2 + 12*x^4 + 30*x^6 + 54*x^8 + 8*x^10 - 28*x^12 - 
            6*x^14)/w2^10 + (-2 - 4*x^2 + 12*x^4 + 30*x^6 + 54*x^8 + 8*x^10 - 
            28*x^12 - 6*x^14)/w2^6 - (3 + 11*x^2 + 71*x^4 + 335*x^6 + 
            325*x^8 + 77*x^10 + 33*x^12 + 9*x^14)/w2^12 - 
          (3 + 11*x^2 + 71*x^4 + 335*x^6 + 325*x^8 + 77*x^10 + 33*x^12 + 
            9*x^14)/w2^4 + (2*(13 + 127*x^2 + 166*x^4 + 44*x^6 + 68*x^8 + 
             186*x^10 + 141*x^12 + 15*x^14))/w2^8))/w1^4 - 
       (2*(x^6*(-1 + x^2)*(1 + x^2)^2 + (x^6*(-1 + x^2)*(1 + x^2)^2)/w2^16 + 
          (2*x^4*(3 + 13*x^2 + 49*x^4 + 59*x^6 + 31*x^8 + 7*x^10))/w2^14 + 
          (2*x^4*(3 + 13*x^2 + 49*x^4 + 59*x^6 + 31*x^8 + 7*x^10))/w2^2 - 
          (x^2*(5 - 5*x^2 + 29*x^4 + 239*x^6 + 229*x^8 + 7*x^10 - 11*x^12 + 
             11*x^14))/w2^12 - (x^2*(5 - 5*x^2 + 29*x^4 + 239*x^6 + 229*x^8 + 
             7*x^10 - 11*x^12 + 11*x^14))/w2^4 - 
          (2*(1 + 11*x^2 + 73*x^4 + 181*x^6 + 241*x^8 + 255*x^10 + 219*x^12 + 
             125*x^14 + 37*x^16 + 3*x^18))/w2^10 - 
          (2*(1 + 11*x^2 + 73*x^4 + 181*x^6 + 241*x^8 + 255*x^10 + 219*x^12 + 
             125*x^14 + 37*x^16 + 3*x^18))/w2^6 + 
          (2*(2 + 51*x^2 + 285*x^4 + 448*x^6 + 492*x^8 + 528*x^10 + 
             540*x^12 + 355*x^14 + 85*x^16 + 6*x^18))/w2^8))/w1^8 + 
       (x^8*(-1 + x^2 + 4*x^4) + (x^8*(-1 + x^2 + 4*x^4))/w2^16 + 
         (2*x^4*(4 + 19*x^2 + 74*x^4 + 90*x^6 + 45*x^8 + 12*x^10))/w2^14 + 
         (2*x^4*(4 + 19*x^2 + 74*x^4 + 90*x^6 + 45*x^8 + 12*x^10))/w2^2 - 
         (x^2*(8 + 3*x^2 + 69*x^4 + 408*x^6 + 364*x^8 + 27*x^10 + 25*x^12 + 
            24*x^14))/w2^12 - (x^2*(8 + 3*x^2 + 69*x^4 + 408*x^6 + 364*x^8 + 
            27*x^10 + 25*x^12 + 24*x^14))/w2^4 - 
         (2*(1 + 12*x^2 + 82*x^4 + 230*x^6 + 350*x^8 + 378*x^10 + 296*x^12 + 
            140*x^14 + 32*x^16 + 3*x^18))/w2^10 - 
         (2*(1 + 12*x^2 + 82*x^4 + 230*x^6 + 350*x^8 + 378*x^10 + 296*x^12 + 
            140*x^14 + 32*x^16 + 3*x^18))/w2^6 + 
         (2*(2 + 64*x^2 + 399*x^4 + 649*x^6 + 703*x^8 + 781*x^10 + 791*x^12 + 
            481*x^14 + 88*x^16 + 6*x^18))/w2^8)/w1^10 + 
       (x^8*(-1 + x^2 + 4*x^4) + (x^8*(-1 + x^2 + 4*x^4))/w2^16 + 
         (2*x^4*(4 + 19*x^2 + 74*x^4 + 90*x^6 + 45*x^8 + 12*x^10))/w2^14 + 
         (2*x^4*(4 + 19*x^2 + 74*x^4 + 90*x^6 + 45*x^8 + 12*x^10))/w2^2 - 
         (x^2*(8 + 3*x^2 + 69*x^4 + 408*x^6 + 364*x^8 + 27*x^10 + 25*x^12 + 
            24*x^14))/w2^12 - (x^2*(8 + 3*x^2 + 69*x^4 + 408*x^6 + 364*x^8 + 
            27*x^10 + 25*x^12 + 24*x^14))/w2^4 - 
         (2*(1 + 12*x^2 + 82*x^4 + 230*x^6 + 350*x^8 + 378*x^10 + 296*x^12 + 
            140*x^14 + 32*x^16 + 3*x^18))/w2^10 - 
         (2*(1 + 12*x^2 + 82*x^4 + 230*x^6 + 350*x^8 + 378*x^10 + 296*x^12 + 
            140*x^14 + 32*x^16 + 3*x^18))/w2^6 + 
         (2*(2 + 64*x^2 + 399*x^4 + 649*x^6 + 703*x^8 + 781*x^10 + 791*x^12 + 
            481*x^14 + 88*x^16 + 6*x^18))/w2^8)/w1^6))/(w1*w2) - 
    (myq1^7*myq2^7*((x^6*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^16 - 
          (6*(2 + x^2 - x^4 + 2*x^6))/w2^8 - (1 + 11*x^2 + 9*x^4 + 3*x^6)/
           w2^14 - (1 + 11*x^2 + 9*x^4 + 3*x^6)/w2^2 + 
          (2*(5 + 7*x^2 + 11*x^4 + 5*x^6))/w2^12 + 
          (2*(5 + 7*x^2 + 11*x^4 + 5*x^6))/w2^4 - (3 + x^2 - 5*x^4 + 9*x^6)/
           w2^10 - (3 + x^2 - 5*x^4 + 9*x^6)/w2^6))/w2^2 + 
       (x^6*(x^2 + 3*x^4 + (x^2 + 3*x^4)/w2^16 - (6*(2 + x^2 - x^4 + 2*x^6))/
           w2^8 - (1 + 11*x^2 + 9*x^4 + 3*x^6)/w2^14 - 
          (1 + 11*x^2 + 9*x^4 + 3*x^6)/w2^2 + 
          (2*(5 + 7*x^2 + 11*x^4 + 5*x^6))/w2^12 + 
          (2*(5 + 7*x^2 + 11*x^4 + 5*x^6))/w2^4 - (3 + x^2 - 5*x^4 + 9*x^6)/
           w2^10 - (3 + x^2 - 5*x^4 + 9*x^6)/w2^6))/(w1^16*w2^2) + 
       (2*x^4*(x^4 + x^6 + (x^4 + x^6)/w2^20 - (3*(x^4 + 3*x^6))/w2^18 - 
          (3*(x^4 + 3*x^6))/w2^2 - (x^2*(-3 + 2*x^2 + 16*x^4 + 3*x^6))/
           w2^16 - (x^2*(-3 + 2*x^2 + 16*x^4 + 3*x^6))/w2^4 + 
          (1 + 19*x^2 + 120*x^4 + 132*x^6 + 51*x^8 + 13*x^10)/w2^14 + 
          (1 + 19*x^2 + 120*x^4 + 132*x^6 + 51*x^8 + 13*x^10)/w2^6 - 
          (24 + 147*x^2 + 391*x^4 + 449*x^6 + 205*x^8 + 48*x^10)/w2^12 - 
          (24 + 147*x^2 + 391*x^4 + 449*x^6 + 205*x^8 + 48*x^10)/w2^8 + 
          (46 + 250*x^2 + 526*x^4 + 546*x^6 + 338*x^8 + 78*x^10)/w2^10))/
        w1^14 + (2*x^4*(x^4 + x^6 + (x^4 + x^6)/w2^20 - (3*(x^4 + 3*x^6))/
           w2^18 - (3*(x^4 + 3*x^6))/w2^2 - 
          (x^2*(-3 + 2*x^2 + 16*x^4 + 3*x^6))/w2^16 - 
          (x^2*(-3 + 2*x^2 + 16*x^4 + 3*x^6))/w2^4 + 
          (1 + 19*x^2 + 120*x^4 + 132*x^6 + 51*x^8 + 13*x^10)/w2^14 + 
          (1 + 19*x^2 + 120*x^4 + 132*x^6 + 51*x^8 + 13*x^10)/w2^6 - 
          (24 + 147*x^2 + 391*x^4 + 449*x^6 + 205*x^8 + 48*x^10)/w2^12 - 
          (24 + 147*x^2 + 391*x^4 + 449*x^6 + 205*x^8 + 48*x^10)/w2^8 + 
          (46 + 250*x^2 + 526*x^4 + 546*x^6 + 338*x^8 + 78*x^10)/w2^10))/
        w1^2 - (x^2*(2*x^4*(1 + x^2)^3 + (2*x^4*(1 + x^2)^3)/w2^20 + 
          (x^2 - 2*x^4 + 17*x^6 + 23*x^8 - 2*x^10 + 3*x^12)/w2^18 + 
          (x^2 - 2*x^4 + 17*x^6 + 23*x^8 - 2*x^10 + 3*x^12)/w2^2 - 
          (1 + 5*x^2 + 29*x^4 + 381*x^6 + 563*x^8 + 171*x^10 + 31*x^12 + 
            3*x^14)/w2^16 - (1 + 5*x^2 + 29*x^4 + 381*x^6 + 563*x^8 + 
            171*x^10 + 31*x^12 + 3*x^14)/w2^4 + (9 + 69*x^2 + 549*x^4 + 
            2029*x^6 + 2343*x^8 + 1035*x^10 + 267*x^12 + 35*x^14)/w2^14 + 
          (9 + 69*x^2 + 549*x^4 + 2029*x^6 + 2343*x^8 + 1035*x^10 + 
            267*x^12 + 35*x^14)/w2^6 + (2*(33 + 332*x^2 + 1515*x^4 + 
             3288*x^6 + 3576*x^8 + 2085*x^10 + 580*x^12 + 71*x^14))/w2^10 - 
          (41 + 397*x^2 + 2035*x^4 + 5103*x^6 + 5721*x^8 + 2965*x^10 + 
            771*x^12 + 103*x^14)/w2^12 - (41 + 397*x^2 + 2035*x^4 + 
            5103*x^6 + 5721*x^8 + 2965*x^10 + 771*x^12 + 103*x^14)/w2^8))/
        w1^12 - (x^2*(2*x^4*(1 + x^2)^3 + (2*x^4*(1 + x^2)^3)/w2^20 + 
          (x^2 - 2*x^4 + 17*x^6 + 23*x^8 - 2*x^10 + 3*x^12)/w2^18 + 
          (x^2 - 2*x^4 + 17*x^6 + 23*x^8 - 2*x^10 + 3*x^12)/w2^2 - 
          (1 + 5*x^2 + 29*x^4 + 381*x^6 + 563*x^8 + 171*x^10 + 31*x^12 + 
            3*x^14)/w2^16 - (1 + 5*x^2 + 29*x^4 + 381*x^6 + 563*x^8 + 
            171*x^10 + 31*x^12 + 3*x^14)/w2^4 + (9 + 69*x^2 + 549*x^4 + 
            2029*x^6 + 2343*x^8 + 1035*x^10 + 267*x^12 + 35*x^14)/w2^14 + 
          (9 + 69*x^2 + 549*x^4 + 2029*x^6 + 2343*x^8 + 1035*x^10 + 
            267*x^12 + 35*x^14)/w2^6 + (2*(33 + 332*x^2 + 1515*x^4 + 
             3288*x^6 + 3576*x^8 + 2085*x^10 + 580*x^12 + 71*x^14))/w2^10 - 
          (41 + 397*x^2 + 2035*x^4 + 5103*x^6 + 5721*x^8 + 2965*x^10 + 
            771*x^12 + 103*x^14)/w2^12 - (41 + 397*x^2 + 2035*x^4 + 
            5103*x^6 + 5721*x^8 + 2965*x^10 + 771*x^12 + 103*x^14)/w2^8))/
        w1^4 + (2*x^6*(2 + 5*x^2 + 5*x^4 + 2*x^6) + 
         (2*x^6*(2 + 5*x^2 + 5*x^4 + 2*x^6))/w2^20 + 
         (x^4*(1 + 17*x^2 + 86*x^4 + 106*x^6 + 39*x^8 + 15*x^10))/w2^18 + 
         (x^4*(1 + 17*x^2 + 86*x^4 + 106*x^6 + 39*x^8 + 15*x^10))/w2^2 - 
         (2*x^2*(2 + 2*x^2 + 111*x^4 + 550*x^6 + 704*x^8 + 337*x^10 + 
            74*x^12 + 10*x^14))/w2^16 - (2*x^2*(2 + 2*x^2 + 111*x^4 + 
            550*x^6 + 704*x^8 + 337*x^10 + 74*x^12 + 10*x^14))/w2^4 + 
         (1 + 33*x^2 + 212*x^4 + 1728*x^6 + 4924*x^8 + 5668*x^10 + 
           3028*x^12 + 912*x^14 + 163*x^16 + 3*x^18)/w2^14 + 
         (1 + 33*x^2 + 212*x^4 + 1728*x^6 + 4924*x^8 + 5668*x^10 + 
           3028*x^12 + 912*x^14 + 163*x^16 + 3*x^18)/w2^6 - 
         (2*(2 + 76*x^2 + 534*x^4 + 2635*x^6 + 5907*x^8 + 6593*x^10 + 
            3857*x^12 + 1182*x^14 + 216*x^16 + 6*x^18))/w2^12 - 
         (2*(2 + 76*x^2 + 534*x^4 + 2635*x^6 + 5907*x^8 + 6593*x^10 + 
            3857*x^12 + 1182*x^14 + 216*x^16 + 6*x^18))/w2^8 + 
         (2*(3 + 123*x^2 + 859*x^4 + 3743*x^6 + 7534*x^8 + 8306*x^10 + 
            5165*x^12 + 1705*x^14 + 289*x^16 + 9*x^18))/w2^10)/w1^10 + 
       (2*x^6*(2 + 5*x^2 + 5*x^4 + 2*x^6) + 
         (2*x^6*(2 + 5*x^2 + 5*x^4 + 2*x^6))/w2^20 + 
         (x^4*(1 + 17*x^2 + 86*x^4 + 106*x^6 + 39*x^8 + 15*x^10))/w2^18 + 
         (x^4*(1 + 17*x^2 + 86*x^4 + 106*x^6 + 39*x^8 + 15*x^10))/w2^2 - 
         (2*x^2*(2 + 2*x^2 + 111*x^4 + 550*x^6 + 704*x^8 + 337*x^10 + 
            74*x^12 + 10*x^14))/w2^16 - (2*x^2*(2 + 2*x^2 + 111*x^4 + 
            550*x^6 + 704*x^8 + 337*x^10 + 74*x^12 + 10*x^14))/w2^4 + 
         (1 + 33*x^2 + 212*x^4 + 1728*x^6 + 4924*x^8 + 5668*x^10 + 
           3028*x^12 + 912*x^14 + 163*x^16 + 3*x^18)/w2^14 + 
         (1 + 33*x^2 + 212*x^4 + 1728*x^6 + 4924*x^8 + 5668*x^10 + 
           3028*x^12 + 912*x^14 + 163*x^16 + 3*x^18)/w2^6 - 
         (2*(2 + 76*x^2 + 534*x^4 + 2635*x^6 + 5907*x^8 + 6593*x^10 + 
            3857*x^12 + 1182*x^14 + 216*x^16 + 6*x^18))/w2^12 - 
         (2*(2 + 76*x^2 + 534*x^4 + 2635*x^6 + 5907*x^8 + 6593*x^10 + 
            3857*x^12 + 1182*x^14 + 216*x^16 + 6*x^18))/w2^8 + 
         (2*(3 + 123*x^2 + 859*x^4 + 3743*x^6 + 7534*x^8 + 8306*x^10 + 
            5165*x^12 + 1705*x^14 + 289*x^16 + 9*x^18))/w2^10)/w1^6 - 
       (2*(2*x^6*(1 + x^2)^3 + (2*x^6*(1 + x^2)^3)/w2^20 + 
          (x^6*(19 + 58*x^2 + 58*x^4 + 39*x^6 + 14*x^8))/w2^18 + 
          (x^6*(19 + 58*x^2 + 58*x^4 + 39*x^6 + 14*x^8))/w2^2 - 
          (x^2*(3 - x^2 + 182*x^4 + 688*x^6 + 818*x^8 + 492*x^10 + 127*x^12 + 
             19*x^14))/w2^16 - (x^2*(3 - x^2 + 182*x^4 + 688*x^6 + 818*x^8 + 
             492*x^10 + 127*x^12 + 19*x^14))/w2^4 + 
          (1 + 24*x^2 + 145*x^4 + 1191*x^6 + 2993*x^8 + 3403*x^10 + 
            2025*x^12 + 691*x^14 + 140*x^16 + 3*x^18)/w2^14 + 
          (1 + 24*x^2 + 145*x^4 + 1191*x^6 + 2993*x^8 + 3403*x^10 + 
            2025*x^12 + 691*x^14 + 140*x^16 + 3*x^18)/w2^6 + 
          (2*(3 + 90*x^2 + 573*x^4 + 2412*x^6 + 4579*x^8 + 5049*x^10 + 
             3302*x^12 + 1213*x^14 + 238*x^16 + 9*x^18))/w2^10 - 
          (4 + 111*x^2 + 719*x^4 + 3442*x^6 + 7188*x^8 + 7978*x^10 + 
            4996*x^12 + 1711*x^14 + 359*x^16 + 12*x^18)/w2^12 - 
          (4 + 111*x^2 + 719*x^4 + 3442*x^6 + 7188*x^8 + 7978*x^10 + 
            4996*x^12 + 1711*x^14 + 359*x^16 + 12*x^18)/w2^8))/w1^8))/
     (w1*w2))*Log[x])/(myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*
   (-1 + w2^(-2))*(-1 + x)*x^4*(1 + x)*((myq2^2*(-1 + w2^(-2))^2*x)/w1^2 + 
    (myq1^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   ((myq1^2*(-1 + w2^(-2))^2*x)/w1^2 + (myq2^2*(-1 + w1^(-2))^2*x)/w2^2 - 
    (myq1*myq2*(-1 + w1^(-2))*(-1 + w2^(-2))*(1 + x^2))/(w1*w2))*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) - 
 ((I/8)*c1*c2*m1b^3*m2b^3*Pi*w1^3*w2^3*(1 + x^4)*
   ((2*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^3*w2^5) + 
    (2*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2 + x^4 + x^6)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^5*w2^3) + 
    (2*myq1^9*myq2*(-1 + w2^(-2))^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (-(x^2*(3 + 4*x^2 + 3*x^4)) - (x^2*(3 + 4*x^2 + 3*x^4))/w1^4 + 
       (1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8)/w1^2))/(w1^4*w2^2) + 
    (2*myq1*myq2^9*(-1 + w1^(-2))^2*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (-(x^2*(3 + 4*x^2 + 3*x^4)) - (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
       (1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8)/w2^2))/(w1^2*w2^4) + 
    (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(6*x^2 + (6*x^2)/w2^4 - 
       (4*(1 + x^4))/w2^2 + (6*x^2 + (6*x^2)/w2^4 - (4*(1 + x^4))/w2^2)/
        w1^4 - (1 + 6*x^2 + x^4 - (2*(1 + x^4))/w2^2 + (1 + 6*x^2 + x^4)/
          w2^4)/w1^2))/(w1*w2^3) + (myq1^8*myq2^2*(-1 + w1^(-2))*
      (-1 + w2^(-2))*x*(1 + x^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (6*x^2 + (6*x^2)/w2^4 - (2*(2 + 2/w2^4 - w2^(-2))*(1 + x^4))/w1^2 - 
       (1 + 6*x^2 + x^4)/w2^2 + (6*x^2 + (6*x^2)/w2^4 - 
         (1 + 6*x^2 + x^4)/w2^2)/w1^4))/(w1^3*w2) + 
    (myq1^7*myq2^3*(-1 + w2^(-2))^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*
      (-2*x^4 - (2*x^4)/w2^4 + (x^2*(3 + 2*x^2 + 3*x^4))/w2^2 - 
       (2*(1 + x^2 + x^4)*(2*x^2 + (2*x^2)/w2^4 + (-1 + x^2)^2/w2^2))/w1^4 + 
       (-2*x^4 - (2*x^4)/w2^4 + (x^2*(3 + 2*x^2 + 3*x^4))/w2^2)/w1^8 + 
       (2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 - (1 - 10*x^4 + x^8)/w2^2)/
        w1^6 + (2*(x + x^3)^2 + (2*(x + x^3)^2)/w2^4 - (1 - 10*x^4 + x^8)/
          w2^2)/w1^2))/w1^2 + (myq1^3*myq2^7*(-1 + w1^(-2))^2*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(-2*(-1 + w2^(-2))^2*x^2*
        (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) - 
       (2*(-1 + w2^(-2))^2*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^4 + 
       ((-2*(-1 + x^2)^2*(1 + x^2 + x^4))/w2^4 + x^2*(3 + 2*x^2 + 3*x^4) + 
         (x^2*(3 + 2*x^2 + 3*x^4))/w2^8 - (1 - 10*x^4 + x^8)/w2^6 - 
         (1 - 10*x^4 + x^8)/w2^2)/w1^2))/w2^2 - 
    (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      (x^2*(3*x^2 + (3*x^2)/w2^8 - (2*(1 + x^2 + x^4))/w2^6 - 
         (2*(1 + x^2 + x^4))/w2^2 + (2*(1 + 3*x^2 + x^4))/w2^4) + 
       (x^2*(3*x^2 + (3*x^2)/w2^8 - (2*(1 + x^2 + x^4))/w2^6 - 
          (2*(1 + x^2 + x^4))/w2^2 + (2*(1 + 3*x^2 + x^4))/w2^4))/w1^8 + 
       (2*(x^2*(2 + 3*x^2 + 2*x^4) + (x^2*(2 + 3*x^2 + 2*x^4))/w2^8 + 
          (2*(1 + 3*x^2 + 5*x^4 + 3*x^6 + x^8))/w2^4 - 
          (1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8)/w2^6 - 
          (1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8)/w2^2))/w1^4 - 
       (x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^8 + 
         (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4 - 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^6 - 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^2)/w1^6 - 
       (x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^8 + 
         (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^4 - 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^6 - 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^2)/w1^2))/(w1*w2) - 
    (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)*
      ((3 + 3/w2^4 - 4/w2^2)*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       ((3 + 3/w2^4 - 4/w2^2)*x^2*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^8 + 
       (2*(x^2 + 3*x^4 + x^6) + (2*(x^2 + 3*x^4 + x^6))/w2^8 + 
         (4*(1 + 3*x^2 + 5*x^4 + 3*x^6 + x^8))/w2^4 - 
         (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^6 - 
         (1 + 10*x^2 + 10*x^4 + 10*x^6 + x^8)/w2^2)/w1^4 + 
       (-2*(x^2 + x^4 + x^6) - (2*(x^2 + x^4 + x^6))/w2^8 - 
         (2*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^4 + 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^2)/w1^6 + 
       (-2*(x^2 + x^4 + x^6) - (2*(x^2 + x^4 + x^6))/w2^8 - 
         (2*(1 + 5*x^2 + 4*x^4 + 5*x^6 + x^8))/w2^4 + 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^6 + 
         (2 + 3*x^2 + 10*x^4 + 3*x^6 + 2*x^8)/w2^2)/w1^2))/(w1*w2) + 
    myq1^5*myq2^5*((1 + w2^(-4))*(-1 + w2^(-2))^2*x^4*
       (x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + ((1 + w2^(-4))*(-1 + w2^(-2))^2*
        x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^12 + 
      (x^2*((1 + x^2)^4/w2^10 + (1 + x^2)^4/w2^2 - (x + x^3)^2 - 
         (x + x^3)^2/w2^12 + (4*(1 + 4*x^2 + 4*x^4 + 4*x^6 + x^8))/w2^6 - 
         (2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8)/w2^8 - 
         (2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8)/w2^4))/w1^10 + 
      (x^2*((1 + x^2)^4/w2^10 + (1 + x^2)^4/w2^2 - (x + x^3)^2 - 
         (x + x^3)^2/w2^12 + (4*(1 + 4*x^2 + 4*x^4 + 4*x^6 + x^8))/w2^6 - 
         (2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8)/w2^8 - 
         (2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8)/w2^4))/w1^2 + 
      (x^4*(2 + 3*x^2 + 2*x^4) + (x^4*(2 + 3*x^2 + 2*x^4))/w2^12 - 
        (x^2*(2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8))/w2^10 - 
        (x^2*(2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8))/w2^2 + 
        (x^2*(16 + 52*x^2 + 73*x^4 + 52*x^6 + 16*x^8))/w2^8 + 
        (x^2*(16 + 52*x^2 + 73*x^4 + 52*x^6 + 16*x^8))/w2^4 - 
        (2*(1 + 14*x^2 + 32*x^4 + 42*x^6 + 32*x^8 + 14*x^10 + x^12))/w2^6)/
       w1^8 + (x^4*(2 + 3*x^2 + 2*x^4) + (x^4*(2 + 3*x^2 + 2*x^4))/w2^12 - 
        (x^2*(2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8))/w2^10 - 
        (x^2*(2 + 13*x^2 + 18*x^4 + 13*x^6 + 2*x^8))/w2^2 + 
        (x^2*(16 + 52*x^2 + 73*x^4 + 52*x^6 + 16*x^8))/w2^8 + 
        (x^2*(16 + 52*x^2 + 73*x^4 + 52*x^6 + 16*x^8))/w2^4 - 
        (2*(1 + 14*x^2 + 32*x^4 + 42*x^6 + 32*x^8 + 14*x^10 + x^12))/w2^6)/
       w1^4 - (2*(x^4*(1 + x^2)^2 + (x^4*(1 + x^2)^2)/w2^12 - 
         (2*(x^2 + 4*x^4 + 4*x^6 + 4*x^8 + x^10))/w2^10 - 
         (2*(x^2 + 4*x^4 + 4*x^6 + 4*x^8 + x^10))/w2^2 + 
         (1 + 14*x^2 + 32*x^4 + 42*x^6 + 32*x^8 + 14*x^10 + x^12)/w2^8 + 
         (1 + 14*x^2 + 32*x^4 + 42*x^6 + 32*x^8 + 14*x^10 + x^12)/w2^4 - 
         (2*(2 + 11*x^2 + 18*x^4 + 26*x^6 + 18*x^8 + 11*x^10 + 2*x^12))/
          w2^6))/w1^6))*Log[1 + x])/(myq1^4*myq2^4*(myq1^2 - myq2^2)^2*
   (-1 + w1^(-2))*(-1 + w2^(-2))*(-1 + x)*x^3*(1 + x)*
   (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2)) - 
 ((I/16)*c1^2*m1b^3*m2b^3*Pi*w1^4*w2^2*(1 + x^4)*
   ((myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^4*w2^4) + 
    (4*myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^6*w2^2) + 
    (4*myq1^7*myq2^3*(1 + w1^(-4))*(-1 + w2^(-2))^2*x^2*(1 + x^2)*
      (2*x^2 + (2*x^2)/w1^4 - (1 + x^4)/w1^2)*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2))/(w1^3*w2) + (4*myq1^9*myq2*(-1 + w2^(-2))^2*x^2*
      (1 + x^2)*(-2*x^2 - (2*x^2)/w1^4 + (1 + x^4)/w1^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^5*w2) + 
    (myq1*myq2^9*(-1 + w1^(-2))^2*(1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*
      (-4*(x^2 + x^4 + x^6) - (4*(x^2 + x^4 + x^6))/w2^4 + 
       (1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8)/w2^2))/(w1^3*w2^3) + 
    (4*myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*(x^2 + x^2/w2^4 - 
       ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/w1^2 - (1 + x^4)/w2^2 + 
       (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)/w1^4))/w1^4 + 
    (myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2)*(2*x^2*(3 + 5*x^2 + 3*x^4 - (2*(2 + 3*x^2 + 2*x^4))/
          w1^2 + (3 + 5*x^2 + 3*x^4)/w1^4) + 
       (2*x^2*(3 + 5*x^2 + 3*x^4 - (2*(2 + 3*x^2 + 2*x^4))/w1^2 + 
          (3 + 5*x^2 + 3*x^4)/w1^4))/w2^4 - 
       ((1 + x^4)*(3 + 8*x^2 + 3*x^4 - (1 + 6*x^2 + x^4)/w1^2 + 
          (3 + 8*x^2 + 3*x^4)/w1^4))/w2^2))/(w1^2*w2^2) + 
    (myq1^3*myq2^7*(-1 + w1^(-2))^2*(1 + x^2)*(x^2 + x^2/w1^4 - 
       (1 + x^4)/w1^2)*(-((-1 + w2^(-2))^2*x^2*(4*x^2 + (4*x^2)/w2^4 - 
          (3*(1 + x^4))/w2^2)) - ((-1 + w2^(-2))^2*x^2*
         (4*x^2 + (4*x^2)/w2^4 - (3*(1 + x^4))/w2^2))/w1^4 + 
       (2*(x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 - 
          (1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8)/w2^2))/(w1^2*w2^2)))/(w1*w2) + 
    myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
      ((-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^12 + 
      (x^2*(-(x^2*(1 + x^4)) - (2*(1 + x^2)^2*(1 + x^4))/w2^4 - 
         (x^2 + x^6)/w2^8 + (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^6 + 
         (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^2))/w1^10 + 
      (x^2*(-(x^2*(1 + x^4)) - (2*(1 + x^2)^2*(1 + x^4))/w2^4 - 
         (x^2 + x^6)/w2^8 + (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^6 + 
         (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^2))/w1^2 + 
      (-2*(x^4 + x^8) - (2*(x^4 + x^8))/w2^8 + 
        (2*x^2*(3 + x^2 + 2*x^4 + x^6 + 3*x^8))/w2^6 + 
        (2*x^2*(3 + x^2 + 2*x^4 + x^6 + 3*x^8))/w2^2 - 
        ((1 + x^2)^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^4)/w1^6 + 
      (3*x^6 + (3*x^6)/w2^8 + (x^2*(2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8))/
         w2^6 + (x^2*(2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8))/w2^2 + 
        (-1 + 7*x^2 + 13*x^4 + 20*x^6 + 13*x^8 + 7*x^10 - x^12)/w2^4)/w1^8 + 
      (3*x^6 + (3*x^6)/w2^8 + (x^2*(2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8))/
         w2^6 + (x^2*(2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8))/w2^2 + 
        (-1 + 7*x^2 + 13*x^4 + 20*x^6 + 13*x^8 + 7*x^10 - x^12)/w2^4)/w1^4) - 
    (myq1^5*myq2^5*(1 + x^2)*(2*(-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - 
         (1 + x^4)/w2^2) + (2*(-1 + w2^(-2))^2*x^4*(x^2 + x^2/w2^4 - 
          (1 + x^4)/w2^2))/w1^12 + (x^2*(-(x^2*(1 + 8*x^2 + x^4)) - 
          (x^2 + 8*x^4 + x^6)/w2^8 + (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/
           w2^6 + (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^2 - 
          (3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8)/w2^4))/w1^10 + 
       (x^2*(-(x^2*(1 + 8*x^2 + x^4)) - (x^2 + 8*x^4 + x^6)/w2^8 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^6 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^2 - 
          (3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8)/w2^4))/w1^2 + 
       (8*x^4 + 22*x^6 + 8*x^8 - (2*(x + x^3)^2*(4 + 13*x^2 + 4*x^4))/w2^6 - 
         (2*(x + x^3)^2*(4 + 13*x^2 + 4*x^4))/w2^2 + (8*x^4 + 22*x^6 + 8*x^8)/
          w2^8 + (1 + 16*x^2 + 59*x^4 + 76*x^6 + 59*x^8 + 16*x^10 + x^12)/
          w2^4)/w1^8 + (8*x^4 + 22*x^6 + 8*x^8 - 
         (2*(x + x^3)^2*(4 + 13*x^2 + 4*x^4))/w2^6 - 
         (2*(x + x^3)^2*(4 + 13*x^2 + 4*x^4))/w2^2 + (8*x^4 + 22*x^6 + 8*x^8)/
          w2^8 + (1 + 16*x^2 + 59*x^4 + 76*x^6 + 59*x^8 + 16*x^10 + x^12)/
          w2^4)/w1^4 - (2*(x^4*(9 + 8*x^2 + 9*x^4) + 
          (x^4*(9 + 8*x^2 + 9*x^4))/w2^8 - (x^2*(9 + 30*x^2 + 38*x^4 + 
             30*x^6 + 9*x^8))/w2^6 - (x^2*(9 + 30*x^2 + 38*x^4 + 30*x^6 + 
             9*x^8))/w2^2 + (1 + 17*x^2 + 35*x^4 + 50*x^6 + 35*x^8 + 
            17*x^10 + x^12)/w2^4))/w1^6))/(w1*w2) - 
    (myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(4*x^6 + (4*x^6)/w2^8 - 
       (x^4*(5 + 2*x^2 + 5*x^4))/w2^6 - (x^4*(5 + 2*x^2 + 5*x^4))/w2^2 + 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^4 + 
       (x^2*((-3*(1 + x^2)^2*(1 + x^4))/w2^4 - 4*(x^2 + x^6) - 
          (4*(x^2 + x^6))/w2^8 + (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^6 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^2))/w1^6 + 
       (x^2*((-3*(1 + x^2)^2*(1 + x^4))/w2^4 - 4*(x^2 + x^6) - 
          (4*(x^2 + x^6))/w2^8 + (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^6 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^2))/w1^2 + 
       (4*x^6 + (4*x^6)/w2^8 - (x^4*(5 + 2*x^2 + 5*x^4))/w2^6 - 
         (x^4*(5 + 2*x^2 + 5*x^4))/w2^2 + (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + 
           x^10)/w2^4)/w1^8 + (8*x^6 + (8*x^6)/w2^8 + 
         (2*x^2*(-1 + x^2)^2*(2 + x^2 + 2*x^4))/w2^6 + 
         (2*x^2*(-1 + x^2)^2*(2 + x^2 + 2*x^4))/w2^2 - 
         (3 + 5*x^4 - 16*x^6 + 5*x^8 + 3*x^12)/w2^4)/w1^4))/w1^2)*Log[1 + x])/
  (myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(-1 + x)*
   x^4*(1 + x)*(w1^(-2) - x^2)*(w2^(-2) - x^2)*(-1 + x^2/w1^2)*
   (-1 + x^2/w2^2)) - ((I/16)*c2^2*m1b^3*m2b^3*Pi*w1^2*w2^4*(1 + x^4)*
   ((4*myq2^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*(1 + x^4)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2))/(w1^2*w2^6) + 
    (myq1^10*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(1 + x^2)^2*(1 + x^4)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/(w1^4*w2^4) + 
    (4*myq1^3*myq2^7*(-1 + w1^(-2))^2*(1 + w2^(-4))*x^2*(1 + x^2)*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(2*x^2 + (2*x^2)/w2^4 - 
       (1 + x^4)/w2^2))/(w1*w2^3) + (4*myq1*myq2^9*(-1 + w1^(-2))^2*x^2*
      (1 + x^2)*(x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(-2*x^2 - (2*x^2)/w2^4 + 
       (1 + x^4)/w2^2))/(w1*w2^5) + (myq1^9*myq2*(-1 + w2^(-2))^2*(1 + x^2)*
      (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)*(-4*(x^2 + x^4 + x^6) - 
       (4*(x^2 + x^4 + x^6))/w1^4 + (1 + 6*x^2 + 2*x^4 + 6*x^6 + x^8)/w1^2))/
     (w1^3*w2^3) + (4*myq1^2*myq2^8*(-1 + w1^(-2))*(-1 + w2^(-2))*x^3*
      (x^2 + x^2/w1^4 - (1 + x^4)/w1^2)*(x^2 + x^2/w2^4 - 
       ((1 + w2^(-4) - w2^(-2))*(1 + x^4))/w1^2 - (1 + x^4)/w2^2 + 
       (x^2 + x^2/w2^4 - (1 + x^4)/w2^2)/w1^4))/w2^4 + 
    (myq1^8*myq2^2*(-1 + w1^(-2))*(-1 + w2^(-2))*x*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2)*(2*x^2*(3 + 5*x^2 + 3*x^4 - (2*(2 + 3*x^2 + 2*x^4))/
          w2^2 + (3 + 5*x^2 + 3*x^4)/w2^4) + 
       (2*x^2*(3 + 5*x^2 + 3*x^4 - (2*(2 + 3*x^2 + 2*x^4))/w2^2 + 
          (3 + 5*x^2 + 3*x^4)/w2^4))/w1^4 - 
       ((1 + x^4)*(3 + 8*x^2 + 3*x^4 - (1 + 6*x^2 + x^4)/w2^2 + 
          (3 + 8*x^2 + 3*x^4)/w2^4))/w1^2))/(w1^2*w2^2) + 
    (myq1^7*myq2^3*(-1 + w2^(-2))^2*(1 + x^2)*(x^2 + x^2/w2^4 - 
       (1 + x^4)/w2^2)*(-4*(1 + w2^(-4))*x^4 - (4*(1 + w2^(-4))*x^4)/w1^8 + 
       (x^2*(3 + 8*x^2 + 3*x^4 + (3 + 8*x^2 + 3*x^4)/w2^4 + 
          (6 + 8*x^2 + 6*x^4)/w2^2))/w1^6 + 
       (x^2*(3 + 8*x^2 + 3*x^4 + (3 + 8*x^2 + 3*x^4)/w2^4 + 
          (6 + 8*x^2 + 6*x^4)/w2^2))/w1^2 - 
       (2*(x^2*(3 + 4*x^2 + 3*x^4) + (x^2*(3 + 4*x^2 + 3*x^4))/w2^4 + 
          (1 + 4*x^2 + 2*x^4 + 4*x^6 + x^8)/w2^2))/w1^4))/(w1*w2) + 
    myq1^6*myq2^4*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
     ((1 + w2^(-4))^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
      ((1 + w2^(-4))^2*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^8 + 
      (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^12 + (1 + x^2 - 2*x^4 + x^6 + x^8)/
          w2^10 + (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^2 + 
         (2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8)/w2^8 + 
         (2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8)/w2^4 + 
         (2*(3 + x^2 + 2*x^4 + x^6 + 3*x^8))/w2^6))/w1^6 + 
      (x^2*(-(x + x^3)^2 - (x + x^3)^2/w2^12 + (1 + x^2 - 2*x^4 + x^6 + x^8)/
          w2^10 + (1 + x^2 - 2*x^4 + x^6 + x^8)/w2^2 + 
         (2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8)/w2^8 + 
         (2 - 3*x^2 - 2*x^4 - 3*x^6 + 2*x^8)/w2^4 + 
         (2*(3 + x^2 + 2*x^4 + x^6 + 3*x^8))/w2^6))/w1^2 + 
      ((-2*(x + x^3)^2*(1 + x^4))/w2^10 - (2*(x + x^3)^2*(1 + x^4))/w2^2 + 
        2*(x^4 + x^6 + x^8) + (2*(x^4 + x^6 + x^8))/w2^12 - 
        ((1 + x^2)^2*(5 + 4*x^2 + 10*x^4 + 4*x^6 + 5*x^8))/w2^6 + 
        (-1 + 7*x^2 + 13*x^4 + 20*x^6 + 13*x^8 + 7*x^10 - x^12)/w2^8 + 
        (-1 + 7*x^2 + 13*x^4 + 20*x^6 + 13*x^8 + 7*x^10 - x^12)/w2^4)/w1^4) - 
    (myq1^5*myq2^5*(1 + x^2)*
      (-(x^4*(-2*x^2 - (2*x^2)/w2^12 + (1 + 8*x^2 + x^4)/w2^10 + 
          (1 + 8*x^2 + x^4)/w2^2 - (2*(4 + 11*x^2 + 4*x^4))/w2^8 - 
          (2*(4 + 11*x^2 + 4*x^4))/w2^4 + (2*(9 + 8*x^2 + 9*x^4))/w2^6)) - 
       (x^4*(-2*x^2 - (2*x^2)/w2^12 + (1 + 8*x^2 + x^4)/w2^10 + 
          (1 + 8*x^2 + x^4)/w2^2 - (2*(4 + 11*x^2 + 4*x^4))/w2^8 - 
          (2*(4 + 11*x^2 + 4*x^4))/w2^4 + (2*(9 + 8*x^2 + 9*x^4))/w2^6))/
        w1^8 + (x^2*(-2*(x + x^3)^2 - (2*(x + x^3)^2)/w2^12 - 
          (2*(1 + x^2)^2*(4 + 13*x^2 + 4*x^4))/w2^8 - 
          (2*(1 + x^2)^2*(4 + 13*x^2 + 4*x^4))/w2^4 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^10 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^2 + 
          (2*(9 + 30*x^2 + 38*x^4 + 30*x^6 + 9*x^8))/w2^6))/w1^6 + 
       (x^2*(-2*(x + x^3)^2 - (2*(x + x^3)^2)/w2^12 - 
          (2*(1 + x^2)^2*(4 + 13*x^2 + 4*x^4))/w2^8 - 
          (2*(1 + x^2)^2*(4 + 13*x^2 + 4*x^4))/w2^4 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^10 + 
          (1 + 10*x^2 + 22*x^4 + 10*x^6 + x^8)/w2^2 + 
          (2*(9 + 30*x^2 + 38*x^4 + 30*x^6 + 9*x^8))/w2^6))/w1^2 + 
       (4*(x^4 + x^6 + x^8) + (4*(x^4 + x^6 + x^8))/w2^12 - 
         (x^2*(3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8))/w2^10 - 
         (x^2*(3 + 16*x^2 + 22*x^4 + 16*x^6 + 3*x^8))/w2^2 + 
         (1 + 16*x^2 + 59*x^4 + 76*x^6 + 59*x^8 + 16*x^10 + x^12)/w2^8 + 
         (1 + 16*x^2 + 59*x^4 + 76*x^6 + 59*x^8 + 16*x^10 + x^12)/w2^4 - 
         (2*(1 + 17*x^2 + 35*x^4 + 50*x^6 + 35*x^8 + 17*x^10 + x^12))/w2^6)/
        w1^4))/(w1*w2) - (myq1^4*myq2^6*(-1 + w1^(-2))*(-1 + w2^(-2))*x*
      (4*(1 + w2^(-4))*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2) + 
       (4*(1 + w2^(-4))*x^4*(x^2 + x^2/w2^4 - (1 + x^4)/w2^2))/w1^8 + 
       (x^2*((2*(-1 + x^2)^2*(2 + x^2 + 2*x^4))/w2^4 - 
          x^2*(5 + 2*x^2 + 5*x^4) - (x^2*(5 + 2*x^2 + 5*x^4))/w2^8 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^6 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^2))/w1^6 + 
       (x^2*((2*(-1 + x^2)^2*(2 + x^2 + 2*x^4))/w2^4 - 
          x^2*(5 + 2*x^2 + 5*x^4) - (x^2*(5 + 2*x^2 + 5*x^4))/w2^8 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^6 + 
          (2*(2 + x^2 + 2*x^4 + x^6 + 2*x^8))/w2^2))/w1^2 + 
       (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10 - (3*(x + x^3)^2*(1 + x^4))/
          w2^6 - (3*(x + x^3)^2*(1 + x^4))/w2^2 + 
         (x^2 + 2*x^4 + 10*x^6 + 2*x^8 + x^10)/w2^8 - 
         (3 + 5*x^4 - 16*x^6 + 5*x^8 + 3*x^12)/w2^4)/w1^4))/w2^2)*Log[1 + x])/
  (myq1^4*myq2^4*(myq1^2 - myq2^2)^2*(-1 + w1^(-2))*(-1 + w2^(-2))*(-1 + x)*
   x^4*(1 + x)*(w1^(-2) - x^2)*(w2^(-2) - x^2)*(-1 + x^2/w1^2)*
   (-1 + x^2/w2^2))


==> anc/Amp5hbm2epsm1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1/32*I)*m1b^3*m2b^3*Pi*(1 + x^4)*
  (c2^2*w1^2*(8*myq1*myq2^9*w1*(-1 + w1^2)^3*w2^5*(-1 + w2^2)*x^3*(1 + x^2) - 
     8*myq1^3*myq2^7*w1*(-1 + w1^2)^3*(-1 + w2)*w2^3*(1 + w2)*(1 + w2^4)*x^3*
      (1 + x^2) + 2*myq1^5*myq2^5*w1*(1 - w1^2)*w2*(1 - w2^2)*
      ((-1 + w1^2)^2 - 2*(2 - 5*w1^2 + 2*w1^4)*w2^2 + 
       2*(5 - 12*w1^2 + 5*w1^4)*w2^4 - 2*(2 - 5*w1^2 + 2*w1^4)*w2^6 + 
       (-1 + w1^2)^2*w2^8)*x^3*(1 + x^2) - 4*myq2^10*w1^2*(-1 + w1^2)^2*w2^6*
      x^2*(1 + x^4) - myq1^10*w1^4*w2^4*(-1 + w2^2)^2*(1 + x^2)^2*(1 + x^4) + 
     4*myq1^9*myq2*w1^3*(-1 + w1^2)*w2^3*(-1 + w2^2)^3*x*
      (1 + 2*x^2 + 2*x^4 + x^6) + myq1^8*myq2^2*w1^2*w2^2*(-1 + w2^2)^2*
      (3*w1^2*w2^2 - 2*(3*(-1 + w1^2)^2 - (4 - 5*w1^2 + 4*w1^4)*w2^2 + 
         3*(-1 + w1^2)^2*w2^4)*x^2 - 2*(5*(-1 + w1^2)^2 - 
         3*(2 - 3*w1^2 + 2*w1^4)*w2^2 + 5*(-1 + w1^2)^2*w2^4)*x^4 - 
       2*(3*(-1 + w1^2)^2 - (4 - 5*w1^2 + 4*w1^4)*w2^2 + 
         3*(-1 + w1^2)^2*w2^4)*x^6 + 3*w1^2*w2^2*x^8) + 
     myq1^4*myq2^6*w2^2*(w1^4*w2^2*(-1 + w2^2)^2 - 
       w1^2*(1 + 10*w2^4 + w2^8 + w1^4*(1 + 10*w2^4 + w2^8) - 
         2*w1^2*(1 + w2^2 + 8*w2^4 + w2^6 + w2^8))*x^2 + 
       2*(-1 + w2^2)^2*(2*(1 + w2^4) + 2*w1^8*(1 + w2^4) - 
         w1^2*(5 + 2*w2^2 + 5*w2^4) - w1^6*(5 + 2*w2^2 + 5*w2^4) + 
         w1^4*(6 + 5*w2^2 + 6*w2^4))*x^4 - w1^2*(1 + 10*w2^4 + w2^8 + 
         w1^4*(1 + 10*w2^4 + w2^8) - 2*w1^2*(1 + w2^2 + 8*w2^4 + w2^6 + 
           w2^8))*x^6 + w1^4*w2^2*(-1 + w2^2)^2*x^8) - 
     myq1^6*myq2^4*(3*w1^4*w2^4*(-1 + w2^2)^2 + 
       w1^2*w2^2*((-1 + w1^2)^2 - 2*(4 - 11*w1^2 + 4*w1^4)*w2^2 + 
         2*(5 - 16*w1^2 + 5*w1^4)*w2^4 - 2*(4 - 11*w1^2 + 4*w1^4)*w2^6 + 
         (-1 + w1^2)^2*w2^8)*x^2 + (-1 + w2^2)^2*((-1 + w1^2)^4 - 
         4*w1^2*(-1 + w1^2)^2*w2^2 + 2*(1 - 4*w1^2 + 9*w1^4 - 4*w1^6 + w1^8)*
          w2^4 - 4*w1^2*(-1 + w1^2)^2*w2^6 + (-1 + w1^2)^4*w2^8)*x^4 + 
       w1^2*w2^2*((-1 + w1^2)^2 - 2*(4 - 11*w1^2 + 4*w1^4)*w2^2 + 
         2*(5 - 16*w1^2 + 5*w1^4)*w2^4 - 2*(4 - 11*w1^2 + 4*w1^4)*w2^6 + 
         (-1 + w1^2)^2*w2^8)*x^6 + 3*w1^4*w2^4*(-1 + w2^2)^2*x^8) - 
     4*myq1^2*myq2^8*(-1 + w1^2)^2*w2^4*x^2*((-1 + w2^2)^2*x^2 + 
       w1^4*(-1 + w2^2)^2*x^2 - w1^2*(1 + w2^2 + w2^4)*(1 + x^4)) + 
     4*myq1^7*w1*(1 - w1^2)*w2*(myq2 - myq2*w2^2)^3*x*(1 + x^2)*
      ((1 + w2^4)*x^2 + w1^4*(1 + w2^4)*x^2 - 
       w1^2*(w2^2 + 2*(1 + w2^2 + w2^4)*x^2 + w2^2*x^4))) - 
   2*c1*c2*w1*w2*x*(2*myq2^10*w1^3*(-1 + w1^2)^2*w2^5*(1 + x^2)*(1 + x^4) + 
     2*myq1^10*w1^5*w2^3*(-1 + w2^2)^2*(1 + x^2)*(1 + x^4) - 
     2*myq1*myq2^9*w1^2*(-1 + w1^2)^3*w2^4*(-1 + w2^2)*x*
      (3 + 4*x^2 + 3*x^4) - 2*myq1^9*myq2*w1^4*(-1 + w1^2)*w2^2*(-1 + w2^2)^3*
      x*(3 + 4*x^2 + 3*x^4) - myq1^8*w1^3*w2*(myq2 - myq2*w2^2)^2*(1 + x^2)*
      ((1 + 4*w1^2 + w1^4)*w2^2 - 6*(-1 + w1^2)^2*(1 - w2^2 + w2^4)*x^2 + 
       (1 + 4*w1^2 + w1^4)*w2^2*x^4) - myq2^8*w1*(myq1 - myq1*w1^2)^2*w2^3*
      (1 + x^2)*(w1^2*(1 + 4*w2^2 + w2^4) - 6*(1 - w1^2 + w1^4)*(-1 + w2^2)^2*
        x^2 + w1^2*(1 + 4*w2^2 + w2^4)*x^4) + myq1^6*myq2^4*w1*w2*(1 + x^2)*
      (w1^2*w2^2*(1 - 4*w2^2 + w2^4 + w1^4*(1 - 4*w2^2 + w2^4) + 
         4*w1^2*(1 - w2^2 + w2^4)) - (-1 + w1^2)^2*(-1 + w2^2)^2*
        (3 - 4*w2^2 + 3*w2^4 - 2*w1^2*(1 - 3*w2^2 + w2^4) + 
         w1^4*(3 - 4*w2^2 + 3*w2^4))*x^2 + w1^2*w2^2*(1 - 4*w2^2 + w2^4 + 
         w1^4*(1 - 4*w2^2 + w2^4) + 4*w1^2*(1 - w2^2 + w2^4))*x^4) + 
     myq1^4*myq2^6*w1*w2*(1 + x^2)*(w1^2*w2^2*(1 + 4*w2^2 + w2^4 - 
         4*w1^2*(1 + w2^2 + w2^4) + w1^4*(1 + 4*w2^2 + w2^4)) - 
       (-1 + w1^2)^2*(-1 + w2^2)^2*(3 - 2*w2^2 + 3*w2^4 + 
         w1^2*(-4 + 6*w2^2 - 4*w2^4) + w1^4*(3 - 2*w2^2 + 3*w2^4))*x^2 + 
       w1^2*w2^2*(1 + 4*w2^2 + w2^4 - 4*w1^2*(1 + w2^2 + w2^4) + 
         w1^4*(1 + 4*w2^2 + w2^4))*x^4) - myq1^7*w1^2*(1 - w1^2)*
      (myq2 - myq2*w2^2)^3*x*(2*(-1 + w1^2)^2*x^2 + 2*(-1 + w1^2)^2*w2^4*
        x^2 - w2^2*(3 + 2*x^2 + 3*x^4 + 2*w1^2*(1 + 6*x^2 + x^4) + 
         w1^4*(3 + 2*x^2 + 3*x^4))) - myq2^7*(myq1 - myq1*w1^2)^3*w2^2*
      (1 - w2^2)*x*(2*(-1 + w2^2)^2*x^2 + 2*w1^4*(-1 + w2^2)^2*x^2 - 
       w1^2*(3 + 2*x^2 + 3*x^4 + 2*w2^2*(1 + 6*x^2 + x^4) + 
         w2^4*(3 + 2*x^2 + 3*x^4))) + myq1^5*myq2^5*(1 - w1^2)*(1 - w2^2)*x*
      ((-1 + w2^2)^2*(1 + w2^4)*x^2 + w1^8*(-1 + w2^2)^2*(1 + w2^4)*x^2 - 
       2*w1^2*(x^2 + w2^8*x^2 - w2^2*(1 + x^2)^2 + 3*w2^4*(1 + x^2)^2 - 
         w2^6*(1 + x^2)^2) - 2*w1^6*(x^2 + w2^8*x^2 - w2^2*(1 + x^2)^2 + 
         3*w2^4*(1 + x^2)^2 - w2^6*(1 + x^2)^2) + 
       2*w1^4*(x^2 + w2^8*x^2 - 3*w2^2*(1 + x^2)^2 - 3*w2^6*(1 + x^2)^2 + 
         2*w2^4*(4 + 9*x^2 + 4*x^4)))) + 
   c1^2*w2^2*(8*myq1^9*myq2*w1^5*(-1 + w1^2)*w2*(-1 + w2^2)^3*x^3*(1 + x^2) - 
     8*myq1^7*myq2^3*(-1 + w1)*w1^3*(1 + w1)*(1 + w1^4)*w2*(-1 + w2^2)^3*x^3*
      (1 + x^2) + 2*myq1^5*myq2^5*w1*(1 - w1^2)*w2*(1 - w2^2)*
      ((-1 + w2^2)^2 + w1^8*(-1 + w2^2)^2 - 2*w1^2*(2 - 5*w2^2 + 2*w2^4) - 
       2*w1^6*(2 - 5*w2^2 + 2*w2^4) + 2*w1^4*(5 - 12*w2^2 + 5*w2^4))*x^3*
      (1 + x^2) - 4*myq1^10*w1^6*w2^2*(-1 + w2^2)^2*x^2*(1 + x^4) - 
     myq2^10*w1^4*(-1 + w1^2)^2*w2^4*(1 + x^2)^2*(1 + x^4) + 
     4*myq1*myq2^9*w1^3*(-1 + w1^2)^3*w2^3*(-1 + w2^2)*x*
      (1 + 2*x^2 + 2*x^4 + x^6) + myq1^6*myq2^4*w1^2*
      (w1^2*(-1 + w1^2)^2*w2^4 - w2^2*(1 + 10*w1^4 + w1^8 - 
         2*(1 + w1^2 + 8*w1^4 + w1^6 + w1^8)*w2^2 + w2^4 + 10*w1^4*w2^4 + 
         w1^8*w2^4)*x^2 - 2*(-1 + w1^2)^2*(w1^2*w2^2*(2 - 5*w2^2 + 2*w2^4) - 
         (-1 + w2^2)^2*(2 - w2^2 + 2*w2^4) - w1^4*(-1 + w2^2)^2*
          (2 - w2^2 + 2*w2^4))*x^4 - w2^2*(1 + 10*w1^4 + w1^8 - 
         2*(1 + w1^2 + 8*w1^4 + w1^6 + w1^8)*w2^2 + w2^4 + 10*w1^4*w2^4 + 
         w1^8*w2^4)*x^6 + w1^2*(-1 + w1^2)^2*w2^4*x^8) - 
     myq1^4*myq2^6*(3*w1^4*(-1 + w1^2)^2*w2^4 + 
       w1^2*w2^2*((-1 + w2^2)^2 + w1^8*(-1 + w2^2)^2 + 
         w1^2*(-8 + 22*w2^2 - 8*w2^4) + w1^6*(-8 + 22*w2^2 - 8*w2^4) + 
         2*w1^4*(5 - 16*w2^2 + 5*w2^4))*x^2 - (-1 + w1^2)^2*
        (4*w1^2*w2^2*(-1 + w2^2)^2 + 4*w1^6*w2^2*(-1 + w2^2)^2 - 
         (-1 + w2^2)^4 - w1^8*(-1 + w2^2)^4 - 2*w1^4*(1 - 4*w2^2 + 9*w2^4 - 
           4*w2^6 + w2^8))*x^4 + w1^2*w2^2*((-1 + w2^2)^2 + 
         w1^8*(-1 + w2^2)^2 + w1^2*(-8 + 22*w2^2 - 8*w2^4) + 
         w1^6*(-8 + 22*w2^2 - 8*w2^4) + 2*w1^4*(5 - 16*w2^2 + 5*w2^4))*x^6 + 
       3*w1^4*(-1 + w1^2)^2*w2^4*x^8) + 4*myq2^7*w1*(myq1 - myq1*w1^2)^3*w2*
      (1 - w2^2)*x*(1 + x^2)*((-1 + w2^2)^2*x^2 + w1^4*(-1 + w2^2)^2*x^2 - 
       w1^2*w2^2*(1 + x^2)^2) - 4*myq1^8*myq2^2*w1^4*(-1 + w2^2)^2*x^2*
      ((-1 + w1^2)^2*x^2 + (-1 + w1^2)^2*w2^4*x^2 - (1 + w1^2 + w1^4)*w2^2*
        (1 + x^4)) - myq1^2*myq2^8*w1^2*(-1 + w1^2)^2*w2^2*
      (2*(-1 + w2^2)^2*x^2*(3 + 5*x^2 + 3*x^4) + 2*w1^4*(-1 + w2^2)^2*x^2*
        (3 + 5*x^2 + 3*x^4) - w1^2*(4*x^2*(2 + 3*x^2 + 2*x^4) + 
         4*w2^4*x^2*(2 + 3*x^2 + 2*x^4) + w2^2*(3 - 10*x^2 - 18*x^4 - 
           10*x^6 + 3*x^8))))))/(myq1^4*(myq1 - myq2)^2*myq2^4*
  (myq1 + myq2)^2*(-1 + w1^(-2))^2*w1^8*(-1 + w2^(-2))^2*w2^8*x^5*(-1 + x^2))


==> anc/Results_Ampl_5pt.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     25189,        681]
NotebookOptionsPosition[     21736,        616]
NotebookOutlinePosition[     22132,        632]
CellTagsIndexPosition[     22089,        629]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["5pt One-Loop Amplitude in the Classical Limit", "Section",
 CellChangeTimes->{{3.8867430300718613`*^9, 3.8867430409782553`*^9}, 
   3.887609720272462*^9},ExpressionUUID->"d15ed244-bf1d-4dde-a81a-\
f602305313e1"],

Cell[TextData[{
 Cell[BoxData[
  StyleBox[
   RowBox[{"The", " ", "following", " ", "commands", " ", "load", " ", 
    FormBox[
     RowBox[{
      RowBox[{"ampl", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "j"}]}], "]"}], "=", 
      RowBox[{
       SuperscriptBox["A", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"-", "i"}], ",", 
          RowBox[{"-", "j"}]}], "]"}]], "/", 
       SubscriptBox["N", "4"]}]}],
     TraditionalForm], " ", "for", " ", 
    FormBox[
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"-", "1"}]}],
     TraditionalForm], " ", "and", " ", 
    FormBox[
     RowBox[{
      RowBox[{"j", "=", 
       RowBox[{"-", "1"}]}], ",", "0"}],
     TraditionalForm], " ", "as", " ", "defined", " ", "in", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "4.6", ")"}]}], " ", "of", " ", "the", " ", 
    RowBox[{"paper", "."}]}],
   FontFamily->"Source Sans Pro"]],
  CellChangeTimes->{{3.8876097255640917`*^9, 3.887609734734682*^9}},
  FontFamily->"Papyrus",ExpressionUUID->
  "746d89fa-fb13-4b6c-b2db-640b07847c35"],
 StyleBox["\n",
  FontFamily->"Papyrus",
  FontWeight->"Regular"],
 StyleBox["For ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0"}], "]"}]], TraditionalForm]],
  CellChangeTimes->{{3.8876097255640917`*^9, 3.887609734734682*^9}},
  FontFamily->"Source Sans Pro",ExpressionUUID->
  "fde62a7a-576e-49dc-8c04-d4b23e3ae6bb"],
 StyleBox[" we follow the same notation as in Eq. (4.9)",
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.887609890404447*^9, 3.887609909308001*^9}, {
  3.8876104699485683`*^9, 
  3.88761053494109*^9}},ExpressionUUID->"6271891a-1cef-4ee1-bf44-\
4c886dda70fa"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    SuperscriptBox["\[HBar]", "2"]], TraditionalForm]],ExpressionUUID->
  "a0e98aff-46df-44fd-a18c-c2bb18eb614e"],
 " Order "
}], "Subsection",
 CellChangeTimes->{{3.8867430692117147`*^9, 3.886743089955803*^9}, {
  3.887609935312963*^9, 
  3.8876099945215387`*^9}},ExpressionUUID->"4b846f42-841a-42ef-b7e1-\
4b6324c55c68"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox["1", "\[Epsilon]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2d0776f8-6587-46d1-a657-c5d7bbdf034e"],
 " Order"
}], "Subsubsection",
 CellChangeTimes->{{3.887610258686232*^9, 
  3.887610266664844*^9}},ExpressionUUID->"6b3aabaa-b413-44ef-a7a0-\
ce3a35ba3fce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ampl", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm2epsm1.m\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886743091255981*^9, 3.886743097598168*^9}, {
  3.886743157292589*^9, 3.8867431697897243`*^9}, {3.8867433912063923`*^9, 
  3.886743399354783*^9}, {3.886743698017108*^9, 3.886743705387432*^9}, {
  3.8867438353364067`*^9, 3.8867438365096073`*^9}, {3.886944104553397*^9, 
  3.88694411146278*^9}, {3.8869443062815104`*^9, 3.886944329704117*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"c9c1f198-cf3a-47f2-a78e-79f83004d51f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Epsilon]^0 Order", "Subsubsection",
 CellChangeTimes->{{3.88761027411802*^9, 
  3.887610279728965*^9}},ExpressionUUID->"6408cc94-0a56-4ca8-8557-\
3925c377ea3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ampl", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "0"}], "]"}], "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm2eps0.m\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886743190191702*^9, 3.886743197806287*^9}, {
   3.8867432327559967`*^9, 3.886743243398679*^9}, {3.886743275576626*^9, 
   3.886743281146661*^9}, {3.886743570608259*^9, 3.886743588578937*^9}, {
   3.886743661196788*^9, 3.88674368548426*^9}, {3.886743823005466*^9, 
   3.8867438248811007`*^9}, 3.886944116473563*^9, {3.886944324681714*^9, 
   3.8869443798270283`*^9}, {3.8869444158774977`*^9, 3.886944457028945*^9}, {
   3.886944493631001*^9, 3.886944494025126*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"e857b455-a0db-408b-8239-0d172d950be1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    SuperscriptBox["\[HBar]", "1"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "909abe1e-6c3b-44bd-a914-b0c4077f34ac"],
 " Order"
}], "Subsection",
 CellChangeTimes->{{3.886743792249053*^9, 3.8867438181578836`*^9}, {
  3.887609949004341*^9, 3.8876099561764193`*^9}, {3.8876099918178062`*^9, 
  3.887609996934045*^9}},ExpressionUUID->"0a8af92f-250c-49b5-9744-\
65eb863f5bfa"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox["1", "\[Epsilon]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cddd5d28-cdf4-4cbd-88a3-d520ac5424bd"],
 " Order"
}], "Subsubsection",
 CellChangeTimes->{{3.887610258686232*^9, 
  3.887610266664844*^9}},ExpressionUUID->"b3819944-01ae-4be8-83b7-\
05db2d8238e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ampl", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1epsm1.m\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.887007427655345*^9, 3.8870074609026127`*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"a338aec2-57ab-4fda-a35e-0f6496dcf4f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Epsilon]^0 Order", "Subsubsection",
 CellChangeTimes->{{3.88761027411802*^9, 
  3.887610279728965*^9}},ExpressionUUID->"859a02c8-cac4-48c9-b265-\
b1792994e987"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FlipVariables", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w1", "->", "w2"}], ",", 
     RowBox[{"myq1", "->", "myq2"}], ",", 
     RowBox[{"myq2", "->", "myq1"}], ",", 
     RowBox[{"w2", "->", "w1"}], ",", 
     RowBox[{"c1", "->", "c2"}], ",", 
     RowBox[{"c2", "->", "c1"}], ",", 
     RowBox[{"m1b", "->", "m2b"}], ",", 
     RowBox[{"m2b", "->", "m1b"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886944847560113*^9, 3.886944863980276*^9}, {
  3.88694550175358*^9, 3.8869455100754833`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ffb45b34-888c-4d3e-9948-7bc980958235"],

Cell[TextData[{
 "Loading the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Pi]", "2"], TraditionalForm]],ExpressionUUID->
  "03c935f0-2bbc-4b76-bdcc-c0f67be3cc9a"]
}], "Text",
 CellChangeTimes->{{3.887610329297531*^9, 
  3.887610338865444*^9}},ExpressionUUID->"4d9b92dc-720d-4cbd-9051-\
c9e666ded63b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1pi2", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Pi2m1b3m2b2c12.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2pi2", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Pi2m1b3m2b2c22.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1C2pi2", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Pi2m1b3m2b2c1c2.m\>\""}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8867442686921577`*^9, 3.886744320131987*^9}, {
   3.88674443883212*^9, 3.8867444422387857`*^9}, {3.886744616730596*^9, 
   3.886744645150631*^9}, {3.8869445071012783`*^9, 3.886944568897986*^9}, {
   3.886944612697446*^9, 3.886944628368024*^9}, 3.8869447329112787`*^9, {
   3.8876094918707857`*^9, 3.8876094966848583`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"96c4fd5d-4472-4352-839b-3520e587fd81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Piecepi2", "[", 
    RowBox[{
     RowBox[{"m1b", "^", "3"}], " ", 
     RowBox[{"m2b", "^", "2"}]}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C1pi2", " ", 
       RowBox[{"c1", "^", "2"}]}], "+", 
      RowBox[{"C1C2pi2", " ", "c1", " ", "c2"}], "+", 
      RowBox[{"C2pi2", " ", 
       RowBox[{"c2", "^", "2"}]}]}], ")"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Piecepi2", "[", 
    RowBox[{
     RowBox[{"m1b", "^", "2"}], " ", 
     RowBox[{"m2b", "^", "3"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"C1pi2", " ", 
        RowBox[{"c1", "^", "2"}]}], "+", 
       RowBox[{"C1C2pi2", " ", "c1", " ", "c2"}], "+", 
       RowBox[{"C2pi2", " ", 
        RowBox[{"c2", "^", "2"}]}]}], ")"}], ")"}], "/.", "FlipVariables"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.886744257857027*^9, 3.886744261522403*^9}, {
  3.886744447953199*^9, 3.886744468528146*^9}, {3.886944634602435*^9, 
  3.886944659517558*^9}, {3.886944869222157*^9, 3.886944872290719*^9}, {
  3.887610549342922*^9, 3.8876105513741503`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a265b2c8-f7f8-47e2-8a47-97a776fa895f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Piecepi2", "[", 
       RowBox[{
        RowBox[{"m1b", "^", "3"}], " ", 
        RowBox[{"m2b", "^", "2"}]}], "]"}], 
      RowBox[{"m1b", "^", "3"}], " ", 
      RowBox[{"m2b", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"Piecepi2", "[", 
       RowBox[{
        RowBox[{"m1b", "^", "2"}], " ", 
        RowBox[{"m2b", "^", "3"}]}], "]"}], 
      RowBox[{"m1b", "^", "2"}], " ", 
      RowBox[{"m2b", "^", "3"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886744487807495*^9, 3.886744509983253*^9}, {
   3.886744700463483*^9, 3.8867447008484173`*^9}, {3.886944674889002*^9, 
   3.886944684491873*^9}, 3.887610464366973*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"0e8c8d81-74aa-4a0c-b2f0-266030fd751f"],

Cell["Loading the I \[Pi]", "Text",
 CellChangeTimes->{{3.8876103459262543`*^9, 3.887610350528276*^9}, {
  3.887618779800617*^9, 
  3.887618792447743*^9}},ExpressionUUID->"4c0926ef-8aad-4fc0-a0d5-\
61e12e2d7b88"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1pi1", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Pim1b3m2b2c12.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2pi1", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Pim1b3m2b2c22.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1C2pi1", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Pim1b3m2b2c1c2.m\>\""}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.886758194081284*^9, 3.88675828332478*^9}, 
   3.8869296905696907`*^9, {3.886929780672875*^9, 3.886929782222913*^9}, {
   3.886944705802126*^9, 3.8869447129140167`*^9}, {3.8869448012228317`*^9, 
   3.8869448316965227`*^9}, {3.886949320422941*^9, 3.886949349166932*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6e3dfad9-a4d6-4e0e-b92b-958074d7132b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C1pi1", " ", 
          RowBox[{"c1", "^", "2"}]}], "+", 
         RowBox[{"C1C2pi1", " ", "c1", " ", "c2"}], " ", "+", 
         RowBox[{"C2pi1", " ", 
          RowBox[{"c2", "^", "2"}]}]}], ")"}], " ", 
       RowBox[{"m1b", "^", "3"}], " ", 
       RowBox[{"m2b", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"C1pi1", " ", 
           RowBox[{"c1", "^", "2"}]}], "+", 
          RowBox[{"C1C2pi1", " ", "c1", " ", "c2"}], " ", "+", 
          RowBox[{"C2pi1", " ", 
           RowBox[{"c2", "^", "2"}]}]}], "/.", "FlipVariables"}], ")"}], " ", 
       
       RowBox[{"m1b", "^", "2"}], " ", 
       RowBox[{"m2b", "^", "3"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8867583226126204`*^9, 3.886758352405409*^9}, {
  3.886944829921474*^9, 3.8869448403595343`*^9}, {3.886944883322983*^9, 
  3.886944887385325*^9}, {3.886949357004551*^9, 3.8869493859284563`*^9}, {
  3.887610566148533*^9, 3.887610568459394*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6b58e767-f18a-441b-a917-21c4c22d097f"],

Cell["Loading the Logs ", "Text",
 CellChangeTimes->{{3.887610359635002*^9, 
  3.887610375874729*^9}},ExpressionUUID->"aedfd04b-b858-4901-8ee7-\
c63413f35e1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1Logsm1b", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Logsm1b3m2b2c12.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2Logsm1b", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Logsm1b3m2b2c22.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1C2Logsm1b", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Logsm1b3m2b2c1c2.m\>\""}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.886758905938756*^9, 3.886758929459188*^9}, {
  3.886759125487405*^9, 3.88675913611839*^9}, {3.886944909821628*^9, 
  3.886944976928944*^9}, {3.886945014423874*^9, 3.886945014915818*^9}, {
  3.8869455828469143`*^9, 3.886945586677599*^9}, {3.887619571088365*^9, 
  3.887619573579647*^9}, {3.8876199918384943`*^9, 3.8876200120563374`*^9}, {
  3.887620179918477*^9, 3.887620181171061*^9}, {3.887620393342394*^9, 
  3.887620396279148*^9}, {3.887621247735059*^9, 3.887621249880369*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3173550e-6812-4e38-a9cb-bc85971e98c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1Logsm2b", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Logsm1b2m2b3c12.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2Logsm2b", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Logsm1b2m2b3c22.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1C2Logsm2b", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<Amp5hbm1eps0Logsm1b2m2b3c1c2.m\>\""}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.886927521488749*^9, 3.886927544374585*^9}, {
  3.886944918741664*^9, 3.886944974374879*^9}, {3.886945587724481*^9, 
  3.886945589904491*^9}, {3.887619635341955*^9, 3.887619637449136*^9}, {
  3.88761967218272*^9, 3.88761975569628*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"fe305f68-8878-4328-9fef-7be8e5f6aa79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rm1Logs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"m1b", "^", "3"}], " ", 
     RowBox[{"m2b", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"c1", "^", "2"}], "C1Logsm1b"}], "+", 
       RowBox[{"c1", " ", "c2", " ", "C1C2Logsm1b"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"c2", "^", "2"}], " ", "C2Logsm1b"}]}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "w1"}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "w1"}], "]"}]}], ",", 
       RowBox[{"Log", "[", "myq1", "]"}], ",", 
       RowBox[{"Log", "[", "w1", "]"}], ",", 
       RowBox[{"Log", "[", "x", "]"}]}], "}"}]}], "//", "Total"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.886759233969329*^9, 3.886759238104403*^9}, 
   3.8869278242871637`*^9, {3.886928087777998*^9, 3.88692819826523*^9}, {
   3.886928243352789*^9, 3.8869282509794407`*^9}, {3.886944986210421*^9, 
   3.8869450641866007`*^9}, 3.886945425381868*^9, {3.887609500929865*^9, 
   3.887609502209837*^9}, {3.887610579115678*^9, 3.887610628677844*^9}, 
   3.887620344222733*^9, 3.887620588786639*^9, 3.887621253094586*^9, {
   3.887621909154852*^9, 3.8876219113121233`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"007ef502-ee2f-4462-b515-948c884ba168"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rm2Logs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"m2b", "^", "3"}], " ", 
     RowBox[{"m1b", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"c1", "^", "2"}], "C1Logsm2b"}], "+", 
       RowBox[{"c1", " ", "c2", " ", "C1C2Logsm2b"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"c2", "^", "2"}], " ", "C2Logsm2b"}]}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "w1"}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "w1"}], "]"}], "-", 
        RowBox[{"Log", "[", "w1", "]"}]}], ",", 
       RowBox[{"Log", "[", "myq1", "]"}]}], "}"}]}], "//", "Total"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.886928206853017*^9, 3.886928214857843*^9}, {
   3.8869282589822073`*^9, 3.886928346321211*^9}, 3.8869284657877283`*^9, {
   3.8869285742600117`*^9, 3.886928575874579*^9}, {3.8869449954769278`*^9, 
   3.88694500368571*^9}, {3.886945077569364*^9, 3.886945103022876*^9}, 
   3.886945429290606*^9, {3.8876095041036797`*^9, 3.887609505451914*^9}, {
   3.887610580954382*^9, 3.8876106466087627`*^9}, 3.88762034566333*^9, 
   3.887620590568968*^9, 3.887621254350596*^9, {3.887621913128134*^9, 
   3.887621914072699*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"560c06be-25fe-4739-926f-3ef450340f26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RLogs", "=", 
   RowBox[{"Rm1Logs", "+", "Rm2Logs", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Rm1Logs", "+", "Rm2Logs"}], "/.", "FlipVariables"}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.886928495408036*^9, 3.886928538294142*^9}, {
  3.8869286445872498`*^9, 3.886928676610066*^9}, {3.88694510655587*^9, 
  3.886945115211322*^9}, {3.886945310684619*^9, 3.886945325414782*^9}, {
  3.886945432948625*^9, 3.886945446805339*^9}, {3.8876105830254107`*^9, 
  3.88761059129132*^9}, {3.8876106323725147`*^9, 3.887610649333281*^9}, {
  3.88761180085067*^9, 3.887611801400922*^9}, {3.8876219159040537`*^9, 
  3.887621925037792*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4baa5c7e-d6b2-40a0-b8f2-44ad50a5c102"],

Cell["Putting the different contributions together ", "Text",
 CellChangeTimes->{{3.8876103812924643`*^9, 
  3.887610390787644*^9}},ExpressionUUID->"a9de16b1-bee8-43e2-8e62-\
92cd2f875e96"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ampl", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]", "^", "2"}], " ", "Q"}], "+", 
    RowBox[{"I", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S", "+", "RLogs"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886945136986456*^9, 3.886945200451618*^9}, 
   3.887393319606944*^9, 3.887434841394333*^9, {3.88753899274811*^9, 
   3.887538994650209*^9}, {3.887610597048044*^9, 3.8876105976403437`*^9}, {
   3.8876106535746927`*^9, 3.887610668355481*^9}, {3.88761120294559*^9, 
   3.887611203674486*^9}, {3.8876115844261017`*^9, 3.887611588029964*^9}, {
   3.887611738002674*^9, 3.88761176381472*^9}, {3.887619124873836*^9, 
   3.88761912511375*^9}, {3.887619160248333*^9, 3.8876191605388737`*^9}, {
   3.887619299537373*^9, 3.887619304301516*^9}, 3.887619346417686*^9, {
   3.887619408914324*^9, 3.887619410126453*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a6ebbeea-28c0-41ec-8bbb-d5ded3852b9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ampl", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      FractionBox["1", "13"]}], ",", 
     RowBox[{"w1", "\[Rule]", "9"}], ",", 
     RowBox[{"w2", "\[Rule]", "7"}], ",", 
     RowBox[{"myq1", "\[Rule]", "15"}], ",", 
     RowBox[{"myq2", "\[Rule]", "2"}]}], "}"}]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.9016346315678787`*^9, 3.9016346645182*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"03cf9fc0-8489-467e-b475-72ffb3ec4e37"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6285923460879055875", " ", 
      SuperscriptBox["c1", "2"]}], "-", 
     RowBox[{"111766583789718519690", " ", "c1", " ", "c2"}], "-", 
     RowBox[{"339863961250372811981", " ", 
      SuperscriptBox["c2", "2"]}]}], ")"}], " ", 
   SuperscriptBox["m1b", "2"], " ", 
   SuperscriptBox["m2b", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"14", " ", "m1b"}], "+", 
     RowBox[{"81", " ", "m2b"}]}], ")"}], " ", "\[Pi]"}], 
  "233008334228936448000"]], "Output",
 CellChangeTimes->{{3.901634659256336*^9, 3.901634664777506*^9}},
 CellLabel->
  "Out[228]=",ExpressionUUID->"2419e4c1-cac5-4e9e-bc00-7c7b7f8b306a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1479, 916},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0aaa7133-fdbb-4c95-8af9-d96dd648a5f2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 217, 3, 67, "Section",ExpressionUUID->"d15ed244-bf1d-4dde-a81a-f602305313e1"],
Cell[642, 20, 1820, 56, 59, "Text",ExpressionUUID->"6271891a-1cef-4ee1-bf44-4c886dda70fa"],
Cell[CellGroupData[{
Cell[2487, 80, 385, 11, 61, "Subsection",ExpressionUUID->"4b846f42-841a-42ef-b7e1-4b6324c55c68"],
Cell[CellGroupData[{
Cell[2897, 95, 342, 10, 50, "Subsubsection",ExpressionUUID->"6b3aabaa-b413-44ef-a7a0-ce3a35ba3fce"],
Cell[3242, 107, 738, 16, 30, "Input",ExpressionUUID->"c9c1f198-cf3a-47f2-a78e-79f83004d51f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4017, 128, 168, 3, 45, "Subsubsection",ExpressionUUID->"6408cc94-0a56-4ca8-8557-3925c377ea3e"],
Cell[4188, 133, 840, 17, 30, "Input",ExpressionUUID->"e857b455-a0db-408b-8239-0d172d950be1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5077, 156, 463, 12, 61, "Subsection",ExpressionUUID->"0a8af92f-250c-49b5-9744-65eb863f5bfa"],
Cell[CellGroupData[{
Cell[5565, 172, 342, 10, 50, "Subsubsection",ExpressionUUID->"b3819944-01ae-4be8-83b7-05db2d8238e7"],
Cell[5910, 184, 447, 13, 30, "Input",ExpressionUUID->"a338aec2-57ab-4fda-a35e-0f6496dcf4f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6394, 202, 168, 3, 45, "Subsubsection",ExpressionUUID->"859a02c8-cac4-48c9-b265-b1792994e987"],
Cell[6565, 207, 626, 15, 30, "Input",ExpressionUUID->"ffb45b34-888c-4d3e-9948-7bc980958235"],
Cell[7194, 224, 306, 9, 35, "Text",ExpressionUUID->"4d9b92dc-720d-4cbd-9051-c9e666ded63b"],
Cell[7503, 235, 1078, 26, 73, "Input",ExpressionUUID->"96c4fd5d-4472-4352-839b-3520e587fd81"],
Cell[8584, 263, 1261, 36, 52, "Input",ExpressionUUID->"a265b2c8-f7f8-47e2-8a47-97a776fa895f"],
Cell[9848, 301, 820, 22, 30, "Input",ExpressionUUID->"0e8c8d81-74aa-4a0c-b2f0-266030fd751f"],
Cell[10671, 325, 212, 4, 35, "Text",ExpressionUUID->"4c0926ef-8aad-4fc0-a0d5-61e12e2d7b88"],
Cell[10886, 331, 1021, 25, 73, "Input",ExpressionUUID->"6e3dfad9-a4d6-4e0e-b92b-958074d7132b"],
Cell[11910, 358, 1235, 32, 30, "Input",ExpressionUUID->"6b58e767-f18a-441b-a917-21c4c22d097f"],
Cell[13148, 392, 159, 3, 35, "Text",ExpressionUUID->"aedfd04b-b858-4901-8ee7-c63413f35e1c"],
Cell[13310, 397, 1252, 28, 73, "Input",ExpressionUUID->"3173550e-6812-4e38-a9cb-bc85971e98c9"],
Cell[14565, 427, 1006, 25, 73, "Input",ExpressionUUID->"fe305f68-8878-4328-9fef-7be8e5f6aa79"],
Cell[15574, 454, 1378, 33, 30, "Input",ExpressionUUID->"007ef502-ee2f-4462-b515-948c884ba168"],
Cell[16955, 489, 1387, 33, 30, "Input",ExpressionUUID->"560c06be-25fe-4739-926f-3ef450340f26"],
Cell[18345, 524, 759, 15, 30, "Input",ExpressionUUID->"4baa5c7e-d6b2-40a0-b8f2-44ad50a5c102"],
Cell[19107, 541, 189, 3, 35, "Text",ExpressionUUID->"a9de16b1-bee8-43e2-8e62-92cd2f875e96"],
Cell[19299, 546, 1027, 21, 30, "Input",ExpressionUUID->"a6ebbeea-28c0-41ec-8bbb-d5ded3852b9f"],
Cell[CellGroupData[{
Cell[20351, 571, 605, 18, 48, "Input",ExpressionUUID->"03cf9fc0-8489-467e-b475-72ffb3ec4e37"],
Cell[20959, 591, 725, 19, 55, "Output",ExpressionUUID->"2419e4c1-cac5-4e9e-bc00-7c7b7f8b306a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/master_integrals.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Master integrals from Appendix B*)


(* ::Text:: *)
(*Here we list the master integrals following the definitions  from Section 3.2, with myq1=Sqrt[q1\[CenterDot]q1] e myq2=Sqrt[q2\[CenterDot]q2].  The integrals are presented in the Euclidean Region up to transcendental weight 2. *)
(*The log functions when continued in the physical region follow Eq. (3.34). The dilog[z] equals the PolyLog[2,z] and its analytic continuation follows from Eq. (3.36).*)


MI[0,0,1,0,1]=2+1/\[Epsilon]-2 log[myq1]+\[Epsilon] (4-\[Pi]^2/12+2 (-2+log[myq1]) log[myq1]);


MI[0,0,1,1,0]=2+1/\[Epsilon]-2 log[myq2]+\[Epsilon] (4-\[Pi]^2/12+2 (-2+log[myq2]) log[myq2]);


MI[0,1,0,0,1]=-((myq1 (-1+w2E^2))/(2 w2E \[Epsilon]))+(myq1 (-1+w2E^2) (-1+log[-1+w2E]-log[w2E]+log[1+w2E]+log[myq1]))/w2E-(myq1 (-1+w2E^2) \[Epsilon] (48+5 \[Pi]^2+24 (-2+log[-1+w2E]-log[w2E]+log[1+w2E]+log[myq1]) (log[-1+w2E]-log[w2E]+log[1+w2E]+log[myq1])))/(24 w2E);


MI[1,0,0,1,0]=-((myq2 (-1+w1E^2))/(2 w1E \[Epsilon]))+(myq2 (-1+w1E^2) (-1+log[-1+w1E]-log[w1E]+log[1+w1E]+log[myq2]))/w1E-(myq2 (-1+w1E^2) \[Epsilon] (48+5 \[Pi]^2+24 (-2+log[-1+w1E]-log[w1E]+log[1+w1E]+log[myq2]) (log[-1+w1E]-log[w1E]+log[1+w1E]+log[myq2])))/(24 w1E);


MI[0,1,1,1,0]=\[Pi]^2/(2 myq2)+(\[Pi]^2 \[Epsilon] log[2/myq2])/myq2+(\[Pi]^2 \[Epsilon]^2 (5 \[Pi]^2+24 log[2]^2+24 log[myq2/4] log[myq2]))/(24 myq2);


MI[0,1,1,1,0]=\[Pi]^2/(2 myq2)+(\[Pi]^2 \[Epsilon] log[2/myq2])/myq2+(\[Pi]^2 \[Epsilon]^2 (5 \[Pi]^2+24 log[2]^2+24 log[myq2/4] log[myq2]))/(24 myq2);


MI[1,0,1,0,1]=\[Pi]^2/(2 myq1)+(\[Pi]^2 \[Epsilon] log[2/myq1])/myq1+(\[Pi]^2 \[Epsilon]^2 (5 \[Pi]^2+24 log[2]^2+24 log[myq1/4] log[myq1]))/(24 myq1);


MI[0,1,1,0,1]=(2 w2E (\[Pi]^2+6 dilog[-(1/w2E)]+6 dilog[1/w2E]+3 log[w2E]^2))/(3 myq1 (1+w2E^2));


MI[1,0,1,1,0]=(2 w1E (\[Pi]^2+6 dilog[-(1/w1E)]+6 dilog[1/w1E]+3 log[w1E]^2))/(3 myq2 (1+w1E^2));


MI[1,1,0,1,0]=(xE log[xE])/((-1+xE^2) \[Epsilon])+(xE (\[Pi]^2-12 dilog[-(1/xE)]-12 dilog[1/xE]-6 log[xE] (2 log[-1+w1E]-2 log[w1E]+2 log[1+w1E]-2 log[-1+xE]+3 log[xE]-2 log[1+xE]+2 log[myq2])))/(6 (-1+xE^2));


MI[1,1,0,0,1]=(xE log[xE])/((-1+xE^2) \[Epsilon])+(xE (\[Pi]^2-12 dilog[-(1/xE)]-12 dilog[1/xE]-6 log[xE] (2 log[-1+w2E]-2 log[w2E]+2 log[1+w2E]-2 log[-1+xE]+3 log[xE]-2 log[1+xE]+2 log[myq1])))/(6 (-1+xE^2));


MI[0,1,1,1,1]=w2E/(2 myq1 myq2^2 (-1+w2E^2) \[Epsilon]^2)+(w2E (-log[-1+w2E]+log[w2E]-log[1+w2E]+log[myq1]-2 log[myq2]))/(myq1 myq2^2 (-1+w2E^2) \[Epsilon])+1/(8 myq1 myq2^2 (-1+w2E^2))w2E (-\[Pi]^2+8 log[-1+w2E]^2+8 (log[w2E]-log[1+w2E]) (log[w2E]-log[1+w2E]+2 log[myq1]-4 log[myq2])-16 log[-1+w2E] (log[w2E]-log[1+w2E]+log[myq1]-2 log[myq2])+64 log[myq2]^2+8 log[myq1] (-3 log[myq1]+4 log[-myq1^2+myq2^2])-32 log[myq2] log[myq1 (-myq1^2+myq2^2)]+16 PolyLog[2,myq1^2/myq2^2]);


MI[1,0,1,1,1]=w1E/(2 myq1^2 myq2 (-1+w1E^2) \[Epsilon]^2)+(w1E (-log[-1+w1E]+log[w1E]-log[1+w1E]-2 log[myq1]+log[myq2]))/(myq1^2 myq2 (-1+w1E^2) \[Epsilon])+1/(8 myq1^2 myq2 (-1+w1E^2))w1E (-\[Pi]^2+8 log[-1+w1E]^2-16 log[-1+w1E] (log[w1E]-log[1+w1E]-2 log[myq1]+log[myq2])+8 (log[w1E]-log[1+w1E]) (log[w1E]-log[1+w1E]-4 log[myq1]+2 log[myq2])+8 log[myq2] (-3 log[myq2]+4 log[(myq1-myq2) (myq1+myq2)])+32 log[myq1] (2 log[myq1]-log[(myq1-myq2) myq2 (myq1+myq2)])+16 PolyLog[2,myq2^2/myq1^2]);


MI[1,1,0,1,1]=(w1E w2E)/(myq1 myq2 (-1+w1E^2) (-1+w2E^2) \[Epsilon]^2)-(w1E w2E (log[-1+w1E]-log[w1E]+log[1+w1E]+log[-1+w2E]-log[w2E]+log[1+w2E]+log[myq1]+log[myq2]))/(myq1 myq2 (-1+w1E^2) (-1+w2E^2) \[Epsilon])+(w1E w2E (-7 \[Pi]^2-12 log[xE]^2+24 (log[-1+w2E]-log[w2E]+log[1+w2E]+log[myq1]) (log[-1+w1E]-log[w1E]+log[1+w1E]+log[myq2])))/(12 myq1 myq2 (-1+w1E^2) (-1+w2E^2));


MI[1,1,1,0,1]=-((xE log[xE])/(myq1^2 (-1+xE^2) \[Epsilon]))+1/(6 myq1^2 (-1+xE^2))xE (\[Pi]^2-12 dilog[-(1/xE)]-12 dilog[1/xE]+6 log[xE] (-2 log[-1+w2E]+2 log[w2E]-2 log[1+w2E]+2 log[-1+xE]-3 log[xE]+2 (log[1+xE]+log[myq1])));


MI[1,1,1,1,0]=-(xE log[xE])/(myq2^2 (-1+xE^2) \[Epsilon])+1/(6 myq2^2 (-1+xE^2))xE (\[Pi]^2-12 dilog[-(1/xE)]-12 dilog[1/xE]+6 log[xE] (-2 log[-1+w1E]+2 log[w1E]-2 log[1+w1E]+2 log[-1+xE]-3 log[xE]+2 (log[1+xE]+log[myq2])));


MI[1,1,1,1,1]=1/\[Epsilon]^2 unknownm2+1/\[Epsilon] unknownm1+unknown0;
tom2={unknownm2->((myq1^2+myq2^2) w1E w2E)/(2 myq1^3 myq2^3 (-1+w1E^2) (-1+w2E^2))};
tom1={unknownm1->-(((w1E w2E (myq2^2 (log[-1+w1E]-log[w1E]+log[1+w1E])+myq1^2 (log[-1+w2E]-log[w2E]+log[1+w2E])))/((-1+w1E^2) (-1+w2E^2))+(myq1 myq2 xE log[xE])/(-1+xE^2))/(myq1^3 myq2^3))+((myq1^2-2 myq2^2) w1E w2E log[myq1])/(myq1^3 myq2^3 (-1+w1E^2) (-1+w2E^2))+((-2 myq1^2+myq2^2) w1E w2E log[myq2])/(myq1^3 myq2^3 (-1+w1E^2) (-1+w2E^2))};
tom0={unknown0->-((2 xE dilog[-(1/xE)])/(myq1^2 myq2^2 (-1+xE^2)))-(2 xE dilog[1/xE])/(myq1^2 myq2^2 (-1+xE^2))-(w1E w2E (-2 myq2^3 w1E^2 (-1+w2E^2) xE+myq1^2 myq2 (1+w1E^4) (-1+w2E^2) xE+myq1^3 w1E (-1+w1E^2) w2E (1+xE^2)-myq1 myq2^2 w1E (-1+w1E^2) w2E (1+xE^2)) log[-1+w1E]^2)/(2 myq1^3 myq2^2 (-1+w1E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))-(w1E w2E (-2 myq2^3 w1E^2 (-1+w2E^2) xE+myq1^2 myq2 (1+w1E^4) (-1+w2E^2) xE+myq1^3 w1E (-1+w1E^2) w2E (1+xE^2)-myq1 myq2^2 w1E (-1+w1E^2) w2E (1+xE^2)) log[w1E]^2)/(2 myq1^3 myq2^2 (-1+w1E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))-(w1E w2E (-2 myq2^3 w1E^2 (-1+w2E^2) xE+myq1^2 myq2 (1+w1E^4) (-1+w2E^2) xE+myq1^3 w1E (-1+w1E^2) w2E (1+xE^2)-myq1 myq2^2 w1E (-1+w1E^2) w2E (1+xE^2)) log[1+w1E]^2)/(2 myq1^3 myq2^2 (-1+w1E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (2 myq1^3 (-1+w1E^2) w2E^2 xE-myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE+myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[-1+w2E]^2)/(2 myq1^2 myq2^3 (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (2 myq1^3 (-1+w1E^2) w2E^2 xE-myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE+myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[w2E]^2)/(2 myq1^2 myq2^3 (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (2 myq1^3 (-1+w1E^2) w2E^2 xE-myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE+myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[1+w2E]^2)/(2 myq1^2 myq2^3 (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+((myq1^2 (-1+w1E^2) w2E^2 (-1+w2E^2) (-w1E^2+6 (-1+w1E^2)^2 xE^2+w1E^2 xE^4)+myq2^2 w1E^2 (-1+w1E^2) (-1+w2E^2) (-w2E^2+6 (-1+w2E^2)^2 xE^2+w2E^2 xE^4)+myq1 myq2 w1E w2E xE (5+7 xE^2-12 w2E^2 (1+xE^2)+w2E^4 (5+7 xE^2)-4 w1E^2 (3-7 w2E^2+3 w2E^4+(3-5 w2E^2+3 w2E^4) xE^2)+w1E^4 (5+7 xE^2-12 w2E^2 (1+xE^2)+w2E^4 (5+7 xE^2)))) log[xE]^2)/(2 myq1^2 myq2^2 (1-w1E^2) (1-w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE) (1-xE^2))+log[1+w1E] ((w1E w2E (myq1 myq2 (1-4 w1E^2 w2E^2+w2E^4+w1E^4 (1+w2E^4)) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[-1+w2E])/(myq1^2 myq2^2 (-1+w1E^2) (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))-(w1E w2E (myq1 myq2 (1-4 w1E^2 w2E^2+w2E^4+w1E^4 (1+w2E^4)) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[w2E])/(myq1^2 myq2^2 (-1+w1E^2) (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (myq1 myq2 (1-4 w1E^2 w2E^2+w2E^4+w1E^4 (1+w2E^4)) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[1+w2E])/(myq1^2 myq2^2 (-1+w1E^2) (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w2E (myq2^2 w1E^2 w2E (-1+xE^2)^2+myq1 myq2 w1E (-1+w1E^2) (-1+w2E^2) xE (1+xE^2)+myq1^2 w2E (2 xE^2+2 w1E^4 xE^2-w1E^2 (1+xE^2)^2)) log[xE])/(myq1^2 myq2^2 (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE) (1-xE^2))-(w1E w2E ((-4 myq2^3 w1E^2 (-1+w2E^2)^2 xE+myq1^2 myq2 (1+w1E^4-4 (1-w1E^2+w1E^4) w2E^2+(1+w1E^4) w2E^4) xE+myq1^3 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)-3 myq1 myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[myq1]-(-1+w2E^2) (myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E+myq2 (-2 myq2^2 w1E^2+myq1^2 (1+w1E^4)) (-1+w2E^2) xE+myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E xE^2) log[myq2]))/(myq1^3 myq2^2 (1-w1E^2) (1-w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE)))+log[-1+w1E] ((w1E w2E (myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E+myq2 (-2 myq2^2 w1E^2+myq1^2 (1+w1E^4)) (-1+w2E^2) xE+myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E xE^2) log[w1E])/(myq1^3 myq2^2 (-1+w1E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (2 myq2^3 w1E^2 (-1+w2E^2) xE-myq1^2 myq2 (1+w1E^4) (-1+w2E^2) xE-myq1^3 w1E (-1+w1E^2) w2E (1+xE^2)+myq1 myq2^2 w1E (-1+w1E^2) w2E (1+xE^2)) log[1+w1E])/(myq1^3 myq2^2 (-1+w1E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (myq1 myq2 (1-4 w1E^2 w2E^2+w2E^4+w1E^4 (1+w2E^4)) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[-1+w2E])/(myq1^2 myq2^2 (-1+w1E^2) (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))-(w1E w2E (myq1 myq2 (1-4 w1E^2 w2E^2+w2E^4+w1E^4 (1+w2E^4)) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[w2E])/(myq1^2 myq2^2 (-1+w1E^2) (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (myq1 myq2 (1-4 w1E^2 w2E^2+w2E^4+w1E^4 (1+w2E^4)) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[1+w2E])/(myq1^2 myq2^2 (-1+w1E^2) (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w2E (myq2^2 w1E^2 w2E (-1+xE^2)^2+myq1 myq2 w1E (-1+w1E^2) (-1+w2E^2) xE (1+xE^2)+myq1^2 w2E (2 xE^2+2 w1E^4 xE^2-w1E^2 (1+xE^2)^2)) log[xE])/(myq1^2 myq2^2 (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE) (1-xE^2))-(w1E w2E ((-4 myq2^3 w1E^2 (-1+w2E^2)^2 xE+myq1^2 myq2 (1+w1E^4-4 (1-w1E^2+w1E^4) w2E^2+(1+w1E^4) w2E^4) xE+myq1^3 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)-3 myq1 myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[myq1]-(-1+w2E^2) (myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E+myq2 (-2 myq2^2 w1E^2+myq1^2 (1+w1E^4)) (-1+w2E^2) xE+myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E xE^2) log[myq2]))/(myq1^3 myq2^2 (1-w1E^2) (1-w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE)))+log[w1E] ((w1E w2E (myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E+myq2 (-2 myq2^2 w1E^2+myq1^2 (1+w1E^4)) (-1+w2E^2) xE+myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E xE^2) log[1+w1E])/(myq1^3 myq2^2 (-1+w1E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))-(w1E w2E (myq1 myq2 (1-4 w1E^2 w2E^2+w2E^4+w1E^4 (1+w2E^4)) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[-1+w2E])/(myq1^2 myq2^2 (-1+w1E^2) (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (myq1 myq2 (1-4 w1E^2 w2E^2+w2E^4+w1E^4 (1+w2E^4)) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[w2E])/(myq1^2 myq2^2 (-1+w1E^2) (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))-(w1E w2E (myq1 myq2 (1-4 w1E^2 w2E^2+w2E^4+w1E^4 (1+w2E^4)) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[1+w2E])/(myq1^2 myq2^2 (-1+w1E^2) (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w2E (myq2^2 w1E^2 w2E (-1+xE^2)^2+myq1 myq2 w1E (-1+w1E^2) (-1+w2E^2) xE (1+xE^2)+myq1^2 w2E (2 xE^2+2 w1E^4 xE^2-w1E^2 (1+xE^2)^2)) log[xE])/(myq1^2 myq2^2 (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE) (-1+xE^2))-(w1E w2E (-((-4 myq2^3 w1E^2 (-1+w2E^2)^2 xE+myq1^2 myq2 (1+w1E^4-4 (1-w1E^2+w1E^4) w2E^2+(1+w1E^4) w2E^4) xE+myq1^3 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)-3 myq1 myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[myq1])+(-1+w2E^2) (myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E+myq2 (-2 myq2^2 w1E^2+myq1^2 (1+w1E^4)) (-1+w2E^2) xE+myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E xE^2) log[myq2]))/(myq1^3 myq2^2 (1-w1E^2) (1-w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE)))+log[w2E] ((w1E w2E (-2 myq1^3 (-1+w1E^2) w2E^2 xE+myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE-myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)+myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[1+w2E])/(myq1^2 myq2^3 (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E (myq1^2 w1E w2E^2 (-1+xE^2)^2+myq1 myq2 (-1+w1E^2) w2E (-1+w2E^2) xE (1+xE^2)+myq2^2 w1E (2 xE^2+2 w2E^4 xE^2-w2E^2 (1+xE^2)^2)) log[xE])/(myq1^2 myq2^2 (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE) (-1+xE^2))-(w1E w2E (-((-1+w1E^2) (2 myq1^3 (-1+w1E^2) w2E^2 xE-myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE+myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[myq1])+(4 myq1^3 (-1+w1E^2)^2 w2E^2 xE-myq1 myq2^2 (1+w2E^4+w1E^4 (1+w2E^4)-4 w1E^2 (1-w2E^2+w2E^4)) xE+3 myq1^2 myq2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[myq2]))/(myq1^2 myq2^3 (1-w1E^2) (1-w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE)))+log[1+w2E] ((w1E (myq1^2 w1E w2E^2 (-1+xE^2)^2+myq1 myq2 (-1+w1E^2) w2E (-1+w2E^2) xE (1+xE^2)+myq2^2 w1E (2 xE^2+2 w2E^4 xE^2-w2E^2 (1+xE^2)^2)) log[xE])/(myq1^2 myq2^2 (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE) (1-xE^2))-(w1E w2E ((-1+w1E^2) (2 myq1^3 (-1+w1E^2) w2E^2 xE-myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE+myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[myq1]+(-4 myq1^3 (-1+w1E^2)^2 w2E^2 xE+myq1 myq2^2 (1+w2E^4+w1E^4 (1+w2E^4)-4 w1E^2 (1-w2E^2+w2E^4)) xE-3 myq1^2 myq2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^3 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[myq2]))/(myq1^2 myq2^3 (1-w1E^2) (1-w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE)))+log[-1+w2E] ((w1E w2E (-2 myq1^3 (-1+w1E^2) w2E^2 xE+myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE-myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)+myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[w2E])/(myq1^2 myq2^3 (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (2 myq1^3 (-1+w1E^2) w2E^2 xE-myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE+myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[1+w2E])/(myq1^2 myq2^3 (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E (myq1^2 w1E w2E^2 (-1+xE^2)^2+myq1 myq2 (-1+w1E^2) w2E (-1+w2E^2) xE (1+xE^2)+myq2^2 w1E (2 xE^2+2 w2E^4 xE^2-w2E^2 (1+xE^2)^2)) log[xE])/(myq1^2 myq2^2 (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE) (1-xE^2))-(w1E w2E ((-1+w1E^2) (2 myq1^3 (-1+w1E^2) w2E^2 xE-myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE+myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[myq1]+(-4 myq1^3 (-1+w1E^2)^2 w2E^2 xE+myq1 myq2^2 (1+w2E^4+w1E^4 (1+w2E^4)-4 w1E^2 (1-w2E^2+w2E^4)) xE-3 myq1^2 myq2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^3 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[myq2]))/(myq1^2 myq2^3 (1-w1E^2) (1-w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE)))+log[xE] ((2 xE log[-1+xE])/(myq1^2 myq2^2 (-1+xE^2))+(2 xE log[1+xE])/(myq1^2 myq2^2 (-1+xE^2))+(w1E (myq1^2 w1E w2E^2 (-1+xE^2)^2+myq1 myq2 (-1+w1E^2) w2E (-1+w2E^2) xE (1+xE^2)+myq2^2 w1E (2 xE^2+2 w2E^4 xE^2-w2E^2 (1+xE^2)^2)) log[myq1]+w2E (myq2^2 w1E^2 w2E (-1+xE^2)^2+myq1 myq2 w1E (-1+w1E^2) (-1+w2E^2) xE (1+xE^2)+myq1^2 w2E (2 xE^2+2 w1E^4 xE^2-w1E^2 (1+xE^2)^2)) log[myq2])/(myq1^2 myq2^2 (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE) (-1+xE^2)))-(\[Pi]^2 (-3 myq1^4 w1E (-1+w1E^2)^2 w2E^3 xE (-1+xE^2)-3 myq2^4 w1E^3 w2E (-1+w2E^2)^2 xE (-1+xE^2)+myq1^3 myq2 (-1+w1E^2) w2E^2 (-1+w2E^2) (7 w1E^2+4 (-1+w1E^2)^2 xE^2-7 w1E^2 xE^4)+myq1 myq2^3 w1E^2 (-1+w1E^2) (-1+w2E^2) (7 w2E^2+4 (-1+w2E^2)^2 xE^2-7 w2E^2 xE^4)+myq1^2 myq2^2 w1E w2E xE (8+w2E^2 (-5+8 w2E^2-11 xE^2)+w1E^2 (-5-12 w2E^2-5 w2E^4-11 (1-4 w2E^2+w2E^4) xE^2)+w1E^4 (8+w2E^2 (-5+8 w2E^2-11 xE^2))))-12 w1E w2E (-1+xE) (1+xE) ((6 myq1^4 (-1+w1E^2)^2 w2E^2 xE-16 myq2^4 w1E^2 (-1+w2E^2)^2 xE+myq1^2 myq2^2 (5+6 w1E^2+5 w1E^4-16 (1+w1E^4) w2E^2+(5+6 w1E^2+5 w1E^4) w2E^4) xE+11 myq1^3 myq2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)-11 myq1 myq2^3 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[myq1]^2+2 log[myq1] (-myq1 myq2 (myq1 myq2 (1+w1E^4-4 w1E^2 w2E^2+(1+w1E^4) w2E^4) xE+myq1^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+myq2^2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[myq2]+2 myq2 (-1+w2E^2) (2 myq2^3 w1E^2 (-1+w2E^2) xE-myq1^2 myq2 (1+w1E^4) (-1+w2E^2) xE-myq1^3 w1E (-1+w1E^2) w2E (1+xE^2)+myq1 myq2^2 w1E (-1+w1E^2) w2E (1+xE^2)) log[(myq1-myq2) myq2 (myq1+myq2)]-2 myq1 (-1+w1E^2) (2 myq1^3 (-1+w1E^2) w2E^2 xE-myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE+myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) log[-myq1^2+myq2^2])+log[myq2] ((-16 myq1^4 (-1+w1E^2)^2 w2E^2 xE+6 myq2^4 w1E^2 (-1+w2E^2)^2 xE+myq1^2 myq2^2 (5+6 w2E^2+5 w2E^4-16 w1E^2 (1+w2E^4)+w1E^4 (5+6 w2E^2+5 w2E^4)) xE-11 myq1^3 myq2 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)+11 myq1 myq2^3 w1E (-1+w1E^2) w2E (-1+w2E^2) (1+xE^2)) log[myq2]+4 (myq2 (-1+w2E^2) (myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E+myq2 (-2 myq2^2 w1E^2+myq1^2 (1+w1E^4)) (-1+w2E^2) xE+myq1 (myq1-myq2) (myq1+myq2) w1E (-1+w1E^2) w2E xE^2) log[myq1^2-myq2^2]+myq1 (-1+w1E^2) ((myq1-myq2) myq2 (myq1+myq2) w1E w2E (-1+w2E^2)-myq1 (-1+w1E^2) (-2 myq1^2 w2E^2+myq2^2 (1+w2E^4)) xE+(myq1-myq2) myq2 (myq1+myq2) w1E w2E (-1+w2E^2) xE^2) log[myq1 (-myq1^2+myq2^2)]))))/(24 myq1^3 myq2^3 (1-w1E^2) (1-w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE) (1-xE^2))+(w1E w2E (2 myq1^3 (-1+w1E^2) w2E^2 xE-myq1 myq2^2 (-1+w1E^2) (1+w2E^4) xE+myq1^2 myq2 w1E w2E (-1+w2E^2) (1+xE^2)-myq2^3 w1E w2E (-1+w2E^2) (1+xE^2)) PolyLog[2,myq1^2/myq2^2])/(myq1^2 myq2^3 (-1+w2E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))+(w1E w2E (2 myq2^3 w1E^2 (-1+w2E^2) xE-myq1^2 myq2 (1+w1E^4) (-1+w2E^2) xE-myq1^3 w1E (-1+w1E^2) w2E (1+xE^2)+myq1 myq2^2 w1E (-1+w1E^2) w2E (1+xE^2)) PolyLog[2,myq2^2/myq1^2])/(myq1^3 myq2^2 (-1+w1E^2) (myq2 w1E (-1+w2E^2)+myq1 (-1+w1E^2) w2E xE) (myq1 (-1+w1E^2) w2E+myq2 w1E (-1+w2E^2) xE))};

